Certifying Retraining Regret through Residual Structure

We certify a fixed ridge predictor's regret against full-feature retraining over every continuous completion of an interval-valued table. Our main theorem gives verifiable original-row residual conditions for a uniform error bound independent of nuisance-feature scale and rank, with an asymptotically sharp leading constant and quantitative leakage stability. Full-rank constructions separate certification dimension from feature dimension, including examples requiring directions beyond the candidate. Observed-row anchors make the conditions computable, while exact row geometry and global search return valid upper bounds and feasible original-table witnesses. A finite-scale contraction and common-domain moment fallback implement the structural result. Four real-world tasks retain all model features and certify twenty rank-three instances to width $10^{-5}$. Their primary median widths improve over centered moments. Joint residual refinement additionally certifies all twenty new response-independent masks to the same precision within 76.21 seconds. For a concrete fixed-point predictor contract, pure energy certifies thirteen of fifteen stopping decisions in ten seconds, versus five for moments. Refinement certifies all fifteen within 91.68 seconds at the same objective threshold.

==> anc/README.md <==
# arXiv companion files

Unpack the complete source archive. Run reproduction commands below from `anc/`; the manuscript is at the archive root. Public record files and row-containing receipts are regenerated locally.

# Certifying Retraining Regret through Residual Structure

The manuscript and supplementary experiments use one full-feature ridge-regret
objective. The source tree has three parts:

- `../main.tex`, `../sections/`, `../images/`: the attributed preprint, proofs, settings and figures.
- `code/`: numerical algorithms, experiment runners and independent auditors.
- `results/`: the aggregate results reported in the manuscript.

Raw benchmark records and completed-table certificates remain local. Public
download scripts regenerate the required records; audit programs regenerate
and check the table-containing certificates after a full run.

## Offline check

For the refinement runs, use Python 3.13 and install
`requirements-refinement-windows.txt`. `requirements.txt` records the earlier
main-study environment and optional SCIP dependency. The complete general-coarsening
grid uses Python 3.10 and `requirements-general-linux.txt`; its exact environment
is recorded in `results/general_adaptive_v33/environment.json`. Then run:

```text
cd code
python -B verify_offline.py
python -B verify_refinement_offline.py
```

The core check imports thirty-one modules, evaluates twenty-four exact rational
energy cases with nonzero metric cross blocks and retained translations,
checks 48 contraction-refinement cases and the positive-ridge interior-regret example, exercises an eight-unknown
planar adapter, and checks the reported aggregate counts. It opens no raw
records and does not rerun timed search queues.

The refinement check regenerates ten synthetic degree-four certificates in
the original-cell and lifted-row-residual representations. Whole-box and
complementary-halfspace cases check the exact metric, polynomial coefficients,
residual links, row and halfspace localizers, nonnegative multipliers and
PSD-factor dual bounds. It also checks the declared precision labels and
rejects an altered halfspace slack. It requires CVXPY, SCS and Clarabel. The new Windows
refinement runs used Python 3.13.5, NumPy 2.4.2, SciPy 1.16.0, CVXPY 1.7.5,
SCS 3.2.9 and Clarabel 0.11.1. Timed first-stage records retain their original
environment and clocks. Runtime-specific versions are recorded alongside
additional grid results.

## Joint residual refinement

The final method retains the structural first stage and refines unresolved
instances using a joint objective/residual polynomial with an independently
validated conic dual. The original candidate, cell intervals and full-model
comparator remain fixed. `results/refinement_v92/` contains all aggregate
endpoints, complete-time traces and audit summaries from this extension.

The original twenty independent masks reach width `1e-5` in 20/20 instances.
A further twenty masks, seeds 92411--92415, use the frozen
`FROZEN_VALIDATION_V2.json` rules and also reach 20/20 within 76.21 seconds.
Forty primary/control instances reach the target, including all twenty-four
conditions in the matched-control table. The same fifteen decision instances
all certify STOP at their original two-percent threshold within 91.68 seconds.
At the common 120-second checkpoint, the refined method certifies fifteen
STOPs and the centered-moment baseline five; the fixed policy avoids 330
additional acquisitions. The ten-second first-stage comparisons remain
separately reported.

After regenerating the original run directories using the commands below,
the stored-table refinement commands are:

```text
python run_saved_refinement.py --family controls
python run_saved_refinement.py --family independent
python run_saved_refinement.py --family decisions
python run_frozen_refinement.py --seed 92411
python run_frozen_refinement.py --seed 92412
python run_frozen_refinement.py --seed 92413
python run_frozen_refinement.py --seed 92414
python run_frozen_refinement.py --seed 92415
```

The validation runner accepts `--cpu` or `REGRET_CPU`. Its default, and the
extended-baseline runner's default below, selects one allowed logical CPU
outside CPUs 0--3, preserving the two performance cores reserved on the
reference desktop. Numerical libraries use one thread.

The original centered-moment method `M` has a complete ten-second budget.
Its outputs and the separately timed extension are:

| Comparison | Original ten-second M | Extended 600-second M |
| --- | --- | --- |
| Primary datasets | `results/contraction_real/aggregate.json` and `summary.csv` | primary rows in `results/refinement_v92/controls_baseline_extended.json` |
| Matched-control table | `results/matched_controls/aggregate.json` and `summary.csv` | `matched_` rows plus the first-mask `primary_` rows in `results/refinement_v92/controls_baseline_extended.json` |
| New validation masks | `moment_width` and `moment_seconds` in `results/refinement_v92/frozen_validation.json` | `results/refinement_v92/validation_baseline_extended.json` |
| Acquisition decisions | `results/energy_decisions/aggregate.json` and `summary.csv` | `results/refinement_v92/decisions_baseline_extended.json` |

`run_contraction_real.py`, `run_matched_controls.py`, `run_frozen_refinement.py`
and `run_energy_decisions.py` generate the respective ten-second records.
After those public-data runs and the stored-table refinement commands above,
run the extended rank-three moment baseline from `code/`:

```text
python extend_validation_baselines.py --help
python extend_validation_baselines.py --family controls
python extend_validation_baselines.py --family validation
python extend_validation_baselines.py --family decisions
```

These commands read the locally regenerated `frozen_controls`,
`frozen_validation` and `frozen_decisions` directories. Each instance includes
its frozen candidate, row boxes and locally generated table-containing
`*_adaptive_energy.json` certificate. The extension remeasures anchor,
common-cap/witness, proposal, moment constants and search costs, retaining
the input-construction charge recorded in the frozen metadata. It uses the
same `1e-10` search tolerance, rank-three reference and complete 600-second
cap as the saved extension. The solver may finish at its tail/arithmetic
floor before that cap. Errors are recorded per instance and the queue
continues through the remaining instances and families.

New results go to `code/extended_reproduction/`: table-containing
`{family}_baseline_extended/*_moment.json` evidence stays local, while
`{family}_baseline_extended.json` contains only aggregate endpoints and
traces. Use a fresh `--output-root` to repeat a timed experiment. Relative
paths supplied to this runner are resolved from `code/`. `--frozen-root`
selects the parent of regenerated frozen directories, and `--cpu` or
`REGRET_CPU` selects an available logical CPU.

The following command recomputes width counts at 10/60/120/600 seconds and
the 120-second decision comparison directly from the supplied aggregate
records, using Python's standard library:

```text
python extend_validation_baselines.py --aggregate-only --dry-run
```

For the decision comparison it reads
`results/energy_decisions/conditions.json`,
`results/refinement_v92/frozen_decisions.json` and
`results/refinement_v92/decisions_baseline_extended.json`. Each bound is
credited only when its complete elapsed time is within 120 seconds;
moment search traces include their `setup_seconds` offset. STOP is
recomputed with exact rational arithmetic as
`upper <= (51/50) * midpoint_lower`, with condition-key coverage checked
against `decision_settings.json`. This aggregate command verifies saved
evidence; it performs no timed search. `--dry-run` writes no files.

After fresh timed runs, aggregate the new moment and refinement records
with the newly generated midpoint intervals:

```text
python extend_validation_baselines.py --aggregate-only --aggregate-root extended_reproduction --refined-decisions frozen_decisions --decision-conditions energy_decisions/results.json --report extended_reproduction/checkpoint_comparison.json
```

For each output directory (`frozen_controls`, `frozen_independent`,
`frozen_decisions`, `frozen_validation`), run:

```text
python audit_first_stages.py frozen_validation
python audit_sdp_exact.py frozen_validation
python audit_refinement_cover.py frozen_validation
```

Substitute the directory name in all three commands. The audits reconstruct
original-table witnesses, all saved polynomial certificates and complete
subdivision coverage. Public records and table-containing receipts are
generated locally by these commands.

The eighteen multidimensional synthetic cases also have a verified sparse
star-block reference. `python run_multirank_exact.py` regenerates all cases;
`python audit_arrowhead_exact.py` checks their exact scalar oracles and full
trees. The block routine applies after checking its stated sparse row support.

The general 128-cell protocol is `PROTOCOL_ADAPTIVE_V33.json`. For a single case:

```text
python run_adaptive_general_v33.py --condition 0 --cpu 6 --output general_adaptive
python audit_adaptive_general_v33.py general_adaptive/condition_00 --cpu 6
```

Indices 0--19 are Diabetes, 20--39 Concrete, and 40--59 Superconductivity.
Repeat these commands for each condition, choosing an available logical CPU
outside reserved CPUs 0--3. The common target is `3e-6`, with a 9000-second
complete algorithm cap per instance. The algorithm chooses the conic representation
with fewer symmetric matrix entries from the feature dimension and uncertain-cell
counts. Both branches use a one-second structural stage. The moment branch uses
the validated joint polynomial; the compressed branch uses algebraic row
coordinates and exact elimination of fully observed columns when at most three
columns are uncertain. Broader compressed cases use residual slabs. Complete
costs include this choice, input construction, reference and witness fitting,
numerical proposals, exact evaluations and partial child work. Independent
rational replay checks the representation choice, each stage and the complete cover.

The complete sixty-condition grid reaches the original `3e-6` width in 60/60
conditions, with 60/60 independent rational replays passing. The maximum complete
cost is 156.76 seconds. `results/general_adaptive_v33/`
contains every outcome, timing trace, representation choice and audit status.

The additional synthetic verification commands are:

```text
python verify_compressed_v29.py
python verify_profile_v32.py
```

They check original-polynomial coordinate identities, uniform curvature,
Schur elimination against the original full comparator and rejection of
invalid certificates. Original row data are regenerated locally.

## Dense-row edge certificates

The four original dense-row conditions use one common algorithm and the
original `1e-8` precision target. All four attain it and pass independent
rational replay. Complete algorithm times are 37.11 seconds for Diabetes and
61.05, 96.12 and 812.99 seconds for the synthetic 4-, 8- and 16-column cases.
Every model retains all original features. The complete 1800-second cap covers
input construction, anchor and witness/reference fitting, row-edge proposals,
exact screening and every committed bound evaluation. Independent replay has
a separate measured cost.

From `code/`, with an available logical CPU outside reserved CPUs 0--3:

```text
python verify_row_edge_offline.py
python run_row_edge_refinement.py --condition 0 --cpu 4
python audit_row_edge_refinement.py --folder dense_edge/condition_00 --cpu 4
```

Repeat the run and audit for conditions 1, 2 and 3. These denote the synthetic
4-, 8- and 16-column cases. New runs preserve existing directories; use a new
`--output` name to repeat an experiment. The runner's `CONFIG` records the
common numerical and branching rules. `results/refinement_v92/dense_edge_summary.json`
contains the reported aggregate results, with no original row records.

The offline check includes six analytic quartic maxima, 238 exact screened
edge points, four sparse/full/rational oracle comparisons and twenty exact
identities against the original objective majorant. The independent run
auditor reconstructs the original metric and feasible witness, the coupling
PSD certificate, every exclusion and the complete residual partition.

## Real-world experiments

The primary study uses Superconductivity, Parkinsons Telemonitoring, Wine
Quality (white) and Yacht Hydrodynamics. It keeps every documented predictor
and the penalized intercept. Parkinsons excludes the record identifier and
the alternative response; binary sex remains observed. The source's total
UPDRS response is linearly interpolated from clinical assessments.

From `code/`, in a fresh extraction:

```text
python download_public.py
python prepare_public_data.py
python download_contraction_data.py
python run_contraction_real.py
python audit_contraction_real.py
python run_matched_controls.py
python audit_matched_controls.py
python run_scip_matched.py
python run_zorro_matched.py
python audit_zorro_matched.py
python run_zorro_refined.py
python audit_zorro_refined.py
python run_independent_masks.py
python fixed_point_contract.py --source-results contraction_run/results.json --expected-count 20 --output contraction_run/fixed_point_contract.json
python run_energy_decisions.py
python fixed_point_contract.py --source-results energy_decisions/results.json --expected-count 15 --output energy_decisions/fresh_fixed_point_contract.json
python audit_energy_decisions.py
```

The two fixed-point checks create independent reports for the twenty primary
and fifteen decision conditions. They check unique condition keys against
the source's frozen grid as well as the requested count, continue after
individual failures, and return a nonzero exit status for missing, duplicate
or failed cases. `REGRET_SOURCE_RESULTS` and `REGRET_FIXED_POINT_OUTPUT`
remain available as alternatives to the two path options.

The fixed settings are in `contraction_settings.json`. The driver produces
60 runs: four datasets, five masks and three methods. The same rank-three
span, candidate, row boxes, common upper caps and feasible midpoint witness
are used in each paired comparison. Complete budgets include input, anchor,
proposal, verification, search and original-table witness fitting. Imports
and certificate serialization lie outside those clocks. The algorithm
searches down to a `1e-10` tolerance or its tail/arithmetic floor, subject to
the complete ten-second budget; success is assessed at `1e-5` width.

The adaptive contraction-energy method reaches that width in 20/20 cases. Median paired
width reductions against independently centered moments are 89.7%, 38.4%,
20.3% and 25.3%, in the order listed above. Every seed-level endpoint and
timing is retained in `results/contraction_real/summary.csv`; the independent
Fraction audit reconstructs 20 primary receipts and four complete search trees.
The combined adaptive audit reconstructs forty primary/control receipts and
their original-table witnesses. It independently reconstructs both the
contraction constants and the selected projected-gradient/moment constants.
`verify_contraction_offline.py` checks 48 exact normal-equation examples
without reading raw records. The core refinement is `contraction_energy.py`. The default
`AdaptiveEnergySearch` uses the smaller contraction-energy and moment tails
on one common verified containing domain. It pays for both verifications.
Set `REGRET_PURE_ENERGY=1` and fresh `REGRET_OUTPUT` /
`REGRET_PRECISION_OUTPUT` directories to reproduce the pure-energy component;
set `REGRET_PRIMARY_RUN` to that primary directory for its matched controls.
The final primary comparison has nineteen strictly narrower intervals and
one equal interval versus centered moments, with a narrower median on each
of four datasets. Pure-energy records remain alongside adaptive records.

The same-instance external controls use SCIP 10.0.2 / PySCIPOpt 6.3.0 and
ZORRO (NeurIPS 2024). Install `pyscipopt==6.3.0` for optional SCIP runs.
`run_scip_matched.py` defaults to the same `1e-10` search tolerance and full
ten-second cap as the primary solvers. `REGRET_SOURCE_RESULTS` can point to
an existing primary results file. Its unchanged input/candidate cost is
reused; all external-specific anchor, cap, construction and solving costs
are newly measured. The `1e-5` target queue is saved separately.

`zorro_regret.py` is a scoped paper-equation reimplementation of ZORRO's
ridge fixed-point envelope, with the original lambda, shared data symbols,
outward coefficient enclosures and box splitting. A joint-symbol
`g_beta dot (beta-theta)` polynomial converts the optimal-model envelope
to the same regret. Its independent Fraction program reconstructs the
three completed fixed-point systems and adapter uppers exactly. An
incomplete cover returns the existing common upper cap. The full local
receipts remain beside the timed records; the portable release contains
their aggregate audit results and the regeneration/audit programs.
`REGRET_ZORRO_OUTPUT` can select its results file. All twenty midpoint
regret and uncertainty-increment intervals are retained in
`results/matched_external/midpoint_increments.json`.

 Matched precision and
uniform-nuisance-row controls use the same four primary datasets and first
mask (88211). They contain 48 method runs, including eight reused primary
runs and forty new runs. Twenty fresh energy receipts/witnesses are audited
alongside four reused primary audits. The control driver reads the existing
`contraction_run` certificates, keeping every box fixed across precision
levels. The controls charge box/candidate construction and each method's
full certification stages; reading the previously fixed primary tables and
certificate metadata precedes these control clocks.

Optional `REGRET_CORE_DATA`, `REGRET_EXTRA_DATA` and `REGRET_NEW_DATA` variables
can reuse existing public inputs. Their portable defaults are `code/data`.
`REGRET_OUTPUT` can select a fresh run directory; its default is
`code/contraction_run`. The benchmark refuses to overwrite existing results.
Queues log errors and continue with remaining conditions. Numerical libraries
use one thread; timed runs pin CPU10 and independent audits CPU12, reserving
logical CPUs 0--3 on the desktop host. Adapt those affinities to another host
and record the change.

The additional Concrete/Airfoil/Power Plant and earlier Superconductivity
studies remain reproducible with `run_real_world.py`, `audit_real_world.py`,
`run_precision_controls.py`, `run_scip.py` and `audit_scip_objective.py` after
running `download_extra.py`. Their original settings and complete aggregate
records accompany the corresponding supplementary controls. The precision
controls contain 48 runs; the general nonlinear-solver controls contain 12.

## Other manuscript experiments

- Structural separation: `run_structure.py`, `audit_structure.py`.
- Nonzero residuals and leakage: `epsilon_run.py`, `epsilon_audit.py`,
  `leakage_run.py`, `leakage_audit.py`.
- Automatic energy and nuisance scaling: `auto_energy_run.py`,
  `auto_energy_audit.py`, `nuisance_scale.py`.
- Enhanced scalar curvature and the actual dyadic preconditioned moment
  comparison: `curvature_controls.py`, `audit_curvature_controls.py`.
- Multiple directions: `multirank_run.py`, `multirank_audit.py`.
- Intrinsic dimension: `intrinsic_dimension.py`.
- General coarsening and components: `run_confirmation.py`,
  `run_component_base.py`, `run_additional_components.py`. General coarsening
  writes `general_confirmation_results.json`; the real-world energy study
  writes `confirmation_results.json`.
- Metric-matched proposals: `metric_run.py`, `metric_audit.py`.
- Generic tail rank curves and row/penalty controls: `run_tail_diagnostics.py`,
  followed by `python audit_tail_diagnostics.py tail_diagnostics`.
  The full grid contains sixty rank points and forty-eight sensitivity points.
  Every retained Gram is checked exactly; a positive Gershgorin bound or the
  reciprocal exact inverse infinity norm certifies its smallest eigenvalue.
  Aggregate constants and the Gram audit are in `results/tail_diagnostics/`.
- Independently calibrated acquisition: `calibration_run.py`,
  `calibration_analyze.py`, `calibration_sensitivity.py`.
- Dense row geometry: `planar_run.py`, `planar_audit.py`,
  `planar_density_run.py`, `planar_refine.py`.

The joint refinement additionally uses `compressed_polynomial.py` and
`localized_moment.py` to retain each row's affine residual relation and
positive-semidefinite box localizers. `run_localized_refinement.py` runs
the unchanged dense-row or general-coarsening tables. Its output records
the reference rule, moment basis, complete elapsed time, target status,
and every completed covering split. `audit_localized_refinement.py`
reconstructs each polynomial, metric, localizer, dual residual and feasible
original-table witness with rational arithmetic, then verifies the full
cover. A program's `PASS` and its `target_met_in_budget` are separate fields.

The offline refinement checks described above require no public record files.
Local run folders contain row-level receipts and remain outside the portable release.

Experiment-specific protocols and index manifests are supplied beside the
runners. The general-coarsening final-width target is `3e-6`; it is a separate
study from the primary real-world experiment's `1e-5` target. The earlier calibrated
acquisition study uses a regularized-training-objective tolerance of `0.25 K^2`.
The fixed-point predictor decision study below uses the separately specified
two-percent tolerance and its complete fifteen-instance grid.

## Compile the manuscript

Regenerate all five manuscript figures from the supplied aggregate records.
This arXiv companion directory is `anc/`; the manuscript images are at `../images/`.
Run the following commands from this directory:

```text
python code/plot_paper_figures.py --output-dir ../images
python code/plot_final_scope.py --output ../images/scope_final.pdf
```

The first command rebuilds `structure_main_v82.pdf`, `public_energy_v84.pdf`,
`calibration_threshold_v83.pdf` and `zorro_refinement_v91.pdf`; the second
rebuilds `scope_final.pdf`. Both use saved aggregate values without rerunning
solvers or reading row-level data. PNG previews and plotted-value records are
written alongside the PDFs. The four-figure runner also writes editable SVGs
and panel-alignment reports using `audit_panel_alignment.py`.

Compile `../main.tex` using Tectonic or a compatible LaTeX installation.
The ICML style is included. Numerical results and the mathematics were checked
locally; external model feedback is recorded separately from this source tree.

## Structural first-stage records and decision protocol

The paper's main theorem, sharp constant and leakage extension are the core
contribution. Fixed-rank search supplies valid intervals at its tail floor;
the end-to-end precision proposition permits rank enrichment to the full
space and sufficiently accurate queries.

`independent_mask_settings.json` freezes the original five response-independent row
masks on each primary dataset. All twenty instances have one uncertain
signal column and use rank three. Adaptive widths improve in fourteen pairs
and are equal in six, with a smaller marginal median in each dataset. The
independent rational audit covers all twenty receipts/witnesses and four
complete trees. Use `REGRET_INDEPENDENT_OUTPUT` for that runner and set
`REGRET_OUTPUT` to the same directory when calling `audit_contraction_real.py`.

`decision_settings.json` and `results/energy_decisions/FROZEN_DESIGN.json`
record the decision experiment before its runs. Three new mutually disjoint
1024-row Superconductivity pools exclude the named development/scaling
pools. The predictor is fixed from development mask 88211 across all fifteen
new tables. The predefined rule is `H_star <= 1.02 * midpoint_regret`, with
verified midpoint intervals and exact rational decision labels. Every method
has ten complete seconds. A fixed acquisition policy reveals thirty-three
cells unless STOP is certified, and charges each audit instance separately.

At the original ten-second first-stage boundary, pure contraction energy and adaptive energy each give thirteen STOPs,
versus five for moments and zero for the common cap, SCIP and refined ZORRO.
The policy saves 429 cells for energy and 165 for moments across the fixed
grid: 264 additional avoided acquisitions. All ninety records and the fixed
one/two/five-percent sensitivities are included. The independent audit checks
thirty energy component receipts/witnesses, fifteen midpoint intervals, all
exact labels, disjointness and three complete adaptive trees; the three
component trees have the same checked mathematics. Its runner uses
`REGRET_DECISION_OUTPUT` (default `code/energy_decisions`). Full tables and
row-containing receipts stay in the local run directory. The release contains
aggregate audit records and the public-dataset row-index manifests required
to reproduce the specified record pools. The manifests contain indices and
seeds; feature values and responses are loaded locally from the source data.

The coefficient representation is a concrete executable contract: signed
eight-bit coefficients with four fractional bits, signed sixteen-bit inputs
with ten fractional bits and a thirty-two-bit multiply/accumulate. The
checker validates all twenty primary and fifteen new decision tables,
including exact decoded predictions and bounds for every partial sum.

`run_scip_matched.py` now defaults to every primary mask (twenty runs).
`run_zorro_refined.py` uses the same four first-mask instances and spends
the full ten-second budget refining valid envelopes. Pending child work
inherits its parent's legal upper. The independent audit verifies eighty
model-envelope/adapter bounds and complete binary partition coverage.
The original single-envelope results remain available. Set
`REGRET_ZORRO_REFINED_OUTPUT` to select its result file. The raw completed
envelope receipts are regenerated locally and are excluded from the release.


==> anc/code/FROZEN_VALIDATION_V2.json <==
{"version":"v92-frozen-validation-2","frozen_before_new_masks":true,"timezone":"Asia/Shanghai","development_seeds":[91311,91312,91313,91314,91315],"validation_seeds":[92411,92412,92413,92414,92415],"datasets":["superconductivity","parkinsons","wine_white","yacht"],"construction":"Unchanged independent-mask input rule, columns, intervals, ridge and four-bit candidate from v91; 17 uniformly sampled distinct rows, response-independent row choice.","target_width":0.00001,"complete_budget_seconds":600,"energy_stage_seconds":10,"energy_stage_tolerance":1e-10,"fallback":"When the energy certificate misses the target, construct an exact degree-four reference-residual polynomial; validate rounded nonnegative and PSD duals; refine the highest-upper original completion box.","witness":{"starts":64,"seed":92101,"optimizer":"L-BFGS-B","ftol":1e-14,"gtol":1e-10,"maxiter":200},"reference":{"iterations":8,"starts":32,"seed":92501,"solver":"CLARABEL","scope":"Each evaluated node uses its own domain; clipped feasible witness and node midpoint initialize the exchange."},"sdp":{"solver":"SCS","max_iters":15000,"eps":1e-6,"scale":1000000,"linear_dual_bits":20,"PSD_factor_bits":24,"residual_correction":true},"branching":"Largest upper node, midpoint of cell maximizing moment variance times sum of absolute polynomial coefficients containing that cell; at most 31 evaluated nodes; keep parent upper until both covering children finish.","clock":"Charge data/input, candidate, anchor, coarse witness, basis, energy, numerical reference, multistart, polynomial and dual validation. Python imports and writing receipts are outside benchmark convention; this implementation conservatively includes receipt writes inside refinement time. Credit only evidence actually completed at each deadline.","checkpoints_seconds":[10,60,120,300,600],"failure_policy":"Retain every condition and error; continue queue. Future changes require a new protocol and separate validation records."}

==> anc/code/PROTOCOL_ADAPTIVE_V33.json <==
{"version":"v33","target":3e-06,"complete_cap_seconds":9000,"conditions":60,"dispatch":"Compare total symmetric cone entries: choose moment if smaller, otherwise compressed rows; depends only on p and row uncertain-cell counts","structural":"Ranks1/2/3; tail budget2.5e-6; one-second retained search","compact":"v32 compressed root and observed-column/profile or row-slab cover","moment":"64 witness starts,8 reference exchanges with32 starts;60s root/40s child proposal;one reference update;33 evaluated nodes","inputs":"Original60 conditions, original candidates, weights, feature intervals and penalties","clock":"Dispatch input construction plus every delegated computation and exact bound evaluation; replay reported separately","threads":1}

==> anc/code/aggregate_split.py <==
"""Continuous-cube RLT cuts for a covering aggregate-direction split."""
import numpy as np

def propose(source,matrix):
    keys=[tuple(k) for k in source['moment_terms']];look={k:i for i,k in enumerate(keys)};n=len(source['active_cells']);ii=[look[(j,)] for j in range(n)];Y=np.array(matrix);mean=Y[0,ii]
    covariance=Y[np.ix_(ii,ii)]-np.outer(mean,mean);values,vectors=np.linalg.eigh((covariance+covariance.T)/2)
    a=np.round(vectors[:,-1]*2**12)/2**12
    low=np.minimum(a,0).sum();high=np.maximum(a,0).sum();cut=float(np.round((a@mean)*2**16)/2**16)
    cut=min(high-2**-16,max(low+2**-16,cut))
    return a,cut,dict(top_variance=float(values[-1]),range=[float(low),float(high)])

def constraints(a,cut,side):
    a=np.asarray(a)*(-1 if side else 1);b=cut*(-1 if side else 1);n=len(a);cuts=[]
    def add(terms,rhs):
        merged={}
        for key,value in terms:merged[tuple(sorted(key))]=merged.get(tuple(sorted(key)),0.)+value
        cuts.append(dict(kind='aggregate_rlt',terms=[[list(k),float(v)] for k,v in sorted(merged.items()) if v],rhs=float(rhs)))
    add([((i,),a[i]) for i in range(n)],b)
    for j in range(n):
        add([((i,j),a[i]) for i in range(n)]+[((j,),-b)],0.)
        add([((i,),a[i]) for i in range(n)]+[((i,j),-a[i]) for i in range(n)]+[((j,),b)],b)
    return cuts


==> anc/code/anchor_energy.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Rational verifier for observed-anchor energy contraction, arbitrary rank.'
import os
for k in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[k] = '1'
from pathlib import Path
import sys, itertools
from fractions import Fraction as F
from unittest.mock import patch
import numpy as np
B = Path(__file__).resolve().parent
ROOT = B.parent
sys.dont_write_bytecode = True
from auto_energy import sqrt_upper, dot
from observed_anchor import ObservedAnchor, qarray, exact_inverse, eigen_gershgorin, interval_q, float_up
import moment_tail
from moment_tail import MomentSearch

def qform(z, H):
    return dot(z, [dot(row, z) for row in H])

def proposal(a, rank):
    qb = [F(v) for v in a.beta]
    g0 = [dot(row, qb) - v for row, v in zip(a.qG, a.qr)]
    qh = [dot(col, g0) for col in zip(*qarray(a.t))]
    h = np.array(qh, float)
    vectors = moment_tail.basis_proposal(a, 'gradient')
    if np.linalg.norm(h) > 1e-20:
        vectors = np.column_stack([h / np.linalg.norm(h), vectors])
    R = np.linalg.qr(vectors)[0][:, :rank]
    return np.round(R * 2 ** 24) / 2 ** 24

def constants(a, R):
    assert a.anchor_type == 'observed' and a.preconditioner_type == 'anchor'
    n, p = (a.n, a.p)
    r = R.shape[1]
    qr = qarray(R)
    cols = list(map(list, zip(*qr)))
    H = [[dot(x, y) for y in cols] for x in cols]
    Hi = exact_inverse(H)
    hmu = eigen_gershgorin(interval_q(H))
    assert hmu > 0
    assert all((sum((H[i][k] * Hi[k][j] for k in range(r))) == int(i == j) for i in range(r) for j in range(r)))
    qb = [F(v) for v in a.beta]
    g0 = [dot(row, qb) - v for row, v in zip(a.qG, a.qr)]
    qt = qarray(a.t)
    h = [dot(col, g0) for col in zip(*qt)]
    hr = [dot(col, h) for col in cols]
    G2 = qform(hr, Hi)
    d2 = dot(h, h) - G2
    assert G2 >= 0 and d2 >= 0
    U = [[dot(row, col) for col in cols] for row in qt]
    ucols = list(map(list, zip(*U)))
    a2 = F(0)
    eps2 = F(0)
    rows = []
    for i in a.remaining:
        c = [F(v) for v in a.c[i]]
        w = [F(v) for v in a.rad[i]]
        js = [j for j in range(p) if w[j]]
        ec = dot(c, qb) - F(a.y[i])
        eg = [w[j] * qb[j] for j in js]
        eu = abs(ec) + sum(map(abs, eg), F(0))
        pc = [dot(c, u) for u in ucols]
        pg = [[w[j] * u[j] for j in js] for u in ucols]
        vertex_values = [qform([pc[k] + sum((pg[k][l] * s for l, s in enumerate(signs)), F(0)) for k in range(r)], Hi) for signs in itertools.product((-1, 1), repeat=len(js))]
        ai = max(vertex_values)
        assert ai >= 0
        a2 += ai / n
        eps2 += eu ** 2 / n
        rows.append(dict(row=int(i), residual_abs_upper=str(eu), retained_squared_upper=str(ai), projection_vertex_values=[str(v) for v in vertex_values]))
    mu = F(a.mu)
    nu = F(a.nu)
    assert mu > 0 and nu >= mu
    c = (nu - mu) / 2
    invs = sqrt_upper(1 / mu)
    aa, eps, G, d = [sqrt_upper(v) for v in (a2, eps2, G2, d2)]
    R0 = (G + aa * eps + (c / mu + aa * invs / 2) * d + c * eps * invs / 2) / mu
    terms = dict(residual=eps, retained_coupling=aa * R0, observed_gradient_leakage=d * invs, metric_leakage=c * R0 * invs)
    eta = sum(terms.values(), F(0)) ** 2
    raw = sqrt_upper(R0 ** 2 / F(hmu))
    units = raw * 2 ** 20
    radius = F((units.numerator + units.denominator - 1) // units.denominator, 2 ** 20)
    fractions = dict(mu=mu, nu=nu, c=c, a2=a2, epsilon2=eps2, G2=G2, d2=d2, a=aa, epsilon=eps, G=G, d=d, inverse_sqrt_mu=invs, retained_radius=R0, coordinate_radius=radius, eta=eta, gram_minimum=F(hmu))
    return dict(status='PASS', verifier='observed_anchor_energy_exact_rational', actual_dyadic_transform=True, rank=r, observed_rows=int(sum(a.anchor_rows)), uncertain_rows=len(rows), fractions={k: str(v) for k, v in fractions.items()}, gram=[[str(v) for v in row] for row in H], h=[str(v) for v in h], rows=rows, components={k: float(v) for k, v in terms.items()}, tail=float_up(eta), tail_target_met=eta <= F(1, 400000), tail_target=2.5e-06)

class AnchoredEnergySearch(MomentSearch):

    def __init__(self, a, R, receipt, mode='energy'):
        with patch.object(moment_tail, 'basis_proposal', return_value=R):
            super().__init__(a, R.shape[1], kind='gradient')
        self.receipt = receipt
        self.energy_mode = mode
        self.original_moment_tail = float(self.qtail)
        self.original_moment_radius = self.radius
        er = float(F(receipt['fractions']['coordinate_radius']))
        em = F(receipt['fractions']['eta'])
        gn = F(self.tail_receipt['gradient_norm'])
        cn = F(self.tail_receipt['coupling_norm'])
        shared = (gn + cn * F(er)) ** 2 / F(a.mu)
        self.shared_radius_moment_tail = float_up(shared)
        if mode == 'energy':
            self.qtail = em
            self.radius = er
        elif mode == 'hybrid':
            self.qtail = min(em, shared)
            self.radius = er
        elif mode == 'moment_shared':
            self.qtail = shared
            self.radius = er
        elif mode != 'moment':
            raise ValueError(mode)
        self.initial_upper = float_up(F(a.gradient_upper) + self.qtail)

    def run(self, **kwargs):
        out = super().run(**kwargs)
        out.update(method='anchored_' + self.energy_mode, energy_receipt=self.receipt, original_moment_tail=self.original_moment_tail, original_moment_radius=self.original_moment_radius, shared_radius_moment_tail=self.shared_radius_moment_tail, retained_radius=self.radius)
        if 'certificate' in out:
            out['certificate'].update(method='anchored_' + self.energy_mode, energy_receipt=self.receipt, tail_error=str(self.qtail), coordinate_radius=self.radius, initial_upper=self.initial_upper)
        return out


==> anc/code/arrowhead_certificate.py <==
"""Exact leaf elimination for two-row star components of ridge regression.

Each leaf has rows (u, ell), (alpha, t), u and t in separate positive
intervals. Candidate is (1,0,...,0). All calculations are Fractions.
"""
from fractions import Fraction as F
import math,heapq

def quadmax(A,B,C,lo,hi):
    points=[lo,hi]
    if A<0:
        v=-B/(2*A)
        if lo<v<hi:points.append(v)
    x=max(points,key=lambda z:A*z*z+B*z+C)
    return A*x*x+B*x+C,x

def pair_query(s,n,lam,ell,alpha,y,ulo,uhi,tlo,thi):
    """Return exact maximum, u, t, and profiled leaf coefficient."""
    K=n*lam+ell*ell;r2=alpha*s-y;cand2=(alpha-y)**2
    candidates=[]
    for t in (tlo,thi):
        D=K+t*t;v=ell*s;w=-2*ell+t*r2
        A=1-s*s+v*v/D;B=-4+4*s+2*v*w/D;C=4-4-r2*r2+w*w/D+cand2
        value,u=quadmax(A,B,C,ulo,uhi);leaf=-(ell*(u*s-2)+t*r2)/D
        candidates.append((value,u,t,leaf))
    if ell:
        low,high=sorted((K*r2/thi,K*r2/tlo));a=ell*s;b=-2*ell
        if a:
            l,h=sorted(((low-b)/a,(high-b)/a));l=max(l,ulo);h=min(h,uhi)
        elif low<=b<=high:l,h=ulo,uhi
        else:l,h=F(1),F(0)
        if l<=h:
            c=n*lam/K
            value,u=quadmax(1-c*s*s,-4+4*c*s,4-4*c+cand2,l,h)
            r1=ell*(u*s-2)
            t=K*r2/r1 if r1 else tlo
            assert tlo<=t<=thi
            leaf=-(r1+t*r2)/(K+t*t)
            candidates.append((value,u,t,leaf))
    return max(candidates,key=lambda row:row[0])

def certify(groups,n,lam,target=F(1,100000)):
    lam=F(lam);groups=[tuple(map(F,g)) for g in groups]
    y2=sum((4+g[2]*g[2] for g in groups),F(0))/n
    q=y2/lam;radius=F(math.isqrt(q.numerator//q.denominator)+1)
    curvature=lam+sum((max(g[3]**2,g[4]**2)+g[1]**2 for g in groups),F(0))/n
    cache={};best=None;best_s=None
    def query(s):
        nonlocal best,best_s
        if s not in cache:
            witnesses=[pair_query(s,n,lam,*g) for g in groups]
            value=lam*(1-s*s)+sum((v[0] for v in witnesses),F(0))/n
            cache[s]=(value,witnesses)
            if best is None or value>best:best=value;best_s=s
        return cache[s][0]
    def upper(lo,hi):return max(query(lo),query(hi))+curvature*(hi-lo)**2/4
    counter=0;lo=-radius;hi=radius;ub=upper(lo,hi);heap=[(-ub,counter,lo,hi)];tree=[dict(id=0,lo=str(lo),hi=str(hi),upper=str(ub),children=[])]
    while heap and -heap[0][0]-best>target:
        neg,idx,lo,hi=heapq.heappop(heap)
        if -neg<=best:continue
        mid=(lo+hi)/2;query(mid)
        for cl,ch in ((lo,mid),(mid,hi)):
            counter+=1;u=min(-neg,upper(cl,ch));tree[idx]['children'].append(counter)
            tree.append(dict(id=counter,parent=idx,lo=str(cl),hi=str(ch),upper=str(u),children=[]))
            if u>best:heapq.heappush(heap,(-u,counter,cl,ch))
    ub=max(best,-heap[0][0] if heap else best)
    return dict(status='PASS',lower=str(best),upper=str(ub),width=str(ub-best),target=str(target),radius=str(radius),curvature=str(curvature),
        n=n,lambda_value=str(lam),groups=[[str(v) for v in row] for row in groups],tree=tree,
        points=[dict(s=str(s),value=str(v),pairs=[[str(x) for x in row] for row in w]) for s,(v,w) in cache.items()],
        witness_s=str(best_s),witness=[[str(x) for x in row] for row in cache[best_s][1]])


==> anc/code/audit_adaptive_general_v33.py <==
"""Replay the chosen original-table certificate and account for complete timing."""
from pathlib import Path
from fractions import Fraction as F
import json,time,argparse,traceback
import psutil
from run_adaptive_general_v33 import PROTOCOL,dispatch
from audit_general_compact_v32 import audit as compact_audit
from audit_general_refinement import validate as moment_audit

def audit(folder):
    start=time.monotonic();r=json.loads((folder/'result.json').read_text());assert r['protocol']==PROTOCOL
    inner=folder/'engine';original=json.loads((inner/'original_input.json').read_text());route=dispatch(original['lo'],original['hi'])
    assert route==r['dispatch'];d=json.loads((folder/'dispatch.json').read_text());assert d['protocol']==PROTOCOL
    assert all(d[k]==v for k,v in route.items())
    checked=compact_audit(inner) if route['engine']=='compact' else moment_audit(inner)
    assert checked['status']=='PASS'
    child=json.loads((inner/'result.json').read_text());assert F(r['lower'])<=F(child['lower']) and F(r['upper'])>=F(child['upper'])
    assert F(r['absolute_gap'])>=F(r['upper'])-F(r['lower'])
    assert r['total_seconds']>=r['dispatch_seconds']+child['total_seconds'] and r['dispatch_seconds']>=d['seconds']
    assert len(r['history'])==len(child['history'])
    for h,c in zip(r['history'],child['history']):
        assert h['seconds']==r['dispatch_seconds']+c['seconds'] and h['lower']==c['lower'] and h['upper']==c['upper']
    assert r['target_met']==(F(r['upper'])-F(r['lower'])<=F(r['target']))
    assert r['target_met_in_budget']==any(h['seconds']<=r['cap_seconds'] and F(h['upper'])-F(h['lower'])<=F(r['target']) for h in r['history'])
    return dict(status='PASS',condition=r['condition'],engine=route['engine'],geometry_only_dispatch=True,original_witness=True,
        complete_cover=True,target_met=r['target_met'],target_met_in_budget=r['target_met_in_budget'],gap=r['absolute_gap'],seconds=time.monotonic()-start,
        complete_algorithm_seconds=r['total_seconds'])

if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('folder');p.add_argument('--cpu',type=int,required=True);a=p.parse_args();psutil.Process().cpu_affinity([a.cpu]);folder=Path(a.folder)
    try:r=audit(folder)
    except Exception as exc:r=dict(status='ERROR',error=str(exc),traceback=traceback.format_exc())
    (folder/'independent_audit.json').write_text(json.dumps(r,indent=2));print(json.dumps(r),flush=True)


==> anc/code/audit_arrow_tree_v29.py <==
"""Independent replay of every small-cone node and complementary row slab."""
import os
for k in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[k]='1'
from pathlib import Path
from fractions import Fraction as F
import json,sys,argparse,time,traceback
B=Path(__file__).resolve().parent;sys.path.insert(0,str(B/'source/code'))
import psutil
from audit_compressed_arrow_v27 import verify,reconstruct


def audit(folder):
    start=time.monotonic();data=json.loads((folder/'input.json').read_text());result=json.loads((folder/'result.json').read_text())
    assert not data['problem'].get('extra_linear_inequalities')
    nodes={n['id']:n for n in result['nodes']};checked={};bounds={};rootpolys=None
    for idx,node in sorted(nodes.items()):
        receipt=json.loads((folder/f'node_{idx:03d}.json').read_text());proposal=receipt['proposal']
        assert proposal['residual_domains']==node['domains']
        if idx==0:
            assert node['parent'] is None and all(d is None for d in node['domains'])
            _,rootpolys,_=reconstruct(data,proposal)
        audit=verify(data,proposal,check_input=idx==0);value=F(audit['exact_upper'])
        if idx:value=min(value,bounds[node['parent']])
        assert F(node['upper'])>=value
        bounds[idx]=F(node['upper']);checked[idx]=audit['status']
    seen=set();stack=[0];leaves=[]
    while stack:
        idx=stack.pop();assert idx not in seen;seen.add(idx);node=nodes[idx]
        if 'children' not in node:leaves.append(idx);continue
        assert len(node['children'])==2
        split=node['split'];i=split['row'];cut=F(split['cut']);interval=list(map(F,split['interval']));assert interval[0]<cut<interval[1]
        if node['domains'][i] is None:
            residual=rootpolys[i][2];low=residual[0]+sum(min(v,F(0)) for v in residual[1:]);high=residual[0]+sum(max(v,F(0)) for v in residual[1:])
            assert interval[0]<=low<=high<=interval[1]
        else:assert interval==list(map(F,node['domains'][i]))
        for side,child in enumerate(node['children']):
            cn=nodes[child];assert cn['parent']==idx
            expected=[None if d is None else list(map(F,d)) for d in node['domains']]
            expected[i]=[interval[0],cut] if side==0 else [cut,interval[1]]
            actual=[None if d is None else list(map(F,d)) for d in cn['domains']]
            assert actual==expected
        stack.extend(node['children'])
    assert seen==set(nodes) and set(leaves)==set(result['active_leaves'])
    upper=max(bounds[j] for j in leaves);lower=F(data['result']['lower']);assert F(result['upper'])>=upper>=lower
    assert result['target_met']==(upper-lower<=F(result['target']))
    return dict(status='PASS',condition=result['condition'],nodes=len(nodes),active_leaves=len(leaves),complete_cover=True,original_witness=True,
                exact_gap=str(upper-lower),gap=float(upper-lower),target_met=result['target_met'],seconds=time.monotonic()-start)


if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('folder');p.add_argument('--cpu',type=int,default=12);a=p.parse_args();psutil.Process().cpu_affinity([a.cpu]);folder=Path(a.folder)
    try:r=audit(folder)
    except Exception as exc:r=dict(status='ERROR',error=str(exc),traceback=traceback.format_exc())
    (folder/'independent_audit.json').write_text(json.dumps(r,indent=2));print(json.dumps(r),flush=True)


==> anc/code/audit_arrowhead_exact.py <==
"""Independent rational critical-point and complete-tree audit."""
from fractions import Fraction as F
from pathlib import Path
import json,itertools,traceback
B=Path(__file__).resolve().parent

def raw(u,t,s,z,n,lam,ell,alpha,y):
    return (u-2)**2+(alpha-y)**2-(u*s+ell*z-2)**2-(alpha*s+t*z-y)**2-n*lam*z*z

def profile(u,t,s,n,lam,ell,alpha,y):
    z=-(ell*(u*s-2)+t*(alpha*s-y))/(n*lam+ell*ell+t*t)
    return raw(u,t,s,z,n,lam,ell,alpha,y)

def qmax(f,l,h):
    c=f(F(0));b=(f(F(1))-f(F(-1)))/2;a=f(F(1))-b-c
    pts=[l,h]
    if a<0 and l<-b/(2*a)<h:pts.append(-b/(2*a))
    return max(f(x) for x in pts)

def pair_max(s,n,lam,g):
    ell,alpha,y,ul,uh,tl,th=g;values=[qmax(lambda u:profile(u,t,s,n,lam,ell,alpha,y),ul,uh) for t in (tl,th)]
    K=n*lam+ell*ell;r=alpha*s-y
    if ell:
        l,h=sorted((K*r/th,K*r/tl));a=ell*s;b=-2*ell
        if a:
            low,high=sorted(((l-b)/a,(h-b)/a));low=max(low,ul);high=min(high,uh)
        elif l<=b<=h:low,high=ul,uh
        else:low,high=F(1),F(0)
        if low<=high:values.append(qmax(lambda u:(u-2)**2+(alpha-y)**2-n*lam/K*(u*s-2)**2,low,high))
    return max(values)

def audit(file):
    data=json.loads(file.read_text());r=data['result'];rank=r['rank'];delta=F(r['delta']);ell=F(r['ell']);n=32*rank;lam=F(1/(2*rank));total_l=total_u=F(0);point_count=0;node_count=0
    for j,block in enumerate(data['blocks']):
        h=F(1,2**(j+2));groups=[tuple(map(F,g)) for g in block['groups']]
        expected=[(ell,F(1,32),F(1,32)+(1 if i<8 else -1)*delta,1-h,1+h,F(4),F(8)) for i in range(16)]
        assert groups==expected and F(block['lambda_value'])==lam and block['n']==n
        radius=F(block['radius']);curvature=F(block['curvature'])
        assert radius**2>=sum((4+g[2]**2 for g in groups),F(0))/(n*lam)
        assert curvature>=lam+sum((max(g[3]**2,g[4]**2)+g[1]**2 for g in groups),F(0))/n
        query={}
        for p in block['points']:
            s=F(p['s']);value=lam*(1-s*s)
            for g,w in zip(groups,p['pairs']):
                v,u,t,z=map(F,w);e,a,y,ul,uh,tl,th=g
                assert ul<=u<=uh and tl<=t<=th
                assert v==raw(u,t,s,z,n,lam,e,a,y)==pair_max(s,n,lam,g)
                value+=v/n
            assert value==F(p['value']);query[s]=value
        best=max(query.values());assert F(block['lower'])==best
        tree={v['id']:v for v in block['tree']};frontier=[0];leaves=[]
        assert F(tree[0]['lo'])==-radius and F(tree[0]['hi'])==radius
        while frontier:
            idx=frontier.pop();node=tree[idx];lo=F(node['lo']);hi=F(node['hi']);bound=max(query[lo],query[hi])+curvature*(hi-lo)**2/4
            if idx:bound=min(bound,F(tree[node['parent']]['upper']))
            assert F(node['upper'])>=bound
            if node['children']:
                l,r0=[tree[i] for i in node['children']];assert len(node['children'])==2
                assert F(l['lo'])==lo and F(l['hi'])==F(r0['lo']) and F(r0['hi'])==hi
                frontier.extend(node['children'])
            else:leaves.append(F(node['upper']))
        assert F(block['upper'])>=max(best,max(leaves))
        assert F(block['upper'])-best<=F(block['target'])
        total_l+=best;total_u+=F(block['upper']);point_count+=len(query);node_count+=len(tree)
    assert total_l==F(data['result']['lower']) and total_u==F(data['result']['upper'])
    assert total_u-total_l<=F(1,100000)
    return dict(status='PASS',condition=r['condition'],original_groups=16*rank,complete_tree_nodes=node_count,exact_queries=point_count,exact_gap=str(total_u-total_l),target_met=True)

if __name__=='__main__':
    reports=[]
    for file in sorted((B/'multirank_exact').glob('condition_*_receipt.json')):
        try:row=audit(file)
        except Exception as exc:row=dict(status='ERROR',file=file.name,error=str(exc),traceback=traceback.format_exc())
        reports.append(row)
    result=dict(status='PASS' if len(reports)==18 and all(r['status']=='PASS' for r in reports) else 'ERROR',conditions=len(reports),reports=reports)
    (B/'multirank_exact/independent_audit.json').write_text(json.dumps(result,indent=2));print(json.dumps(result))


==> anc/code/audit_compressed_arrow_v27.py <==
"""Rational reconstruction and small-Schur certificate for row-coordinate duals."""
import os
for key in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[key]='1'
from fractions import Fraction as F
from pathlib import Path
import argparse,json,sys,time,traceback,copy
B=Path(__file__).resolve().parent;sys.path.insert(0,str(B/'source/code'))
import numpy as np,psutil
from edge_polynomial import edge_upper
from observed_anchor import float_up
from run_row_edge_refinement import audit_input


def dot(a,b):return sum((x*y for x,y in zip(a,b)),F(0))
def transpose(a):return list(map(list,zip(*a)))
def mm(a,b):return [[dot(row,col) for col in zip(*b)] for row in a]


def positive_ldl(a):
    n=len(a);work=[list(row) for row in a];pivots=[]
    assert all(a[i][j]==a[j][i] for i in range(n) for j in range(n))
    for k in range(n):
        pivot=work[k][k];assert pivot>0,(k,float(pivot));pivots.append(pivot)
        for i in range(k+1,n):
            for j in range(i,n):
                value=work[i][j]-work[i][k]*work[k][j]/pivot
                work[i][j]=work[j][i]=value
    return pivots


def inverse(a):
    n=len(a);q=[list(row)+[F(i==j) for j in range(n)] for i,row in enumerate(a)]
    for k in range(n):
        pivot=q[k][k];assert pivot
        q[k]=[v/pivot for v in q[k]]
        for i in range(n):
            if i!=k:
                co=q[i][k];q[i]=[v-co*w for v,w in zip(q[i],q[k])]
    ans=[row[n:] for row in q]
    assert mm(a,ans)==[[F(i==j) for j in range(n)] for i in range(n)]
    return ans


def dyadic_majorant(a,bits=64):
    """Return a symmetric dyadic PSD upper approximation using exact row errors."""
    den=1<<bits;n=len(a)
    out=[[F((v*den+F(1,2)).numerator//(v*den+F(1,2)).denominator,den) for v in row] for row in a]
    error=max(sum((abs(out[i][j]-a[i][j]) for j in range(n)),F(0)) for i in range(n))
    scaled=error*den;shift=F(-(-scaled.numerator//scaled.denominator)+1,den)
    for i in range(n):out[i][i]+=shift
    assert all(out[i][i]-a[i][i]>=sum(abs(out[i][j]-a[i][j]) for j in range(n) if j!=i) for i in range(n))
    return out,shift


def reconstruct(data,proposal):
    if proposal.get('reference_theta') is not None:
        data=copy.deepcopy(data);data['problem']['theta']=proposal['reference_theta']
    original=data['original'];src=data['problem'];lo=np.array(original['lo']);hi=np.array(original['hi']);n,p=lo.shape
    beta=list(map(F,original['beta']));theta=list(map(F,src['theta']));y=list(map(F,original['y']))
    T=[[F(v) for v in row] for row in src['T']];TT=transpose(T);dimension=len(TT);gs=F(proposal['gscale']);mu=F(src['mu']);lam=F(original['lambda_value'])
    assert gs>0 and mu>0
    x=(lo+hi)/2
    for (i,j),v in zip(src['active_cells'],src['x0_uncertain']):
        assert v in (lo[i,j],hi[i,j]);x[i,j]=v
    remaining=np.flatnonzero(np.any(lo!=hi,axis=1));fixed=np.flatnonzero(np.all(lo==hi,axis=1));m=len(remaining)
    gf=[lam*v for v in theta];constant=lam*sum((b*b-t*t for b,t in zip(beta,theta)),F(0))
    for i in fixed:
        xx=list(map(F,x[i]));eb=dot(xx,beta)-y[i];et=dot(xx,theta)-y[i]
        constant+=(eb*eb-et*et)/n
        for j in range(p):gf[j]+=xx[j]*et/n
    gf=[dot(gf,col) for col in TT]
    origins=[];rowdata=[]
    for ii,i in enumerate(remaining):
        jj=np.flatnonzero(lo[i]!=hi[i]);k=len(jj);xx=list(map(F,x[i]));eb=dot(xx,beta)-y[i];et=dot(xx,theta)-y[i]
        delta=[(F(hi[i,j])-F(lo[i,j]))*(1 if x[i,j]==lo[i,j] else -1) for j in jj]
        scale=list(map(F,proposal['coordinate_scales'][ii]));assert len(scale)==k+1 and all(s>0 for s in scale)
        raw=[dot(xx,col) for col in TT]
        V=[[raw[q]/scale[0]]+[T[j][q]/scale[a+1] for a,j in enumerate(jj)] for q in range(dimension)]
        indices=proposal.get('coordinate_indices',[list(range(len(v))) for v in proposal['coordinate_scales']])[ii]
        assert len(set(indices))==len(indices) and all(0<=j<=k for j in indices)
        assert all(V[q][j]==0 for q in range(dimension) for j in range(k+1) if j not in indices)
        V=[[r[j] for j in indices] for r in V]
        origin=[(raw[q]*et/n+gf[q]/m)/gs for q in range(dimension)];origins.append(origin)
        u={}
        def add_u(key,index,value):
            if key not in u:u[key]=[F(0)]*(k+1)
            u[key][index]+=value
        poly={():F(10**6)*(eb*eb-et*et)/n}
        for a,j in enumerate(jj):
            add_u((a,),0,delta[a]*theta[j]*scale[0]/n/gs)
            add_u((a,),a+1,delta[a]*et*scale[a+1]/n/gs)
            poly[(a,)]=F(2*10**6)*delta[a]*(eb*beta[j]-et*theta[j])/n
            for b,ell in enumerate(jj):
                add_u(tuple(sorted((a,b))),a+1,delta[a]*delta[b]*theta[ell]*scale[a+1]/n/gs)
                if b>=a:poly[(a,b)]=F(10**6)*delta[a]*delta[b]*(beta[j]*beta[ell]-theta[j]*theta[ell])*(1 if a==b else 2)/n
        partition_theta=list(map(F,data.get('partition_theta',proposal.get('partition_theta',src['theta']))))
        u={key:[v[j] for j in indices] for key,v in u.items()}
        rowdata.append(dict(k=k,coordinate_count=len(indices),V=V,u=u,poly=poly,residual=[dot(xx,partition_theta)-y[i]]+[delta[a]*partition_theta[j] for a,j in enumerate(jj)],row=int(i),jj=jj,delta=delta,x0=xx,origin=origin))
    g0=[sum((v[q] for v in origins),F(0)) for q in range(dimension)]
    c=F(10**6)*gs*gs/mu;constant=F(10**6)*constant+c*dot(g0,g0)
    cuts=[cut for cut in src.get('extra_linear_inequalities',[]) if all(len(key)==1 for key,co in cut['terms'])]
    multipliers=list(map(F,proposal.get('halfspace_multipliers',[])))
    assert len(multipliers)==len(cuts) and all(v>=0 for v in multipliers)
    cells=[tuple(v) for v in src['active_cells']];cell_lookup={v:j for j,v in enumerate(cells)}
    local_linear={}
    for cut,lam0 in zip(cuts,multipliers):
        constant+=lam0*F(cut['rhs'])
        for key,co in cut['terms']:
            ij=cells[key[0]];local_linear[ij]=local_linear.get(ij,F(0))-lam0*F(co)
    total=[[F(0)]*(dimension+1) for _ in range(dimension+1)];local_checks=[];polynomials=[]
    for ii,row in enumerate(rowdata):
        H=[list(map(F,r)) for r in proposal['quadratic'][ii]];d=list(map(F,proposal['linear'][ii]));k=row['k']
        size=row['coordinate_count'];assert len(H)==size and len(d)==size
        pivots=positive_ldl(H);inv=inverse(H);cross=[d]+row['V'];S=mm(mm(cross,inv),transpose(cross));up,shift=dyadic_majorant(S)
        for a in range(dimension+1):
            for b in range(dimension+1):total[a][b]+=up[a][b]
        local_checks.append(dict(row=row['row'],minimum_ldl_pivot=float(min(pivots)),rounding_shift=float_up(shift)))
        poly=row['poly'];u=row['u'];terms=list(u)
        for a,j in enumerate(row['jj']):poly[(a,)]=poly.get((a,),F(0))+local_linear.get((row['row'],int(j)),F(0))
        linear=[d[a]+c*dot([v[a] for v in row['V']],g0) for a in range(size)]
        for a,key in enumerate(terms):
            poly[key]=poly.get(key,F(0))+2*dot(u[key],linear)
            Hu=[dot(h,u[key]) for h in H]
            for b in range(a,len(terms)):
                product=tuple(sorted(key+terms[b]));poly[product]=poly.get(product,F(0))+(1 if a==b else 2)*dot(u[terms[b]],Hu)
        polynomials.append((k,{key:v for key,v in poly.items() if v},row['residual']))
    K=[[F(0)]*(dimension+1) for _ in range(dimension+1)];K[0][0]=F(proposal['alpha'])
    for q in range(1,dimension+1):K[q][q]=1/c
    central=[[K[i][j]-total[i][j] for j in range(dimension+1)] for i in range(dimension+1)]
    pivots=positive_ldl(central)
    certificate=dict(status='PASS',local_matrices=m,local_dimensions=[r['coordinate_count'] for r in rowdata],central_dimension=dimension+1,
        minimum_central_ldl_pivot=float(min(pivots)),row_checks=local_checks,
        proof='Exact local inverse plus dyadic PSD upper approximation; exact central LDL; original cross terms retained')
    return constant,polynomials,certificate


def verify(data,proposal,check_input=True,tolerance=F(1,1000000)):
    started=time.monotonic()
    if check_input and data['problem'].get('profile_columns') is not None:
        from profile_query_v31 import audit_input as audit_profile
        inp=audit_profile(data)
    elif check_input and data['problem'].get('uniform_curvature_rule'):
        from uniform_curvature_v28 import audit as audit_uniform
        inp=audit_uniform(data)
    else:inp=audit_input(data) if check_input else None
    constant,polys,psd=reconstruct(data,proposal);upper=constant+F(proposal['alpha']);rows=[]
    for i,(k,poly,residual) in enumerate(polys):
        domain=proposal.get('residual_domains',[None]*len(polys))[i]
        value,info=edge_upper(poly,k,tolerance=tolerance,residual=None if domain is None else residual,domain=None if domain is None else list(map(F,domain)))
        upper+=value;rows.append(dict(upper=str(value),**info))
    upper/=10**6;lower=F(data['result']['lower']);target=F(data['result'].get('target',3e-6))
    if data['problem'].get('profile_columns') is None and not any(proposal.get('residual_domains',[])) and not data['problem'].get('extra_linear_inequalities'):
        assert upper>=lower
    return dict(status='EXACT_AUDIT_PASS',input=inp,psd=psd,exact_upper=str(upper),exact_lower=str(lower),upper=float_up(upper),
                lower=float(lower),gap=float_up(upper-lower),target=float(target),target_met=upper-lower<=target,
                seconds=time.monotonic()-started,rows=rows)


def main():
    ap=argparse.ArgumentParser();ap.add_argument('--proposal',required=True);ap.add_argument('--cpu',type=int,default=12);args=ap.parse_args()
    psutil.Process().cpu_affinity([args.cpu]);out=Path(args.proposal);source=json.loads((out/'source.json').read_text());folder=Path(source['folder'])
    root=json.loads((folder/source['receipt']).read_text());result=json.loads((folder/'result.json').read_text())
    data=dict(original=json.loads((folder/'original_input.json').read_text()),problem=root['problem'],
              witness=json.loads((folder/'witness.json').read_text()),result=result)
    try:report=verify(data,json.loads((out/'proposal.json').read_text()))
    except Exception as exc:report=dict(status='ERROR',error=str(exc),traceback=traceback.format_exc())
    (out/'exact_audit.json').write_text(json.dumps(report,indent=2));print(json.dumps({k:v for k,v in report.items() if k not in ('psd','rows','exact_upper','exact_lower')}),flush=True)

if __name__=='__main__':main()


==> anc/code/audit_compressed_exact.py <==
"""Independent rational audit of row-residual lifting and conic duals."""
from pathlib import Path
from fractions import Fraction as F
import json,time,sys,traceback
import numpy as np
from audit_sdp_exact import dot,qmat,qvalue,denominator,int_array,build_constraints

def audit(file,original,details=None):
    payload=json.loads(file.read_text());s=payload['problem'];r=payload['result']
    lo=np.array(original['lo']);hi=np.array(original['hi']);n,p=lo.shape;ids=list(map(tuple,s['active_cells']));d=len(ids)
    assert set(ids)==set(map(tuple,np.argwhere(lo!=hi)))
    fixed=np.all(lo==hi,axis=1);rows=list(np.flatnonzero(~fixed));rid={int(i):z for z,i in enumerate(rows)};nv=d+len(rows)
    y=list(map(F,original['y']));b=list(map(F,original['beta']));t=list(map(F,s['theta']));lam=F(original['lambda_value'])
    x=(lo+hi)/2
    for (i,j),v in zip(ids,s['x0_uncertain']):assert v in (lo[i,j],hi[i,j]);x[i,j]=v
    dx=denominator(x.flat);dy=denominator(y);X=int_array(x,dx);Yi=np.array([int(v*dy) for v in y],object)
    den=n*dx*dx;Gi=X[fixed].T@X[fixed];assert (lam*den).denominator==1
    for j in range(p):Gi[j,j]+=int(lam*den)
    G=[[F(int(v),den) for v in row] for row in Gi];ra=[F(int(v),n*dx*dy) for v in X[fixed].T@Yi[fixed]]
    T=[[F(v) for v in row] for row in s['T']];dt=denominator(v for row in T for v in row);Ti=int_array(T,dt)
    metric=Ti.T@Gi@Ti;metric_den=den*dt*dt
    exact_mu=min(F(int(metric[j,j]-sum(abs(metric[j,k]) for k in range(p) if k!=j)),metric_den) for j in range(p));mu=F(s['mu']);assert 0<mu<=exact_mu
    ds=[(F(hi[i,j])-F(lo[i,j]))*(1 if x[i,j]==lo[i,j] else -1) for i,j in ids]
    left=list(map(F,s['residual_left']));span=list(map(F,s['residual_span']));relations=[]
    for ii,i in enumerate(rows):
        low=sum((min(F(lo[i,j])*t[j],F(hi[i,j])*t[j]) for j in range(p)),F(0))-y[i]
        high=sum((max(F(lo[i,j])*t[j],F(hi[i,j])*t[j]) for j in range(p)),F(0))-y[i]
        assert span[ii]>0 and left[ii]<=low and left[ii]+span[ii]>=high
        c={(d+ii,):F(1)}
        for z,(rr,j) in enumerate(ids):
            if rr==i:c[(z,)]=-ds[z]*t[j]/span[ii]
        c={k:v for k,v in c.items() if v};rhs=(dot(list(map(F,x[i])),t)-y[i]-left[ii])/span[ii]
        relations.extend([(c,rhs),({k:-v for k,v in c.items()},-rhs)])
    g0=[v-w for v,w in zip(qmat(G,t),ra)]
    poly={():qvalue(G,ra,b)-qvalue(G,ra,t)}
    cell_loss=s.get('loss_difference_rule')=='original_cells'
    for ii,i in enumerate(rows):
        row=list(map(F,x[i]));eb=dot(row,b)-y[i]
        et=dot(row,t)-y[i]
        poly[()]+=(eb*eb-(et*et if cell_loss else left[ii]*left[ii]))/n
        g0=[g+v*left[ii]/n for g,v in zip(g0,row)]
    grad={():g0}
    def add(k,v):poly[k]=poly.get(k,F(0))+v
    for z,(i,j) in enumerate(ids):
        ii=rid[i];u=d+ii;v=[F(0)]*p;v[j]=ds[z]*left[ii]/n;grad[(z,)]=v
        v=[F(0)]*p;v[j]=ds[z]*span[ii]/n;grad[(z,u)]=v
        eb=dot(list(map(F,x[i])),b)-y[i];et=dot(list(map(F,x[i])),t)-y[i];add((z,),2*(eb*b[j]-(et*t[j] if cell_loss else 0))*ds[z]/n)
        for w in range(z,d):
            rr,k=ids[w]
            if rr==i:add((z,w),(b[j]*b[k]-(t[j]*t[k] if cell_loss else 0))*ds[z]*ds[w]*(1 if z==w else 2)/n)
    for ii,i in enumerate(rows):
        u=d+ii;grad[(u,)]=[F(v)*span[ii]/n for v in x[i]]
        if not cell_loss:
            add((u,),-2*left[ii]*span[ii]/n);add((u,u),-span[ii]*span[ii]/n)
    terms=list(grad);dc=denominator(v for k in terms for v in grad[k]);C=int_array([grad[k] for k in terms],dc)@Ti;gram=C@C.T;gd=F((dc*dt)**2)*mu
    for j,k in enumerate(terms):
        for l in range(j,len(terms)):add(tuple(sorted(k+terms[l])),F(int(gram[j,l]))/gd*(1 if j==l else 2))
    keys=list(map(tuple,s['monomials']));lookup={k:i for i,k in enumerate(keys)}
    assert all(k in lookup or not k for k in poly)
    for k,l,u in zip(keys,s['coefficient_lower'],s['objective']):assert F(l)<=poly.get(k,F(0))<=F(u),('polynomial',k)
    assert F(s['constant_lower'])<=poly[()]<=F(s['constant_upper'])
    cons=build_constraints(keys)
    def norm(items):
        z={}
        for k,v in items:
            k=tuple(sorted(k));z[k]=z.get(k,F(0))+F(v)
        return {k:v for k,v in z.items() if v}
    def validate_block(block,nvars,expected=None):
        assert len(block)==1+2*nvars
        a=norm(block[0]['terms']);rhs=F(block[0]['rhs'])
        if expected is not None:
            aa,bb=expected;assert all(a.get(k,F(0))<=aa.get(k,F(0)) for k in set(a)|set(aa)) and rhs>=bb
        assert all(len(k)==1 for k in a)
        want=[(a,rhs)]
        for j in range(nvars):
            prod=[(tuple(sorted(k+(j,))),v) for k,v in a.items()]
            want.append((norm(prod+[((j,),-rhs)]),F(0)))
            want.append((norm(list(a.items())+[(k,-v) for k,v in prod]+[((j,),rhs)]),rhs))
        for c,(aa,bb) in zip(block,want):
            actual=norm(c['terms']);bound=F(c['rhs'])
            assert all(actual.get(k,F(0))<=aa.get(k,F(0)) for k in set(actual)|set(aa)) and bound>=bb
            cons.append((tuple((lookup[k],v) for k,v in actual.items()),bound))
    links=s['residual_link_inequalities'];bs=1+2*nv;assert len(links)==len(relations)*bs
    for off,expected in zip(range(0,len(links),bs),relations):validate_block(links[off:off+bs],nv,expected)
    higher=s.get('higher_residual_links',[]);rules=s.get('higher_residual_link_rules',[]);assert len(higher)==len(rules)
    for cut,rule in zip(higher,rules):
        idx=rule['base_link'];assert 0<=idx<len(links) and idx%(1+2*nv)==0
        base=norm(links[idx]['terms']);base[()]=-F(links[idx]['rhs']);mult={():F(1)}
        for j,complement in rule['factors']:
            assert 0<=j<nv and type(complement) is bool
            new={}
            for k,v in mult.items():
                if complement:new[k]=new.get(k,F(0))+v
                z=tuple(sorted(k+(j,)));new[z]=new.get(z,F(0))+v*(-1 if complement else 1)
            mult=new
        expected={}
        for k,v in base.items():
            for z,w in mult.items():
                key=tuple(sorted(k+z));expected[key]=expected.get(key,F(0))+v*w
        assert expected.get((),F(0))==0
        actual=norm(cut['terms']);assert F(cut['rhs'])>=0
        assert all(actual.get(k,F(0))<=expected.get(k,F(0)) for k in set(actual)|set(expected))
        cons.append((tuple((lookup[k],v) for k,v in actual.items()),F(cut['rhs'])))
    cuts=s['domain_inequalities'];bs=1+2*d;assert len(cuts)%bs==0
    for off in range(0,len(cuts),bs):validate_block(cuts[off:off+bs],d)
    faces=s.get('extremizer_face_inequalities',[])
    if faces:
        assert s.get('extremizer_domain')=='at_most_one_interior_per_original_row'
    for cut in faces:
        j,k=cut['cell_pair'];assert 0<=j<k<d and ids[j][0]==ids[k][0]
        want={(j,k):F(1),(j,j,k):F(-1),(j,k,k):F(-1),(j,j,k,k):F(1)}
        actual=norm(cut['terms']);assert actual==want and F(cut['rhs'])==0
        cons.append((tuple((lookup[key],v) for key,v in actual.items()),F(0)))
    assert s['extra_linear_inequalities']==links+higher+cuts+faces
    dual=list(map(F,r['dual']));assert len(dual)==len(cons) and min(dual)>=0
    scale=F(r['scale']);res=[F(c)*scale for c in s['objective']];bound=F(0)
    for lam,(row,rhs) in zip(dual,cons):
        bound+=lam*rhs
        if lam:
            for j,v in row:res[j]-=lam*v
    mt=list(map(tuple,s['moment_terms']))
    expected_terms=[k for k in terms if not (len(k)==1 and k[0]>=d)] if s.get('moment_basis_rule') in ('omit_linear_residuals','facial_row_residuals') else terms
    assert mt==expected_terms
    if 'moment_blocks' in r:
        blocks=r['moment_blocks'];factors=r['psd_factors'];assert len(blocks)==len(factors)
        assert blocks[0]['basis']==s['moment_terms'] and blocks[0]['polynomial']==[[[],1.]]
        for block in blocks[1:]:
            pol=norm(block['polynomial'])
            if block.get('kind')=='row_edge_budget':
                assert s.get('extremizer_domain')=='at_most_one_interior_per_original_row'
                row=int(block['row']);group=[j for j,(rr,col) in enumerate(ids) if rr==row]
                assert group and block['basis']==[[]]+[[j] for j in group]
                want={():F(1,4)}
                for j in group:want[(j,)]=F(-1);want[(j,j)]=F(1)
                assert pol==want
            elif block.get('kind')=='halfspace_localizer':
                cut=cuts[block['domain_inequality_index']]
                want={k:-v for k,v in norm(cut['terms']).items()}
                if cut['rhs']:want[()]=F(cut['rhs'])
                assert pol==want
            else:
                single=[k for k,v in pol.items() if len(k)==1 and v==1]
                assert len(single)==1;j=single[0][0]
                assert 0<=j<nv and pol=={(j,):F(1),(j,j):F(-1)}
            assert all(all(0<=v<nv for v in k) for k in block['basis'])
    else:
        blocks=[dict(basis=s['moment_terms'],polynomial=[[[],1.]])];factors=[r['psd_factor']]
    for block,factor in zip(blocks,factors):
        assert len(factor)==len(block['basis']) and all(len(v)==len(factor) for v in factor)
        df=denominator(v for row in factor for v in row);Fi=int_array(factor,df);P=Fi@Fi.T
        for i,k in enumerate(block['basis']):
            for j,l in enumerate(block['basis']):
                for monomial,coefficient in block['polynomial']:
                    key=tuple(sorted(k+l+monomial));v=F(int(P[i,j]),df*df)*F(coefficient)
                    if key:res[lookup[key]]+=v
                    else:bound+=v
    upper=(bound+sum((max(F(0),v) for v in res),F(0)))/scale+F(s['constant_upper']);assert F(r['upper'])>=upper
    w=payload['witness'];wx=np.array(w['x']);wt=list(map(F,w['theta']));assert np.all(wx>=lo) and np.all(wx<=hi)
    lower=qvalue(G,ra,b)-qvalue(G,ra,wt)
    for i in rows:
        row=list(map(F,wx[i]));lower+=((dot(row,b)-y[i])**2-(dot(row,wt)-y[i])**2)/n
    assert F(r['lower'])<=lower
    if details is not None:
        details.update(keys=keys,residual=res,bound=bound,scale=scale,constant=F(s['constant_upper']),exact_relations=relations,cell_count=d,exact_lower=lower)
    return dict(status='PASS',file=file.name,original_polynomial=True,residual_links=True,
                row_face_extremizer_constraints=len(faces),exact_metric=True,exact_factor_dual=True,
                original_witness=True,polynomial_coefficients=len(keys)+1,exact_upper=str(upper))

def validate(folder):
    from independent_moment_audit import audit as first_audit
    import independent_moment_audit as first_module
    from independent_planar_rows import independent_rowmax
    first_module.rowmax=independent_rowmax
    result=json.loads((folder/'result.json').read_text());original=json.loads((folder/'original_input.json').read_text());first=json.loads((folder/'first_stage.json').read_text())
    fa=first_audit(folder/'first_stage.json',True);nodes={n['id']:n for n in result['nodes']};payloads={};reports=[]
    cover_ids=set();todo=[0] if nodes else []
    while todo:
        i=todo.pop();cover_ids.add(i);todo.extend(nodes[i].get('children',[]))
    unused=0
    for i,node in sorted(nodes.items()):
        file=folder/node['receipt'];reports.append(audit(file,original));payloads[i]=json.loads(file.read_text());source=payloads[i]['problem'];cuts=source['domain_inequalities']
        if node['parent'] is None:assert not cuts;inherited=F(first['upper'])
        else:
            parent=nodes[node['parent']];prior=payloads[node['parent']]['problem']['domain_inequalities'];assert cuts[:len(prior)]==prior
            assert source['active_cells']==payloads[node['parent']]['problem']['active_cells'] and source['x0_uncertain']==payloads[node['parent']]['problem']['x0_uncertain']
            if 'split' in parent:
                split=parent['split'];sgn=1 if node['side']==0 else -1;assert F(cuts[len(prior)]['rhs'])==sgn*F(split['cut'])
                assert {tuple(k):F(v) for k,v in cuts[len(prior)]['terms']}=={(j,):sgn*F(v) for j,v in enumerate(split['a']) if v}
            else:
                assert i not in cover_ids and node['side'] in (0,1);assert len(cuts)-len(prior)==1+2*len(source['active_cells']);unused+=1
            inherited=F(parent['upper'])
        assert F(node['upper'])>=min(inherited,F(payloads[i]['result']['upper']))
    if nodes:
        todo=[0];leaves=[]
        while todo:
            i=todo.pop();node=nodes[i]
            if 'children' in node:
                cc=node['children'];assert len(cc)==2 and {nodes[c]['side'] for c in cc}=={0,1};assert all(nodes[c]['parent']==i for c in cc);todo.extend(cc)
            else:leaves.append(i)
        assert set(leaves)==set(result['active_leaves'])
        assert F(result['upper'])>=min(F(first['upper']),max(F(nodes[i]['upper']) for i in leaves))
    assert F(result['lower'])<=max([F(first['lower'])]+[F(v['result']['lower']) for v in payloads.values()])
    assert result['target_met_in_budget']==any(h['seconds']<=result['cap_seconds'] and h['upper']-h['lower']<=result['target'] for h in result['history'])
    return dict(status='PASS',condition=result['condition'],polynomial_receipts=len(reports),residual_links=True,complete_cover=True,unused_conditional_children=unused,first_stage=fa,reports=reports,target_met_in_budget=result['target_met_in_budget'],absolute_gap=result['absolute_gap'])

if __name__=='__main__':
    folder=Path(sys.argv[1]);start=time.monotonic()
    try:r=validate(folder)
    except Exception as exc:r=dict(status='ERROR',error=str(exc),traceback=traceback.format_exc())
    r['seconds']=time.monotonic()-start;(folder/'independent_audit.json').write_text(json.dumps(r,indent=2));print(json.dumps({k:v for k,v in r.items() if k not in ('first_stage','reports')}))


==> anc/code/audit_contraction_real.py <==
"""Independent Fraction reconstruction of the contraction certificate.

Imports only the independent arithmetic auditor, not the solver or verifier.
"""
import os
for k in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):
    os.environ[k]='1'
from pathlib import Path
from fractions import Fraction as F
import json,time,itertools,traceback
import numpy as np
import psutil
from math import isqrt
from audit_real_world import (read,dot,quad,mm,tr,mq,vq,inverse,root,prod_range,
                             audit_constants,audit_witness,audit_tree,sqrtcheck)


def ceilq(x,bits=24):
    q=x*2**bits
    return F((q.numerator+q.denominator-1)//q.denominator,2**bits)


def fine_root(q,bits=128):
    """Independent upward rational root for comparing float-enclosed constants."""
    v=isqrt(q.numerator*2**(2*bits)//q.denominator)
    z=F(v,2**bits)
    return z if z*z>=q else z+F(1,2**bits)


def audit_centered_moment(D,cert,T,R,Hi,reference):
    p=D['p'];n=D['n']
    proj=mm(mm(R,Hi),tr(R))
    P=[[F(j==k)-v for k,v in enumerate(row)] for j,row in enumerate(proj)]
    TP=mm(T,P);TR=mm(T,R)
    g0=[dot(row,reference)-v for row,v in zip(D['A'],D['r'])]
    gl=[dot(col,g0) for col in tr(TP)];gu=gl.copy()
    ct=mm([D['c'][i] for i in D['unknown']],T)
    cp=mm(ct,P);cr=mm(ct,R)
    for i in D['unknown']:
        row=D['c'][i];js=[j for j,w in enumerate(D['w'][i]) if w]
        ec=dot(row,reference)-D['y'][i]
        eg=[D['w'][i][j]*reference[j] for j in js]
        for j,col in enumerate(tr(TP)):
            l,u=prod_range(dot(row,col),[D['w'][i][k]*col[k] for k in js],ec,eg)
            gl[j]+=l/n;gu[j]+=u/n
    rec=cert['centered_moment_receipt'];gn=F(rec['gradient_norm'])
    assert gn>=0 and gn*gn>=sum((max(abs(l),abs(u))**2 for l,u in zip(gl,gu)),F(0))
    for l,u,sl,su in zip(gl,gu,rec['gradient_lo'],rec['gradient_hi']):
        assert F(sl)<=l<=u<=F(su)
    # P T^T M_mid T R: observed anchor plus exact midpoint unknown rows.
    anchor=mm(tr(TP),mm(D['A'],TR))
    cross=[[v+sum((a[j]*b[k] for a,b in zip(cp,cr)),F(0))/n for k,v in enumerate(row)] for j,row in enumerate(anchor)]
    norm=lambda v:fine_root(dot(v,v))
    center=norm([v for row in cross for v in row])
    gp=[norm(row) for row in TP];gr=[norm(row) for row in TR]
    variation=F(0)
    for idx,i in enumerate(D['unknown']):
        dp=sum((w*g for w,g in zip(D['w'][i],gp)),F(0))
        dr=sum((w*g for w,g in zip(D['w'][i],gr)),F(0))
        variation+=(dp*norm(cr[idx])+norm(cp[idx])*dr+dp*dr)/n
    coupling=F(rec['coupling'])
    assert coupling>=center+variation
    return gn,coupling


def audit(D,cert):
    rec=cert['energy_receipt'];f={k:F(v) for k,v in rec['fractions'].items()}
    a,eps,G,d,im,mu,c=[f[k] for k in ('a','epsilon','G','d','inverse_sqrt_mu','mu','c')]
    oldR=(G+a*eps+(c/mu+a*im/2)*d+c*eps*im/2)/mu
    oldeta=(eps+a*oldR+(d+c*oldR)*im)**2
    # Reuse the independent original-row reconstruction for unchanged constants.
    oldf=f.copy();oldf.update(retained_radius=oldR,eta=oldeta,coordinate_radius=ceilq(root(oldR**2/f['gram_minimum'])))
    oldrec=rec.copy();oldrec.update(fractions={k:str(v) for k,v in oldf.items()},tail_target_met=oldeta<=F(1,400000))
    oldcert=cert.copy();oldcert.update(energy_receipt=oldrec,tail_error=str(oldeta),
        initial_upper=float(np.nextafter(float(F(cert['original_gradient_upper'])+oldeta),np.inf)))
    C=audit_constants(D,oldcert)
    T=mq(cert['T']);R=mq(cert['R']);U=mm(T,R);cols=tr(R);ucols=tr(U)
    Hi=inverse(mm(tr(R),R));n=D['n'];r=len(cols)
    ref=vq(rec['reference_beta'])
    trace=delta=F(0);centers=[];mixed_l=[F(0)]*r;mixed_u=[F(0)]*r
    nuisance=[i for i in D['unknown'] if i not in rec['signal_rows']]
    assert nuisance==rec['nuisance_rows']
    for i,receipt in zip(nuisance,rec['contraction_rows']):
        row=D['c'][i];js=[j for j,v in enumerate(D['w'][i]) if v];ws=[D['w'][i][j] for j in js]
        tc=[dot(row,col) for col in tr(T)];rc=[dot(tc,col) for col in cols]
        centers.append((tc,rc));vals=[];dvals=[]
        for signs in itertools.product((-1,1),repeat=len(js)):
            x=row.copy()
            for j,w,s in zip(js,ws,signs):x[j]+=w*s
            tx=[dot(x,col) for col in tr(T)];rx=[dot(tx,col) for col in cols]
            v=dot(tx,tx)-quad(rx,Hi);vals.append(v)
            dt=[v-c0 for v,c0 in zip(tx,tc)];dr=[v-c0 for v,c0 in zip(rx,rc)]
            dvals.append(dot(dt,dt)-quad(dr,Hi))
        assert vals==vq(receipt['discarded_vertex_norms_squared']) and max(vals)==F(receipt['discarded_maximum'])
        trace+=max(vals)/n;delta+=max(dvals)/n
        ec=dot(row,ref)-D['y'][i];eg=[w*ref[j] for j,w in zip(js,ws)]
        pc=[dot(row,col) for col in ucols];pg=[[w*col[j] for j,w in zip(js,ws)] for col in ucols]
        ranges=[prod_range(pc[j],pg[j],ec,eg) for j in range(r)]
        assert ranges==[tuple(vq(v)) for v in receipt['mixed_ranges']]
        for j,(l,u) in enumerate(ranges):mixed_l[j]+=l/n;mixed_u[j]+=u/n
    assert trace==f['discarded_trace'] and delta==f['discarded_delta_trace']
    cg=[[(dot(x,y)-dot(xr,[dot(h,yr) for h in Hi]))/n for y,yr in centers] for x,xr in centers]
    test=mq(rec['discarded_center_test']);tg=mm(tr(test),test);kg=mm(tr(test),mm(cg,test))
    gm=min(tg[j][j]-sum((abs(v) for k,v in enumerate(tg[j]) if k!=j),F(0)) for j in range(len(tg)))
    ku=max(kg[j][j]+sum((abs(v) for k,v in enumerate(kg[j]) if k!=j),F(0)) for j in range(len(kg)))
    assert gm>0 and f['discarded_center_operator']>=ku/gm>=0
    operator=(root(f['discarded_center_operator'])+root(delta))**2
    assert operator==f['discarded_operator'] and min(operator,trace)==f['discarded_energy']
    rho=f['discarded_energy'];gamma2=rho/(mu+rho)
    assert gamma2==f['contraction_squared'];sqrtcheck(f['contraction'],gamma2)
    b2=max(quad(list(z),Hi) for z in itertools.product(*zip(mixed_l,mixed_u)))
    assert b2==f['mixed_norm_squared'];sqrtcheck(f['mixed_norm'],b2)
    tt=min(im/2,root(rho)/mu)
    assert tt==f['inverse_cross_norm']
    radius=min(oldR,(G+min(a*eps,f['mixed_norm']+a*gamma2*eps)+(c/mu+a*tt)*d+c*tt*eps)/mu)
    assert radius==f['retained_radius']
    gr=[dot(row,ref)-v for row,v in zip(D['A'],D['r'])]
    gl=[dot(col,gr) for col in tr(T)];gu=gl.copy()
    for i in D['unknown']:
        row=D['c'][i];js=[j for j,v in enumerate(D['w'][i]) if v]
        ec=dot(row,ref)-D['y'][i];eg=[D['w'][i][j]*ref[j] for j in js]
        for j,col in enumerate(tr(T)):
            l,u=prod_range(dot(row,col),[D['w'][i][k]*col[k] for k in js],ec,eg)
            gl[j]+=l/n;gu[j]+=u/n
    exact_fullg2=sum((max(abs(l),abs(u))**2 for l,u in zip(gl,gu)),F(0))
    fullg2=F(cert['centered_moment_receipt']['full_gradient_squared'])
    assert fullg2>=exact_fullg2
    radius=min(radius,root(fullg2)/mu)
    cr=cert['contraction_receipt']
    assert radius==F(cr['retained_radius'])
    coord=ceilq(root(radius*radius/f['gram_minimum']))
    assert coord==F(cr['coordinate_radius'])==F(cert['coordinate_radius'])
    e2=min((eps+a*radius)**2,f['epsilon2']+2*f['mixed_norm']*radius+f['a2']*radius**2)
    eta=(f['contraction']*root(e2)+(d+c*radius)*im)**2
    assert eta==F(cr['tail'])
    if 'used_tail' in cr:
        gn,coupling=audit_centered_moment(D,cert,T,R,Hi,ref)
        moment=(gn+coupling*coord)**2/mu
        assert moment==F(cr['common_radius_moment_tail'])
        assert eta==F(cr['contraction_only_tail'])
        eta=min(eta,moment)
        assert eta==F(cr['used_tail'])
    assert eta==F(cert['tail_error'])
    C.update(eta=eta,radius=coord)
    return C


def main():
    psutil.Process().cpu_affinity([12])
    output=Path(os.environ.get('REGRET_OUTPUT',Path(__file__).resolve().parent/'contraction_run'))
    source=json.loads((output/'results.json').read_text());assert source['status']=='PASS'
    reports=[];start=time.monotonic();seeds=source.get('settings',{}).get('mask_seeds',source.get('plan',{}).get('seeds',[88211]))
    for row in source['results']:
        if row['method'] not in ('energy','adaptive_energy'):continue
        report={k:row.get(k) for k in ('dataset','seed','origin','row_rule','candidate_bits')}
        try:
            result=json.loads((output/row['certificate_file']).read_text());cert=result['certificate'];D=read(cert)
            C=audit(D,cert);audit_witness(D,cert,result)
            report.update(status='PASS',constants='PASS',feasible_original_witness='PASS',tail=str(C['eta']))
            if row['seed']==seeds[0] and row.get('origin','primary') in ('primary','independent_uniform'):report['complete_tree']=audit_tree(D,cert,result,C)
        except Exception as e:
            report.update(status='ERROR',error=str(e),traceback=traceback.format_exc())
        reports.append(report)
        (output/'independent_audit.json').write_text(json.dumps(dict(status='RUNNING',reports=reports,seconds=time.monotonic()-start),indent=2))
        print(row['dataset'],row['seed'],report['status'],report.get('error',''),flush=True)
    expected=sum(r['method'] in ('energy','adaptive_energy') for r in source['results'])
    report=dict(status='PASS' if len(reports)==expected and all(r['status']=='PASS' for r in reports) else 'FAILED',
                conditions=len(reports),full_trees=sum('complete_tree' in r for r in reports),reports=reports,
                seconds=time.monotonic()-start,imports_solver_implementation=False)
    (output/'independent_audit.json').write_text(json.dumps(report,indent=2));print(report['status'],flush=True)

if __name__=='__main__':main()


==> anc/code/audit_curvature_controls.py <==
"""Independent normal-equation checks of enhanced baselines on original rows."""
from pathlib import Path
from fractions import Fraction as F
import json

def audit():
    data=json.loads((Path(__file__).resolve().parent.parent/'results/energy_mechanism/curvature_controls.json').read_text())
    reports=[];n=128;m=64;alpha=F(1,32);lam=F(1,2)
    for r in data['scales']:
      s=r['scale'];mu=F(r['full_metric_mu'])
      for pattern in (0,1,2):
        us=[F(3,4) if pattern==0 else F((3,4,5)[i%3],4) if pattern==1 else 1+F((-1)**i,8) for i in range(m)]
        ts=[F(s*16) if pattern==0 else F(s*8*(1+i%2)) if pattern==1 else s*8*F(5+2*(i%2),4) for i in range(m)]
        m00=lam+sum((u*u/n for u in us),F(0))+m*alpha*alpha/n
        cc=[alpha*t/n for t in ts];dd=[lam+t*t/n for t in ts]
        g=lam+sum((u*(u-2)/n for u in us),F(0))
        schur=m00-sum((c*c/d for c,d in zip(cc,dd)),F(0))
        omitted=g*g/schur-g*g/m00
        d_trans=[d/(s*s) for d in dd];c_trans=[c/s for c in cc]
        assert all(d>mu for d in d_trans)
        # This exact Schur complement checks the whole 65-dimensional transformed Gram.
        assert m00-mu-sum((c*c/(d-mu) for c,d in zip(c_trans,d_trans)),F(0))>0
        assert 0<=omitted<=F(r['energy']) and omitted<=F(r['enhanced_scalar']) and omitted<=F(r['metric_moment'])
        reports.append({'scale':s,'pattern':pattern,'normal_equations':'PASS','full_metric_lower':'PASS'})
    return {'status':'PASS','original_normal_equation_cases':len(reports),'reports':reports}

if __name__=='__main__':print(json.dumps(audit()))


==> anc/code/audit_energy_decisions.py <==
"""Independent exact energy, midpoint and decision checks on disjoint pools."""
import os
os.environ['OPENBLAS_NUM_THREADS']='1'
from pathlib import Path
from fractions import Fraction as F
import json,time,traceback
import numpy as np,psutil
from audit_contraction_real import audit,read,audit_witness,audit_tree
from audit_real_world import dot,quad,mq,vq,mm,tr

def midpoint(D,cert):
    n,p=D['n'],D['p'];xx=np.array([[int(v*1024) for v in row] for row in D['c']],dtype=np.int64)
    yy=np.array([int(v*1024) for v in D['y']],dtype=np.int64)
    assert n*int(abs(xx).max())**2<2**63 and n*int(abs(xx).max())*int(abs(yy).max())<2**63
    assert all(F(int(a),1024)==b for row,original in zip(xx,D['c']) for a,b in zip(row,original))
    gram=xx.T@xx;resp=xx.T@yy;den=n*1024**2
    M=[[F(int(gram[j,k]),den)+D['ridge']*int(j==k) for k in range(p)] for j in range(p)]
    rhs=[F(int(v),den) for v in resp]
    theta=vq(np.linalg.solve(np.array(M,float),np.array(rhs,float)));beta=D['beta']
    diff=quad(beta,M)-quad(theta,M)-2*dot(rhs,[b-t for b,t in zip(beta,theta)])
    residual=[dot(row,theta)-v for row,v in zip(M,rhs)]
    transformed=[dot(col,residual) for col in tr(mq(cert['T']))]
    correction=dot(transformed,transformed)/F(cert['mu'])
    return diff,diff+correction

def classify(row,meta,alpha):
    factor=1+F(str(alpha));lower=F(row.get('budget_lower',row['lower']));upper=F(row.get('budget_upper',row['upper']))
    if upper<=factor*F(meta['midpoint_lower']):return 'STOP'
    if lower>factor*F(meta['midpoint_upper']):return 'VIOLATION'
    return 'UNRESOLVED'

def main():
    psutil.Process().cpu_affinity([int(os.environ.get('REGRET_AUDIT_CPU','12'))]);output=Path(os.environ.get('REGRET_DECISION_OUTPUT',Path(__file__).parent/'energy_decisions'))
    saved=json.loads((output/'results.json').read_text());assert saved['status']=='PASS'
    alpha=saved['settings']['primary_increment_fraction'];first=saved['settings']['mask_seeds'][0]
    reports=[];started=time.monotonic();frozen_beta=None
    for meta in saved['conditions']:
        report=dict(pool=meta['pool'],seed=meta['seed'])
        try:
            arow=next(r for r in saved['results'] if r['pool']==meta['pool'] and r['seed']==meta['seed'] and r['method']=='adaptive_energy')
            crow=next(r for r in saved['results'] if r['pool']==meta['pool'] and r['seed']==meta['seed'] and r['method']=='contraction_energy')
            ar=json.loads((output/arow['certificate_file']).read_text());ac=ar['certificate'];D=read(ac)
            C=audit(D,ac);audit_witness(D,ac,ar)
            if frozen_beta is None:frozen_beta=D['beta']
            else:assert D['beta']==frozen_beta
            ml,mu=midpoint(D,ac)
            assert F(meta['midpoint_lower'])<=ml<=mu<=F(meta['midpoint_upper'])
            if meta['seed']==first:report['adaptive_complete_tree']=audit_tree(D,ac,ar,C)
            cr=json.loads((output/crow['certificate_file']).read_text());cc=cr['certificate']
            shared=('lo','hi','y','beta','lambda_value','T','mu','nu','R','hdiag','original_gradient_upper','coordinate_radius','center','energy_receipt','centered_moment_receipt')
            assert all(ac[k]==cc[k] for k in shared)
            assert F(cc['tail_error'])==F(ac['contraction_receipt']['tail'])
            audit_witness(D,cc,cr)
            if meta['seed']==first:
                if cc['tail_error']==ac['tail_error'] and cc['nodes']==ac['nodes'] and cc['points']==ac['points']:
                    report['pure_energy_tree']='identical mathematical tree and tail to audited adaptive tree'
                else:
                    Cpure=dict(C);Cpure['eta']=F(cc['tail_error']);report['pure_energy_complete_tree']=audit_tree(D,cc,cr,Cpure)
            for row in (r for r in saved['results'] if r['pool']==meta['pool'] and r['seed']==meta['seed']):
                assert classify(row,meta,alpha)==row['decision']
                assert row['saved_cells']==(33 if row['decision']=='STOP' else 0)
                if row['method'] in ('adaptive_energy','contraction_energy'):
                    assert F(row['budget_lower'])<=F(row['lower'])<=F(row['upper'])<=F(row['budget_upper'])
            report.update(status='PASS',adaptive_constants=True,pure_energy_constants_shared_and_verified=True,
                both_original_witnesses=True,midpoint_interval=True,frozen_candidate=True,exact_decision_rule=True)
        except Exception as exc:report.update(status='ERROR',error=str(exc),traceback=traceback.format_exc())
        reports.append(report);print(report['pool'],report['seed'],report['status'],report.get('error',''),flush=True)
        (output/'independent_audit.json').write_text(json.dumps(dict(status='RUNNING',reports=reports),indent=2))
    provenance=json.loads((output/'pool_provenance_local.json').read_text());ids=provenance['pool_ids']
    assert all(not set(ids[i]).intersection(ids[j]) for i in range(len(ids)) for j in range(i))
    result=dict(status='PASS' if len(reports)==15 and all(r['status']=='PASS' for r in reports) else 'FAILED',
        conditions=len(reports),core_energy_receipts=30,original_witnesses=30,adaptive_complete_trees=3,
        pure_energy_mathematical_tree_checks=3,disjoint_pools=True,exact_relative_tolerance='1/50',reports=reports,
        seconds=time.monotonic()-started,imports_solver_implementation=False)
    (output/'independent_audit.json').write_text(json.dumps(result,indent=2));print(result['status'])

if __name__=='__main__':main()


==> anc/code/audit_first_stages.py <==
"""Reconstruct every new structural first-stage certificate independently."""
import os
for key in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[key]='1'
from pathlib import Path
import sys,json,time,traceback
B=Path(__file__).resolve().parent;
from audit_contraction_real import read,audit,audit_witness,audit_tree
import psutil
psutil.Process().cpu_affinity([int(os.environ.get('REGRET_AUDIT_CPU','10'))])
folder=B/(sys.argv[1] if len(sys.argv)>1 else 'frozen_validation');output=folder/'first_stage_audit.json'
reports=json.loads(output.read_text())['reports'] if output.exists() else [];done={r['file'] for r in reports if r['status']=='PASS'}
for file in sorted(folder.glob('*_adaptive_energy.json')):
 if file.name in done:continue
 try:
    result=json.loads(file.read_text());cert=result['certificate'];data=read(cert);constants=audit(data,cert);audit_witness(data,cert,result)
    row=dict(status='PASS',file=file.name,constants=True,original_witness=True)
    if 'wine_white' in file.name or '92411' in file.name:row['complete_tree']=audit_tree(data,cert,result,constants)
 except Exception as exc:row=dict(status='ERROR',file=file.name,error=str(exc),traceback=traceback.format_exc())
 reports.append(row);output.write_text(json.dumps(dict(status='PASS' if all(r['status']=='PASS' for r in reports) else 'ERROR',reports=reports),indent=2));print(json.dumps({k:v for k,v in row.items() if k!='complete_tree'}),flush=True)


==> anc/code/audit_general_compact_v32.py <==
"""Independent complete-stage replay for the compact original-grid algorithm."""
import os
for k in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[k]='1'
from pathlib import Path
from fractions import Fraction as F
import json,sys,time,argparse,traceback
B=Path(__file__).resolve().parent;sys.path.insert(0,str(B/'source/code'))
import psutil
from independent_moment_audit import audit as audit_moment
from audit_compressed_arrow_v27 import verify
from audit_profile_outer_v31 import audit as audit_profile
from audit_arrow_tree_v29 import audit as audit_rows
from run_general_compact_v32 import PROTOCOL


def audit(folder):
    start=time.monotonic();r=json.loads((folder/'result.json').read_text());assert r['protocol']==PROTOCOL
    first=json.loads((folder/'first_stage.json').read_text());original=json.loads((folder/'original_input.json').read_text());cert=first['certificate']
    assert all(cert[k]==original[k] for k in ('lo','hi','y','beta'));assert cert['lambda']==original['lambda_value']
    fa=audit_moment(folder/'first_stage.json',True);lower=F(first['lower']);upper=F(first['upper']);stages={'structural':(lower,upper)};checks={'structural':fa}
    if (folder/'root/exact_audit.json').exists():
        data=json.loads((folder/'root/input.json').read_text());proposal=json.loads((folder/'root/proposal.json').read_text());assert data['original']==original
        ra=verify(data,proposal);checks['compact_root']=dict(status=ra['status'],gap=ra['gap']);lower=max(lower,F(ra['lower']));upper=min(upper,F(ra['exact_upper']));stages['compact_root']=(lower,upper)
    if (folder/'profile/result.json').exists():
        pa=audit_profile(folder/'profile');checks['profile_cover']=pa;pr=json.loads((folder/'profile/result.json').read_text());upper=min(upper,F(pr['upper']));stages['profile_cover']=(lower,upper)
    if (folder/'rows/result.json').exists():
        pa=audit_rows(folder/'rows');checks['row_cover']=pa;pr=json.loads((folder/'rows/result.json').read_text());upper=min(upper,F(pr['upper']));stages['row_cover']=(lower,upper)
    for h in r['history']:
        if h['stage'] in stages:
            l,u=stages[h['stage']];assert F(h['lower'])<=l and F(h['upper'])>=u
    assert F(r['lower'])<=lower and F(r['upper'])>=upper and F(r['absolute_gap'])>=F(r['upper'])-F(r['lower'])
    assert r['target_met']==(F(r['upper'])-F(r['lower'])<=F(r['target']))
    assert r['target_met_in_budget']==any(h['seconds']<=r['cap_seconds'] and F(h['upper'])-F(h['lower'])<=F(r['target']) for h in r['history'])
    return dict(status='PASS',condition=r['condition'],target_met=r['target_met'],target_met_in_budget=r['target_met_in_budget'],gap=r['absolute_gap'],complete_algorithm_seconds=r['total_seconds'],seconds=time.monotonic()-start,checks=checks)


if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('folder');p.add_argument('--cpu',type=int,default=12);a=p.parse_args();psutil.Process().cpu_affinity([a.cpu]);folder=Path(a.folder)
    try:r=audit(folder)
    except Exception as exc:r=dict(status='ERROR',error=str(exc),traceback=traceback.format_exc())
    (folder/'independent_audit.json').write_text(json.dumps(r,indent=2));print(json.dumps({k:v for k,v in r.items() if k!='checks'}),flush=True)


==> anc/code/audit_general_refinement.py <==
"""Exact original-table, halfspace dual and completed-cover audit."""
from pathlib import Path
from fractions import Fraction as F
import json,sys,time,traceback
from audit_sdp_exact import audit as polynomial_audit
from independent_moment_audit import audit as moment_audit

def validate(folder):
 result=json.loads((folder/'result.json').read_text());original=json.loads((folder/'original_input.json').read_text())
 if max(sum(l!=u for l,u in zip(ll,uu)) for ll,uu in zip(original['lo'],original['hi']))>6:
  import independent_moment_audit as checker
  from independent_planar_rows import independent_rowmax
  checker.rowmax=independent_rowmax
 first=json.loads((folder/'first_stage.json').read_text());fa=moment_audit(folder/'first_stage.json',True)
 nodes={n['id']:n for n in result['nodes']};payloads={};reports=[]
 # A cap can finish one child while the valid parent remains an active leaf.
 # That unused child's conditional certificate is checked, but it has no
 # coverage role until its complementary sibling is complete.
 cover_ids=set();roots=set()
 for i in result['active_leaves']:
  while nodes[i]['parent'] is not None:i=nodes[i]['parent']
  roots.add(i)
 todo=list(roots)
 while todo:
  i=todo.pop();cover_ids.add(i);todo.extend(nodes[i].get('children',[]))
 unused_children=0
 for i,node in sorted(nodes.items()):
  f=folder/node['receipt'];data=json.loads(f.read_text());payloads[i]=data
  reports.append(polynomial_audit(f,original))
  source=data['problem'];cuts=source.get('extra_linear_inequalities',[])
  if node['parent'] is None:
   assert not cuts
   inherited=min([F(first['upper'])]+[F(v['result']['upper']) for j,v in payloads.items() if j<i and nodes[j]['parent'] is None])
  else:
   parent=nodes[node['parent']];ps=payloads[node['parent']]['problem'];prior=ps.get('extra_linear_inequalities',[])
   assert cuts[:len(prior)]==prior
   assert source['active_cells']==ps['active_cells'] and source['x0_uncertain']==ps['x0_uncertain']
   if 'split' in parent:
    split=parent['split'];sign=1 if node['side']==0 else -1
    assert F(cuts[len(prior)]['rhs'])==sign*F(split['cut'])
    assert {tuple(k):F(v) for k,v in cuts[len(prior)]['terms']}=={(j,):sign*F(v) for j,v in enumerate(split['a']) if v}
   else:
    assert i not in cover_ids and node['side'] in (0,1)
    assert len(cuts)-len(prior)==1+2*len(source['active_cells'])
    unused_children+=1
   inherited=F(parent['upper'])
  assert F(node['upper'])>=min(inherited,F(data['result']['upper']))
 if result['active_leaves']:
  roots=set()
  for i in result['active_leaves']:
   while nodes[i]['parent'] is not None:i=nodes[i]['parent']
   roots.add(i)
  assert len(roots)==1;todo=list(roots);leaves=[]
  while todo:
   i=todo.pop();node=nodes[i]
   if 'children' in node:
    cc=node['children'];assert len(cc)==2 and {nodes[c]['side'] for c in cc}=={0,1}
    assert all(nodes[c]['parent']==i for c in cc);todo.extend(cc)
   else:leaves.append(i)
  assert set(leaves)==set(result['active_leaves'])
  assert F(result['upper'])>=min(F(first['upper']),max(F(nodes[i]['upper']) for i in leaves))
 else:assert F(result['upper'])>=F(first['upper'])
 # Every node's reported lower is checked against its original-table witness.
 proved_lower=max([F(first['lower'])]+[F(v['result']['lower']) for v in payloads.values()])
 assert F(result['lower'])<=proved_lower
 assert result['target_met']==(result['upper']-result['lower']<=result['target'])
 assert result['target_met_in_budget']==any(h['seconds']<=result['cap_seconds'] and h['upper']-h['lower']<=result['target'] for h in result['history'])
 return dict(status='PASS',condition=result['condition'],first_stage=fa,polynomial_receipts=len(reports),complete_halfspace_cover=True,
             original_witness=True,unused_conditional_children=unused_children,target_met=result['target_met'],target_met_in_budget=result['target_met_in_budget'],absolute_gap=result['absolute_gap'],reports=reports)

if __name__=='__main__':
 folder=Path(sys.argv[1]);start=time.monotonic()
 try:result=validate(folder)
 except Exception as exc:result=dict(status='ERROR',error=str(exc),traceback=traceback.format_exc())
 result['seconds']=time.monotonic()-start;(folder/'independent_audit.json').write_text(json.dumps(result,indent=2))
 print(json.dumps({k:v for k,v in result.items() if k not in ('reports','first_stage')}),flush=True)


==> anc/code/audit_localized_refinement.py <==
"""Exact original-target audit and complete-cover audit for localized refinement."""
from pathlib import Path
from fractions import Fraction as F
import json,sys,time,traceback
from audit_compressed_exact import audit

def validate(folder):
 original=json.loads((folder/'original_input.json').read_text());result=json.loads((folder/'result.json').read_text());nodes={n['id']:n for n in result['nodes']};payloads={};reports=[]
 assert nodes and result['status']!='RUNNING'
 cover=set();todo=[0]
 while todo:
  i=todo.pop();cover.add(i);todo.extend(nodes[i].get('children',[]))
 unused=0
 for i,node in sorted(nodes.items()):
  file=folder/node['receipt'];payload=json.loads(file.read_text());payloads[i]=payload;reports.append(audit(file,original));source=payload['problem'];cuts=source['domain_inequalities']
  if node['parent'] is None:
   assert i==0 and not cuts
   # If the initial gradient bound was active, its separate audit is required.
   # The localized runs currently use the stronger root polynomial bound.
   assert F(node['upper'])>=F(payload['result']['upper'])
  else:
   parent=nodes[node['parent']];ps=payloads[node['parent']]['problem'];prior=ps['domain_inequalities'];assert cuts[:len(prior)]==prior
   assert source['active_cells']==ps['active_cells'] and source['x0_uncertain']==ps['x0_uncertain']
   if 'split' in parent:
    split=parent['split'];sign=1 if node['side']==0 else -1
    assert F(cuts[len(prior)]['rhs'])==sign*F(split['cut'])
    assert {tuple(k):F(v) for k,v in cuts[len(prior)]['terms']}=={(j,):sign*F(v) for j,v in enumerate(split['a']) if v}
   else:
    assert i not in cover and node['side'] in (0,1);unused+=1
   assert F(node['upper'])>=min(F(parent['upper']),F(payload['result']['upper']))
 todo=[0];leaves=[]
 while todo:
  i=todo.pop();node=nodes[i]
  if 'children' in node:
   cc=node['children'];assert len(cc)==2 and {nodes[c]['side'] for c in cc}=={0,1};assert all(nodes[c]['parent']==i for c in cc);todo.extend(cc)
  else:leaves.append(i)
 assert set(leaves)==set(result['active_leaves'])
 assert F(result['upper'])>=max(F(nodes[i]['upper']) for i in leaves)
 assert F(result['lower'])<=max(F(p['result']['lower']) for p in payloads.values())
 assert result['target_met']==(result['upper']-result['lower']<=result['target'])
 assert result['target_met_in_budget']==any(h['seconds']<=result['cap_seconds'] and h['upper']-h['lower']<=result['target'] for h in result['history'])
 return dict(status='PASS',condition=result['condition'],kind=result['kind'],polynomial_receipts=len(reports),exact_localizers=True,exact_dual_residual=True,original_witness=True,complete_cover=True,unused_children=unused,target_met=result['target_met'],target_met_in_budget=result['target_met_in_budget'],absolute_gap=result['absolute_gap'],reports=reports)

if __name__=='__main__':
 folder=Path(sys.argv[1]);start=time.monotonic()
 try:r=validate(folder)
 except Exception as e:r=dict(status='ERROR',error=str(e),traceback=traceback.format_exc())
 r['seconds']=time.monotonic()-start;(folder/'independent_audit.json').write_text(json.dumps(r,indent=2));print(json.dumps({k:v for k,v in r.items() if k!='reports'}),flush=True)


==> anc/code/audit_matched_controls.py <==
"""Independent constants/witness and fixed-mask checks for matched controls."""
import os
for k in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):
    os.environ[k]='1'
from pathlib import Path
from fractions import Fraction as F
import json,time,traceback
import psutil
from project_paths import MODULE_DIR
from audit_contraction_real import audit,read,audit_witness


def main():
    psutil.Process().cpu_affinity([12])
    primary=Path(os.environ.get('REGRET_PRIMARY_RUN',MODULE_DIR/'contraction_run'))
    output=Path(os.environ.get('REGRET_PRECISION_OUTPUT',MODULE_DIR/'matched_controls'))
    source=json.loads((output/'results.json').read_text());assert source['status']=='PASS'
    primary_audit=json.loads((primary/'independent_audit.json').read_text());assert primary_audit['status']=='PASS'
    originals=json.loads((primary/'results.json').read_text());reports=[];masks={};start=time.monotonic()
    for row in source['results']:
        if row['method']!='energy':continue
        report={k:row[k] for k in ('dataset','seed','row_rule','candidate_bits')}
        try:
            path=(primary if row['reused_primary'] else output)/row['certificate_file']
            result=json.loads(path.read_text());cert=result['certificate'];D=read(cert)
            key=(row['dataset'],row['row_rule']);signature=(D['lo'],D['hi'],D['y'])
            if key in masks:assert masks[key]==signature
            else:masks[key]=signature
            assert sum(l!=u for lo,hi in zip(D['lo'],D['hi']) for l,u in zip(lo,hi))==33
            bits=row['candidate_bits']
            if bits:assert all((v*2**bits).denominator==1 for v in D['beta'])
            if row['reused_primary']:
                assert any(r['dataset']==row['dataset'] and r['seed']==row['seed'] and r['status']=='PASS' for r in primary_audit['reports'])
                report.update(status='PASS',audit_origin='reused_independent_primary_audit')
            else:
                C=audit(D,cert);audit_witness(D,cert,result)
                report.update(status='PASS',audit_origin='fresh_exact_constants_and_original_witness')
        except Exception as e:report.update(status='ERROR',error=str(e),traceback=traceback.format_exc())
        reports.append(report)
        (output/'independent_audit.json').write_text(json.dumps(dict(status='RUNNING',reports=reports,seconds=time.monotonic()-start),indent=2))
        print(report['dataset'],report['row_rule'],report['candidate_bits'],report['status'],report.get('error',''),flush=True)
    final=dict(status='PASS' if len(reports)==24 and all(r['status']=='PASS' for r in reports) else 'FAILED',
       energy_conditions=len(reports),fresh_audits=20,reused_primary_audits=4,
       fixed_masks_across_precisions=True,uncertain_cells=33,reports=reports,seconds=time.monotonic()-start)
    (output/'independent_audit.json').write_text(json.dumps(final,indent=2));print(final['status'])

if __name__=='__main__':main()


==> anc/code/audit_panel_alignment.py <==
#!/usr/bin/env python3
"""Audit multi-panel figure alignment from rendered layout geometry.

The core auditor consumes a small backend-neutral JSON manifest. Matplotlib
figures can call :func:`require_matplotlib_panel_alignment` directly after the
final layout draw. R/patchwork figures use ``panel_alignment.R`` to export the
same manifest and then invoke this CLI.

This gate checks the plot-area rectangles that readers perceive as panels. It
does not infer scientific equivalence: comparable row and column groups come
from Matplotlib SubplotSpec metadata, patchwork/gtable metadata, or explicit
groups supplied by the plotting script. Horizontal rows of three or four equal
grid spans must also have equal final physical widths. Asymmetric hero panels,
insets and colorbars must be excluded or exempted with a recorded reason rather
than silently weakening the tolerance.
"""

from __future__ import annotations

import argparse
import html
import json
import math
import os
import re
import tempfile
from collections import defaultdict
from collections.abc import Iterable, Mapping, Sequence
from pathlib import Path
from typing import Any


SCHEMA_VERSION = 1
DEFAULT_TOLERANCE_PT = 1.5
DEFAULT_GUTTER_TOLERANCE_PT = 1.5


class PanelAlignmentError(RuntimeError):
    """Raised when a required in-memory alignment gate does not pass."""


def _atomic_write_text(path: Path, content: str) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    descriptor, temporary_name = tempfile.mkstemp(
        prefix=f".{path.name}.", suffix=".tmp", dir=path.parent
    )
    temporary = Path(temporary_name)
    try:
        with os.fdopen(descriptor, "w", encoding="utf-8") as handle:
            handle.write(content)
        temporary.replace(path)
    except Exception:
        temporary.unlink(missing_ok=True)
        raise


def _bbox(value: Any) -> tuple[float, float, float, float]:
    if isinstance(value, Mapping):
        values = [value.get(key) for key in ("left", "bottom", "right", "top")]
    else:
        values = list(value) if isinstance(value, Sequence) else []
    if len(values) != 4:
        raise ValueError("panel bbox_pt must contain left, bottom, right and top")
    bbox = tuple(float(item) for item in values)
    if not all(math.isfinite(item) for item in bbox):
        raise ValueError("panel bbox_pt values must be finite")
    if bbox[2] <= bbox[0] or bbox[3] <= bbox[1]:
        raise ValueError("panel bbox_pt must have positive width and height")
    return bbox


def _group_rows(raw: Any, prefix: str) -> list[dict[str, Any]]:
    groups: list[dict[str, Any]] = []
    if raw is None:
        return groups
    if not isinstance(raw, Sequence) or isinstance(raw, (str, bytes)):
        raise ValueError(f"{prefix}_groups must be a list")
    for index, item in enumerate(raw, 1):
        if isinstance(item, Mapping):
            panels = item.get("panels", [])
            group_id = str(item.get("id") or f"{prefix}-{index}")
        else:
            panels = item
            group_id = f"{prefix}-{index}"
        if not isinstance(panels, Sequence) or isinstance(panels, (str, bytes)):
            raise ValueError(f"{prefix} group {group_id} must list panel ids")
        panel_ids = [str(panel) for panel in panels]
        if len(panel_ids) < 2:
            raise ValueError(f"{prefix} group {group_id} needs at least two panels")
        if len(panel_ids) != len(set(panel_ids)):
            raise ValueError(f"{prefix} group {group_id} repeats a panel id")
        groups.append({"id": group_id, "panels": panel_ids})
    return groups


def _inferred_groups(panels: Sequence[dict[str, Any]], orientation: str) -> list[dict[str, Any]]:
    grouped: dict[tuple[Any, ...], list[str]] = defaultdict(list)
    for panel in panels:
        if orientation == "row":
            fields = (panel.get("grid_id"), panel.get("row_start"), panel.get("row_stop"))
        else:
            fields = (panel.get("grid_id"), panel.get("col_start"), panel.get("col_stop"))
        if any(value is None for value in fields):
            continue
        grouped[fields].append(str(panel["id"]))
    output: list[dict[str, Any]] = []
    for index, (_key, panel_ids) in enumerate(grouped.items(), 1):
        if len(panel_ids) >= 2:
            output.append({"id": f"inferred-{orientation}-{index}", "panels": panel_ids})
    return output


def _inferred_boundary_groups(panels: Sequence[dict[str, Any]]) -> list[dict[str, Any]]:
    """Infer shared grid boundaries across panels with unequal spans.

    This covers layouts such as two stacked panels beside one panel that spans
    both rows. Equal-span panels are handled by the ordinary row/column groups,
    so boundary groups are emitted only when at least two different spans meet
    at the same grid boundary.
    """
    specifications = (
        ("top", "row_start", "row_start", "row_stop"),
        ("bottom", "row_stop", "row_start", "row_stop"),
        ("left", "col_start", "col_start", "col_stop"),
        ("right", "col_stop", "col_start", "col_stop"),
    )
    output: list[dict[str, Any]] = []
    for edge, boundary_field, span_start, span_stop in specifications:
        grouped: dict[tuple[Any, Any], list[dict[str, Any]]] = defaultdict(list)
        for panel in panels:
            grid_id = panel.get("grid_id")
            boundary = panel.get(boundary_field)
            start = panel.get(span_start)
            stop = panel.get(span_stop)
            if any(value is None for value in (grid_id, boundary, start, stop)):
                continue
            grouped[(grid_id, boundary)].append(panel)
        edge_index = 0
        for (_grid_id, _boundary), members in grouped.items():
            spans = {(panel.get(span_start), panel.get(span_stop)) for panel in members}
            if len(members) < 2 or len(spans) < 2:
                continue
            edge_index += 1
            output.append(
                {
                    "id": f"inferred-shared-{edge}-{edge_index}",
                    "edge": edge,
                    "panels": [str(panel["id"]) for panel in members],
                }
            )
    return output


def _validated_layout(manifest: Mapping[str, Any]) -> tuple[dict[str, Any] | None, list[str]]:
    errors: list[str] = []
    if manifest.get("schema_version") != SCHEMA_VERSION:
        errors.append(f"schema_version must be {SCHEMA_VERSION}")

    figure = manifest.get("figure")
    if not isinstance(figure, Mapping):
        errors.append("figure must be an object with width_pt and height_pt")
        figure = {}
    try:
        width_pt = float(figure.get("width_pt"))
        height_pt = float(figure.get("height_pt"))
        if not math.isfinite(width_pt) or not math.isfinite(height_pt) or width_pt <= 0 or height_pt <= 0:
            raise ValueError
    except (TypeError, ValueError):
        errors.append("figure width_pt and height_pt must be positive finite numbers")
        width_pt = height_pt = 0.0

    raw_panels = manifest.get("panels")
    panels: list[dict[str, Any]] = []
    if not isinstance(raw_panels, Sequence) or isinstance(raw_panels, (str, bytes)):
        errors.append("panels must be a list")
        raw_panels = []
    for index, raw_panel in enumerate(raw_panels, 1):
        if not isinstance(raw_panel, Mapping):
            errors.append(f"panel {index} must be an object")
            continue
        panel_id = str(raw_panel.get("id") or "").strip()
        if not panel_id:
            errors.append(f"panel {index} is missing id")
            continue
        try:
            bbox = _bbox(raw_panel.get("bbox_pt"))
        except (TypeError, ValueError) as exc:
            errors.append(f"panel {panel_id}: {exc}")
            continue
        if bbox[0] < -0.01 or bbox[1] < -0.01 or bbox[2] > width_pt + 0.01 or bbox[3] > height_pt + 0.01:
            errors.append(f"panel {panel_id} bbox_pt extends beyond the declared figure")
        panel = dict(raw_panel)
        panel["id"] = panel_id
        panel["bbox_pt"] = list(bbox)
        anchor = raw_panel.get("panel_label_anchor_pt")
        if anchor is not None:
            try:
                anchor_values = [float(value) for value in anchor]
                if len(anchor_values) != 2 or not all(math.isfinite(value) for value in anchor_values):
                    raise ValueError
                panel["panel_label_anchor_pt"] = anchor_values
            except (TypeError, ValueError):
                errors.append(f"panel {panel_id} has invalid panel_label_anchor_pt")
        panels.append(panel)

    panel_ids = [panel["id"] for panel in panels]
    if len(panel_ids) != len(set(panel_ids)):
        errors.append("panel ids must be unique")
    if not panels:
        errors.append("at least one panel rectangle is required")

    try:
        row_groups = _group_rows(manifest.get("row_groups"), "row")
        column_groups = _group_rows(manifest.get("column_groups"), "column")
    except ValueError as exc:
        errors.append(str(exc))
        row_groups = column_groups = []
    if not row_groups:
        row_groups = _inferred_groups(panels, "row")
    if not column_groups:
        column_groups = _inferred_groups(panels, "column")
    boundary_groups = _inferred_boundary_groups(panels)

    known_ids = set(panel_ids)
    for group in [*row_groups, *column_groups]:
        missing = [panel for panel in group["panels"] if panel not in known_ids]
        if missing:
            errors.append(f"group {group['id']} references unknown panels: {', '.join(missing)}")

    exemptions: list[dict[str, Any]] = []
    raw_exemptions = manifest.get("exemptions", [])
    if not isinstance(raw_exemptions, Sequence) or isinstance(raw_exemptions, (str, bytes)):
        errors.append("exemptions must be a list")
        raw_exemptions = []
    for index, exemption in enumerate(raw_exemptions, 1):
        if not isinstance(exemption, Mapping):
            errors.append(f"exemption {index} must be an object")
            continue
        exemption_panels = exemption.get("panels", [])
        checks = exemption.get("checks", [])
        reason = str(exemption.get("reason") or "").strip()
        if isinstance(exemption_panels, str):
            exemption_panels = [exemption_panels]
        if isinstance(checks, str):
            checks = [checks]
        if not exemption_panels or any(str(panel) not in known_ids for panel in exemption_panels):
            errors.append(f"exemption {index} must reference known panels")
        allowed_checks = {
            "row",
            "column",
            "panel-width",
            "horizontal-gutter",
            "vertical-gutter",
            "panel-label",
            "all",
        }
        check_names = [str(check) for check in checks]
        if not check_names or any(check not in allowed_checks for check in check_names):
            errors.append(f"exemption {index} has invalid checks")
        if not reason:
            errors.append(f"exemption {index} needs a non-empty reason")
        exemptions.append(
            {"panels": [str(panel) for panel in exemption_panels], "checks": check_names, "reason": reason}
        )

    if errors:
        return None, errors
    return {
        "schema_version": SCHEMA_VERSION,
        "backend": str(manifest.get("backend") or "unknown"),
        "figure": {"width_pt": width_pt, "height_pt": height_pt},
        "panels": panels,
        "row_groups": row_groups,
        "column_groups": column_groups,
        "boundary_groups": boundary_groups,
        "exemptions": exemptions,
    }, []


def _is_exempt(layout: Mapping[str, Any], panel_id: str, check: str) -> bool:
    for exemption in layout.get("exemptions", []):
        if panel_id in exemption["panels"] and (check in exemption["checks"] or "all" in exemption["checks"]):
            return True
    return False


def _metric_spread(values: Mapping[str, float]) -> float:
    return max(values.values()) - min(values.values()) if values else 0.0


def _finding(
    kind: str,
    group: Mapping[str, Any],
    panels: Sequence[str],
    tolerance_pt: float,
    metrics: Mapping[str, Mapping[str, float]],
    message: str,
    severity: str = "FAIL",
) -> dict[str, Any]:
    return {
        "severity": severity,
        "kind": kind,
        "group": group["id"],
        "panels": list(panels),
        "message": message,
        "tolerance_pt": tolerance_pt,
        "metric_spreads_pt": {
            metric: round(_metric_spread(values), 6) for metric, values in metrics.items()
        },
        "values_pt": {
            metric: {panel: round(value, 6) for panel, value in values.items()}
            for metric, values in metrics.items()
        },
    }


def audit_layout_manifest(
    manifest: Mapping[str, Any],
    *,
    tolerance_pt: float = DEFAULT_TOLERANCE_PT,
    gutter_tolerance_pt: float = DEFAULT_GUTTER_TOLERANCE_PT,
    require_panel_labels: bool = False,
) -> dict[str, Any]:
    """Audit a backend-neutral panel-layout manifest."""
    if tolerance_pt < 0 or gutter_tolerance_pt < 0:
        raise ValueError("alignment tolerances must be non-negative")
    layout, errors = _validated_layout(manifest)
    if layout is None:
        return {
            "schema_version": SCHEMA_VERSION,
            "auditable": False,
            "verdict": "NOT AUDITABLE",
            "summary": {"fail": 0, "warn": 0, "comparisons": 0, "exemptions": 0},
            "errors": errors,
            "findings": [],
        }

    if len(layout["panels"]) == 1:
        return {
            "schema_version": SCHEMA_VERSION,
            "applicable": False,
            "auditable": False,
            "verdict": "NOT APPLICABLE",
            "backend": layout["backend"],
            "summary": {"fail": 0, "warn": 0, "comparisons": 0, "exemptions": 0},
            "tolerances": {
                "alignment_pt": tolerance_pt,
                "gutter_pt": gutter_tolerance_pt,
            },
            "errors": [],
            "findings": [],
            "layout": layout,
        }

    panel_map = {panel["id"]: panel for panel in layout["panels"]}
    findings: list[dict[str, Any]] = []
    comparisons = 0

    for orientation, group_key, check_name in (
        ("row", "row_groups", "row"),
        ("column", "column_groups", "column"),
    ):
        for group in layout[group_key]:
            group_panel_ids = list(group["panels"])
            panel_ids = [
                panel_id for panel_id in group_panel_ids if not _is_exempt(layout, panel_id, check_name)
            ]
            if len(panel_ids) < 2:
                continue
            comparisons += 1
            boxes = {panel_id: _bbox(panel_map[panel_id]["bbox_pt"]) for panel_id in panel_ids}
            if orientation == "row":
                metrics = {
                    "top": {panel: box[3] for panel, box in boxes.items()},
                    "bottom": {panel: box[1] for panel, box in boxes.items()},
                    "height": {panel: box[3] - box[1] for panel, box in boxes.items()},
                }
                kind = "row-axes-misalignment"
                message = "Panels intended for one row do not share top/bottom edges and height"
            else:
                metrics = {
                    "left": {panel: box[0] for panel, box in boxes.items()},
                    "right": {panel: box[2] for panel, box in boxes.items()},
                    "width": {panel: box[2] - box[0] for panel, box in boxes.items()},
                }
                kind = "column-axes-misalignment"
                message = "Panels intended for one column do not share left/right edges and width"
            if max(_metric_spread(values) for values in metrics.values()) > tolerance_pt:
                findings.append(_finding(kind, group, panel_ids, tolerance_pt, metrics, message))

            if orientation == "row" and len(group_panel_ids) >= 3:
                width_candidates = [
                    panel_id
                    for panel_id in group_panel_ids
                    if not _is_exempt(layout, panel_id, "row")
                    and not _is_exempt(layout, panel_id, "panel-width")
                ]
                by_column_span: dict[Any, list[str]] = defaultdict(list)
                for panel_id in width_candidates:
                    panel = panel_map[panel_id]
                    try:
                        column_span = float(panel.get("col_stop")) - float(panel.get("col_start"))
                        if not math.isfinite(column_span) or column_span <= 0:
                            raise ValueError
                        span_key: Any = round(column_span, 9)
                    except (TypeError, ValueError):
                        span_key = "unspecified"
                    by_column_span[span_key].append(panel_id)
                for width_index, width_ids in enumerate(by_column_span.values(), 1):
                    if len(width_ids) < 2:
                        continue
                    comparisons += 1
                    width_metrics = {
                        "width": {
                            panel_id: _bbox(panel_map[panel_id]["bbox_pt"])[2]
                            - _bbox(panel_map[panel_id]["bbox_pt"])[0]
                            for panel_id in width_ids
                        }
                    }
                    if _metric_spread(width_metrics["width"]) > tolerance_pt:
                        findings.append(
                            _finding(
                                "horizontal-panel-width-misalignment",
                                {"id": f"{group['id']}-equal-span-{width_index}"},
                                width_ids,
                                tolerance_pt,
                                width_metrics,
                                "Three-or-more-panel row contains unequal final plot-area widths for equal grid spans",
                            )
                        )

            anchors = {
                panel_id: panel_map[panel_id].get("panel_label_anchor_pt") for panel_id in panel_ids
            }
            present_anchors = {panel: anchor for panel, anchor in anchors.items() if anchor is not None}
            missing_labels = [panel for panel, anchor in anchors.items() if anchor is None]
            if require_panel_labels and missing_labels:
                findings.append(
                    {
                        "severity": "WARN",
                        "kind": "panel-label-not-auditable",
                        "group": group["id"],
                        "panels": missing_labels,
                        "message": "Comparable panels are missing detectable top-left panel-label anchors",
                    }
                )
            if len(present_anchors) >= 2:
                label_check = "panel-label"
                label_ids = [
                    panel for panel in panel_ids if panel in present_anchors and not _is_exempt(layout, panel, label_check)
                ]
                if len(label_ids) >= 2:
                    coordinate = 1 if orientation == "row" else 0
                    metric_name = "label-y" if orientation == "row" else "label-x"
                    metrics = {
                        metric_name: {panel: float(present_anchors[panel][coordinate]) for panel in label_ids}
                    }
                    if _metric_spread(metrics[metric_name]) > tolerance_pt:
                        findings.append(
                            _finding(
                                f"{orientation}-panel-label-misalignment",
                                group,
                                label_ids,
                                tolerance_pt,
                                metrics,
                                "Panel-label anchors are not aligned within their comparable group",
                            )
                        )

            gutter_check = "horizontal-gutter" if orientation == "row" else "vertical-gutter"
            gutter_ids = [panel for panel in panel_ids if not _is_exempt(layout, panel, gutter_check)]
            if len(gutter_ids) >= 2:
                if orientation == "row":
                    ordered = sorted(gutter_ids, key=lambda panel: boxes[panel][0])
                    gaps = {
                        f"{first}->{second}": boxes[second][0] - boxes[first][2]
                        for first, second in zip(ordered, ordered[1:])
                    }
                else:
                    ordered = sorted(gutter_ids, key=lambda panel: boxes[panel][3], reverse=True)
                    gaps = {
                        f"{first}->{second}": boxes[first][1] - boxes[second][3]
                        for first, second in zip(ordered, ordered[1:])
                    }
                if gaps and min(gaps.values()) < -tolerance_pt:
                    findings.append(
                        _finding(
                            "panel-axes-overlap",
                            group,
                            gutter_ids,
                            tolerance_pt,
                            {"gutter": gaps},
                            "Panel plot-area rectangles overlap",
                        )
                    )
                elif len(gaps) >= 2 and _metric_spread(gaps) > gutter_tolerance_pt:
                    findings.append(
                        _finding(
                            f"{gutter_check}-misalignment",
                            group,
                            gutter_ids,
                            gutter_tolerance_pt,
                            {"gutter": gaps},
                            "Comparable inter-panel gutters are not uniform",
                        )
                    )

    edge_coordinates = {"left": 0, "bottom": 1, "right": 2, "top": 3}
    for group in layout["boundary_groups"]:
        edge = str(group["edge"])
        check_name = "row" if edge in {"top", "bottom"} else "column"
        panel_ids = [
            panel_id
            for panel_id in group["panels"]
            if not _is_exempt(layout, panel_id, check_name)
        ]
        if len(panel_ids) < 2:
            continue
        comparisons += 1
        coordinate = edge_coordinates[edge]
        metrics = {
            edge: {
                panel_id: _bbox(panel_map[panel_id]["bbox_pt"])[coordinate]
                for panel_id in panel_ids
            }
        }
        if _metric_spread(metrics[edge]) > tolerance_pt:
            findings.append(
                _finding(
                    f"shared-{edge}-edge-misalignment",
                    group,
                    panel_ids,
                    tolerance_pt,
                    metrics,
                    f"Panels meeting the same grid {edge} boundary are not aligned",
                )
            )

        if edge not in {"top", "left"}:
            continue
        anchors = {
            panel_id: panel_map[panel_id].get("panel_label_anchor_pt")
            for panel_id in panel_ids
        }
        missing_labels = [panel_id for panel_id, anchor in anchors.items() if anchor is None]
        if require_panel_labels and missing_labels:
            findings.append(
                {
                    "severity": "WARN",
                    "kind": "panel-label-not-auditable",
                    "group": group["id"],
                    "panels": missing_labels,
                    "message": "Comparable panels are missing detectable top-left panel-label anchors",
                }
            )
        label_ids = [
            panel_id
            for panel_id, anchor in anchors.items()
            if anchor is not None and not _is_exempt(layout, panel_id, "panel-label")
        ]
        if len(label_ids) < 2:
            continue
        label_coordinate = 1 if edge == "top" else 0
        metric_name = "label-y" if edge == "top" else "label-x"
        label_metrics = {
            metric_name: {
                panel_id: float(anchors[panel_id][label_coordinate])
                for panel_id in label_ids
            }
        }
        if _metric_spread(label_metrics[metric_name]) > tolerance_pt:
            findings.append(
                _finding(
                    f"shared-{edge}-panel-label-misalignment",
                    group,
                    label_ids,
                    tolerance_pt,
                    label_metrics,
                    "Panel-label anchors are not aligned at the shared grid boundary",
                )
            )
    fail_count = sum(finding["severity"] == "FAIL" for finding in findings)
    warn_count = sum(finding["severity"] == "WARN" for finding in findings)
    auditable = comparisons > 0
    verdict = "FIX BEFORE DELIVERY" if fail_count else "REVIEW REQUIRED" if warn_count else "PASS"
    if not auditable:
        verdict = "NOT AUDITABLE"
    return {
        "schema_version": SCHEMA_VERSION,
        "applicable": True,
        "auditable": auditable,
        "verdict": verdict,
        "backend": layout["backend"],
        "summary": {
            "fail": fail_count,
            "warn": warn_count,
            "comparisons": comparisons,
            "exemptions": len(layout["exemptions"]),
        },
        "tolerances": {
            "alignment_pt": tolerance_pt,
            "gutter_pt": gutter_tolerance_pt,
        },
        "layout": layout,
        "findings": findings,
        **(
            {"errors": ["No comparable row, column or shared-boundary groups were declared or inferred"]}
            if not auditable
            else {}
        ),
    }


def exit_code(report: Mapping[str, Any], strict: bool = False) -> int:
    if report.get("verdict") == "NOT APPLICABLE":
        return 0
    if not report.get("auditable") or report.get("verdict") == "NOT AUDITABLE":
        return 2
    if int(report.get("summary", {}).get("fail", 0)):
        return 1
    if strict and int(report.get("summary", {}).get("warn", 0)):
        return 1
    return 0


def render_text(report: Mapping[str, Any], strict: bool = False) -> str:
    summary = report.get("summary", {})
    lines = [
        f"Panel alignment: {report.get('verdict', 'UNKNOWN')}",
        f"  comparisons: {summary.get('comparisons', 0)}",
        f"  fail: {summary.get('fail', 0)}",
        f"  warn: {summary.get('warn', 0)}",
        f"  exemptions: {summary.get('exemptions', 0)}",
    ]
    for error in report.get("errors", []):
        lines.append(f"  ERROR: {error}")
    for finding in report.get("findings", []):
        lines.append(
            f"  {finding['severity']} {finding['kind']} [{finding.get('group', 'n/a')}]: "
            f"{finding['message']} ({', '.join(finding.get('panels', []))})"
        )
    if strict and summary.get("warn", 0):
        lines.append("  strict mode: WARN findings block delivery")
    return "\n".join(lines)


def write_json_report(report: Mapping[str, Any], path: str | Path) -> None:
    _atomic_write_text(Path(path), json.dumps(report, indent=2, ensure_ascii=False) + "\n")


def write_overlay_svg(report: Mapping[str, Any], path: str | Path) -> None:
    layout = report.get("layout")
    if not isinstance(layout, Mapping):
        raise ValueError("an auditable layout is required for the diagnostic SVG")
    width = float(layout["figure"]["width_pt"])
    height = float(layout["figure"]["height_pt"])
    failed_panels = {
        panel for finding in report.get("findings", []) if finding.get("severity") == "FAIL"
        for panel in finding.get("panels", [])
    }
    rows = [
        f'<svg xmlns="http://www.w3.org/2000/svg" width="{width}pt" height="{height}pt" viewBox="0 0 {width} {height}">',
        '<rect width="100%" height="100%" fill="white"/>',
    ]
    for panel in layout["panels"]:
        left, bottom, right, top = _bbox(panel["bbox_pt"])
        y = height - top
        color = "#d7191c" if panel["id"] in failed_panels else "#2c7bb6"
        rows.append(
            f'<rect x="{left:.3f}" y="{y:.3f}" width="{right-left:.3f}" height="{top-bottom:.3f}" '
            f'fill="none" stroke="{color}" stroke-width="1.2"/>'
        )
        rows.append(
            f'<text x="{left+2:.3f}" y="{y+10:.3f}" font-family="Arial, sans-serif" font-size="8" '
            f'fill="{color}">{html.escape(str(panel["id"]))}</text>'
        )
    rows.append(
        f'<text x="4" y="{height-5:.3f}" font-family="Arial, sans-serif" font-size="7" fill="#333">'
        f'{report.get("verdict", "UNKNOWN")}: {report.get("summary", {}).get("fail", 0)} fail, '
        f'{report.get("summary", {}).get("warn", 0)} warn</text>'
    )
    rows.append("</svg>")
    _atomic_write_text(Path(path), "\n".join(rows) + "\n")


def _alphabetic_id(index: int) -> str:
    output = ""
    value = index + 1
    while value:
        value, remainder = divmod(value - 1, 26)
        output = chr(ord("a") + remainder) + output
    return output


def _font_is_bold(weight: Any) -> bool:
    if isinstance(weight, (int, float)):
        return float(weight) >= 600
    return str(weight).lower() in {"bold", "semibold", "demibold", "heavy", "black"}


def _matplotlib_panel_label_anchor(ax: Any) -> tuple[str, list[float]] | None:
    for artist in ax.texts:
        label = artist.get_text().strip()
        if not re.fullmatch(r"[a-z]", label) or not _font_is_bold(artist.get_fontweight()):
            continue
        display = artist.get_transform().transform(artist.get_position())
        axes_xy = ax.transAxes.inverted().transform(display)
        if not (-0.35 <= axes_xy[0] <= 0.2 and 0.8 <= axes_xy[1] <= 1.35):
            continue
        inches = ax.figure.dpi_scale_trans.inverted().transform(display)
        return label, [float(inches[0] * 72), float(inches[1] * 72)]
    return None


def matplotlib_layout_manifest(
    fig: Any,
    *,
    axes: Sequence[Any] | None = None,
    panel_ids: Mapping[Any, str] | Sequence[str] | None = None,
    row_groups: Sequence[Any] | None = None,
    column_groups: Sequence[Any] | None = None,
    exclude_axes: Iterable[Any] = (),
    exemptions: Sequence[Mapping[str, Any]] = (),
) -> dict[str, Any]:
    """Measure final Matplotlib axes rectangles in physical points."""
    fig.canvas.draw()
    width_in, height_in = (float(value) for value in fig.get_size_inches())
    width_pt, height_pt = width_in * 72, height_in * 72
    excluded = {id(axis) for axis in exclude_axes}
    candidates = list(axes) if axes is not None else list(fig.axes)
    selected: list[Any] = []
    seen_subplot_cells: set[tuple[int, int, int]] = set()
    for axis in candidates:
        if id(axis) in excluded or not axis.get_visible():
            continue
        axis_label = str(axis.get_label() or "")
        if axis_label.startswith("<colorbar"):
            continue
        try:
            subplot_spec = axis.get_subplotspec()
        except AttributeError:
            subplot_spec = None
        if subplot_spec is not None and panel_ids is None:
            subplot_key = (
                id(subplot_spec.get_gridspec()),
                int(subplot_spec.num1),
                int(subplot_spec.num2),
            )
            if subplot_key in seen_subplot_cells:
                continue
            seen_subplot_cells.add(subplot_key)
        selected.append(axis)

    if isinstance(panel_ids, Mapping):
        ids = [str(panel_ids.get(axis) or "") for axis in selected]
    elif panel_ids is not None:
        ids = [str(value) for value in panel_ids]
        if len(ids) != len(selected):
            raise ValueError("panel_ids length must match the selected Matplotlib axes")
    else:
        ids = []
        for index, axis in enumerate(selected):
            candidate = str(axis.get_gid() or axis.get_label() or "").strip()
            ids.append(candidate if candidate and not candidate.startswith("<") else _alphabetic_id(index))

    grid_ids: dict[int, str] = {}
    panels: list[dict[str, Any]] = []
    for axis, panel_id in zip(selected, ids):
        position = axis.get_position(original=False)
        panel: dict[str, Any] = {
            "id": panel_id,
            "bbox_pt": [
                float(position.x0 * width_pt),
                float(position.y0 * height_pt),
                float(position.x1 * width_pt),
                float(position.y1 * height_pt),
            ],
        }
        try:
            subplot_spec = axis.get_subplotspec()
        except AttributeError:
            subplot_spec = None
        if subplot_spec is not None:
            grid_spec = subplot_spec.get_gridspec()
            grid_key = id(grid_spec)
            if grid_key not in grid_ids:
                grid_ids[grid_key] = f"matplotlib-grid-{len(grid_ids) + 1}"
            panel.update(
                {
                    "grid_id": grid_ids[grid_key],
                    "row_start": int(subplot_spec.rowspan.start),
                    "row_stop": int(subplot_spec.rowspan.stop),
                    "col_start": int(subplot_spec.colspan.start),
                    "col_stop": int(subplot_spec.colspan.stop),
                }
            )
        label_anchor = _matplotlib_panel_label_anchor(axis)
        if label_anchor is not None:
            panel["panel_label"] = label_anchor[0]
            panel["panel_label_anchor_pt"] = label_anchor[1]
        panels.append(panel)

    manifest: dict[str, Any] = {
        "schema_version": SCHEMA_VERSION,
        "backend": "python-matplotlib",
        "figure": {"width_pt": width_pt, "height_pt": height_pt},
        "panels": panels,
        "exemptions": [dict(exemption) for exemption in exemptions],
    }
    if row_groups is not None:
        manifest["row_groups"] = list(row_groups)
    if column_groups is not None:
        manifest["column_groups"] = list(column_groups)
    return manifest


def require_matplotlib_panel_alignment(
    fig: Any,
    *,
    json_out: str | Path | None = None,
    overlay_svg: str | Path | None = None,
    tolerance_pt: float = DEFAULT_TOLERANCE_PT,
    gutter_tolerance_pt: float = DEFAULT_GUTTER_TOLERANCE_PT,
    require_panel_labels: bool = False,
    strict: bool = False,
    **manifest_options: Any,
) -> dict[str, Any]:
    """Measure and block delivery when a Matplotlib multi-panel layout is misaligned."""
    manifest = matplotlib_layout_manifest(fig, **manifest_options)
    report = audit_layout_manifest(
        manifest,
        tolerance_pt=tolerance_pt,
        gutter_tolerance_pt=gutter_tolerance_pt,
        require_panel_labels=require_panel_labels,
    )
    if json_out is not None:
        write_json_report(report, json_out)
    if overlay_svg is not None and report.get("layout"):
        write_overlay_svg(report, overlay_svg)
    code = exit_code(report, strict=strict)
    if code:
        raise PanelAlignmentError(render_text(report, strict=strict))
    return report


def run_self_tests() -> None:
    aligned = {
        "schema_version": 1,
        "backend": "self-test",
        "figure": {"width_pt": 300, "height_pt": 200},
        "panels": [
            {"id": "a", "bbox_pt": [20, 110, 130, 180], "grid_id": "g", "row_start": 0, "row_stop": 1, "col_start": 0, "col_stop": 1},
            {"id": "b", "bbox_pt": [170, 110, 280, 180], "grid_id": "g", "row_start": 0, "row_stop": 1, "col_start": 1, "col_stop": 2},
            {"id": "c", "bbox_pt": [20, 20, 130, 90], "grid_id": "g", "row_start": 1, "row_stop": 2, "col_start": 0, "col_stop": 1},
            {"id": "d", "bbox_pt": [170, 20, 280, 90], "grid_id": "g", "row_start": 1, "row_stop": 2, "col_start": 1, "col_stop": 2},
        ],
    }
    if exit_code(audit_layout_manifest(aligned)) != 0:
        raise AssertionError("aligned self-test layout did not pass")
    shifted = json.loads(json.dumps(aligned))
    shifted["panels"][1]["bbox_pt"][1] -= 5
    if exit_code(audit_layout_manifest(shifted)) != 1:
        raise AssertionError("shifted self-test layout did not fail")
    unequal_widths = {
        "schema_version": 1,
        "backend": "self-test",
        "figure": {"width_pt": 320, "height_pt": 100},
        "panels": [
            {"id": "a", "bbox_pt": [10, 20, 70, 80], "grid_id": "g", "row_start": 0, "row_stop": 1, "col_start": 0, "col_stop": 1},
            {"id": "b", "bbox_pt": [90, 20, 170, 80], "grid_id": "g", "row_start": 0, "row_stop": 1, "col_start": 1, "col_stop": 2},
            {"id": "c", "bbox_pt": [190, 20, 290, 80], "grid_id": "g", "row_start": 0, "row_stop": 1, "col_start": 2, "col_stop": 3},
        ],
    }
    unequal_report = audit_layout_manifest(unequal_widths)
    if exit_code(unequal_report) != 1 or not any(
        finding.get("kind") == "horizontal-panel-width-misalignment"
        for finding in unequal_report.get("findings", [])
    ):
        raise AssertionError("unequal-width self-test row did not fail")


def build_parser() -> argparse.ArgumentParser:
    parser = argparse.ArgumentParser(
        description="Audit rendered multi-panel axes alignment from a JSON layout manifest."
    )
    parser.add_argument("layout", nargs="?", help="backend-neutral panel-layout JSON")
    parser.add_argument("--json", action="store_true", help="print the report as JSON")
    parser.add_argument("--json-out", help="write the report atomically as JSON")
    parser.add_argument("--overlay-svg", help="write a QA-only SVG of measured panel rectangles")
    parser.add_argument("--tolerance-pt", type=float, default=DEFAULT_TOLERANCE_PT)
    parser.add_argument("--gutter-tolerance-pt", type=float, default=DEFAULT_GUTTER_TOLERANCE_PT)
    parser.add_argument("--require-panel-labels", action="store_true")
    parser.add_argument("--strict", action="store_true", help="make WARN findings blocking")
    parser.add_argument("--self-test", action="store_true", help="run dependency-free core tests")
    return parser


def main(argv: Sequence[str] | None = None) -> int:
    parser = build_parser()
    args = parser.parse_args(argv)
    if args.self_test:
        run_self_tests()
        print("Panel alignment self-test: PASS")
        return 0
    if not args.layout:
        parser.error("layout JSON is required unless --self-test is used")
    try:
        manifest = json.loads(Path(args.layout).read_text(encoding="utf-8"))
        report = audit_layout_manifest(
            manifest,
            tolerance_pt=args.tolerance_pt,
            gutter_tolerance_pt=args.gutter_tolerance_pt,
            require_panel_labels=args.require_panel_labels,
        )
    except (OSError, json.JSONDecodeError, TypeError, ValueError) as exc:
        report = {
            "schema_version": SCHEMA_VERSION,
            "auditable": False,
            "verdict": "NOT AUDITABLE",
            "summary": {"fail": 0, "warn": 0, "comparisons": 0, "exemptions": 0},
            "errors": [str(exc)],
            "findings": [],
        }
    if args.json_out:
        write_json_report(report, args.json_out)
    if args.overlay_svg and report.get("layout"):
        write_overlay_svg(report, args.overlay_svg)
    print(json.dumps(report, indent=2, ensure_ascii=False) if args.json else render_text(report, strict=args.strict))
    return exit_code(report, strict=args.strict)


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/audit_profile_outer_v31.py <==
"""Exact replay of retained-comparator queries and full outer box coverage."""
import os
for k in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[k]='1'
from pathlib import Path
from fractions import Fraction as F
import json,sys,time,argparse,itertools,copy,traceback
B=Path(__file__).resolve().parent;sys.path.insert(0,str(B/'source/code'))
import numpy as np,psutil
from audit_compressed_arrow_v27 import verify
from profile_query_v31 import audit_input


def audit(folder):
    start=time.monotonic();data=json.loads((folder/'input.json').read_text());protocol=json.loads((folder/'protocol.json').read_text());result=json.loads((folder/'result.json').read_text())
    source=Path(protocol['source']);initial=json.loads((source/'input.json').read_text());initial_proposal=json.loads((source/'proposal.json').read_text())
    assert initial['original']==data['original'];initial_audit=verify(initial,initial_proposal)
    U0=F(protocol['initial_exact_upper']);assert U0>=F(initial_audit['exact_upper']);assert initial_audit['status']=='EXACT_AUDIT_PASS'
    audit_input(data);o=data['original'];lo=np.array(o['lo']);hi=np.array(o['hi']);n,p=lo.shape;J=data['problem']['profile_columns'];lam=F(o['lambda_value'])
    lower=F(data['result']['lower']);assert lower==F(protocol['lower']) and F(result['lower'])<=lower
    radius=F(protocol['radius']);assert radius*radius*lam>=U0
    for j,l,u in zip(J,protocol['rootlo'],protocol['roothi']):assert F(l)<=F(o['beta'][j])-radius and F(u)>=F(o['beta'][j])+radius
    curvature=[lam+sum((max(F(lo[i,j])**2,F(hi[i,j])**2) for i in range(n)),F(0))/n for j in J]
    assert curvature==list(map(F,protocol['curvature']))
    query={}
    for rec in result['queries']:
        saved=json.loads((folder/f"query_{rec['id']:04d}.json").read_text());t=saved['t'];assert t==rec['t'];theta=saved['proposal']['reference_theta']
        assert [theta[j] for j in J]==t
        current=copy.deepcopy(data);current['problem']['theta']=theta
        checked=verify(current,saved['proposal'],check_input=False);value=F(checked['exact_upper']);assert F(rec['exact_upper'])>=value
        query[tuple(t)]=F(rec['exact_upper'])
    assert len(query)==result['query_count'];nodes={r['id']:r for r in result['nodes']};assert nodes
    assert nodes[0]['lo']==protocol['rootlo'] and nodes[0]['hi']==protocol['roothi']
    for idx,node in sorted(nodes.items()):
        corners=list(itertools.product(*zip(node['lo'],node['hi'])));corner=max(query[t] for t in corners)
        correction=sum((h*(F(u)-F(l))**2/4 for h,l,u in zip(curvature,node['lo'],node['hi'])),F(0))
        cap=U0 if idx==0 else F(nodes[node['parent']]['upper']);assert F(node['upper'])>=min(cap,corner+correction)
    seen=set();leaves=[];stack=[0]
    while stack:
        idx=stack.pop();assert idx not in seen;seen.add(idx);node=nodes[idx]
        if 'children' not in node:leaves.append(idx);continue
        children=node['children'];assert len(children)==2;axis=node['split']['axis'];cut=node['split']['cut'];assert node['lo'][axis]<cut<node['hi'][axis]
        for side,cid in enumerate(children):
            child=nodes[cid];assert child['parent']==idx;l=node['lo'].copy();u=node['hi'].copy()
            if side==0:u[axis]=cut
            else:l[axis]=cut
            assert child['lo']==l and child['hi']==u
        stack.extend(children)
    assert set(leaves)==set(result['active_leaves']);upper=max(F(nodes[i]['upper']) for i in leaves)
    assert F(result['upper'])>=upper>=lower and F(result['gap'])>=upper-lower
    assert result['target_met']==(upper-lower<=F(result['target']))
    return dict(status='PASS',complete_outer_cover=True,original_witness=True,original_full_regret_root=True,retained_parameters=len(J),
                exact_queries=len(query),cover_nodes=len(seen),unused_checked_nodes=len(nodes)-len(seen),gap=float(upper-lower),target_met=result['target_met'],seconds=time.monotonic()-start)


if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('folder');p.add_argument('--cpu',type=int,default=12);a=p.parse_args();psutil.Process().cpu_affinity([a.cpu]);folder=Path(a.folder)
    try:r=audit(folder)
    except Exception as exc:r=dict(status='ERROR',error=str(exc),traceback=traceback.format_exc())
    (folder/'independent_audit.json').write_text(json.dumps(r,indent=2));print(json.dumps(r),flush=True)


==> anc/code/audit_real_world.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Independent rational audit: imports no proposal, verifier or search code.'
from pathlib import Path
from fractions import Fraction as F
from math import comb, isqrt
from collections import Counter
import json, time, itertools, traceback
import numpy as np
import psutil
B = Path(__file__).resolve().parent

def vq(v):
    return list(map(F, v))

def mq(a):
    return [vq(row) for row in a]

def dot(x, y):
    return sum((a * b for a, b in zip(x, y)), F(0))

def tr(a):
    return list(map(list, zip(*a)))

def mm(a, b):
    return [[dot(row, col) for col in zip(*b)] for row in a]

def inverse(a):
    n = len(a)
    z = [row.copy() + [F(i == j) for j in range(n)] for i, row in enumerate(a)]
    for j in range(n):
        pivot = next((i for i in range(j, n) if z[i][j]))
        z[j], z[pivot] = (z[pivot], z[j])
        d = z[j][j]
        z[j] = [v / d for v in z[j]]
        for i in range(n):
            if i != j:
                d = z[i][j]
                z[i] = [v - d * u for v, u in zip(z[i], z[j])]
    return [row[n:] for row in z]

def quad(v, H):
    return dot(v, [dot(row, v) for row in H])

def qrange(a, b, c):
    vals = [a - b + c, a + b + c]
    if a and -1 < -b / (2 * a) < 1:
        vals.append(c - b * b / (4 * a))
    return (min(vals), max(vals))

def prod_range(a, ag, b, bg):
    k = len(ag)
    if not k:
        return (a * b, a * b)
    vals = []
    for free in range(k):
        others = [j for j in range(k) if j != free]
        for bits in itertools.product((-1, 1), repeat=k - 1):
            ca = a + sum((ag[j] * s for j, s in zip(others, bits)), F(0))
            cb = b + sum((bg[j] * s for j, s in zip(others, bits)), F(0))
            vals.extend(qrange(ag[free] * bg[free], ca * bg[free] + ag[free] * cb, ca * cb))
    return (min(vals), max(vals))

def arange(c, g):
    return (c - sum(map(abs, g), F(0)), c + sum(map(abs, g), F(0)))

def iprod(a, b):
    z = [x * y for x in a for y in b]
    return (min(z), max(z))

def sqrtcheck(v, q):
    unit = F(1, 2 ** 40)
    assert v >= 0 and v * v >= q and (v == 0 or (v - unit) ** 2 < q)

def root(q):
    n = isqrt(q.numerator * 2 ** 80 // q.denominator)
    z = F(n, 2 ** 40)
    return z if z * z >= q else z + F(1, 2 ** 40)

def read(cert):
    lo = mq(cert['lo'])
    hi = mq(cert['hi'])
    y = vq(cert['y'])
    beta = vq(cert['beta'])
    n = len(y)
    p = len(beta)
    ridge = F(cert.get('lambda_value', cert.get('lambda')))
    centers = [[(l + h) / 2 for l, h in zip(a, b)] for a, b in zip(lo, hi)]
    widths = [[(h - l) / 2 for l, h in zip(a, b)] for a, b in zip(lo, hi)]
    fixed = [i for i in range(n) if all((w == 0 for w in widths[i]))]
    unknown = [i for i in range(n) if i not in set(fixed)]
    scale = 1024
    xx = np.array([[int(q * scale) for q in centers[i]] for i in fixed], dtype=np.int64)
    yy = np.array([int(y[i] * scale) for i in fixed], dtype=np.int64)
    assert all((F(int(q * scale), scale) == q for i in fixed for q in centers[i])) and all((F(int(y[i] * scale), scale) == y[i] for i in fixed))
    xmax = max((abs(int(q)) for q in xx.flat))
    ymax = max((abs(int(q)) for q in yy))
    assert len(xx) * max(xmax * xmax, xmax * ymax) < 2 ** 63
    gram = xx.T @ xx
    response = xx.T @ yy
    A = [[F(int(gram[i, j]), n * scale ** 2) + ridge * int(i == j) for j in range(p)] for i in range(p)]
    r = [F(int(q), n * scale ** 2) for q in response]
    return dict(lo=lo, hi=hi, y=y, beta=beta, n=n, p=p, ridge=ridge, c=centers, w=widths, fixed=fixed, unknown=unknown, A=A, r=r)

def audit_constants(D, cert):
    rec = cert['energy_receipt']
    f = {k: F(v) for k, v in rec['fractions'].items()}
    n, p = (D['n'], D['p'])
    T = mq(cert['T'])
    R = mq(cert['R'])
    rank = len(R[0])
    U = mm(T, R)
    ucols = tr(U)
    H = mm(tr(R), R)
    Hi = inverse(H)
    assert H == mq(rec['gram'])
    diag = min((H[j][j] - sum((abs(H[j][k]) for k in range(rank) if k != j), F(0)) for j in range(rank)))
    hmu = max(diag, 1 / sum((Hi[j][j] for j in range(rank)), F(0)))
    assert hmu == f['gram_minimum'] > 0
    BT = mm(D['A'], T)
    K = mm(tr(T), BT)
    mu = f['mu']
    nu = f['nu']
    assert min((K[j][j] - sum((abs(K[j][k]) for k in range(p) if k != j), F(0)) for j in range(p))) >= mu > 0
    assert max((K[j][j] + sum((abs(K[j][k]) for k in range(p) if k != j), F(0)) for j in range(p))) <= nu
    assert f['c'] == (nu - mu) / 2
    g0 = [dot(row, D['beta']) - v for row, v in zip(D['A'], D['r'])]
    h = [dot(col, g0) for col in tr(T)]
    kr = mm(tr(U), mm(D['A'], U))
    rh = [dot(col, g0) for col in ucols]
    shift = vq(rec['shift'])
    assert [dot(row, shift) for row in kr] == rh
    reference = [v - dot(row, shift) for v, row in zip(D['beta'], U)]
    assert reference == vq(rec['reference_beta'])
    gr = [dot(row, reference) - v for row, v in zip(D['A'], D['r'])]
    hr = [dot(col, gr) for col in tr(T)]
    assert hr == vq(rec['reference_anchor_gradient']) and all((dot(col, hr) == 0 for col in tr(R)))
    assert dot(hr, hr) == f['d2']
    si = rec['signal_rows'][0]
    js = [j for j, v in enumerate(D['w'][si]) if v]
    assert len(js) == 1
    sj = js[0]
    signal_vectors = [[dot(D['c'][si], col) for col in tr(T)], [D['w'][si][sj] * v for v in T[sj]]]
    assert all((dot(v, v) == quad([dot(v, col) for col in tr(R)], Hi) for v in signal_vectors))
    pc = [dot(D['c'][si], col) for col in ucols]
    pg = [D['w'][si][sj] * col[sj] for col in ucols]
    ec = dot(D['c'][si], reference) - D['y'][si]
    eg = D['w'][si][sj] * reference[sj]
    intervals = [tuple((q / n for q in qrange(pg[j] * eg, pc[j] * eg + pg[j] * ec, pc[j] * ec))) for j in range(rank)]
    assert intervals == [tuple(vq(v)) for v in rec['signal_gradient_intervals']]
    box = max((quad(list(v), Hi) for v in itertools.product(*intervals)))
    assert box == f['Gbox2']
    vv = [[q * ec / n for q in pc], [(a * eg + b * ec) / n for a, b in zip(pc, pg)], [q * eg / n for q in pg]]
    coeff = [sum((dot(vv[i], [dot(row, vv[k - i]) for row in Hi]) for i in range(3) if 0 <= k - i < 3), F(0)) for k in range(5)]
    assert coeff == vq(rec['signal_gradient_squared_power'])
    upper = F(0)
    count = 2 ** rec['bernstein_depth']
    for block in range(count):
        left = F(2 * block - count, count)
        width = F(2, count)
        cp = [sum((coeff[k] * comb(k, j) * left ** (k - j) * width ** j for k in range(j, 5)), F(0)) for j in range(5)]
        bc = [sum((cp[k] * F(comb(j, k), comb(4, k)) for k in range(j + 1)), F(0)) for j in range(5)]
        upper = max(upper, max(bc))
    assert upper == f['Gquartic2'] and min(box, upper) == f['G2']
    L = mq(rec['operator_basis'])
    LC = tr(L)
    LH = mm(tr(L), mm(H, L))
    lm = min((LH[j][j] - sum((abs(LH[j][k]) for k in range(rank) if j != k), F(0)) for j in range(rank)))
    assert lm == F(rec['operator_gram_minimum']) > 0
    low = [[F(0) for _ in range(rank)] for _ in range(rank)]
    high = [[F(0) for _ in range(rank)] for _ in range(rank)]
    a2 = eps2 = F(0)
    rows = []
    for i in D['unknown']:
        js = [j for j, s in enumerate(D['w'][i]) if s]
        c = D['c'][i]
        w = D['w'][i]
        pc0 = [dot(c, col) for col in ucols]
        pg0 = [[w[j] * col[j] for j in js] for col in ucols]
        e0 = dot(c, D['beta']) - D['y'][i]
        eg0 = [w[j] * D['beta'][j] for j in js]
        rows.append(dict(index=i, pc=pc0, pg=pg0, ec=e0, eg=eg0))
        if i == si:
            continue
        eu = abs(dot(c, reference) - D['y'][i]) + sum((abs(w[j] * reference[j]) for j in js), F(0))
        eps2 += eu ** 2 / n
        vertices = [quad([pc0[k] + sum((pg0[k][t] * s for t, s in enumerate(signs)), F(0)) for k in range(rank)], Hi) for signs in itertools.product((-1, 1), repeat=len(js))]
        a2 += max(vertices) / n
        pl = [dot(pc0, col) for col in LC]
        gl = [[dot([pg0[j][t] for j in range(rank)], col) for t in range(len(js))] for col in LC]
        for j in range(rank):
            for k in range(rank):
                l, u = prod_range(pl[j], gl[j], pl[k], gl[k])
                low[j][k] += l / n
                high[j][k] += u / n
    assert eps2 == f['epsilon2'] and a2 == f['trace_a2']
    assert low == mq(rec['operator_moment_lower']) and high == mq(rec['operator_moment_upper'])
    opa = max((high[j][j] + sum((max(abs(low[j][k]), abs(high[j][k])) for k in range(rank) if j != k), F(0)) for j in range(rank))) / lm
    assert opa == f['operator_a2'] and min(opa, a2) == f['a2']
    for v, q in ((f['a'], f['a2']), (f['epsilon'], eps2), (f['G'], f['G2']), (f['d'], f['d2']), (f['inverse_sqrt_mu'], 1 / mu)):
        sqrtcheck(v, q)
    a, eps, G, d, im = [f[k] for k in ('a', 'epsilon', 'G', 'd', 'inverse_sqrt_mu')]
    cc = f['c']
    rad = (G + a * eps + (cc / mu + a * im / 2) * d + cc * eps * im / 2) / mu
    eta = (eps + a * rad + (d + cc * rad) * im) ** 2
    assert rad == f['retained_radius'] and eta == f['eta'] == F(cert['tail_error']) and (f['coordinate_radius'] ** 2 * hmu >= rad * rad)
    assert rec['tail_target_met'] == (eta <= F(1, 400000))
    gl = h.copy()
    gu = h.copy()
    candidate_uncertainty_loss = F(0)
    for i in D['unknown']:
        c = D['c'][i]
        w = D['w'][i]
        js = [j for j, v in enumerate(w) if v]
        e0 = dot(c, D['beta']) - D['y'][i]
        eg0 = [w[j] * D['beta'][j] for j in js]
        candidate_uncertainty_loss += (abs(e0) + sum(map(abs, eg0), F(0))) ** 2 / n
        for j, col in enumerate(tr(T)):
            l, u = prod_range(dot(c, col), [w[k] * col[k] for k in js], e0, eg0)
            gl[j] += l / n
            gu[j] += u / n
    gc = sum((max(abs(l), abs(u)) ** 2 for l, u in zip(gl, gu)), F(0)) / mu

    def anchor_loss(v):
        return dot(v, [dot(row, v) for row in D['A']]) - 2 * dot(v, D['r'])
    ac = anchor_loss(D['beta']) - anchor_loss(reference) + dot(hr, hr) / mu + candidate_uncertainty_loss
    cap = min(gc, ac)
    assert F(cert['original_gradient_upper']) >= cap and F(cert['initial_upper']) >= F(cert['original_gradient_upper']) + eta
    return dict(rank=rank, U=U, H=H, kr=kr, rh=rh, rows=rows, eta=eta, cap=cap, shift=shift, radius=f['coordinate_radius'])

def exact_original_loss(x, y, beta, ridge):
    return sum(((dot(row, beta) - yy) ** 2 for row, yy in zip(x, y)), F(0)) / len(y) + ridge * dot(beta, beta)

def audit_witness(D, cert, result):
    w = cert['witness']
    x = mq(w['x'])
    theta = vq(w['theta'])
    assert all((l <= v <= h for lo, row, hi in zip(D['lo'], x, D['hi']) for l, v, h in zip(lo, row, hi)))
    v = exact_original_loss(x, D['y'], D['beta'], D['ridge']) - exact_original_loss(x, D['y'], theta, D['ridge'])
    assert F(w['regret_lower']) <= v and F(result['lower']) <= max(v, F(result['search_lower']) - F(cert['tail_error']))
    return v

def audit_tree(D, cert, result, C):
    rank = C['rank']
    n = D['n']
    eta = C['eta']
    rows = C['rows']
    K = C['kr']
    rh = C['rh']

    def point(z):
        val = 2 * dot(rh, z) - quad(z, K)
        for row in rows:
            ec, eg = (row['ec'], row['eg'])
            bc = ec - dot(row['pc'], z)
            bg = [e - dot([g[t] for g in row['pg']], z) for t, e in enumerate(eg)]
            values = []
            k = len(eg)
            if k == 0:
                val += (ec * ec - bc * bc) / n
                continue
            for free in range(k):
                other = [j for j in range(k) if j != free]
                for signs in itertools.product((-1, 1), repeat=k - 1):
                    aa = ec + sum((eg[j] * s for j, s in zip(other, signs)), F(0))
                    bb = bc + sum((bg[j] * s for j, s in zip(other, signs)), F(0))
                    values.append(qrange(eg[free] ** 2 - bg[free] ** 2, 2 * (aa * eg[free] - bb * bg[free]), aa * aa - bb * bb)[1])
            val += max(values) / n
        return val + eta
    rootlo = vq(cert['root_lo'])
    roothi = vq(cert['root_hi'])
    assert all((l <= c - C['radius'] and h >= c + C['radius'] for l, h, c in zip(rootlo, roothi, C['shift'])))
    points = {}
    for q in cert['points']:
        z = tuple(vq(q['z']))
        assert all((l <= v <= h for l, v, h in zip(rootlo, z, roothi)))
        v = point(z)
        assert F(q['lower']) <= v <= F(q['upper'])
        assert z not in points
        points[z] = q
    best = max((F(q['lower']) for q in points.values()))
    assert best == F(result['search_lower'])
    hdiag = vq(cert['hdiag'])
    for j in range(rank):
        assert hdiag[j] >= K[j][j] + sum((max(map(abs, arange(row['pc'][j], row['pg'][j]))) ** 2 / n for row in rows), F(0))
    nodes = cert['nodes']
    incoming = Counter()
    terminal = []
    for idx, node in enumerate(nodes):
        assert node['id'] == idx
        lo = vq(node['lo'])
        hi = vq(node['hi'])
        center = tuple((F(float((l + h) / 2)) for l, h in zip(lo, hi)))
        rad = [max(c - l, h - c) for l, h, c in zip(lo, hi, center)]
        assert center in points
        if idx == 0:
            assert lo == rootlo and hi == roothi and (node['parent'] is None)
            cap = F(cert['initial_upper'])
        else:
            assert 0 <= node['parent'] < idx
            cap = F(nodes[node['parent']]['upper'])
        grad = []
        for j in range(rank):
            gl = gu = 2 * (rh[j] - dot(K[j], center))
            for row in rows:
                br = arange(row['ec'] - dot(row['pc'], center), [e - dot([g[t] for g in row['pg']], center) for t, e in enumerate(row['eg'])])
                pr = arange(row['pc'][j], row['pg'][j])
                l, u = iprod(br, pr)
                gl += 2 * l / n
                gu += 2 * u / n
            grad.append(max(abs(gl), abs(gu)))
        corners = list(itertools.product(*zip(lo, hi)))
        assert all((z in points for z in corners))
        options = [cap, F(points[center]['upper']) + dot(grad, rad), max((F(points[z]['upper']) for z in corners)) + sum((v * r * r for v, r in zip(hdiag, rad)), F(0))]
        assert min(options) <= F(node['upper']) <= cap
        children = node['children']
        assert len(children) in (0, 2)
        if not children:
            terminal.append(F(node['upper']))
            continue
        first, second = [nodes[k] for k in children]
        assert first['parent'] == second['parent'] == idx
        ll, lh, rl, rh2 = map(vq, (first['lo'], first['hi'], second['lo'], second['hi']))
        assert ll == lo and rh2 == hi
        changed = [j for j in range(rank) if lh[j] != hi[j]]
        assert len(changed) == 1
        j = changed[0]
        assert lh[j] == rl[j] == center[j] and all((lh[k] == hi[k] and rl[k] == lo[k] for k in range(rank) if k != j))
        incoming.update(children)
    assert all((incoming[k] == 1 for k in range(1, len(nodes)))) and len(nodes) == 2 * result['nodes'] + 1
    assert F(result['search_upper']) >= max(best, max(terminal)) and F(result['upper']) >= min(C['cap'], max(best, max(terminal)))
    return dict(nodes=len(nodes), points=len(points), leaves=len(terminal), binary_coverage=True, exact_original_row_values=True)

def main():
    psutil.Process().cpu_affinity([12])
    start = time.monotonic()
    source = json.loads((B / 'confirmation_results.json').read_text())
    assert source['status'] == 'PASS'
    reports = []
    out = B / 'independent_audit_results.json'
    for row in source['results']:
        if row['method'] != 'energy':
            continue
        report = dict(dataset=row['dataset'], seed=row['seed'])
        try:
            result = json.loads((B / row['certificate_file']).read_text())
            cert = result['certificate']
            D = read(cert)
            C = audit_constants(D, cert)
            audit_witness(D, cert, result)
            report.update(status='PASS', constants='PASS', feasible_original_witness='PASS', tail=str(C['eta']))
            if row['seed'] == 84111:
                report['complete_tree'] = audit_tree(D, cert, result, C)
        except Exception as e:
            report.update(status='ERROR', error=str(e), traceback=traceback.format_exc())
        reports.append(report)
        out.write_text(json.dumps(dict(status='RUNNING', reports=reports, seconds=time.monotonic() - start), indent=2))
        print(row['dataset'], row['seed'], report['status'], report.get('error', ''), flush=True)
    out.write_text(json.dumps(dict(status='PASS' if len(reports) == 20 and all((r['status'] == 'PASS' for r in reports)) else 'FAILED', conditions=len(reports), full_trees=sum(('complete_tree' in r for r in reports)), imports_solver_implementation=False, reports=reports, seconds=time.monotonic() - start), indent=2))
if __name__ == '__main__':
    main()


==> anc/code/audit_refinement_cover.py <==
"""Exact original witness and completed subdivision-cover verification."""
from pathlib import Path
from fractions import Fraction as F
import json,sys,traceback
import numpy as np
from audit_sdp_exact import qvalue,dot,int_array,denominator
B=Path(__file__).resolve().parent

def audit(file):
    result=json.loads(file.read_text());instance=result['instance']
    original=json.loads((file.parent/f'{instance}_adaptive_energy.json').read_text())
    cert=original['certificate'];lo=np.array(cert['lo']);hi=np.array(cert['hi']);n,p=lo.shape
    entries={r['id']:r for r in result['tree']};domains={0:(lo,hi)};frontier=[0] if entries else []
    raw_uppers={};covered=[];polynomial_audits=[];witnesses=[cert['witness']]
    while frontier:
        node=frontier.pop();entry=entries[node];receipt=json.loads((file.parent/entry['receipt']).read_text())
        problem=receipt['problem'];ll,uu=domains[node]
        assert np.array_equal(problem['domain_lo'],ll) and np.array_equal(problem['domain_hi'],uu)
        inherited=original['upper'] if entry['parent'] is None else raw_uppers[entry['parent']]
        raw_uppers[node]=min(F(receipt['result']['upper']),F(inherited))
        assert F(entry['upper'])>=raw_uppers[node] or entry['parent'] is None
        witnesses.append(receipt['witness'])
        if 'children' in entry:
            i,j,cut=entry['split'];assert F(ll[i,j])<F(cut)<F(uu[i,j]);assert len(entry['children'])==2
            for side,child in enumerate(entry['children']):
                cl=ll.copy();cu=uu.copy()
                if side==0:cu[i,j]=cut
                else:cl[i,j]=cut
                domains[child]=(cl,cu);frontier.append(child)
        else:covered.append(node)
    assert set(covered)==set(result['active_leaves'])
    expected_upper=min(F(original['upper']),max((raw_uppers[v] for v in covered),default=F(original['upper'])))
    assert F(result['upper'])>=expected_upper
    witnessfile=file.parent/f'{instance}_witness.json'
    if witnessfile.exists():witnesses.append(json.loads(witnessfile.read_text()))
    beta=list(map(F,cert['beta']));yy=list(map(F,cert['y']));lam=F(cert['lambda_value']);exact_lowers=[]
    for witness in witnesses:
        x=np.array(witness['x']);theta=list(map(F,witness['theta']))
        assert x.shape==lo.shape and np.all(x>=lo) and np.all(x<=hi)
        dx=denominator(x.flat);dt=denominator(theta+beta);dy=denominator(yy)
        Xi=int_array(x,dx);bi=np.array([int(v*dt) for v in beta],dtype=object);ti=np.array([int(v*dt) for v in theta],dtype=object)
        # All denominators are powers of two, so this common scale is exact.
        d=max(dx*dt,dy);yi=np.array([int(v*d) for v in yy],dtype=object)
        eb=(Xi@bi)*(d//(dx*dt))-yi;et=(Xi@ti)*(d//(dx*dt))-yi
        value=F(int(eb@eb-et@et),n*d*d)+lam*(dot(beta,beta)-dot(theta,theta));exact_lowers.append(value)
    assert F(result['lower'])<=max(exact_lowers),('witness_lower',result['lower'],float(max(exact_lowers)))
    assert result['target_met']==(result['upper']-result['lower']<=result['target'])
    for checkpoint,event in result['checkpoints'].items():
        candidates=[e for e in result['trace'] if e['seconds']<=float(checkpoint)]
        assert event==(candidates[-1] if candidates else None)
    return dict(status='PASS',instance=instance,covered_leaves=len(covered),evaluated_nodes=len(entries),
                exact_original_witnesses=len(exact_lowers),target_met=result['target_met'],completed_deadlines=True)

if __name__=='__main__':
    folder=B/(sys.argv[1] if len(sys.argv)>1 else 'frozen_validation');reports=[]
    for file in sorted(folder.glob('*_result.json')):
        try:r=audit(file)
        except Exception as exc:r=dict(status='ERROR',file=file.name,error=str(exc),traceback=traceback.format_exc())
        reports.append(r);print(json.dumps(r),flush=True)
    (folder/'coverage_audit.json').write_text(json.dumps(dict(status='PASS' if reports and all(r['status']=='PASS' for r in reports) else 'ERROR',reports=reports),indent=2))


==> anc/code/audit_row_edge_refinement.py <==
"""Replay every exact row-edge certificate and its complete covering tree."""
import os
for key in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):
    os.environ[key]='1'
from pathlib import Path
from fractions import Fraction as F
import sys,json,time,argparse,traceback,math
import psutil
from run_row_edge_refinement import audit_input
from row_edge_exact import reconstruct
from edge_polynomial import edge_upper
from row_edge_screen import screen,restricted_upper
from observed_anchor import float_up
B=Path(__file__).resolve().parent

def check(out):
    start=time.monotonic();result=json.loads((out/'result.json').read_text());assert result['status'] in ('PASS','COMPLETED_WITH_ERRORS')
    data=json.loads((out/'input.json').read_text());audit_input(data);lower=F(data['result']['lower']);target=F(result['target'])
    assert target==F(1e-8) and F(result['exact_lower'])==lower
    nodes={v['id']:v for v in result['nodes']};root=json.loads((out/'node_000.json').read_text());const,root_polys,root_psd=reconstruct(data,root['proposal'])
    root_bounds=[edge_upper(poly,k,tolerance=F(1,10000))[0] for k,poly,residual in root_polys]
    root_upper=const+F(root['proposal']['alpha'])/10**6+sum(root_bounds,F(0))/10**6
    assert root_upper==F(root['exact']['exact_upper'])==F(nodes[0]['exact_upper']) and root_upper>=lower
    assert nodes[0]['parent'] is None and nodes[0]['domains']==[None]*len(root_polys)
    threshold=F(result['screen_threshold']);assert threshold==lower+F(99,100)*target
    covers=None
    if (out/'screen.json').exists():
        saved=json.loads((out/'screen.json').read_text());assert F(saved['root_upper'])==root_upper and F(saved['threshold'])==threshold
        covers=saved['rows']
        for (k,poly,residual),b,cover in zip(root_polys,root_bounds,covers):
            depth=int(math.log2(cover['interval_scale']));assert 2**depth==cover['interval_scale']
            expected=screen(poly,k,b-(root_upper-threshold)*10**6,depth);assert expected==cover
    reports=[dict(node=0,status='PASS',upper=float_up(root_upper))]
    checked={0:root_upper}
    for idx,node in sorted(nodes.items()):
        if idx==0:continue
        at=time.monotonic();assert covers is not None and node['parent'] in checked
        record=json.loads((out/f'node_{idx:03d}.json').read_text());prop=record['proposal'];assert prop['residual_domains']==node['domains']
        const,polys,psd=reconstruct(data,prop);value=const+F(prop['alpha'])/10**6;empty=False
        for (k,poly,residual),cover,domain in zip(polys,covers,node['domains']):
            bound,stats=restricted_upper(poly,k,cover,residual,None if domain is None else list(map(F,domain)))
            if bound is None:empty=True;value=threshold;break
            value+=bound/10**6
        if not empty:assert value==F(record['exact']['exact_upper'])
        value=min(value,checked[node['parent']]);assert value==F(node['exact_upper']);checked[idx]=value
        row=dict(node=idx,status='PASS',upper=float_up(value),seconds=time.monotonic()-at);reports.append(row);print(json.dumps(row),flush=True)
    frontier=[];visited=set()
    def visit(idx):
        assert idx not in visited;visited.add(idx);node=nodes[idx]
        if 'children' not in node:frontier.append(idx);return
        assert len(node['children'])==2;split=node['split'];row=split['row'];cut=F(split['cut']);bounds=node['domains'][row]
        if bounds is None:
            res=root_polys[row][2];lo=res[0]+sum((min(v,F(0)) for v in res[1:]),F(0));hi=res[0]+sum((max(v,F(0)) for v in res[1:]),F(0))
            bounds=list(map(F,split['original_interval']));assert bounds[0]<=lo and bounds[1]>=hi
        else:
            bounds=list(map(F,bounds));assert bounds==list(map(F,split['original_interval']))
        assert bounds[0]<cut<bounds[1]
        for side,child in enumerate(node['children']):
            n=nodes[child];assert n['parent']==idx
            assert list(map(F,n['domains'][row]))==([bounds[0],cut] if side==0 else [cut,bounds[1]])
            for j in range(len(root_polys)):
                if j!=row:assert n['domains'][j]==node['domains'][j]
            visit(child)
    visit(0);assert sorted(frontier)==sorted(result['active_leaves'])
    upper=min(root_upper,max(threshold,max(checked[i] for i in frontier)));assert upper==F(result['exact_upper'])
    assert F(result['upper'])>=upper and F(result['absolute_gap'])>=upper-lower
    met=upper-lower<=target;assert result['target_met']==met
    assert result['target_met_in_budget']==(met and result['total_seconds']<=result['cap_seconds'])
    return dict(status='PASS',condition=result['condition'],dataset=result['meta']['dataset'],original_input=True,exact_psd=True,exact_screening=True,complete_cover=True,
        target_met=met,target_met_in_budget=result['target_met_in_budget'],gap=float_up(upper-lower),lower=float(lower),upper=float_up(upper),
        algorithm_seconds=result['total_seconds'],seconds=time.monotonic()-start,checked_nodes=len(reports),unused_completed_nodes=len(nodes)-len(visited),nodes=reports)

if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('--folder',required=True);p.add_argument('--cpu',type=int,default=12);a=p.parse_args();psutil.Process().cpu_affinity([a.cpu]);out=B/a.folder
    try:r=check(out)
    except Exception as e:r=dict(status='ERROR',error=str(e),traceback=traceback.format_exc())
    (out/'independent_audit.json').write_text(json.dumps(r,indent=2));print(json.dumps({k:v for k,v in r.items() if k!='nodes'}),flush=True)


==> anc/code/audit_scip_objective.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Independent exact equality of original loss and compressed SCIP objective.'
from pathlib import Path
from fractions import Fraction as F
import sys, json, itertools, time
import numpy as np, psutil
B = Path(__file__).resolve().parent
OLD = MODULE_DIR
from audit_real_world import read, mq, vq, dot, tr, mm, quad, exact_original_loss

def main():
    psutil.Process().cpu_affinity([12])
    source = json.loads((OLD / 'confirmation_results.json').read_text())
    reports = []
    start = time.monotonic()
    for name in ('concrete', 'superconductivity', 'airfoil', 'powerplant'):
        r = next((r for r in source['results'] if r['dataset'] == name and r['seed'] == 84111 and (r['method'] == 'energy')))
        cert = json.loads((OLD / r['certificate_file']).read_text())['certificate']
        D = read(cert)
        T = mq(cert['T'])
        K = mm(tr(T), mm(D['A'], T))
        h = [dot(col, [dot(row, D['beta']) - v for row, v in zip(D['A'], D['r'])]) for col in tr(T)]
        errors = []
        for case in range(2):
            z = [F((-1) ** (j + case), 1024 * (j + 1)) for j in range(D['p'])]
            x = [row.copy() for row in D['c']]
            for i in D['unknown']:
                for j, w in enumerate(D['w'][i]):
                    if w:
                        x[i][j] += w * F((-1) ** (i + j + case), 2)
            theta = [v - dot(row, z) for v, row in zip(D['beta'], T)]
            direct = exact_original_loss(x, D['y'], D['beta'], D['ridge']) - exact_original_loss(x, D['y'], theta, D['ridge'])
            compressed = 2 * dot(h, z) - quad(z, K) + sum(((dot(x[i], D['beta']) - D['y'][i]) ** 2 - (dot(x[i], theta) - D['y'][i]) ** 2 for i in D['unknown']), F(0)) / D['n']
            assert direct == compressed
            tf = np.array(cert['T'])
            Af = np.array(D['A'], float)
            Kf = tf.T @ Af @ tf
            hf = np.array(h, float)
            zf = np.array(z, float)
            thf = np.array(theta, float)
            bf = np.array(D['beta'], float)
            numeric = 2 * hf @ zf - zf @ Kf @ zf + sum((float(np.array(x[i], float) @ bf - D['y'][i]) ** 2 - float(np.array(x[i], float) @ thf - D['y'][i]) ** 2 for i in D['unknown'])) / D['n']
            errors.append(abs(float(direct) - numeric))
        assert max(errors) < 1e-12
        reports.append(dict(dataset=name, exact_original_identity=True, points=2, max_numeric_coefficient_objective_difference=max(errors)))
    out = dict(status='PASS', source_inputs='four preselected v84first masks', imports_scip_builder=False, points=8, reports=reports, seconds=time.monotonic() - start)
    (B / 'scip_objective_audit.json').write_text(json.dumps(out, indent=2))
    print(json.dumps(out))
if __name__ == '__main__':
    main()


==> anc/code/audit_sdp_exact.py <==
"""Independent rational reconstruction of original polynomials and SDP receipts.

Does not import the solver, interval arithmetic, or polynomial implementation.
"""
import os
for k in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[k]='1'
from pathlib import Path
from fractions import Fraction as F
from math import lcm
import json,itertools,time,traceback,sys
import numpy as np,psutil
B=Path(__file__).resolve().parent;OLD=B
_allowed=psutil.Process().cpu_affinity()
_audit_cpu=int(os.environ.get('REGRET_AUDIT_CPU','8'))
psutil.Process().cpu_affinity([_audit_cpu if _audit_cpu in _allowed else _allowed[-1]])
def dot(a,b):return sum((x*y for x,y in zip(a,b)),F(0))
def denominator(values):
    # Original floats are dyadic, but averaging by n introduces other factors.
    common=1
    for value in values:common=lcm(common,F(value).denominator)
    return common

def int_array(values,d):
    rows=[]
    for row in values:
        scaled=[F(v)*d for v in row]
        assert all(v.denominator==1 for v in scaled),'Nonintegral rational scaling'
        rows.append([v.numerator for v in scaled])
    return np.array(rows,dtype=object)
def qmat(A,b):return [dot(row,b) for row in A]
def qvalue(G,r,b):return dot(b,qmat(G,b))-2*dot(r,b)
def build_constraints(keys):
    lookup={key:i for i,key in enumerate(keys)};done=set();out=[]
    def add(terms,rhs):
        combined={}
        for j,v in terms:combined[j]=combined.get(j,F(0))+F(v)
        terms=tuple(sorted((j,v) for j,v in combined.items() if v));key=(terms,F(rhs))
        if key not in done:done.add(key);out.append(key)
    for key in keys:
        if len(key)==1:continue
        z=lookup[key];parts=set()
        for mask in range(1,2**len(key)-1):
            left=tuple(key[i] for i in range(len(key)) if mask>>i&1)
            right=tuple(key[i] for i in range(len(key)) if not mask>>i&1)
            parts.add(tuple(sorted((left,right))))
        for first,second in sorted(parts):
            a=lookup[first];b=lookup[second];add([(z,1),(a,-1)],0)
            if a==b:
                for t in (F(0),F(1,4),F(1,2),F(3,4),F(1)):add([(a,2*t),(z,-1)],t*t)
            else:add([(z,1),(b,-1)],0);add([(a,1),(b,1),(z,-1)],1)
    return out

def audit(file, original_override=None, details=None):
    payload=json.loads(file.read_text());rec=payload['result'];problem=payload['problem'];seed=rec['seed']
    dataset=rec.get('dataset','superconductivity');instance=rec.get('instance',f'{dataset}_{seed}')
    input_path=file.parent/f'{instance}_adaptive_energy.json'
    if not input_path.exists():input_path=OLD/f'runs/independent_masks/certificates/{dataset}_{seed}_adaptive_energy.json'
    original=original_override if original_override is not None else json.loads(input_path.read_text())['certificate']
    original_lo=np.array(original['lo']);original_hi=np.array(original['hi'])
    lo=np.array(problem.get('domain_lo',original_lo));hi=np.array(problem.get('domain_hi',original_hi))
    assert np.all(lo>=original_lo) and np.all(hi<=original_hi) and np.all(lo<=hi)
    y=list(map(F,original['y']));beta=list(map(F,original['beta']));lam=F(original['lambda_value']);n,p=lo.shape
    X=(lo+hi)/2;ids=[tuple(v) for v in problem['active_cells']]
    assert set(ids)==set(map(tuple,np.argwhere(lo!=hi)))
    for (i,j),v in zip(ids,problem['x0_uncertain']):
        assert v in (lo[i,j],hi[i,j]);X[i,j]=v
    theta=list(map(F,problem['theta']));T=[[F(v) for v in row] for row in problem['T']];mu=F(problem['mu'])
    dx=denominator(X.flat);dy=denominator(y);Xi=int_array(X,dx);Yi=np.array([int(v*dy) for v in y],dtype=object)
    den=n*dx*dx;gram=Xi.T@Xi
    assert (lam*den).denominator==1
    for j in range(p):gram[j,j]+=int(lam*den)
    M=[[F(int(v),den) for v in row] for row in gram];r=[F(int(v),n*dx*dy) for v in Xi.T@Yi]
    fixed=np.all(original_lo==original_hi,axis=1);Gint=Xi[fixed].T@Xi[fixed]
    for j in range(p):Gint[j,j]+=int(lam*den)
    G=[[F(int(v),den) for v in row] for row in Gint];rf=[F(int(v),n*dx*dy) for v in Xi[fixed].T@Yi[fixed]]
    floor=G
    if problem.get('metric_rule',{}).get('kind')=='young_row_floor':
        eta=F(problem['metric_rule']['eta']);assert 0<eta<=1
        floor=[row.copy() for row in G]
        for i in np.flatnonzero(~fixed):
            center=[(F(l)+F(u))/2 for l,u in zip(original_lo[i],original_hi[i])]
            radius=[(F(u)-F(l))/2 for l,u in zip(original_lo[i],original_hi[i])];k=sum(v!=0 for v in radius)
            for j in range(p):
                for l in range(p):floor[j][l]+=(1-eta)*center[j]*center[l]/n
                floor[j][j]-=(1/eta-1)*k*radius[j]*radius[j]/n
    dg=denominator(v for row in floor for v in row);GI=int_array(floor,dg)
    dt=denominator(v for row in T for v in row);Ti=int_array(T,dt);metric=Ti.T@GI@Ti;md=dg*dt*dt
    exact_mu=min(F(int(metric[j,j]-sum(abs(metric[j,k]) for k in range(p) if k!=j)),md) for j in range(p))
    assert 0<mu<=exact_mu
    g0=[v-w for v,w in zip(qmat(M,theta),r)];grad={():g0};poly={():qvalue(M,r,beta)-qvalue(M,r,theta)}
    def add(key,v):poly[key]=poly.get(key,F(0))+v
    for a,(i,j) in enumerate(ids):
        x=list(map(F,X[i]));d=F(hi[i,j]-lo[i,j])*(1 if X[i,j]==lo[i,j] else -1)
        et=dot(x,theta)-y[i];eb=dot(x,beta)-y[i]
        v=[d*theta[j]*xx/n for xx in x];v[j]+=d*et/n;grad[(a,)]=v
        add((a,),2*d*(eb*beta[j]-et*theta[j])/n)
        for b in range(a,len(ids)):
            krow,k=ids[b]
            if krow!=i:continue
            db=F(hi[i,k]-lo[i,k])*(1 if X[i,k]==lo[i,k] else -1)
            v=[F(0)]*p
            if a==b:
                v[j]=d*d*theta[j]/n;add((a,b),d*d*(beta[j]*beta[j]-theta[j]*theta[j])/n)
            else:
                v[j]+=d*db*theta[k]/n;v[k]+=d*db*theta[j]/n
                add((a,b),2*d*db*(beta[j]*beta[k]-theta[j]*theta[k])/n)
            grad[(a,b)]=v
    terms=list(grad);dc=denominator(v for key in terms for v in grad[key]);Ci=int_array([grad[key] for key in terms],dc)@Ti
    gram=Ci@Ci.T;gd=F((dc*dt)**2)*mu
    for j,key in enumerate(terms):
        for k in range(j,len(terms)):add(tuple(sorted(key+terms[k])),F(int(gram[j,k]))/gd*(1 if j==k else 2))
    keys=[tuple(k) for k in problem['monomials']];lookup={key:j for j,key in enumerate(keys)}
    for key,low,upper in zip(keys,problem['coefficient_lower'],problem['objective']):
        value=poly.get(key,F(0));assert F(low)<=value<=F(upper),('coefficient',key,float(value),low,upper)
    assert F(problem['constant_lower'])<=poly[()]<=F(problem['constant_upper'])
    assert all(key in lookup or not key for key in poly)
    constraints=build_constraints(keys)
    # Additional rows are conditional on their explicitly declared halfspaces.
    # Coverage of those halfspaces is verified by the aggregate-tree auditor.
    extra=problem.get('extra_linear_inequalities',[])
    if extra:
        nvars=len(ids);blocksize=1+2*nvars;assert len(extra)%blocksize==0
        def normalized(terms):
            out={}
            for key,val in terms:
                key=tuple(sorted(key));out[key]=out.get(key,F(0))+F(val)
            return {k:v for k,v in out.items() if v}
        for offset in range(0,len(extra),blocksize):
            first=extra[offset];aa=normalized(first['terms']);bb=F(first['rhs'])
            assert all(len(k)==1 for k in aa)
            expected=[(aa,bb)]
            for j in range(nvars):
                prod=[(tuple(sorted(k+(j,))),v) for k,v in aa.items()]
                expected.append((normalized(prod+[((j,),-bb)]),F(0)))
                expected.append((normalized(list(aa.items())+[(k,-v) for k,v in prod]+[((j,),bb)]),bb))
            for cut,(terms,rhs) in zip(extra[offset:offset+blocksize],expected):
                assert normalized(cut['terms'])==terms and F(cut['rhs'])==rhs
                constraints.append((tuple((lookup[k],v) for k,v in normalized(cut['terms']).items()),rhs))
    multipliers=list(map(F,rec['dual']));assert len(multipliers)==len(constraints) and min(multipliers)>=0
    scale=F(rec['scale']);residual=[F(v)*scale for v in problem['objective']];bound=F(0)
    for multiplier,(row,rhs) in zip(multipliers,constraints):
        bound+=multiplier*rhs
        if multiplier:
            for j,value in row:residual[j]-=multiplier*value
    if 'moment_blocks' in rec:
        blocks=rec['moment_blocks'];factors=rec['psd_factors']
        assert len(blocks)==len(factors) and blocks[0]['kind']=='gradient_moment'
        assert blocks[0]['basis']==problem['moment_terms'] and blocks[0]['polynomial']==[[[],1.]]
        for block in blocks[1:]:
            if block['kind']=='row_moment':
                group={j for j,ij in enumerate(ids) if ij[0]==block['row']}
                assert block['polynomial']==[[[],1.]]
                assert block['basis']==[k for k in problem['moment_terms'] if all(j in group for j in k)]
                continue
            assert block['kind']=='aggregate_halfspace_localizer'
            offset=block['base_cut'];assert offset%(1+2*len(ids))==0
            base=extra[offset]
            expected={():F(base['rhs'])}
            for k,v in base['terms']:expected[tuple(k)]=-F(v)
            actual={tuple(k):F(v) for k,v in block['polynomial']}
            assert actual==expected
            row=block['row'];assert block['basis']==[[]]+[[j] for j,ij in enumerate(ids) if ij[0]==row]
    else:
        blocks=[dict(basis=problem['moment_terms'],polynomial=[[[],1.]])];factors=[rec['psd_factor']]
    for block,rawfactor in zip(blocks,factors):
        factor=[[F(v) for v in row] for row in rawfactor];df=denominator(v for row in factor for v in row);Fi=int_array(factor,df);S=Fi@Fi.T
        moment_terms=[tuple(k) for k in block['basis']]
        assert len(factor)==len(moment_terms)
        for i,first in enumerate(moment_terms):
            for j,second in enumerate(moment_terms):
                for term,coefficient in block['polynomial']:
                    key=tuple(sorted(first+second+tuple(term)));v=F(int(S[i,j]),df*df)*F(coefficient)
                    if not key:bound+=v
                    else:residual[lookup[key]]+=v
    exact_upper=(bound+sum((max(F(0),v) for v in residual),F(0)))/scale+F(problem['constant_upper'])
    assert F(rec['upper'])>=exact_upper,('dual_upper',rec['upper'],float(exact_upper))
    w=payload['witness'];xw=np.array(w['x']);tw=list(map(F,w['theta']));assert np.all(xw>=lo) and np.all(xw<=hi)
    lower=qvalue(G,rf,beta)-qvalue(G,rf,tw)
    for i in np.flatnonzero(~fixed):
        row=list(map(F,xw[i]));lower+=((dot(row,beta)-y[i])**2-(dot(row,tw)-y[i])**2)/n
    assert F(rec['lower'])<=lower
    if details is not None:
        details.update(keys=keys,constraints=constraints,residual=residual,bound=bound,
            scale=scale,constant=F(problem['constant_upper']),exact_lower=lower,exact_upper=exact_upper)
    return dict(seed=seed,dataset=dataset,file=file.name,status='PASS',polynomial_coefficients=len(keys)+1,dual_constraints=len(constraints),PSD_by_exact_factor=True,
        exact_metric_lower=str(exact_mu),exact_dual_upper=str(exact_upper),verified_reported_width=rec['absolute_gap'],
        target=rec.get('target'),target_met=(rec['absolute_gap']<=rec['target']) if 'target' in rec else None)

if __name__=='__main__':
    folder=sys.argv[1] if len(sys.argv)>1 else 'sdp_existing'
    reports=[];start=time.monotonic()
    for file in sorted((B/folder).glob('*_receipt.json')):
        try:row=audit(file)
        except Exception as exc:row=dict(status='ERROR',file=file.name,error=str(exc),traceback=traceback.format_exc())
        reports.append(row);print(json.dumps({k:v for k,v in row.items() if k not in ('exact_metric_lower','exact_dual_upper')}),flush=True)
        (B/f'{folder}_exact_audit.json').write_text(json.dumps(dict(status='PASS' if all(r['status']=='PASS' for r in reports) else 'ERROR',reports=reports,seconds=time.monotonic()-start),indent=2))


==> anc/code/audit_structure.py <==
'Independent exact audit of the v75 representative residual-energy receipt.\n\nImports no optimization/certificate implementation and runs no search.  All\nproof checks use fractions.Fraction on the actual saved JSON numbers.  The\nanalytic optimum is an additional final check, never a substitute for the\npoint, node-bound, and binary-cover proofs.\n'
from __future__ import annotations
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
import argparse
from collections import Counter
from fractions import Fraction as Q
import json
from math import isqrt
from pathlib import Path
import traceback
BASE = Path(__file__).resolve().parent
ZERO = Q(0)

class AuditFailure(AssertionError):
    pass

def require(condition, message):
    if not condition:
        raise AuditFailure(message)

def qvector(values):
    return [Q(value) for value in values]

def qmatrix(values):
    return [qvector(row) for row in values]

def dot(left, right):
    require(len(left) == len(right), 'Dot-product dimension mismatch')
    return sum((a * b for a, b in zip(left, right)), ZERO)

def scalar_quadratic_range(a, b, c):
    """Exact extrema of a*z^2+b*z+c on [-1,1]."""
    values = [a - b + c, a + b + c]
    if a:
        stationary = -b / (2 * a)
        if -1 < stationary < 1:
            values.append(c - b * b / (4 * a))
    return (min(values), max(values))

def scalar_row_max(candidate_center, comparator_center, candidate_generator, comparator_generator):
    """Direct original-row residual difference; no planar oracle imported."""
    return scalar_quadratic_range(candidate_generator ** 2 - comparator_generator ** 2, 2 * (candidate_center * candidate_generator - comparator_center * comparator_generator), candidate_center ** 2 - comparator_center ** 2)[1]

def interval_product(left, right):
    values = [a * b for a in left for b in right]
    return (min(values), max(values))

def original_loss(table, responses, theta, ridge):
    require(len(table) == len(responses), 'Loss row count mismatch')
    return sum(((dot(row, theta) - response) ** 2 for row, response in zip(table, responses)), ZERO) / len(responses) + ridge * dot(theta, theta)

def sparse_covariance(center, widths, average_endpoints=False):
    """Compute actual full original covariance using sparse row products."""
    n, p = (len(center), len(center[0]))
    answer = [[ZERO for _ in range(p)] for _ in range(p)]
    for row, radius in zip(center, widths):
        nonzero = [(j, value) for j, value in enumerate(row) if value]
        for j, a in nonzero:
            for k, b in nonzero:
                answer[j][k] += a * b / n
        if average_endpoints:
            for j, value in enumerate(radius):
                answer[j][j] += value * value / n
    return answer

def read_input_conditions(certificate):
    lo = qmatrix(certificate['lo'])
    hi = qmatrix(certificate['hi'])
    y = qvector(certificate['y'])
    beta = qvector(certificate['beta'])
    ridge = Q(certificate['lambda'])
    n, p = (len(y), len(beta))
    require(n > 0 and n % 2 == 0, 'Require even positive row count')
    m = n // 2
    require(p == m + 1 and m >= 4, 'Incorrect family dimensions')
    power = m
    while power % 4 == 0:
        power //= 4
    require(power == 1, 'Declared family requires m=4^k, k>=1')
    root = isqrt(m)
    require(root * root == m, 'sqrt(m) is not an exact integer')
    require(len(lo) == len(hi) == n, 'Input matrix row mismatch')
    require(all((len(row) == p for row in lo + hi)), 'Input width mismatch')
    require(ridge == Q(1, 2), 'Ridge must be 1/2, counted once')
    require(beta == [Q(1)] + [ZERO] * m, 'Candidate is not exactly e0')
    alpha = lo[m][0]
    require(alpha > 0, 'Representative audit requires nonzero alpha')
    require(alpha.denominator & alpha.denominator - 1 == 0, 'alpha is not dyadic')
    uncertain_columns = set()
    uncertain_count = 0
    for i in range(n):
        expected_lo = [ZERO] * p
        expected_hi = [ZERO] * p
        if i < m:
            expected_lo[0], expected_hi[0] = (Q(3, 4), Q(5, 4))
            expected_y = Q(2)
        else:
            j = i - m + 1
            expected_lo[0] = expected_hi[0] = alpha
            expected_lo[j], expected_hi[j] = (Q(root), Q(2 * root))
            expected_y = alpha
        require(lo[i] == expected_lo and hi[i] == expected_hi, 'Input row does not equal declared family: ' + str(i))
        require(y[i] == expected_y, 'Response mismatch at row ' + str(i))
        changing = [j for j in range(p) if lo[i][j] != hi[i][j]]
        require(len(changing) == 1, 'Each row must have one independent cell')
        uncertain_count += len(changing)
        uncertain_columns.update(changing)
    require(uncertain_count == 2 * m and uncertain_columns == set(range(p)), 'Uncertain-cell or uncertain-column condition failed')
    determinant_lower = Q(3, 4) * Q(root) ** m
    require(determinant_lower > 0, 'All-completion full-rank minor failed')
    center = [[(a + b) / 2 for a, b in zip(lrow, hrow)] for lrow, hrow in zip(lo, hi)]
    widths = [[(b - a) / 2 for a, b in zip(lrow, hrow)] for lrow, hrow in zip(lo, hi)]
    gradient = [ridge * b for b in beta]
    for row, response in zip(center, y):
        residual = dot(row, beta) - response
        for j, value in enumerate(row):
            if value:
                gradient[j] += value * residual / n
    require(not any(gradient), 'Exact midpoint full ridge gradient is nonzero')
    return dict(lo=lo, hi=hi, y=y, beta=beta, ridge=ridge, n=n, p=p, m=m, root=root, alpha=alpha, center=center, widths=widths, gradient=gradient, determinant_lower=determinant_lower)

def verify_structure_and_analytic(data, certificate, wrapper, result):
    m, n, p = (data['m'], data['n'], data['p'])
    alpha, ridge = (data['alpha'], data['ridge'])
    rec = certificate['structural_receipt']
    require(certificate['method'] == 'residual_energy_structure', 'Incorrect certificate method')
    require(certificate['basis_kind'] == 'gradient', 'Unexpected basis rule')
    require(Q(certificate['rho']) == 0 and Q(certificate['gamma']) == 1, 'Moment/energy objective must use rho=0 and gamma=1')
    require(Q(certificate['anchor_error']) == 0, 'Actual-metric retained objective must not add surrogate anchor error')
    require(certificate['search_values_include_additive_tail'] is True, 'Point/tail convention is not explicit')
    require(result['search_values_include_additive_tail'] is True, 'Result point/tail convention mismatch')
    for key, value in (('m', m), ('n', n), ('p', p)):
        require(rec[key] == value, 'Receipt dimension mismatch: ' + key)
        if key in wrapper:
            require(wrapper[key] == value, 'Wrapper dimension mismatch: ' + key)
    require(Q(rec['alpha']) == alpha, 'Receipt alpha mismatch')
    if 'alpha' in wrapper:
        require(Q(wrapper['alpha']) == alpha, 'Wrapper alpha mismatch')
    transform = qmatrix(certificate['T'])
    retained = qmatrix(certificate['R'])
    require(len(transform) == p and all((len(row) == p for row in transform)), 'Actual T matrix dimensions are wrong')
    require(len(retained) == p and all((len(row) == 1 for row in retained)), 'Actual retained basis is not p-by-1')
    scale = transform[0][0]
    require(scale > 0, 'Actual scalar preconditioner is not positive')
    require(all((transform[i][j] == scale * int(i == j) for i in range(p) for j in range(p))), 'Actual dense saved T is not the required scalar matrix')
    sign = retained[0][0]
    require(abs(sign) == 1 and all((retained[j][0] == 0 for j in range(1, p))), 'Actual rounded gradient basis is not exactly +/-e0')
    require(Q(rec['scalar_T']) == scale and Q(rec['basis_sign']) == sign, 'Actual T/R disagree with structural receipt')
    direction = [sum((transform[i][j] * retained[j][0] for j in range(p)), ZERO) for i in range(p)]
    require(direction == [scale * sign] + [ZERO] * m, 'Mapped retained direction differs from declared span')
    mu, nu = (Q(certificate['mu']), Q(certificate['nu']))
    require(0 < mu <= ridge * scale ** 2 <= nu, 'Actual rounded anchor metric enclosure failed')
    require(qvector(certificate['theta_bar']) == [ZERO] * p and qvector(certificate['theta_c']) == [ZERO] * p, 'Ridge-only anchor center must be zero')
    require(Q(certificate['C_safe']) == ridge, 'Original ridge anchor constant differs from 1/2')
    gradient_lower = gradient_upper = ridge
    for i in range(m):
        c, s = (data['center'][i][0], data['widths'][i][0])
        lower, upper = scalar_quadratic_range(s * s, 2 * s * (c - 1), c * c - 2 * c)
        gradient_lower += lower / n
        gradient_upper += upper / n
    require(gradient_lower == 0 and gradient_upper == Q(1, 32), 'Uniform retained signal-gradient range failed')
    G = max(abs(gradient_lower), abs(gradient_upper))
    kappa = ridge + sum((data['lo'][i][0] ** 2 / n for i in range(m)), ZERO)
    a_squared = sum((data['lo'][i][0] ** 2 / n for i in range(m, n)), ZERO)
    epsilon_squared = ZERO
    for i in range(m, n):
        c, radius = (data['center'][i], data['widths'][i])
        residual = dot(c, data['beta']) - data['y'][i]
        residual_radius = dot(radius, [abs(v) for v in data['beta']])
        epsilon_squared += (abs(residual) + residual_radius) ** 2 / n
    require(epsilon_squared == 0, 'Nuisance candidate residual is not zero')
    radius_original = G / kappa
    eta = a_squared * radius_original ** 2
    require(G == Q(1, 32) and kappa == Q(25, 32) and (a_squared == alpha ** 2 / 2) and (radius_original == Q(1, 25)) and (eta == alpha ** 2 / 1250), 'Independent structural constants failed')
    expected_receipt = {'lambda': ridge, 'G': G, 'kappa': kappa, 'a_squared': a_squared, 'epsilon': ZERO, 'original_projection_radius': radius_original, 'tail_error': eta}
    for key, expected in expected_receipt.items():
        require(Q(rec[key]) == expected, 'Structural constant mismatch: ' + key)
    require(qvector(rec['midpoint_gradient']) == data['gradient'], 'Saved midpoint gradient is not the exact original gradient')
    require(Q(certificate['tail_error']) == eta, 'Certificate tail mismatch')
    require(Q(result['tail_error']) >= eta, 'Reported tail rounded downward')
    require(Q(result['anchor_error']) == 0, 'Reported anchor error is not zero')
    require(rec['signal_rows'] == [0, m] and rec['nuisance_rows'] == [m, n] and (rec['row_ranges_are_half_open'] is True), 'Signal/nuisance row ranges are incorrect')
    exact_coordinate = radius_original / abs(direction[0])
    grid = 2 ** 20
    units = exact_coordinate * grid
    rounded_coordinate = Q((units.numerator + units.denominator - 1) // units.denominator, grid)
    coordinate_radius = Q(certificate['coordinate_radius'])
    require(Q(rec['exact_coordinate_radius']) == exact_coordinate, 'Exact coordinate radius mismatch')
    require(Q(rec['rounded_coordinate_radius']) == rounded_coordinate and coordinate_radius == rounded_coordinate, 'Actual root is not the declared outward dyadic root')
    actual_physical_radius = abs(direction[0]) * coordinate_radius
    require(actual_physical_radius >= radius_original, 'Physical root fails to cover the full optimizing projection')
    require(Q(rec['actual_original_root_radius']) == actual_physical_radius, 'Physical root receipt mismatch')
    original_cap = Q(certificate['original_gradient_upper'])
    require(original_cap >= scale ** 2 * G ** 2 / mu, 'Original gradient cap is not independently valid')
    require(Q(certificate['initial_upper']) >= original_cap + eta, 'Root parent cap is smaller than its claimed bound')
    require(Q(certificate['B0_squared']) == 2 + alpha ** 2 / 2, 'Original anchor residual energy mismatch')
    midpoint = sparse_covariance(data['center'], data['widths'])
    endpoint = sparse_covariance(data['center'], data['widths'], True)
    cross = Q(3) * alpha / (4 * data['root'])
    for i in range(p):
        for j in range(p):
            if i == j == 0:
                expected_mid = Q(1, 2) + alpha ** 2 / 2
                expected_end = Q(17, 32) + alpha ** 2 / 2
            elif i == j:
                expected_mid, expected_end = (Q(9, 8), Q(5, 4))
            elif i == 0 or j == 0:
                expected_mid = expected_end = cross
            else:
                expected_mid = expected_end = ZERO
            require(midpoint[i][j] == expected_mid and endpoint[i][j] == expected_end, 'Actual covariance identity failed at ' + str((i, j)))
    b_squared = m * cross ** 2
    delta = midpoint[1][1] - midpoint[0][0]
    require(b_squared == Q(9, 16) * alpha ** 2 and delta > 0, 'Midpoint PCA 2-by-2 block or eigenvalue-gap condition failed')
    projection_bound = b_squared / delta ** 2
    x = 4 * b_squared / delta ** 2
    require((1 + x / 2) ** 2 >= 1 + x and x > 0, 'PCA projection inequality algebra failed')
    pca_bound = projection_bound * G ** 2 / ridge
    H = G ** 2 / (kappa + alpha ** 2 / 10)
    V = G ** 2 / (kappa + alpha ** 2 / 2)
    require(H == Q(5) / (4000 + 512 * alpha ** 2) and V == Q(1) / (800 + 512 * alpha ** 2), 'Analytic endpoint extrema failed')
    require(0 < H - V <= eta, 'Nonzero reduction gap or residual-energy tail failed')
    t = Q(2 * data['root'])
    derivative_K = -alpha ** 2 * t / (m * m * (1 + t * t / m) ** 2)
    require(derivative_K < 0 and G > 0, 'Strict nuisance sensitivity failed')
    b0_squared = 2 + alpha ** 2 / 2
    discount_lower = Q(41, 32) - Q(2, 7) * b0_squared
    require(discount_lower == Q(159, 224) - alpha ** 2 / 7, 'Uncapped spectral-discount lower bound algebra failed')
    expected_analytic = {'alpha': alpha, 'exact_original_H': H, 'exact_retained_V': V, 'actual_reduction_gap': H - V, 'energy_tail': eta, 'ideal_generic_moment_tail': alpha ** 2 / 128, 'original_gradient_upper': Q(1, 512), 'original_projection_radius': radius_original, 'signal_gradient_upper': G, 'signal_curvature_lower': kappa, 'nuisance_retained_operator_squared': a_squared, 'endpoint_covariance_lambda_rplus1_lower': Q(5, 4), 'ridge_whitened_rho_lower': Q(5, 2), 'spectral_B0_squared': b0_squared, 'spectral_tail_budget_lower': Q(5, 7) * b0_squared, 'discounted_upper_lower_bound': discount_lower, 'midpoint_covariance_pca_restricted_upper': pca_bound, 'pca_original_gap_lower': H - pca_bound}
    analytic_objects = [result['analytic']]
    if 'analytic' in wrapper:
        analytic_objects.append(wrapper['analytic'])
    for analytic in analytic_objects:
        for key, expected in expected_analytic.items():
            require(Q(analytic['fraction'][key]) == expected, 'Analytic Fraction field mismatch: ' + key)
        require(analytic['spectral_rank_range'] == [1, m - 1] and analytic['pca_rank_range'] == [1, m], 'Spectral/PCA rank ranges are not their proved ranges')
        require(analytic['independent_uncertain_cells'] == 2 * m and analytic['uncertain_columns'] == p, 'Analytic input counts disagree with actual inputs')
    if alpha == Q(1, 32):
        require(H == Q(10, 8001) and V == Q(2, 1601) and (H - V == Q(8, 12809601)) and (eta == Q(1, 1280000)) and (pca_bound == Q(9, 3271682)) and (discount_lower == Q(5087, 7168)), 'Concrete representative rational constants failed')
    return dict(direction=direction, eta=eta, radius=coordinate_radius, original_cap=original_cap, H=H, V=V, pca_bound=pca_bound, discount_lower=discount_lower)

def verify_points_nodes_witness(data, certificate, result, constants):
    n, p = (data['n'], data['p'])
    direction, eta = (constants['direction'], constants['eta'])
    ridge, beta = (data['ridge'], data['beta'])
    coordinate_radius = constants['radius']
    rows = []
    for center, widths, response in zip(data['center'], data['widths'], data['y']):
        index = next((j for j, value in enumerate(widths) if value))
        rows.append((dot(center, beta) - response, widths[index] * beta[index], dot(center, direction), widths[index] * direction[index]))
    linear_ridge = ridge * dot(beta, direction)
    curvature_ridge = ridge * dot(direction, direction)

    def exact_point(z):
        value = 2 * linear_ridge * z - curvature_ridge * z * z
        for a, ga, projection, generator in rows:
            value += scalar_row_max(a, a - z * projection, ga, ga - z * generator) / n
        return value + eta
    points = {}
    exact_values = {}
    for number, point in enumerate(certificate['points']):
        zvalues = qvector(point['z'])
        require(len(zvalues) == 1, 'Saved point has incorrect rank')
        z = zvalues[0]
        require(-coordinate_radius <= z <= coordinate_radius, 'Saved point lies outside its physical search root')
        require(z not in points, 'Duplicate point coordinate in saved cache')
        value = exact_point(z)
        require(Q(point['lower']) <= value <= Q(point['upper']), 'Original scalar-row point enclosure failed: ' + str(number))
        points[z] = point
        exact_values[z] = value
    require(points, 'No saved point values')
    require(result['points'] == len(points), 'Result/cache point count mismatch')
    best_search = max((Q(point['lower']) for point in points.values()))
    require(Q(result['search_lower']) == best_search, 'Reported best search lower does not equal saved point cache')
    hdiag = qvector(certificate['hdiag'])
    require(len(hdiag) == 1, 'Unexpected curvature-diagonal rank')
    exact_curvature = curvature_ridge + sum(((abs(projection) + abs(generator)) ** 2 / n for _, _, projection, generator in rows), ZERO)
    require(hdiag[0] >= exact_curvature > 0, 'Original-objective curvature diagonal is not valid')
    mode = certificate['search_bound']
    require(mode in ('adaptive', 'center'), 'Unknown node-bound mode')
    nodes = certificate['nodes']
    require(nodes, 'Certificate has no search tree')
    incoming = Counter()
    terminal = []
    bound_counts = Counter()
    for index, node in enumerate(nodes):
        require(node['id'] == index, 'Node IDs are not canonical indices')
        lvalues, uvalues = (qvector(node['lo']), qvector(node['hi']))
        require(len(lvalues) == len(uvalues) == 1, 'Node is not rank one')
        lower, upper = (lvalues[0], uvalues[0])
        require(lower < upper, 'Empty/degenerate saved node')
        center, radius = ((lower + upper) / 2, (upper - lower) / 2)
        require(center in points, 'Node center missing from saved point cache')
        if index == 0:
            require(node['parent'] is None and lower == -coordinate_radius and (upper == coordinate_radius), 'Root does not equal saved root')
            parent_cap = Q(certificate['initial_upper'])
        else:
            parent = node['parent']
            require(isinstance(parent, int) and 0 <= parent < index, 'Invalid/cyclic node parent')
            parent_cap = Q(nodes[parent]['upper'])
        gradient_low = gradient_high = 2 * linear_ridge - 2 * curvature_ridge * center
        for a, ga, projection, generator in rows:
            residual_center = a - center * projection
            residual_radius = abs(ga - center * generator)
            product_low, product_high = interval_product((residual_center - residual_radius, residual_center + residual_radius), (projection - abs(generator), projection + abs(generator)))
            gradient_low += 2 * product_low / n
            gradient_high += 2 * product_high / n
        center_bound = Q(points[center]['upper']) + max(abs(gradient_low), abs(gradient_high)) * radius
        valid_bounds = {'parent_cap': parent_cap, 'center_gradient': center_bound}
        if mode != 'center':
            require(lower in points and upper in points, 'Corner interpolation endpoint missing from point cache')
            valid_bounds['corner_interpolation'] = max(Q(points[lower]['upper']), Q(points[upper]['upper'])) + hdiag[0] * radius ** 2
        saved_upper = Q(node['upper'])
        best_bound = min(valid_bounds.values())
        require(saved_upper >= best_bound, 'No verified bound justifies node upper: ' + str(index))
        require(saved_upper <= parent_cap, 'Node upper violates its saved parent cap: ' + str(index))
        for name, value in valid_bounds.items():
            if value == best_bound:
                bound_counts[name] += 1
        children = node['children']
        require(isinstance(children, list) and len(children) in (0, 2), 'Node must have zero or two children')
        if not children:
            terminal.append(saved_upper)
            continue
        left_id, right_id = children
        require(isinstance(left_id, int) and isinstance(right_id, int) and (index < left_id < right_id < len(nodes)), 'Invalid binary child IDs')
        left, right = (nodes[left_id], nodes[right_id])
        require(left['parent'] == right['parent'] == index, 'Child/parent linkage mismatch')
        require(qvector(left['lo']) == [lower] and qvector(left['hi']) == [center] and (qvector(right['lo']) == [center]) and (qvector(right['hi']) == [upper]), 'Binary children do not exactly partition parent interval')
        incoming[left_id] += 1
        incoming[right_id] += 1
    require(incoming.get(0, 0) == 0 and all((incoming[index] == 1 for index in range(1, len(nodes)))), 'Tree has orphan or multiply covered nodes')
    require(terminal and len(nodes) == 2 * result['nodes'] + 1, 'Terminal or expanded-node count mismatch')
    terminal_upper = max(terminal)
    search_upper = Q(result['search_upper'])
    require(search_upper >= max(terminal_upper, best_search), 'Final search upper does not bound every terminal leaf')
    require(Q(result['search_error']) >= search_upper - best_search, 'Reported search-error budget is rounded below its exact value')
    witness = certificate['witness']
    require(isinstance(witness, dict), 'No original full-table witness')
    table, theta = (qmatrix(witness['x']), qvector(witness['theta']))
    require(len(table) == n and len(theta) == p and all((len(row) == p for row in table)), 'Original witness dimensions are wrong')
    for i, (lrow, row, hrow) in enumerate(zip(data['lo'], table, data['hi'])):
        require(all((a <= v <= b for a, v, b in zip(lrow, row, hrow))), 'Original witness violates row interval ' + str(i))
    require(len(witness['z']) == 1 and Q(witness['z'][0]) in points, 'Original witness does not reference a saved retained point')
    witness_regret = original_loss(table, data['y'], beta, ridge) - original_loss(table, data['y'], theta, ridge)
    witness_lower = Q(witness['regret_lower'])
    require(witness_lower <= witness_regret, 'Saved original witness lower exceeds exact original ridge loss')
    feasible_lower = max(ZERO, witness_lower, best_search - eta)
    require(Q(result['lower']) <= feasible_lower, 'Final lower lacks an independently feasible justification')
    proof_upper = min(constants['original_cap'], terminal_upper)
    require(Q(result['upper']) >= proof_upper, 'Final upper is below the independently proved tree/cap upper')
    require(Q(result['lower']) <= constants['H'] <= Q(result['upper']), 'Final certificate excludes independent analytic H')
    return dict(point_count=len(points), node_count=len(nodes), terminal_count=len(terminal), mode=mode, bound_minimizers=dict(bound_counts), exact_terminal_upper=str(terminal_upper), independent_original_upper=str(proof_upper), exact_original_witness_regret=str(witness_regret), feasible_lower_justification=str(feasible_lower), exact_point_original_values_verified=True, every_node_upper_verified=True, complete_binary_coverage_verified=True, all_terminal_uppers_verified=True, original_full_witness_verified=True)

def audit(path):
    path = Path(path)
    wrapper = json.loads(path.read_text(encoding='utf-8'))
    result = wrapper.get('result', wrapper)
    certificate = result['certificate']
    require(result['status'] == 'PASS', 'Saved result is not PASS')
    data = read_input_conditions(certificate)
    constants = verify_structure_and_analytic(data, certificate, wrapper, result)
    tree = verify_points_nodes_witness(data, certificate, result, constants)
    return {'file': str(path.resolve()), 'status': 'PASS', 'audit_type': 'independent_Fraction_original_data_and_complete_tree', 'imports_solver_implementation': False, 'n': data['n'], 'p': data['p'], 'm': data['m'], 'alpha': str(data['alpha']), 'rank': 1, 'full_rank_minor_uniform_lower': str(data['determinant_lower']), 'all_family_input_conditions_verified': True, 'exact_midpoint_ridge_fit_verified': True, 'actual_scalar_T_and_rounded_basis_verified': True, 'original_data_radius_and_energy_tail_verified': True, 'analytic_and_covariance_pca_formulas_verified': True, 'tail_error': str(constants['eta']), 'exact_original_H': str(constants['H']), 'exact_retained_V': str(constants['V']), 'reported_lower': str(Q(result['lower'])), 'reported_upper': str(Q(result['upper'])), **tree}

def configure_affinity(cpu):
    """Pin the audit away from the user's reserved logical CPUs 0--3."""
    require(cpu >= 4, 'Audit CPU must leave logical CPUs 0--3 free')
    import psutil
    process = psutil.Process()
    process.cpu_affinity([cpu])
    require(process.cpu_affinity() == [cpu], 'Could not enforce audit affinity')
    return process.cpu_affinity()

def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('certificate', nargs='?', type=Path, default=BASE / 'structure_representative_certificate.json')
    parser.add_argument('--output', type=Path, default=BASE / 'independent_structure_audit.json')
    parser.add_argument('--cpu', type=int, default=6)
    args = parser.parse_args()
    try:
        affinity = configure_affinity(args.cpu)
        report = audit(args.certificate)
        report['logical_cpu_affinity'] = affinity
    except Exception as error:
        report = {'file': str(args.certificate), 'status': 'ERROR', 'error': str(error), 'traceback': traceback.format_exc()}
    args.output.write_text(json.dumps(report, ensure_ascii=False, indent=2, allow_nan=False), encoding='utf-8')
    print(json.dumps(report, ensure_ascii=False, allow_nan=False), flush=True)
    return 0 if report['status'] == 'PASS' else 1
if __name__ == '__main__':
    raise SystemExit(main())


==> anc/code/audit_tail_diagnostics.py <==
"""Independently check exact retained-Gram positivity and diagnostic arithmetic."""
from pathlib import Path
from fractions import Fraction as F
import argparse,json,math

def inverse(A):
    n=len(A);v=[row[:]+[F(i==j) for j in range(n)] for i,row in enumerate(A)]
    for k in range(n):
        pivot=next(i for i in range(k,n) if v[i][k]);v[k],v[pivot]=v[pivot],v[k]
        value=v[k][k];v[k]=[x/value for x in v[k]]
        for i in range(n):
            if i!=k:
                value=v[i][k];v[i]=[x-value*y for x,y in zip(v[i],v[k])]
    return [r[n:] for r in v]

def audit(folder):
    data=json.loads((folder/'results.json').read_text());assert data['status']=='PASS' and not data['errors']
    counts={'rank_curve':0,'sensitivity':0};fallback=[]
    for row in data['records']:
        R=[[F(v) for v in r] for r in row['basis']];H=[[F(v) for v in r] for r in row['gram']];n=row['rank']
        assert H==[[sum((r[i]*r[j] for r in R),F(0)) for j in range(n)] for i in range(n)]
        bound=F(row['Hmu']);assert bound>0
        if row['gram_lower_method']=='gershgorin':
            assert bound<=min(H[i][i]-sum(abs(H[i][j]) for j in range(n) if i!=j) for i in range(n))
        else:
            assert row['gram_lower_method']=='exact_inverse_norm';inv=inverse(H)
            assert all(sum(H[i][k]*inv[k][j] for k in range(n))==int(i==j) for i in range(n) for j in range(n))
            assert bound<=1/max(sum(abs(v) for v in r) for r in inv)
            fallback.append(dict(dataset=row['dataset'],spread=row['spread'],rank=n,Hmu=row['Hmu']))
        assert math.isclose(row['eta_r'],sum(row[k] for k in ('gradient_term','mixed_term','coupling_term')),rel_tol=1e-12)
        counts[row['phase']]+=1
    assert counts=={'rank_curve':60,'sensitivity':48}
    report=dict(status='PASS',counts=counts,exact_inverse_norm_cases=fallback,scope='Exact Gram construction and positivity; decomposition arithmetic')
    (folder/'independent_gram_audit.json').write_text(json.dumps(report,indent=2));return report

if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('folder',type=Path);a=p.parse_args();print(json.dumps(audit(a.folder)))


==> anc/code/audit_zorro_matched.py <==
"""Independent rational audit of the fixed-point enclosure and regret adapter.

Imports no ZORRO adapter, proposal, search, or interval implementation.
"""
import os
os.environ['OPENBLAS_NUM_THREADS']='1'
from pathlib import Path
from fractions import Fraction as F
import json,time,traceback
import psutil
from audit_real_world import read,mq,vq,dot,tr,mm,inverse

def mv(A,x):return [dot(v,x) for v in A]
def add(x,y):return [a+b for a,b in zip(x,y)]
def sub(x,y):return [a-b for a,b in zip(x,y)]
def scale(x,s):return [v*s for v in x]

def audit(D,r):
    p,n=D['p'],D['n'];zero=[F(0)]*p
    M=[row.copy() for row in D['A']];rhs=D['r'].copy()
    for i in D['unknown']:
        c=D['c'][i]
        for j in range(p):
            rhs[j]+=c[j]*D['y'][i]/n
            for k in range(p):M[j][k]+=c[j]*c[k]/n
    cells=[(i,j) for i in D['unknown'] for j,w in enumerate(D['w'][i]) if w]
    B=mq(r['basis']);J=inverse(B);Q=mm(J,mm(M,B))
    assert all(F(l)<=v<=F(u) for lr,rr,ur in zip(r['inverse_lower'],J,r['inverse_upper']) for l,v,u in zip(lr,rr,ur))
    linear={};quad={};labels={}
    for a,(i,j) in enumerate(cells):
        w=D['w'][i][j];c=D['c'][i]
        A=[[w*(c[k]*int(ell==j)+int(k==j)*c[ell])/n for ell in range(p)] for k in range(p)]
        linear[(a,)]=A;labels[a]=[w*D['y'][i]/n*int(k==j) for k in range(p)]
        for b in range(a,len(cells)):
            ii,jj=cells[b]
            if ii!=i:continue
            ww=D['w'][ii][jj]
            quad[(a,b)]=[[w*ww/n*(int(k==j and ell==jj)+(int(k==jj and ell==j) if a!=b else 0)) for ell in range(p)] for k in range(p)]
    perturb=[[F(0)]*p for _ in range(p)]
    for A in list(linear.values())+list(quad.values()):
        T=mm(J,mm(A,B))
        perturb=[[v+abs(t) for v,t in zip(row,tt)] for row,tt in zip(perturb,T)]
    H=mq(r['fixed_point_matrix'])
    assert all(H[j][j]<=Q[j][j]-perturb[j][j] for j in range(p))
    assert all(H[j][k]<=-abs(Q[j][k])-perturb[j][k] for j in range(p) for k in range(p) if j!=k)
    wr=vq(r['real_component']);data=mq(r['data_component']);cols=tr(data)
    force={():sub(mv(M,wr),rhs)}
    def insert(key,x):
        key=tuple(sorted(key));force[key]=add(force.get(key,zero),x)
    for key,A in linear.items():
        a=key[0];insert(key,sub(add(mv(M,cols[a]),mv(A,wr)),labels[a]))
        for b,v in enumerate(cols):insert(key+(b,),mv(A,v))
    for key,A in quad.items():
        insert(key,mv(A,wr))
        for b,v in enumerate(cols):insert(key+(b,),mv(A,v))
    forcing=[F(0)]*p
    for f in force.values():forcing=add(forcing,list(map(abs,mv(J,f))))
    stored=vq(r['forcing_radius']);kval=vq(r['nondata_radii'])
    assert all(a>=b for a,b in zip(stored,forcing)) and min(kval)>=0
    assert all(a>=b for a,b in zip(mv(H,kval),stored))
    # Strict M-matrix certificate: H^{-1}1 > 0 and H has nonpositive off-diagonals.
    positive=mv(inverse(H),[F(1)]*p);assert min(positive)>0
    beta=D['beta'];g={():sub(mv(M,beta),rhs)}
    for key,A in linear.items():g[key]=sub(mv(A,beta),labels[key[0]])
    for key,A in quad.items():g[key]=mv(A,beta)
    disp={():sub(beta,wr)}
    for a,col in enumerate(cols):disp[(a,)]=scale(col,-1)
    for j,col in enumerate(tr(B)):disp[(len(cells)+j,)]=scale(col,-kval[j])
    poly={}
    for key,x in g.items():
        for key2,v in disp.items():
            mon=tuple(sorted(key+key2));poly[mon]=poly.get(mon,F(0))+dot(x,v)
    upper=F(0)
    for mon,coef in poly.items():
        upper+=coef if not mon else max(F(0),coef) if all(mon.count(j)%2==0 for j in set(mon)) else abs(coef)
    assert F(r['upper'])>=upper
    center_lower=dot(beta,mv(M,beta))-2*dot(rhs,beta)-dot(wr,mv(M,wr))+2*dot(rhs,wr)
    return dict(status='PASS',fixed_point_equations=True,joint_symbol_regret_upper=True,
                forcing_monomials=len(force),regret_monomials=len(poly),exact_regret_upper=str(upper),exact_center_lower=str(center_lower))

def main():
    psutil.Process().cpu_affinity([12])
    sourcefile=Path(os.environ.get('REGRET_SOURCE_RESULTS',Path(__file__).parent/'contraction_run/results.json'));base=sourcefile.parent
    source=json.loads(sourcefile.read_text());zfile=Path(os.environ.get('REGRET_ZORRO_OUTPUT',base/'zorro_matched_results.json'))
    z=json.loads(zfile.read_text());reports=[];start=time.monotonic()
    for row in z['results']:
        report=dict(dataset=row['dataset'])
        try:
            if row['fixed_point_cover_complete']:
                assert len(row['envelope_receipts'])==1
                orig=next(v for v in source['results'] if v['dataset']==row['dataset'] and v['seed']==row['seed'] and v['method']=='energy')
                cert=json.loads((base/orig['certificate_file']).read_text())['certificate']
                report.update(audit(read(cert),row['envelope_receipts'][0]))
            else:report.update(status='PASS',bound_origin='shared independently audited cap; incomplete fixed-point cover')
        except Exception as exc:report.update(status='ERROR',error=str(exc),traceback=traceback.format_exc())
        reports.append(report);print(report['dataset'],report['status'],report.get('error',''),flush=True)
        zfile.with_name('zorro_independent_audit.json').write_text(json.dumps(dict(status='RUNNING',reports=reports),indent=2))
    result=dict(status='PASS' if all(r['status']=='PASS' for r in reports) else 'FAILED',reports=reports,seconds=time.monotonic()-start,imports_adapter_implementation=False)
    zfile.with_name('zorro_independent_audit.json').write_text(json.dumps(result,indent=2));print(result['status'])

if __name__=='__main__':main()


==> anc/code/audit_zorro_refined.py <==
"""Rational verification of retained parent bounds and a complete box partition."""
import os
os.environ['OPENBLAS_NUM_THREADS']='1'
from pathlib import Path
from fractions import Fraction as F
import sys,json,time,traceback,copy
import psutil,numpy as np
from audit_real_world import read,mq,vq,dot,mm,tr,inverse
from audit_zorro_matched import audit
def main():
    psutil.Process().cpu_affinity([int(os.environ.get('REGRET_AUDIT_CPU','12'))])
    sourcefile=Path(os.environ.get('REGRET_SOURCE_RESULTS',Path(__file__).parent/'contraction_run/results.json'));source=json.loads(sourcefile.read_text())
    out=Path(os.environ.get('REGRET_ZORRO_REFINED_OUTPUT',sourcefile.parent/'zorro_refined_results.json'));saved=json.loads(out.read_text());reports=[];started=time.monotonic()
    for result in saved['results']:
     report=dict(dataset=result['dataset'])
     try:
      base=next(r for r in source['results'] if r['dataset']==result['dataset'] and r['seed']==88211 and r['method']=='energy')
      cert=json.loads((sourcefile.parent/base['certificate_file']).read_text())['certificate'];D=read(cert)
      nodes=result['nodes'];m=len(result['source_cells']);assert nodes[0]['lo']==[-1.]*m and nodes[0]['hi']==[1.]*m
      assert result['common_cap']==cert['original_gradient_upper']
      leaves=[]
      for node in nodes:
       if node['children']:
        assert len(node['children'])==2;a,b=[nodes[i] for i in node['children']]
        lo,hi,al,ah,bl,bh=[vq(v) for v in (node['lo'],node['hi'],a['lo'],a['hi'],b['lo'],b['hi'])]
        changed=[j for j in range(m) if ah[j]!=hi[j]];assert len(changed)==1;j=changed[0]
        assert al==lo and bh==hi and lo[j]<ah[j]==bl[j]<hi[j]
        assert all(ah[k]==hi[k] and bl[k]==lo[k] for k in range(m) if k!=j)
       else:leaves.append(node['id'])
      assert sorted(leaves)==sorted(result['leaf_ids'])
      owners=set(n['bound_owner'] for n in nodes if n['bound_owner'] is not None)
      owner_reports={}
      for owner in sorted(owners):
       record=result['envelope_receipts'][owner];node=nodes[record['node_id']];sub=copy.deepcopy(cert)
       for k,(i,j) in enumerate(result['source_cells']):
        lower=D['c'][i][j]+D['w'][i][j]*F(node['lo'][k]);upper=D['c'][i][j]+D['w'][i][j]*F(node['hi'][k])
        sub['lo'][i][j]=float(lower);sub['hi'][i][j]=float(upper)
        assert F(sub['lo'][i][j])==lower and F(sub['hi'][i][j])==upper
       check=audit(read(sub),record['receipt']);owner_reports[owner]=check
      for node in nodes:
       parent_cap=F(result['common_cap']) if node['parent'] is None else F(nodes[node['parent']]['upper'])
       owner=node['bound_owner'];bound=F(result['common_cap']) if owner is None else F(result['envelope_receipts'][owner]['receipt']['upper'])
       assert F(node['upper'])>=min(parent_cap,bound)
       if owner is not None:
        owner_node=result['envelope_receipts'][owner]['node_id'];current=node['id']
        while current is not None and current!=owner_node:current=nodes[current]['parent']
        assert current==owner_node
      assert F(result['upper'])>=max(F(nodes[j]['upper']) for j in leaves)
      report.update(status='PASS',covered_leaves=len(leaves),verified_model_bounds=len(owners),
                    exact_fixed_point_and_adapter_checks=owner_reports,all_parent_bounds_valid=True,complete_partition=True)
     except Exception as exc:report.update(status='ERROR',error=str(exc),traceback=traceback.format_exc())
     reports.append(report);print(report['dataset'],report['status'],report.get('verified_model_bounds'),report.get('error',''),flush=True)
     out.with_name('zorro_refined_independent_audit.json').write_text(json.dumps(dict(status='RUNNING',reports=reports),indent=2))
    final=dict(status='PASS' if all(r['status']=='PASS' for r in reports) else 'FAILED',reports=reports,seconds=time.monotonic()-started,imports_refinement_or_adapter_implementation=False)
    out.with_name('zorro_refined_independent_audit.json').write_text(json.dumps(final,indent=2));print(final['status'])

if __name__=='__main__':main()


==> anc/code/auto_energy.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Generic rank-one energy verifier from actual input intervals and proposal.'
import os
for key in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[key] = '1'
import sys
from pathlib import Path
from fractions import Fraction as F
from math import isqrt
sys.dont_write_bytecode = True
ROOT = Path(__file__).resolve().parent.parent
import numpy as np
from observed_anchor import I, mm, matvec, transpose, interval_q, qdot, float_up, float_down, AnchorSearch
from moment_tail import MomentSearch

def dot(a, b):
    return sum((x * y for x, y in zip(a, b)), F(0))

def sqrange(a, b, c):
    vals = [a - b + c, a + b + c]
    if a and -1 < -b / (2 * a) < 1:
        vals.append(c - b * b / (4 * a))
    return (min(vals), max(vals))

def maxabs(interval):
    return max((abs(v) for v in interval))

def minabs(interval):
    l, h = interval
    return F(0) if l <= 0 <= h else min(abs(l), abs(h))

def sqrt_upper(x, bits=40):
    x = F(x)
    if x < 0:
        raise ValueError('Negative squared norm')
    units = x * 2 ** (2 * bits)
    q = isqrt(units.numerator // units.denominator)
    if F(q * q) < units:
        q += 1
    ans = F(q, 2 ** bits)
    assert ans * ans >= x
    return ans

def derive_constants(a, R):
    lo = [[F(v) for v in row] for row in a.lo]
    hi = [[F(v) for v in row] for row in a.hi]
    beta = [F(v) for v in a.beta]
    y = [F(v) for v in a.y]
    n, p = (a.n, a.p)
    lam = F(a.lam)
    numeric = [F(v) for v in np.asarray(R)[:, 0]]
    r = [dot([F(v) for v in row], numeric) for row in a.t]
    h = dot(r, r)
    if h <= 0:
        raise ValueError('Zero physical proposal')
    centers = [[(x + z) / 2 for x, z in zip(l, u)] for l, u in zip(lo, hi)]
    widths = [[(z - x) / 2 for x, z in zip(l, u)] for l, u in zip(lo, hi)]
    rows = []
    for i, (c, w, yy) in enumerate(zip(centers, widths, y)):
        js = [j for j, v in enumerate(w) if v]
        if len(js) > 1:
            raise ValueError('Generic pilot verifier requires at most one uncertain cell per row')
        k = js[0] if js else 0
        s = w[k] if js else F(0)
        residual = dot(c, beta) - yy
        resgen = s * beta[k]
        proj = dot(c, r)
        projgen = s * r[k]
        residual_range = (residual - abs(resgen), residual + abs(resgen))
        projrange = (proj - abs(projgen), proj + abs(projgen))

        def discarded_norm(x):
            return dot(x, x) - dot(x, r) ** 2 / h
        endpoints = []
        for sign in (-1, 1):
            x = c.copy()
            x[k] += sign * s
            endpoints.append(discarded_norm(x))
        assert min(endpoints) >= 0
        rows.append(dict(index=i, score=maxabs(residual_range), residual_center=residual, residual_generator=resgen, projection_center=proj, projection_generator=projgen, projection_range=projrange, residual_range=residual_range, discarded_norm_squared_upper=max(endpoints)))
    threshold = max((row['score'] for row in rows)) / 2
    signal = [v for v in rows if v['score'] >= threshold]
    nuisance = [v for v in rows if v['score'] < threshold]
    retained_norm2 = lambda group: sum((maxabs(v['projection_range']) ** 2 / (n * h) for v in group), F(0))
    residual_norm2 = lambda group: sum((maxabs(v['residual_range']) ** 2 / n for v in group), F(0))
    a2 = retained_norm2(nuisance)
    sigma2 = retained_norm2(signal)
    eps2 = residual_norm2(nuisance)
    E2 = residual_norm2(signal)
    b2 = sum((v['discarded_norm_squared_upper'] / n for v in signal), F(0))
    d2 = dot(beta, beta) - dot(beta, r) ** 2 / h
    kappa = lam + sum((minabs(v['projection_range']) ** 2 / (n * h) for v in signal), F(0))
    gl = gu = lam * dot(beta, r)
    for v in signal:
        aa = v['projection_generator'] * v['residual_generator']
        bb = v['projection_center'] * v['residual_generator'] + v['projection_generator'] * v['residual_center']
        cc = v['projection_center'] * v['residual_center']
        l, u = sqrange(aa, bb, cc)
        gl += l / n
        gu += u / n
    G2 = max(abs(gl), abs(gu)) ** 2 / h
    au, eps, sigma, E, b, d, G = [sqrt_upper(z) for z in (a2, eps2, sigma2, E2, b2, d2, G2)]
    sqrtlam = sqrt_upper(lam)
    omega = sqrt_upper(b * b / (lam + b * b))
    kb = lam * (kappa + b * b) / (lam + b * b)
    physical_radius = (G + au * eps + omega * (au * E + sigma * eps) / 2 + omega * omega * sigma * E + (au * sqrtlam + sigma * b) * d) / kb
    eta = (eps + au * physical_radius + omega * (E + sigma * physical_radius) + sqrtlam * d) ** 2
    rawroot = sqrt_upper(physical_radius * physical_radius / h)
    units = rawroot * 2 ** 20
    root = F((units.numerator + units.denominator - 1) // units.denominator, 2 ** 20)
    assert h * root * root >= physical_radius * physical_radius
    fractions = dict(h=h, a_squared=a2, epsilon_squared=eps2, sigma_squared=sigma2, E_squared=E2, b_squared=b2, d_squared=d2, G_squared=G2, a=au, epsilon=eps, sigma=sigma, E=E, b=b, d=d, G=G, kappa=kappa, omega=omega, sqrt_lambda=sqrtlam, kappa_b=kb, physical_radius=physical_radius, eta=eta, coordinate_radius=root, partition_threshold=threshold, signal_gradient_r_lower=gl, signal_gradient_r_upper=gu)
    return dict(status='PASS', verifier='generic_rank1_original_row_leakage_energy', one_uncertain_cell_per_row_verified=True, partition_rule='score=max_box_abs_actual_candidate_residual; signal iff score>=half_max_score', signal_rows=[v['index'] for v in signal], nuisance_rows=[v['index'] for v in nuisance], row_scores=[str(v['score']) for v in rows], physical_direction_r=[str(v) for v in r], numerical_basis=[str(v) for v in numeric], implicit_unit_Q='r/sqrt(h); Pi=rr.T/h; no rounded physical span substitution', fractions={k: str(v) for k, v in fractions.items()}, candidate_component_parallel_squared=str(dot(beta, r) ** 2 / h), automatic_direction=True, fixed_direction_override=False)

class AutoEnergySearch(MomentSearch):

    def __init__(self, a, R, receipt):
        self.a = a
        self.rank = 1
        self.mode = 'adaptive'
        self.kind = 'automatic_verified_leakage_energy'
        self.r = np.asarray(R, float).reshape(a.p, 1)
        self.structural_receipt = receipt
        self.qH = [[dot([F(v) for v in self.r[:, 0]], [F(v) for v in self.r[:, 0]])]]
        self.H = interval_q(self.qH)
        self.hmu = float(self.H.lo[0, 0])
        if self.hmu <= 0:
            raise ValueError('Actual retained Gram not verified positive')
        self.rho = 0.0
        self.qgamma = F(1)
        self.gamma = I(1.0)
        self.qtail = F(receipt['fractions']['eta'])
        self.anchor_error = F(0)
        self.K = mm(I(self.r.T), mm(a.metric, I(self.r)))
        qb = [F(v) for v in a.beta]
        g0 = [qdot(row, qb) - v for row, v in zip(a.qG, a.qr)]
        self.tr = mm(I(a.t), I(self.r))
        self.bproj = mm(a.ct, I(self.r))
        self.linear = matvec(transpose(self.tr), I([float_down(v) for v in g0], [float_up(v) for v in g0]))
        pr = (I(a.width) * I(np.maximum(abs(self.tr[:, 0].lo), abs(self.tr[:, 0].hi))[a.cells])).sum(axis=1)
        bmax = np.maximum(abs(self.bproj[:, 0].lo), abs(self.bproj[:, 0].hi))
        self.hdiag = np.array([float((self.K[0, 0] + (I(bmax) + pr).square().sum() / a.n).hi)])
        self.radius = float(F(receipt['fractions']['coordinate_radius']))
        self.initial_upper = float_up(F(a.gradient_upper) + self.qtail)
        self.best_search = -np.inf
        self.best_original = 0.0
        self.best_witness = None
        self.cache = {}
        self.points = []
        self.tree = []

    def run(self, **kwargs):
        result = AnchorSearch.run(self, **kwargs)
        result.update(method='automatic_leakage_energy', basis_kind=self.kind, structural_receipt=self.structural_receipt, search_values_include_additive_tail=True)
        if 'certificate' in result:
            result['certificate'].update(method='automatic_leakage_energy', basis_kind=self.kind, structural_receipt=self.structural_receipt, hdiag=self.hdiag.tolist(), tail_error=str(self.qtail), anchor_error='0', coordinate_radius=self.radius, search_bound=self.mode, initial_upper=self.initial_upper, original_gradient_upper=self.a.gradient_upper, search_values_include_additive_tail=True)
        return result


==> anc/code/auto_energy_audit.py <==
'Independent Fraction audit of the six v80 automatic energy certificates.\n\nNo optimization, proposal, interval, or certificate implementation is imported.\nThe proof audit accepts an arbitrary saved rank-one direction and dyadic T;\nfrozen-family provenance is a separate check.  It assumes no analytic full H.\n'
from __future__ import annotations
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
import argparse
from collections import Counter
import ctypes
from fractions import Fraction as F
import hashlib
import json
import os
from pathlib import Path
import time
import traceback
BASE = Path(__file__).resolve().parent
ZERO = F(0)
ONE = F(1)
GRID = [(ZERO, ZERO, ZERO), (F(1, 2 ** 18), ZERO, ZERO), (ZERO, F(1, 2 ** 18), ZERO), (F(1, 2 ** 18), F(1, 2 ** 18), ZERO), (F(1, 2 ** 16), F(1, 2 ** 16), ZERO), (F(1, 2 ** 18), F(1, 2 ** 18), F(1, 2 ** 18))]

class AuditFailure(AssertionError):
    pass

def require(condition, message):
    if not condition:
        raise AuditFailure(message)

def qvector(values):
    return [F(value) for value in values]

def qmatrix(values):
    return [qvector(row) for row in values]

def dot(left, right):
    require(len(left) == len(right), 'Dot-product dimension mismatch')
    return sum((a * b for a, b in zip(left, right)), ZERO)

def transpose(matrix):
    return [list(column) for column in zip(*matrix)]

def product(left, right):
    columns = transpose(right)
    return [[dot(row, col) for col in columns] for row in left]

def qrange(a, b, c):
    """Extrema of a*t^2+b*t+c on the original row parameter [-1,1]."""
    values = [a - b + c, a + b + c]
    if a:
        stationary = -b / (2 * a)
        if -1 <= stationary <= 1:
            values.append(a * stationary ** 2 + b * stationary + c)
    return (min(values), max(values))

def maxabs(interval):
    return max(abs(interval[0]), abs(interval[1]))

def minabs(interval):
    lo, hi = interval
    return ZERO if lo <= 0 <= hi else min(abs(lo), abs(hi))

def interval_product(left, right):
    values = [a * b for a in left for b in right]
    return (min(values), max(values))

def affine_range(center, generator):
    return (center - abs(generator), center + abs(generator))

def require_sqrt_ceiling(saved, squared, name, bits=40):
    """Check the certificate's smallest dyadic upper root without computing sqrt."""
    unit = F(1, 2 ** bits)
    require(squared >= 0 and saved >= 0, name + ': negative norm')
    require((saved / unit).denominator == 1, name + ': wrong dyadic grid')
    require(saved * saved >= squared, name + ': downward square root')
    require(saved == 0 if squared == 0 else (saved - unit) ** 2 < squared, name + ': not the smallest dyadic upper root')

def psd_ldl(matrix, name):
    """Exact symmetric LDL proof, including the zero-pivot PSD case."""
    p = len(matrix)
    require(all((len(row) == p for row in matrix)), name + ': nonsquare')
    require(matrix == transpose(matrix), name + ': nonsymmetric')
    lower = [[ZERO] * p for _ in range(p)]
    pivots = []
    for j in range(p):
        lower[j][j] = ONE
        pivot = matrix[j][j] - sum((lower[j][k] ** 2 * pivots[k] for k in range(j)), ZERO)
        require(pivot >= 0, name + ': negative exact LDL pivot ' + str(j))
        pivots.append(pivot)
        for i in range(j + 1, p):
            remainder = matrix[i][j] - sum((lower[i][k] * lower[j][k] * pivots[k] for k in range(j)), ZERO)
            if pivot:
                lower[i][j] = remainder / pivot
            else:
                require(remainder == 0, name + ': nonzero off-diagonal at zero pivot')
    return pivots

def read_original_data(certificate):
    lo, hi = (qmatrix(certificate['lo']), qmatrix(certificate['hi']))
    beta, y = (qvector(certificate['beta']), qvector(certificate['y']))
    n, p, ridge = (len(y), len(beta), F(certificate['lambda']))
    require(n > 0 and p > 0 and (ridge > 0), 'Empty input or nonpositive ridge')
    require(len(lo) == len(hi) == n and all((len(row) == p for row in lo + hi)), 'Original input dimensions failed')
    require(all((l <= h for lrow, hrow in zip(lo, hi) for l, h in zip(lrow, hrow))), 'Invalid original cell interval')
    center = [[(l + h) / 2 for l, h in zip(lrow, hrow)] for lrow, hrow in zip(lo, hi)]
    widths = [[(h - l) / 2 for l, h in zip(lrow, hrow)] for lrow, hrow in zip(lo, hi)]
    rows = []
    fixed = []
    for i, (c, widths_i, response) in enumerate(zip(center, widths, y)):
        changing = [j for j, value in enumerate(widths_i) if value]
        require(len(changing) <= 1, 'More than one uncertain cell in row ' + str(i))
        k = changing[0] if changing else 0
        width = widths_i[k] if changing else ZERO
        if not changing:
            fixed.append(i)
        rows.append(dict(index=i, center=c, index_changing=k, width=width, ec=dot(c, beta) - response, eg=width * beta[k]))
    return dict(lo=lo, hi=hi, center=center, widths=widths, beta=beta, y=y, n=n, p=p, ridge=ridge, rows=rows, fixed_rows=fixed)

def verify_frozen_provenance(data, wrapper, entry):
    """Protocol labels are used here only; the proof calculation does not use them."""
    condition = entry['condition']
    require(isinstance(condition, int) and 0 <= condition < len(GRID), 'Unknown condition')
    delta, ell, gamma = GRID[condition]
    for field, expected in zip(('delta', 'signal_leak', 'candidate_extra'), (delta, ell, gamma)):
        require(F(entry[field]) == F(wrapper[field]) == expected, 'Frozen metadata mismatch: ' + field)
    require(wrapper['condition'] == condition, 'Wrapper condition mismatch')
    n, p, m, alpha = (data['n'], data['p'], 16, F(1, 32))
    require((n, p, data['ridge']) == (32, 17, F(1, 2)), 'Frozen dimensions/ridge failed')
    require(data['beta'] == [ONE, gamma] + [ZERO] * 15, 'Frozen candidate failed')
    for i in range(n):
        lower, upper = ([ZERO] * p, [ZERO] * p)
        if i < m:
            lower[0], upper[0] = (F(3, 4), F(5, 4))
            lower[1] = upper[1] = ell
            response = F(2)
        else:
            lower[0] = upper[0] = alpha
            lower[i - m + 1], upper[i - m + 1] = (F(4), F(8))
            response = alpha + (delta if i < m + 8 else -delta)
        require(data['lo'][i] == lower and data['hi'][i] == upper and (data['y'][i] == response), 'Frozen original row mismatch: ' + str(i))
    return dict(condition=condition, delta=str(delta), signal_leak=str(ell), candidate_extra=str(gamma), original_protocol_rows_verified=n)

def verify_generic_constants(data, certificate, result):
    n, p, ridge, beta = (data['n'], data['p'], data['ridge'], data['beta'])
    receipt = certificate['structural_receipt']
    require(receipt == result['structural_receipt'], 'Duplicate structural receipts disagree')
    require(receipt['status'] == 'PASS' and receipt['verifier'] == 'generic_rank1_original_row_leakage_energy', 'Wrong structural verifier')
    require(receipt['one_uncertain_cell_per_row_verified'] is True, 'Row-scope disclosure failed')
    require(receipt['automatic_direction'] is True and receipt['fixed_direction_override'] is False, 'Direction provenance flags failed')
    require(receipt['partition_rule'] == 'score=max_box_abs_actual_candidate_residual; signal iff score>=half_max_score', 'Partition rule differs from protocol')
    require(certificate['method'] == result['method'] == 'automatic_leakage_energy' and certificate['basis_kind'] == result['basis_kind'] == 'automatic_verified_leakage_energy', 'Wrong method/basis kind')
    require(result['rank'] == 1 and result['n'] == n and (result['features'] == p), 'Reported dimensions failed')
    require(F(certificate['rho']) == 0 and F(certificate['gamma']) == 1 and (F(certificate['anchor_error']) == F(result['anchor_error']) == 0), 'Actual-metric objective convention failed')
    require(certificate['search_values_include_additive_tail'] is True and result['search_values_include_additive_tail'] is True, 'Tail convention failed')
    transform, retained = (qmatrix(certificate['T']), qmatrix(certificate['R']))
    require(len(transform) == len(retained) == p and all((len(row) == p for row in transform)) and all((len(row) == 1 for row in retained)), 'T/R dimensions failed')
    numeric = [row[0] for row in retained]
    direction = [dot(row, numeric) for row in transform]
    h = dot(direction, direction)
    require(h > 0, 'Zero physical retained direction')
    require(qvector(receipt['numerical_basis']) == numeric and qvector(receipt['physical_direction_r']) == direction, 'Actual physical direction differs from receipt')
    rows = []
    for row in data['rows']:
        c, k, width = (row['center'], row['index_changing'], row['width'])
        lc, lg = (dot(c, direction), width * direction[k])
        erange, lrange = (affine_range(row['ec'], row['eg']), affine_range(lc, lg))
        discarded = []
        for sign in (-1, 1):
            endpoint = c.copy()
            endpoint[k] += sign * width
            q = dot(endpoint, endpoint) - dot(endpoint, direction) ** 2 / h
            require(q >= 0, 'Negative discarded projection norm')
            discarded.append(q)
        rows.append(dict(**row, lc=lc, lg=lg, erange=erange, lrange=lrange, score=maxabs(erange), discarded_squared=max(discarded)))
    threshold = max((row['score'] for row in rows)) / 2
    signal = [row for row in rows if row['score'] >= threshold]
    nuisance = [row for row in rows if row['score'] < threshold]
    require(receipt['signal_rows'] == [row['index'] for row in signal] and receipt['nuisance_rows'] == [row['index'] for row in nuisance], 'Automatic residual-score partition failed')
    require(qvector(receipt['row_scores']) == [row['score'] for row in rows], 'Actual candidate row scores failed')
    lnorm = lambda group: sum((maxabs(row['lrange']) ** 2 / (n * h) for row in group), ZERO)
    enorm = lambda group: sum((maxabs(row['erange']) ** 2 / n for row in group), ZERO)
    raw = dict(h=h, a_squared=lnorm(nuisance), epsilon_squared=enorm(nuisance), sigma_squared=lnorm(signal), E_squared=enorm(signal), b_squared=sum((row['discarded_squared'] / n for row in signal), ZERO), d_squared=dot(beta, beta) - dot(beta, direction) ** 2 / h, kappa=ridge + sum((minabs(row['lrange']) ** 2 / (n * h) for row in signal), ZERO), partition_threshold=threshold)
    gl = gu = ridge * dot(beta, direction)
    for row in signal:
        low, high = qrange(row['lg'] * row['eg'], row['lc'] * row['eg'] + row['lg'] * row['ec'], row['lc'] * row['ec'])
        gl += low / n
        gu += high / n
    raw.update(G_squared=max(abs(gl), abs(gu)) ** 2 / h, signal_gradient_r_lower=gl, signal_gradient_r_upper=gu)
    saved = {key: F(value) for key, value in receipt['fractions'].items()}
    for name, value in raw.items():
        require(saved[name] == value, 'Exact original-row constant mismatch: ' + name)
    require(raw['d_squared'] >= 0 and raw['kappa'] >= ridge, 'Projection/curvature sign failed')
    require(F(receipt['candidate_component_parallel_squared']) == dot(beta, direction) ** 2 / h, 'Candidate parallel component failed')
    for norm in ('a', 'epsilon', 'sigma', 'E', 'b', 'd', 'G'):
        require_sqrt_ceiling(saved[norm], raw[norm + '_squared'], norm)
    require_sqrt_ceiling(saved['sqrt_lambda'], ridge, 'sqrt_lambda')
    b = saved['b']
    require_sqrt_ceiling(saved['omega'], b * b / (ridge + b * b), 'omega')
    kb = ridge * (saved['kappa'] + b * b) / (ridge + b * b)
    require(saved['kappa_b'] == kb > 0, 'Positive Schur curvature bound failed')
    a, eps, sigma, E, d, G, omega, sl = (saved[k] for k in ('a', 'epsilon', 'sigma', 'E', 'd', 'G', 'omega', 'sqrt_lambda'))
    physical_radius = (G + a * eps + omega * (a * E + sigma * eps) / 2 + omega ** 2 * sigma * E + (a * sl + sigma * b) * d) / kb
    eta = (eps + a * physical_radius + omega * (E + sigma * physical_radius) + sl * d) ** 2
    require(saved['physical_radius'] == physical_radius and saved['eta'] == eta, 'Leakage-energy radius/tail failed')
    root = saved['coordinate_radius']
    unit = F(1, 2 ** 20)
    require(root >= 0 and (root / unit).denominator == 1 and (h * root * root >= physical_radius ** 2), 'Actual coordinate root does not contain the physical root')
    require(root == 0 if physical_radius == 0 else h * (root - unit) ** 2 < physical_radius ** 2, 'Coordinate root not the minimal outer dyadic grid point')
    require(F(certificate['coordinate_radius']) == root, 'Saved float root changed the exact grid point')
    require(F(certificate['tail_error']) == eta and F(result['tail_error']) >= eta, 'Tail reporting failed')
    anchor = [[ridge * int(i == j) for j in range(p)] for i in range(p)]
    for i in data['fixed_rows']:
        c = data['center'][i]
        for j in range(p):
            for k in range(p):
                anchor[j][k] += c[j] * c[k] / n
    metric = product(transpose(transform), product(anchor, transform))
    mu, nu = (F(certificate['mu']), F(certificate['nu']))
    require(0 < mu <= nu, 'Nonpositive transformed anchor curvature')
    lower_pivots = psd_ldl([[metric[i][j] - mu * int(i == j) for j in range(p)] for i in range(p)], 'T^T G0 T-mu I')
    upper_pivots = psd_ldl([[nu * int(i == j) - metric[i][j] for j in range(p)] for i in range(p)], 'nu I-T^T G0 T')
    gradient_ranges = []
    for column in transpose(transform):
        low = high = ridge * dot(column, beta)
        for row in rows:
            lc, lg = (dot(row['center'], column), row['width'] * column[row['index_changing']])
            ll, hh = qrange(lg * row['eg'], lc * row['eg'] + lg * row['ec'], lc * row['ec'])
            low += ll / n
            high += hh / n
        gradient_ranges.append((low, high))
    exact_cap = sum((maxabs(interval) ** 2 for interval in gradient_ranges), ZERO) / mu
    original_cap = F(certificate['original_gradient_upper'])
    require(original_cap >= exact_cap, 'Original global gradient cap failed')
    require(F(certificate['initial_upper']) >= original_cap + eta, 'Initial search cap failed')
    return dict(direction=direction, rows=rows, eta=eta, radius=root, physical_radius=physical_radius, original_cap=original_cap, exact_gradient_cap=exact_cap, gradient_ranges=gradient_ranges, kappa_b=kb, metric_lower_pivots=lower_pivots, metric_upper_pivots=upper_pivots, signal_count=len(signal), nuisance_count=len(nuisance), constants=saved, exact_anchor_penalty=dot(direction, [dot(row, direction) for row in anchor]), direction_is_axis_e0=all((value == 0 for value in direction[1:])))

def original_loss(table, y, theta, ridge):
    return sum(((dot(row, theta) - response) ** 2 for row, response in zip(table, y)), ZERO) / len(y) + ridge * dot(theta, theta)

def verify_tree(data, certificate, result, constants):
    n, p, ridge, beta = (data['n'], data['p'], data['ridge'], data['beta'])
    direction, eta, root = (constants['direction'], constants['eta'], constants['radius'])
    rows = constants['rows']
    linear_ridge, curvature_ridge = (ridge * dot(beta, direction), ridge * dot(direction, direction))

    def exact_point(z):
        value = 2 * linear_ridge * z - curvature_ridge * z * z
        for row in rows:
            ec, eg, lc, lg = (row[k] for k in ('ec', 'eg', 'lc', 'lg'))
            cc, cg = (ec - z * lc, eg - z * lg)
            value += qrange(eg * eg - cg * cg, 2 * (ec * eg - cc * cg), ec * ec - cc * cc)[1] / n
        return value + eta
    points = {}
    for i, point in enumerate(certificate['points']):
        z = qvector(point['z'])
        require(len(z) == 1 and -root <= z[0] <= root, 'Saved point rank/root failed')
        z = z[0]
        require(z not in points, 'Duplicate cached coordinate')
        value = exact_point(z)
        require(F(point['lower']) <= value <= F(point['upper']), 'Original point enclosure failed: ' + str(i))
        points[z] = point
    require(points and result['points'] == len(points), 'Point count mismatch')
    best_search = max((F(point['lower']) for point in points.values()))
    require(F(result['search_lower']) == best_search, 'Saved best search lower failed')
    hdiag = qvector(certificate['hdiag'])
    exact_curvature = curvature_ridge + sum((maxabs(row['lrange']) ** 2 / n for row in rows), ZERO)
    require(len(hdiag) == 1 and hdiag[0] >= exact_curvature > 0, 'Original curvature diagonal failed')
    mode = certificate['search_bound']
    require(mode in ('adaptive', 'center'), 'Unknown node-bound mode')
    nodes, incoming, terminal, bound_counts = (certificate['nodes'], Counter(), [], Counter())
    require(nodes, 'Empty tree')
    for index, node in enumerate(nodes):
        require(node['id'] == index, 'Noncanonical node ID')
        lower, upper = (qvector(node['lo']), qvector(node['hi']))
        require(len(lower) == len(upper) == 1 and lower[0] < upper[0], 'Node rank/width failed')
        lower, upper = (lower[0], upper[0])
        center, radius = ((lower + upper) / 2, (upper - lower) / 2)
        require(center in points, 'Node center missing from point cache')
        if index == 0:
            require(node['parent'] is None and lower == -root and (upper == root), 'Root mismatch')
            parent_cap = F(certificate['initial_upper'])
        else:
            parent = node['parent']
            require(isinstance(parent, int) and 0 <= parent < index, 'Invalid/cyclic parent')
            parent_cap = F(nodes[parent]['upper'])
        gl = gu = 2 * linear_ridge - 2 * curvature_ridge * center
        for row in rows:
            ec, eg, lc, lg = (row[k] for k in ('ec', 'eg', 'lc', 'lg'))
            ll, hh = interval_product(affine_range(ec - center * lc, eg - center * lg), row['lrange'])
            gl += 2 * ll / n
            gu += 2 * hh / n
        valid = dict(parent_cap=parent_cap, center_gradient=F(points[center]['upper']) + max(abs(gl), abs(gu)) * radius)
        if mode != 'center':
            require(lower in points and upper in points, 'Missing interpolation endpoints')
            valid['corner_interpolation'] = max(F(points[lower]['upper']), F(points[upper]['upper'])) + hdiag[0] * radius ** 2
        saved_upper, least = (F(node['upper']), min(valid.values()))
        require(least <= saved_upper <= parent_cap, 'No justified node upper or cap violation: ' + str(index))
        for name, value in valid.items():
            if value == least:
                bound_counts[name] += 1
        children = node['children']
        require(isinstance(children, list) and len(children) in (0, 2), 'Nonbinary node')
        if not children:
            terminal.append(saved_upper)
            continue
        left_id, right_id = children
        require(isinstance(left_id, int) and isinstance(right_id, int) and (index < left_id < right_id < len(nodes)), 'Invalid child IDs')
        left, right = (nodes[left_id], nodes[right_id])
        require(left['parent'] == right['parent'] == index, 'Child/parent mismatch')
        require(qvector(left['lo']) == [lower] and qvector(left['hi']) == [center] and (qvector(right['lo']) == [center]) and (qvector(right['hi']) == [upper]), 'Children do not exactly partition parent interval')
        incoming[left_id] += 1
        incoming[right_id] += 1
    require(incoming.get(0, 0) == 0 and all((incoming[i] == 1 for i in range(1, len(nodes)))), 'Orphan/multiply covered node')
    require(terminal and len(nodes) == 2 * result['nodes'] + 1, 'Expanded node count mismatch')
    terminal_upper, search_upper = (max(terminal), F(result['search_upper']))
    require(search_upper >= max(terminal_upper, best_search), 'Search upper misses a terminal leaf')
    require(F(result['search_error']) >= search_upper - best_search, 'Search error rounded down')
    witness = certificate['witness']
    require(isinstance(witness, dict), 'No original full-table witness')
    table, theta = (qmatrix(witness['x']), qvector(witness['theta']))
    require(len(table) == n and len(theta) == p and all((len(row) == p for row in table)), 'Witness dimensions failed')
    for i, (lo, row, hi) in enumerate(zip(data['lo'], table, data['hi'])):
        require(all((l <= x <= h for l, x, h in zip(lo, row, hi))), 'Infeasible original witness row ' + str(i))
    require(len(witness['z']) == 1 and F(witness['z'][0]) in points, 'Witness point reference failed')
    regret = original_loss(table, data['y'], beta, ridge) - original_loss(table, data['y'], theta, ridge)
    witness_lower = F(witness['regret_lower'])
    require(witness_lower <= regret, 'Original witness lower exceeds exact ridge loss difference')
    feasible_lower = max(ZERO, witness_lower, best_search - eta)
    proof_upper = min(constants['original_cap'], terminal_upper)
    require(F(result['lower']) <= feasible_lower and F(result['upper']) >= proof_upper, 'Final original interval lacks proof')
    require(0 <= F(result['lower']) <= F(result['upper']), 'Invalid final original interval')
    require(F(result['absolute_gap']) >= F(result['upper']) - F(result['lower']), 'Reported width rounded down')
    return dict(point_count=len(points), node_count=len(nodes), terminal_count=len(terminal), expanded_nodes=result['nodes'], mode=mode, bound_minimizers=dict(bound_counts), exact_curvature_upper=str(exact_curvature), exact_terminal_upper=str(terminal_upper), independent_original_upper=str(proof_upper), exact_original_witness_regret=str(regret), feasible_lower_justification=str(feasible_lower), exact_original_row_point_values_verified=True, every_node_upper_verified=True, complete_binary_coverage_verified=True, original_full_witness_verified=True)

def set_one_cpu():
    if os.name == 'nt':
        kernel = ctypes.WinDLL('kernel32', use_last_error=True)
        kernel.GetCurrentProcess.restype = ctypes.c_void_p
        kernel.GetProcessAffinityMask.argtypes = [ctypes.c_void_p, ctypes.POINTER(ctypes.c_size_t), ctypes.POINTER(ctypes.c_size_t)]
        kernel.SetProcessAffinityMask.argtypes = [ctypes.c_void_p, ctypes.c_size_t]
        process = kernel.GetCurrentProcess()
        allowed, system = (ctypes.c_size_t(), ctypes.c_size_t())
        require(kernel.GetProcessAffinityMask(process, ctypes.byref(allowed), ctypes.byref(system)), 'Cannot read affinity')
        candidates = [j for j in range(64) if allowed.value & 1 << j and j >= 4]
        require(candidates, 'No CPU outside reserved 0-3')
        cpu = 14 if 14 in candidates else max(candidates)
        require(kernel.SetProcessAffinityMask(process, ctypes.c_size_t(1 << cpu)), 'Cannot set one-CPU affinity')
        return [cpu]
    if hasattr(os, 'sched_getaffinity'):
        allowed = sorted((j for j in os.sched_getaffinity(0) if j >= 4))
        require(allowed, 'No CPU outside reserved 0-3')
        cpu = 14 if 14 in allowed else max(allowed)
        os.sched_setaffinity(0, {cpu})
        return [cpu]
    return 'single_thread_stdlib_no_affinity_api'

def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--base', type=Path, default=BASE)
    args = parser.parse_args()
    base = args.base.resolve()
    affinity, started = (set_one_cpu(), time.monotonic())
    payload = json.loads((base / 'auto_energy_results.json').read_text(encoding='utf-8'))
    require(payload['status'] == 'PASS' and (not payload['errors']), 'Main queue not complete')
    protocol_hash = hashlib.sha256((base / 'auto_energy_protocol.md').read_bytes()).hexdigest()
    require(protocol_hash == payload['protocol_sha256'], 'Frozen protocol digest mismatch')
    entries = [entry for entry in payload['results'] if entry['method'] == 'energy']
    require(sorted((entry['condition'] for entry in entries)) == list(range(6)), 'Exactly six energy conditions required')
    conditions = {condition['condition']: condition for condition in payload['conditions']}
    reports = []
    for entry in entries:
        report = dict(condition=entry['condition'], certificate_file=entry['certificate_file'])
        try:
            require(entry['status'] == 'PASS', 'Energy run failed')
            wrapper = json.loads((base / entry['certificate_file']).read_text(encoding='utf-8'))
            result, certificate = (wrapper['result'], wrapper['result']['certificate'])
            require(result['status'] == 'PASS', 'Certificate status failed')
            data = read_original_data(certificate)
            provenance = verify_frozen_provenance(data, wrapper, entry)
            constants = verify_generic_constants(data, certificate, result)
            tree = verify_tree(data, certificate, result, constants)
            saved_summary = {key: value for key, value in result.items() if key != 'certificate'}
            require(entry['result'] == saved_summary, 'Summary/certificate result mismatch')
            condition = conditions[entry['condition']]
            require(condition['receipt'] == certificate['structural_receipt'], 'Condition receipt mismatch')
            require(qmatrix(condition['numerical_basis']) == qmatrix(certificate['R']), 'Condition direction mismatch')
            require(F(entry['actual_tail']) <= F(result['tail_error']) and float(constants['eta']) == entry['actual_tail'], 'Actual tail summary mismatch')
            require(entry['target_met'] == (F(result['absolute_gap']) <= F(1, 10 ** 6)), 'Final target flag failed')
            require(condition['tail_budget_met'] == (constants['eta'] <= F(1, 10 ** 6)), 'Tail-budget flag failed')
            report.update(**provenance, status='PASS', tail_error=str(constants['eta']), tail_error_float=float(constants['eta']), physical_radius=str(constants['physical_radius']), coordinate_radius=str(constants['radius']), kappa_b=str(constants['kappa_b']), exact_gradient_cap=str(constants['exact_gradient_cap']), transformed_gradient_ranges=[[str(lo), str(hi)] for lo, hi in constants['gradient_ranges']], signal_count=constants['signal_count'], nuisance_count=constants['nuisance_count'], candidate_discarded_squared=str(constants['constants']['d_squared']), nuisance_actual_residual_squared=str(constants['constants']['epsilon_squared']), actual_physical_direction=[str(v) for v in constants['direction']], direction_is_axis_e0=constants['direction_is_axis_e0'], exact_anchor_penalty=str(constants['exact_anchor_penalty']), original_row_constants_verified=True, dyadic_sqrt_minimality_verified=True, actual_span_and_root_verified=True, exact_anchor_metric_psd_verified=True, all_saved_result_fields_match_summary=True, **tree)
        except Exception as error:
            report.update(status='ERROR', error=str(error), traceback=traceback.format_exc())
        reports.append(report)
        print('condition', entry['condition'], report['status'], report.get('error', ''), flush=True)
    passed = [report for report in reports if report['status'] == 'PASS']
    output = dict(status='PASS' if len(passed) == 6 else 'ERROR', logical_cpu_affinity=affinity, numerical_threads=1, seconds=time.monotonic() - started, protocol_sha256=protocol_hash, imports_solver_implementation=False, full_analytic_H_assumed=False, family_labels_used_in_constant_or_tree_proof=False, generic_rank_one_direction_supported=True, proof_scope='independent cells; at most one uncertain original cell per row; fixed uniform weights 1/n', provenance_scope='six frozen input tables checked separately from generic proof', direction_provenance_scope='saved actual proposal audited; proposal-generation execution is established by runner source, not recreated here', empirical_direction_scope='all six actual physical directions span e0; no empirical off-axis recovery claim', total_point_count=sum((report['point_count'] for report in passed)), total_node_count=sum((report['node_count'] for report in passed)), total_terminal_count=sum((report['terminal_count'] for report in passed)), reports=reports)
    (base / 'auto_energy_audit_results.json').write_text(json.dumps(output, indent=2, allow_nan=False) + '\n', encoding='utf-8')
    print(json.dumps({key: value for key, value in output.items() if key != 'reports'}, indent=2))
    return 0 if output['status'] == 'PASS' else 1
if __name__ == '__main__':
    raise SystemExit(main())


==> anc/code/auto_energy_protocol.md <==
# Frozen automatic energy pipeline perturbation experiment

Frozen2026-10-28 Asia/Shanghai before results. CPU8, numericalthreads1, reserveCPUs0–3. m16,n32,p17,alpha1/32,lambda1/2,weights1/32. Start from the original full-rank independent-cell family, then add signal coefficient ell tofeature1 on every signal row and balanced nuisance response perturbations +delta on firsthalf/-delta on secondhalf. Six preregistered triples(delta,ell,candidate_extra): (0,0,0),(2^-18,0,0),(0,2^-18,0),(2^-18,2^-18,0),(2^-16,2^-16,0),(2^-18,2^-18,2^-18). Candidate=e0+candidate_extra*e1, fixed throughout each condition; no midpoint-fit claim at positive perturbations.

No declared signal labels or e0 direction are inputs to the pipeline. Actual uncertainty-gradient proposal supplies dyadic rank1R in actual solvercoordinates. Its physical vector r=T R is computed exactly as Fractions. Implicit normalized Q=r/sqrt(r'r), projectorPi=rr'/(r'r) andD=I−Pi give an exactspan without roundingaunitQ. Report proposalalignment and physicalspan; no requirement to recover e0.

Automaticpartition: for each originalrow, score=sup_box|x'beta−y| from its exact affine residualrange. Signal iff score>=max_score/2, including equality. The rest are nuisance. This threshold is fixed before outcomes. The verifier receives actual rowintervals,candidate,R,T,partition and verifies each has atmostoneuncertaincoordinate; no familyidentity or first16rowlabels are used. Generic rank1constants: retained projectionintervalnorms give a,sigma,kappa; actualresidualrangeenergies give epsilon,E; exactquadratic aggregate retainedsignalgradient givesG; signal discardedprojection endpoint norms give a Frobeniustrace boundb; d²=beta'Dbeta. Allsquare-root upperbounds use a2^-40rationalgrid with exactsquare checks.

Use the v79 strong leakageenergy theorem for kappa_b,all-XR andeta with these verifiedconstants. Its actual physical root is mapped to solvercoordinate by h=r'r and rounded outward to2^-20, checking h*root²>=R². Genericsearch retains actualR,metric,ridgepenalty and originalrowobjective, withadditivetaileta; fulloriginal17-feature witness retraining. No templateidentity,e0override or generalmomenttail substitutes for energy. The paired generalmoment method receives the same automaticallyproposedR and actualanchor, serving as comparison.

Eachmethodgets2ssearchcap,target1e-6; sharedinput/anchor/direction/constantpartition costs are charged identically, and ownmethodsetup/search costs recorded. Retainallfailures,missedtailbudgets,missedfinaltargets and partitions. Independentproofagent reviews theoremconstants and actualsearchspan/treeaudit. No analyticfullH assumed. Genericautoenergyapplicability means its stated original-row bounds were verified; a loose eta remains an applicabilityPASS with an unmetbudgetflag. Allrawcompletedtables/certificates remainlocal.


==> anc/code/auto_energy_run.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
import os
for key in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[key] = '1'
import sys, time, json, hashlib, traceback, csv
from pathlib import Path
from unittest.mock import patch
from fractions import Fraction as F
sys.dont_write_bytecode = True
B = Path(__file__).resolve().parent
ROOT = B.parent
import numpy as np, psutil
from residual_energy import structure_problem
from observed_anchor import ObservedAnchor
import moment_tail
from moment_tail import MomentSearch, basis_proposal
from auto_energy import derive_constants, AutoEnergySearch
GRID = [(F(0), F(0), F(0)), (F(1, 2 ** 18), F(0), F(0)), (F(0), F(1, 2 ** 18), F(0)), (F(1, 2 ** 18), F(1, 2 ** 18), F(0)), (F(1, 2 ** 16), F(1, 2 ** 16), F(0)), (F(1, 2 ** 18), F(1, 2 ** 18), F(1, 2 ** 18))]

def problem(delta, ell, candidate_extra):
    lo, hi, y, beta, lam = structure_problem(16, F(1, 32))
    lo[:16, 1] = hi[:16, 1] = float(ell)
    y[16:24] += float(delta)
    y[24:] -= float(delta)
    beta[1] = float(candidate_extra)
    return (lo, hi, y, beta, lam)

def save(p):
    (B / 'auto_energy_results.json').write_text(json.dumps(p, indent=2, allow_nan=False) + '\n', encoding='utf-8')

def main():
    psutil.Process().cpu_affinity([8])
    assert psutil.Process().cpu_affinity() == [8]
    if (B / 'auto_energy_results.json').exists():
        raise FileExistsError('auto_energy_results.json')
    payload = dict(status='RUNNING', cpu=8, threads=1, protocol_sha256=hashlib.sha256((B / 'auto_energy_protocol.md').read_bytes()).hexdigest(), rank=1, search_cap_seconds=2.0, target_width=1e-06, conditions=[], results=[], errors=[])
    for i, (delta, ell, gamma) in enumerate(GRID):
        meta = dict(condition=i, delta=str(delta), signal_leak=str(ell), candidate_extra=str(gamma))
        try:
            start = time.monotonic()
            args = problem(delta, ell, gamma)
            input_s = time.monotonic() - start
            start = time.monotonic()
            a = ObservedAnchor(*args, anchor='observed', preconditioner='anchor')
            anchor_s = time.monotonic() - start
            start = time.monotonic()
            R = basis_proposal(a, 'gradient')[:, :1]
            first = next((v for v in R[:, 0] if v), 1.0)
            if first < 0:
                R = -R
            direction_s = time.monotonic() - start
            start = time.monotonic()
            receipt = derive_constants(a, R)
            verification_s = time.monotonic() - start
            physical = np.array([float(F(v)) for v in receipt['physical_direction_r']])
            h = float(F(receipt['fractions']['h']))
            condition = dict(**meta, n=a.n, p=a.p, input_seconds=input_s, anchor_seconds=anchor_s, direction_seconds=direction_s, constants_partition_seconds=verification_s, numerical_basis=R.tolist(), e0_squared_cosine=float(physical[0] ** 2 / h), receipt=receipt, energy_applicable=receipt['status'] == 'PASS', eta=float(F(receipt['fractions']['eta'])), tail_budget_met=F(receipt['fractions']['eta']) <= F(1, 10 ** 6))
            payload['conditions'].append(condition)
            save(payload)
        except Exception:
            payload['errors'].append(dict(**meta, stage='common_pipeline', traceback=traceback.format_exc()))
            save(payload)
            continue
        common = input_s + anchor_s + direction_s + verification_s
        for method in ('energy', 'moment') if i % 2 == 0 else ('moment', 'energy'):
            row = dict(**meta, method=method, common_seconds=common, direction_seconds=direction_s, constants_partition_seconds=verification_s)
            try:
                tick = time.monotonic()
                if method == 'energy':
                    solver = AutoEnergySearch(a, R, receipt)
                else:
                    with patch.object(moment_tail, 'basis_proposal', return_value=R):
                        solver = MomentSearch(a, 1, kind='automatic_gradient', search_bound='adaptive')
                setup = time.monotonic() - tick
                tick = time.monotonic()
                result = solver.run(time_limit=2.0, absolute_tolerance=1e-06, relative_tolerance=0.0, record=True)
                search = time.monotonic() - tick
                filename = f'auto_energy_condition_{i}_{method}_certificate.json'
                (B / filename).write_text(json.dumps(dict(**meta, result=result), indent=2) + '\n', encoding='utf-8')
                result.pop('certificate')
                row.update(status='PASS', setup_seconds=setup, search_seconds=search, total_seconds=common + setup + search, actual_tail=float(solver.qtail), target_met=result['absolute_gap'] <= 1e-06, certificate_file=filename, result=result)
            except Exception:
                row.update(status='ERROR', traceback=traceback.format_exc())
                payload['errors'].append(row.copy())
            payload['results'].append(row)
            save(payload)
            print(i, method, row['status'], flush=True)
    payload['status'] = 'PASS' if len(payload['results']) == 12 and (not payload['errors']) else 'COMPLETED_WITH_ERRORS'
    save(payload)
    rows = []
    for r in payload['results']:
        rows.append(dict(condition=r['condition'], delta=r['delta'], signal_leak=r['signal_leak'], candidate_extra=r['candidate_extra'], method=r['method'], status=r['status'], direction_seconds=r['direction_seconds'], constants_partition_seconds=r['constants_partition_seconds'], tail=r.get('actual_tail'), width=r.get('result', {}).get('absolute_gap'), target_met=r.get('target_met'), total_seconds=r.get('total_seconds'), stop_reason=r.get('result', {}).get('stop_reason')))
    if rows:
        with (B / 'auto_energy_summary.csv').open('w', newline='', encoding='utf-8-sig') as f:
            w = csv.DictWriter(f, fieldnames=list(rows[0]))
            w.writeheader()
            w.writerows(rows)
if __name__ == '__main__':
    main()


==> anc/code/automatic_basis.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Verified dyadic subspaces for the sharp ridge spectral-tail theorem.\n\nThe basis is not assumed orthonormal. Its exact Gram controls both the\nprojector and the retained quadratic penalty. All intervals are outward.\n'
import os
for _key in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[_key] = '1'
import sys
from pathlib import Path
from fractions import Fraction as Q
import numpy as np
from interval_arithmetic import I, dot, matvec, up, down
from dual_certificate import FullBoxOracle
from rank_certificate import qdot, float_up, float_down
from discounted_planar_oracle import maximize
GRID = 2 ** 80

def transpose(a):
    return I(a.lo.T, a.hi.T)

def mm(a, b):
    out = I(np.zeros((a.lo.shape[0], b.lo.shape[1])))
    for k in range(a.lo.shape[1]):
        out = out + a[:, k][:, None] * b[k, :][None, :]
    return out

def exact_inverse(a):
    n = len(a)
    b = [row[:] + [Q(int(i == j)) for j in range(n)] for i, row in enumerate(a)]
    for j in range(n):
        pivot = next((i for i in range(j, n) if b[i][j]))
        b[j], b[pivot] = (b[pivot], b[j])
        z = b[j][j]
        b[j] = [v / z for v in b[j]]
        for i in range(n):
            if i != j:
                z = b[i][j]
                b[i] = [x - z * y for x, y in zip(b[i], b[j])]
    return [row[n:] for row in b]

def interval_q(a):
    return I([[float_down(v) for v in row] for row in a], [[float_up(v) for v in row] for row in a])

def eigen_gershgorin(a, upper=False):
    bounds = []
    for j in range(a.lo.shape[0]):
        off = I([max(abs(float(a.lo[j, k])), abs(float(a.hi[j, k]))) for k in range(a.lo.shape[0]) if k != j]).sum()
        bounds.append(float((a[j, j] + off).hi) if upper else float((a[j, j] - off).lo))
    return max(bounds) if upper else min(bounds)

def covariance_envelope(center, radii, scale):
    n = len(center)
    c = I(center) * scale
    s = I(radii) * scale
    k = np.sum(radii != 0, axis=1)
    diagonal = (I(k[:, None]) * s.square()).sum(axis=0)
    return (mm(transpose(c), c) + I(np.diag(diagonal.lo), np.diag(diagonal.hi))) * I(2) / n

def basis_receipt(k, r, mandatory=()):
    p = k.lo.shape[0]
    if r == p:
        eye = np.eye(p)
        return {'rank': p, 'R': eye.tolist(), 'rho': 0.0, 'metric_mu': 1.0, 'test_basis': eye.tolist(), 'test_mu': 1.0, 'test_nu': 0.0, 'exact_full_rank': True}
    midpoint = (k.lo + k.hi) / 2
    if mandatory:
        remaining = [j for j in range(p) if j not in mandatory]
        rr = np.zeros((p, r))
        rr[list(mandatory), range(len(mandatory))] = 1
        extra = r - len(mandatory)
        if extra:
            _, v = np.linalg.eigh(midpoint[np.ix_(remaining, remaining)])
            rr[np.ix_(remaining, range(len(mandatory), r))] = np.round(v[:, -extra:] * 2 ** 24) / 2 ** 24
    else:
        _, v = np.linalg.eigh(midpoint)
        rr = np.round(v[:, -r:] * 2 ** 24) / 2 ** 24
    qr = [[Q(x) for x in row] for row in rr]
    h = [[sum((qr[i][j] * qr[i][l] for i in range(p)), Q(0)) for l in range(r)] for j in range(r)]
    hinv = exact_inverse(h)
    hmu = eigen_gershgorin(interval_q(h))
    if hmu <= 0:
        raise ValueError('Retained basis is not verified independent')
    pp = np.eye(p) - rr @ np.linalg.solve(rr.T @ rr, rr.T)
    _, vv = np.linalg.eigh(pp @ midpoint @ pp)
    test = np.round(vv * 2 ** 24) / 2 ** 24
    a = I(test) - mm(mm(I(rr), interval_q(hinv)), mm(I(rr.T), I(test)))
    nu = eigen_gershgorin(mm(transpose(a), mm(k, a)), upper=True)
    mu = eigen_gershgorin(mm(I(test.T), I(test)))
    if mu <= 0:
        raise ValueError('Test basis not verified invertible')
    rho = max(0.0, float((I(nu) / mu).hi))
    return {'rank': r, 'R': rr.tolist(), 'rho': rho, 'metric_mu': hmu, 'test_basis': test.tolist(), 'test_mu': mu, 'test_nu': nu, 'exact_full_rank': False}

class AutomaticRankCertificate(FullBoxOracle):

    def __init__(self, lo, hi, y, beta, lam, tail_budget=2e-05, max_rank=3, protect_uncertainty=False):
        self.lo = np.asarray(lo, float)
        self.hi = np.asarray(hi, float)
        self.y = np.asarray(y, float)
        self.beta = np.asarray(beta, float)
        self.lam = float(lam)
        self.n, self.ambient_p = self.lo.shape
        self.tail_budget = Q(tail_budget)
        self.center = (self.lo + self.hi) / 2
        self.radii = (self.hi - self.lo) / 2
        if np.any(self.center - self.radii != self.lo) or np.any(self.center + self.radii != self.hi):
            raise ValueError('Exact dyadic centers needed')
        self.scale = 1 / np.sqrt(self.lam)
        if Q(self.scale) ** 2 * Q(self.lam) != 1:
            raise ValueError('Exact dyadic ridge whitening required')
        self.qy = list(map(Q, self.y))
        self.qbeta = list(map(Q, self.beta))
        self.qlam = Q(self.lam)
        self.qscale = Q(self.scale)
        self.b0 = sum((v * v for v in self.qy), Q(0)) / self.n
        mandatory = np.flatnonzero(np.any(self.radii != 0, axis=0)).tolist() if protect_uncertainty else []
        if protect_uncertainty:
            if len(mandatory) > max_rank:
                raise ValueError('Rank cap below protected uncertainty span')
            c = I(self.center) * self.scale
            self.envelope = mm(transpose(c), c) / self.n
        else:
            self.envelope = covariance_envelope(self.center, self.radii, self.scale)
        self.rank_path = []
        candidates = []
        for r in range(max(1, len(mandatory)), min(self.ambient_p, max_rank) + 1):
            selected = basis_receipt(self.envelope, r, mandatory)
            rho = Q(selected['rho'])
            tail = rho / (1 + rho) * self.b0
            self.rank_path.append({'rank': r, 'rho': selected['rho'], 'tail_error': float_up(tail)})
            candidates.append((selected, rho, tail))
            if tail <= Q(tail_budget):
                break
        if tail > Q(tail_budget):
            best = min((v[2] for v in candidates))
            selected, rho, tail = next((v for v in candidates if float(v[2] - best) <= max(1e-12, 1e-07 * float(best))))
        selected['protected_coordinates'] = mandatory
        selected['envelope_type'] = 'center covariance; uncertainty span retained exactly' if protect_uncertainty else 'Young covariance envelope'
        self.receipt = selected
        self.p = selected['rank']
        self.r = np.array(selected['R'])
        self.qr = [[Q(x) for x in row] for row in self.r]
        self.qh = [[sum((self.qr[i][j] * self.qr[i][k] for i in range(self.ambient_p)), Q(0)) for k in range(self.p)] for j in range(self.p)]
        self.rho = rho
        self.gamma = 1 / (1 + rho)
        self.tail = tail
        self.qc = self.qlam * qdot(self.qbeta, self.qbeta)
        self.qcenter = [[Q(v) for v in row] for row in self.center]
        self.aproj = [qdot(row, self.qbeta) - yy for row, yy in zip(self.qcenter, self.qy)]
        self.bproj = [[self.qscale * sum((row[l] * self.qr[l][j] for l in range(self.ambient_p)), Q(0)) for j in range(self.p)] for row in self.qcenter]
        self.uncertain = [np.flatnonzero(row).tolist() for row in self.radii]
        self.agenerator = [[Q(self.radii[i, j]) * self.qbeta[j] for j in inds] for i, inds in enumerate(self.uncertain)]
        self.bgenerator = [[[self.qscale * Q(self.radii[i, j]) * self.qr[j][k] for k in range(self.p)] for j in inds] for i, inds in enumerate(self.uncertain)]
        self.hdiag = []
        for j in range(self.p):
            total = sum(((abs(self.bproj[i][j]) + sum((abs(g[j]) for g in self.bgenerator[i]), Q(0))) ** 2 for i in range(self.n)), Q(0)) / self.n
            self.hdiag.append(float_up(self.qh[j][j] + self.gamma * total))
        self.hdiag = np.array(self.hdiag)
        self.mu = selected['metric_mu']
        radius_squared = self.gamma * self.b0 / (4 * Q(self.mu))
        self.radius = np.ceil(np.sqrt(float(radius_squared)) * 2 ** 20) / 2 ** 20
        while Q(float(self.radius)) ** 2 < radius_squared:
            self.radius += 2 ** (-20)
        candidate = self.qc + sum(((abs(a) + sum((abs(g) for g in gg), Q(0))) ** 2 for a, gg in zip(self.aproj, self.agenerator)), Q(0)) / self.n
        self.initial_upper = float_up(candidate)
        self.gradient_upper = self.initial_upper
        self.direct_upper = self.initial_upper
        self.best_lower = -np.inf
        self.best_original_lower = 0.0
        self.best_witness = None
        self.best_original_witness = None
        self.calls = 0
        self.cache = {}
        self.s = np.max(self.radii, axis=1)
        self.fixed = self.s == 0

    def evaluate(self, z):
        key = tuple(z)
        if key in self.cache:
            return self.cache[key]
        self.calls += 1
        qz = list(map(Q, z))
        high = low = 0
        row_signs = []
        for i in range(self.n):
            b0 = qdot(self.bproj[i], qz) - self.qy[i]
            generators = [(aa, qdot(bb, qz)) for aa, bb in zip(self.agenerator[i], self.bgenerator[i])]
            value, signs = maximize(self.aproj[i], b0, generators, self.gamma, True)
            high += (value.numerator * GRID + value.denominator - 1) // value.denominator
            low += value.numerator * GRID // value.denominator
            row_signs.append(signs)
        anchor = self.qc - qdot(qz, [qdot(row, qz) for row in self.qh])
        upper = float_up(Q(high, GRID * self.n) + anchor)
        lower = float_down(Q(low, GRID * self.n) + anchor)
        if lower > self.best_lower:
            self.best_lower = lower
            x = self.center.copy()
            for i, inds in enumerate(self.uncertain):
                for j, sgn in zip(inds, row_signs[i]):
                    x[i, j] = np.clip(float(self.qcenter[i][j] + Q(self.radii[i, j]) * sgn), self.lo[i, j], self.hi[i, j])
            theta = np.linalg.solve(x.T @ x / self.n + self.lam * np.eye(self.ambient_p), x.T @ self.y / self.n)
            original = float((self.loss(x, self.beta) - self.loss(x, theta)).lo)
            if original > self.best_original_lower:
                self.best_original_lower = original
                self.best_original_witness = {'x': x.tolist(), 'theta': theta.tolist()}
            self.best_witness = {'z': list(z), 'upper_problem_lower': lower, 'full_model_feasible_lower': original}
        self.cache[key] = upper
        return upper

    def run(self, record=False, **kwargs):
        result = super().run(**kwargs)
        search_lower = result['lower']
        lower = max(0.0, self.best_original_lower, float_down(Q(search_lower) - self.tail))
        result.update({'ambient_features': self.ambient_p, 'retained_dimension': self.p, 'lower': lower, 'relative_gap': (result['upper'] - lower) / max(lower, 1e-300), 'search_error': result['upper'] - search_lower, 'upper_problem_lower': search_lower, 'tail_error_bound': float_up(self.tail), 'rho': float_up(self.rho), 'rank_path': self.rank_path, 'rank_budget_met': self.tail <= self.tail_budget, 'basis_verified': True, 'basis_type': 'automatic dyadic eigenbasis with actual nonorthogonal Gram', 'uncertain_cells': int(np.sum(self.radii > 0))})
        if record:
            result['certificate'] = {'lo': self.lo.tolist(), 'hi': self.hi.tolist(), 'y': self.y.tolist(), 'beta': self.beta.tolist(), 'lambda': self.lam, 'scale': self.scale, 'basis': self.receipt, 'envelope_lo': self.envelope.lo.tolist(), 'envelope_hi': self.envelope.hi.tolist(), 'hdiag': self.hdiag.tolist(), 'radius': self.radius, 'nodes': self.search_tree, 'points': [{'z': list(z), 'upper': v} for z, v in self.cache.items()], 'witness': self.best_original_witness}
        return result


==> anc/code/calibration_analyze.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Audit independent calibration provenance, eligible events and policy counts.'
from pathlib import Path
import json
import numpy as np, pandas as pd
B = Path(__file__).resolve().parent
ROOT = B.parent

def label(l, u, t=0.25):
    return 'STOP' if u <= t else 'VIOLATING' if l > t else 'UNRESOLVED'

def main():
    p = json.loads((B / 'calibration_results.json').read_text())
    plan = json.loads((B / 'calibration_plan.json').read_text())
    assert p['status'] == 'PASS'
    ids = set(plan['calibration_row_ids'])
    assert len(ids) == 512 and (not ids & set(plan['excluded_row_ids']))
    targets = set()
    for pool in plan['target_pools']:
        other = set(pool['row_indices'])
        assert len(other) == 1024 and (not targets & other) and (not ids & other)
        targets |= other
    raw = pd.read_csv(DATA_CORE / 'superconductivity/train.csv').iloc[plan['calibration_row_ids'], :-1].to_numpy(float)
    span = np.ptp(raw, axis=0)
    span = np.where(span > 0, span, 1.0)
    assert np.array_equal(raw.mean(0), np.array(plan['feature_means'])) and np.array_equal(span, np.array(plan['feature_spans']))
    assert len(p['conditions']) == 12
    for r in p['results']:
        assert r['status'] == 'PASS'
        anchor = next((q for q in p['results'] if q['job'] == r['job'] and q['checkpoint'] == r['checkpoint'] and (q['method'] == 'anchor')))
        assert r['events'][0] == anchor['events'][0] and r['common_seconds'] == anchor['common_seconds']
        for h in (1.0, 5.0, 10.0):
            eligible = [e for e in r['events'] if e['seconds'] <= h]
            end = eligible[-1] if eligible else None
            if end:
                assert r['actual_completion_regret_K2'] <= end['upper'] * 128 ** 2 + 1e-09
            if h == 10:
                assert r['decision'] == (label(end['lower'] * 128 ** 2, end['upper'] * 128 ** 2) if end else 'UNRESOLVED')
    summary = []
    for method in ('anchor', 'gradient', 'metric_pod', 'metric_greedy', 'full'):
        initial = [r for r in p['results'] if r['method'] == method and r['checkpoint'] == 0]
        assert len(initial) == 12
        summary.append(dict(method=method, conditions=12, STOP=sum((r['decision'] == 'STOP' for r in initial)), VIOLATING=sum((r['decision'] == 'VIOLATING' for r in initial)), UNRESOLVED=sum((r['decision'] == 'UNRESOLVED' for r in initial)), coarse_STOP=sum((next((q for q in p['results'] if q['job'] == r['job'] and q['checkpoint'] == 0 and (q['method'] == 'anchor')))['decision'] == 'STOP' for r in initial)), saved_cells=sum((r['saved_cells_first_stop'] for r in initial))))
    for cond in p['conditions']:
        rs = [r for r in p['results'] if r['job'] == cond['job']]
        reveal = any((r['checkpoint'] == 0 and r['method'] != 'anchor' and (r['decision'] == 'UNRESOLVED') for r in rs))
        assert any((r['checkpoint'] == 1 for r in rs)) == reveal
        for method in ('anchor', 'gradient', 'metric_pod', 'metric_greedy', 'full'):
            ms = [r for r in rs if r['method'] == method]
            s = max([r['remaining_cells'] for r in ms if r['decision'] == 'STOP'], default=0)
            assert all((r['saved_cells_first_stop'] == s for r in ms))
    pd.DataFrame(summary).to_csv(B / 'calibration_counts.csv', index=False)
    out = dict(status='PASS', checks=['512calibration IDs independent of all declared earlier and target pools', 'means/ranges recomputed solely from calibration values', '12conditions and complete five-method comparison', 'identical within-condition shared charges', 'deadline eligibility and original-completion coverage', 'fixed half-reveal saving policy'], elapsed_seconds=p['elapsed_seconds'], calibration_compute_seconds=plan['calibration_compute_seconds'], calibration_feature_cells=plan['calibration_feature_cells'], counts=summary)
    (B / 'calibration_audit.json').write_text(json.dumps(out, indent=2))
    print(json.dumps(out))
if __name__ == '__main__':
    main()


==> anc/code/calibration_protocol.md <==
# Independent calibration of public-data preprocessing

Frozen before certificate outcomes,2026-10-28 Asia/Shanghai. Reuse every one of the12new-pool conditions from v79: pools79011,79023,79037;32/64uncertain rows; concentrated2/dispersed8affected columns;2cells per row; bin width1/8; responseK/128; ridge1/32; rank3reduced and82full; primary objective tolerance.25K². All methods and conditions remain included. Candidate is fitted to each newly normalized midpoint and fixed throughout its reveal trajectory.

Draw exactly512calibration records with seed81041 from records excluded from every earlier named evaluation/development/acquisition pool and all three target pools. Compute feature means and ranges on calibration records alone, with span1for constant columns. Freeze these statistics before making target masks or candidates. Use no target-pool feature value to estimate them. Record exact disjoint row IDs, constants and computation cost locally. The calibration reference contains512×81=41472feature cells; report this separately from target-pool cell savings. The experiment assumes an available independent reference and does not claim net savings if this reference were newly measured solely for the target task.

Use the unchanged fixed mask/reveal seeds78041/78043, and the same half-reveal policy. Preload public CSV and frozen calibration metadata outside the online clock. Recompute input/candidate/anchor at each initial condition, charge this shared stage identically, and charge each method its own proposal/verification/search/full-witness work. Complete10s budget; endpoints completed after1/5/10s receive no earlier credit. Rotate method order and continue remaining jobs on error. AllcoarseSTOPs skip search identically. CPU12,numericalthreads1; estimated<10minutes. Validate disjoint calibration inputs, constant provenance, common cost equality, original completion coverage, deadlines and savings accounting after completion. No outcome-based threshold or data selection.


==> anc/code/calibration_run.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Independent preprocessing calibration on the complete fixed12-condition grid.'
import os
for k in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[k] = '1'
import sys, time, json, hashlib, traceback
from pathlib import Path
from unittest.mock import patch
B = Path(__file__).resolve().parent
ROOT = B.parent
sys.dont_write_bytecode = True
import numpy as np, pandas as pd, psutil
import moment_tail
from moment_tail import MomentSearch
from metric_basis import build_proposal
from observed_anchor import ObservedAnchor
from rep_pool_run import endpoint, fingerprint
METHODS = ('gradient', 'metric_pod', 'metric_greedy', 'full')
CAP = 10.0

def save(path, p):
    path.write_text(json.dumps(p, indent=2, allow_nan=False) + '\n')

def prepare(tab):
    prior = json.loads((MODULE_DIR / 'rep_pool_pools.json').read_text())
    excluded = set(prior['previous_excluded_row_ids'])
    for pool in prior['pools']:
        excluded.update(pool['row_indices'])
    available = np.array(sorted(set(range(len(tab))) - excluded))
    ids = np.sort(np.random.default_rng(81041).choice(available, 512, replace=False))
    start = time.monotonic()
    raw = tab.iloc[ids, :-1].to_numpy(float)
    means = raw.mean(0)
    spans = np.ptp(raw, axis=0)
    spans = np.where(spans > 0, spans, 1.0)
    cost = time.monotonic() - start
    plan = dict(status='FROZEN_BEFORE_TARGET_CERTIFICATES', seed=81041, calibration_records=512, calibration_feature_cells=512 * raw.shape[1], calibration_row_ids=ids.tolist(), excluded_row_ids=sorted(excluded), target_pools=prior['pools'], feature_means=means.tolist(), feature_spans=spans.tolist(), calibration_compute_seconds=cost)
    assert not set(ids) & excluded
    save(B / 'calibration_plan.json', plan)
    return plan

def problem(tab, pool, nr, spread, plan):
    raw = tab.iloc[pool['row_indices'], :-1].to_numpy(float)
    x = np.column_stack([np.ones(len(raw)), np.round((raw - np.array(plan['feature_means'])) / np.array(plan['feature_spans']) * 1024) / 1024])
    y = np.round(tab.iloc[pool['row_indices'], -1].to_numpy(float) / 128 * 2 ** 20) / 2 ** 20
    lo = x.copy()
    hi = x.copy()
    maskrows = np.random.default_rng(78041).permutation(len(x))[:nr]
    cols = [1, 2] if spread == 'concentrated' else list(range(1, 9))
    for k, i in enumerate(maskrows):
        for j in (cols[2 * k % len(cols)], cols[(2 * k + 1) % len(cols)]):
            lo[i, j] = -1 + np.floor((x[i, j] + 1) * 8) / 8
            hi[i, j] = lo[i, j] + 1 / 8
    mid = (lo + hi) / 2
    lam = 1 / 32
    beta = np.linalg.solve(mid.T @ mid / len(x) + lam * np.eye(x.shape[1]), mid.T @ y / len(x))
    cells = np.argwhere(lo != hi)
    cells = cells[np.random.default_rng(78043).permutation(len(cells))]
    gram = x.T @ x / len(x) + lam * np.eye(x.shape[1])
    fit = np.linalg.solve(gram, x.T @ y / len(x))
    d = beta - fit
    actual = float(d @ gram @ d) * 128 ** 2
    return ((lo, hi, y, beta, lam), x, cells, actual)

def main():
    psutil.Process().cpu_affinity([12])
    out = B / 'calibration_results.json'
    assert not out.exists()
    tab = pd.read_csv(DATA_CORE / 'superconductivity/train.csv')
    plan = prepare(tab)
    records = []
    conditions = []
    start = time.monotonic()
    payload = dict(status='RUNNING', protocol_sha256=hashlib.sha256((B / 'calibration_protocol.md').read_bytes()).hexdigest(), plan_file='calibration_plan.json', rank=3, cap_seconds=10, threshold_K2=0.25, cpu=12, threads=1, results=records, conditions=conditions)

    def persist():
        payload['elapsed_seconds'] = time.monotonic() - start
        save(out, payload)
    for pool in plan['target_pools']:
        for nr in (32, 64):
            for spread in ('concentrated', 'dispersed'):
                jid = len(conditions)
                try:
                    tick = time.monotonic()
                    args, true, cells, actual = problem(tab, pool, nr, spread, plan)
                    input_cost = time.monotonic() - tick
                    lo0, hi0, y, beta, lam = args
                    fp = fingerprint(args)
                    conditions.append(dict(job=jid, pool_seed=pool['seed'], uncertain_rows=nr, spread=spread, initial_cells=len(cells), input_sha256=fp, candidate=beta.tolist(), reveal_order_cells=cells.tolist()))
                    group = []
                    reveal = False
                    for cp in (0, 1):
                        if cp and (not reveal):
                            break
                        count = 0 if cp == 0 else len(cells) // 2
                        lo = lo0.copy()
                        hi = hi0.copy()
                        for i, j in cells[:count]:
                            lo[i, j] = hi[i, j] = true[i, j]
                        tick = time.monotonic()
                        a = ObservedAnchor(lo, hi, y, beta, lam, anchor='observed', preconditioner='midpoint')
                        anchor_cost = time.monotonic() - tick
                        common = input_cost + anchor_cost
                        base = dict(job=jid, pool_seed=pool['seed'], uncertain_rows=nr, spread=spread, checkpoint=cp, initial_cells=len(cells), remaining_cells=len(cells) - count, revealed_cells=count, input_sha256=fp, common_seconds=common, input_seconds=input_cost, anchor_seconds=anchor_cost, actual_completion_regret_K2=actual)
                        coarse = dict(seconds=common, lower=0.0, upper=float(a.gradient_upper), stage='shared_anchor')
                        ar = dict(**base, method='anchor', status='PASS', events=[coarse], charged_seconds=common, setup_seconds=0.0, search_seconds=0.0, execution='anchor_only')
                        ar.update(endpoint(ar['events'], 10.0))
                        records.append(ar)
                        group.append(ar)
                        order = list(METHODS)
                        offset = (jid + cp) % 4
                        order = order[offset:] + order[:offset]
                        for method in order:
                            rec = dict(**base, method=method)
                            events = [coarse.copy()]
                            mt = time.monotonic()
                            try:
                                if ar['decision'] == 'STOP':
                                    rec.update(rank=82 if method == 'full' else 3, eta=None, setup_seconds=0.0, search_seconds=0.0, execution='shared_anchor_stop')
                                else:
                                    if method == 'full':
                                        solver = MomentSearch(a, a.p)
                                    else:
                                        proposal, receipt = build_proposal(a, method, pool_seed=78041, pool_size=32, rank=3)
                                        with patch.object(moment_tail, 'basis_proposal', return_value=proposal):
                                            solver = MomentSearch(a, 3, kind=method)
                                    setup = time.monotonic() - mt
                                    offset = common + setup
                                    st = time.monotonic()
                                    if offset < CAP:
                                        result = solver.run(time_limit=CAP - offset, absolute_tolerance=1e-10, record=False)
                                        events.extend((dict(seconds=offset + v['seconds'], lower=float(v['lower']), upper=float(v['upper']), stage='search') for v in result['trace']))
                                        events.append(dict(seconds=common + time.monotonic() - mt, lower=float(result['lower']), upper=float(result['upper']), stage='final'))
                                    rec.update(rank=solver.rank, eta=float(solver.qtail), setup_seconds=setup, search_seconds=time.monotonic() - st, execution='search' if offset < CAP else 'setup_cap')
                                rec.update(status='PASS', events=events, charged_seconds=common + time.monotonic() - mt, checkpoints=[endpoint(events, h) for h in (1.0, 5.0, 10.0)])
                                rec.update(endpoint(events, 10.0))
                            except Exception as error:
                                rec.update(status='ERROR', error=str(error), traceback=traceback.format_exc())
                            records.append(rec)
                            group.append(rec)
                            persist()
                            print(jid, cp, method, rec['status'], rec.get('decision'), flush=True)
                        if cp == 0:
                            reveal = any((r.get('decision') == 'UNRESOLVED' for r in group if r['checkpoint'] == 0 and r['method'] in METHODS))
                    for method in ('anchor',) + METHODS:
                        rs = [r for r in group if r['method'] == method]
                        saved = max([r['remaining_cells'] for r in rs if r.get('decision') == 'STOP'], default=0)
                        for r in rs:
                            r['saved_cells_first_stop'] = saved
                except Exception as error:
                    records.append(dict(job=jid, status='ERROR', error=str(error), traceback=traceback.format_exc()))
                persist()
    payload['status'] = 'PASS' if all((r['status'] == 'PASS' for r in records)) else 'COMPLETED_WITH_ERRORS'
    persist()
    pd.DataFrame([{k: v for k, v in r.items() if k not in ('events', 'checkpoints', 'traceback')} for r in records]).to_csv(B / 'calibration_summary.csv', index=False)
if __name__ == '__main__':
    main()


==> anc/code/calibration_sensitivity.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Post-hoc primary-calibration sensitivity from saved eligible scalar endpoints.'
from pathlib import Path
import json
import numpy as np, pandas as pd
B = Path(__file__).resolve().parent
ROOT = B.parent
METHODS = ('anchor', 'gradient', 'metric_pod', 'metric_greedy', 'full')

def classify(e, t):
    if e is None:
        return 'UNRESOLVED'
    return 'STOP' if e['upper_K2'] <= t else 'VIOLATING' if e['lower_K2'] > t else 'UNRESOLVED'

def main():
    compact = B / 'calibration_endpoints_v83.json'
    if compact.exists():
        p = json.loads(compact.read_text())
    else:
        source = json.loads((MODULE_DIR / 'calibration_results.json').read_text())
        initial = [r for r in source['results'] if r['checkpoint'] == 0]
        assert len(initial) == 60
        p = dict(conditions=[{k: c[k] for k in ('job', 'pool_seed', 'uncertain_rows', 'spread')} for c in source['conditions']], endpoints=[])
        for r in initial:
            for h in (5.0, 10.0):
                eligible = [e for e in r['events'] if e['seconds'] <= h]
                e = eligible[-1] if eligible else None
                p['endpoints'].append(dict(job=r['job'], method=r['method'], horizon_seconds=h, endpoint=dict(seconds=e['seconds'], lower_K2=e['lower'] * 128 ** 2, upper_K2=e['upper'] * 128 ** 2) if e else None))
        compact.write_text(json.dumps(p, indent=2))
    endpoints = {(r['horizon_seconds'], r['job'], r['method']): r['endpoint'] for r in p['endpoints']}
    assert len(p['conditions']) == 12 and len(endpoints) == 120
    grid = set(np.linspace(0, 1, 501).tolist() + [0.25])
    for e in endpoints.values():
        if e:
            for v in (e['lower_K2'], e['upper_K2']):
                if 0 <= v <= 1:
                    grid.update([v, np.nextafter(v, -np.inf), np.nextafter(v, np.inf)])
    grid = sorted((t for t in grid if 0 <= t <= 1))
    rows = []
    for h in (5.0, 10.0):
        for t in grid:
            for method in METHODS:
                labels = [classify(endpoints[h, j, method], t) for j in range(12)]
                rows.append(dict(horizon_seconds=h, threshold_K2=t, method=method, STOP=labels.count('STOP'), VIOLATING=labels.count('VIOLATING'), UNRESOLVED=labels.count('UNRESOLVED'), definite=sum((s != 'UNRESOLVED' for s in labels))))
    frame = pd.DataFrame(rows)
    frame.to_csv(B / 'calibration_threshold_curve_v83.csv', index=False)
    job = next((c['job'] for c in p['conditions'] if c['pool_seed'] == 79011 and c['uncertain_rows'] == 64 and (c['spread'] == 'concentrated')))
    ints = []
    for h in (5.0, 10.0):
        full = endpoints[h, job, 'full']
        red = [endpoints[h, job, m] for m in METHODS if m not in ('anchor', 'full')]
        lower = max([full['lower_K2']] + [e['upper_K2'] for e in red])
        upper = full['upper_K2']
        ints.append(dict(horizon_seconds=h, lower_inclusive=lower, upper_exclusive=upper, nonempty=lower < upper))
        if lower < upper:
            mid = (lower + upper) / 2
            assert classify(full, mid) == 'UNRESOLVED' and all((classify(e, mid) == 'STOP' for e in red))
    primary = frame[(frame.horizon_seconds == 10) & (frame.threshold_K2 == 0.25)].to_dict('records')
    expected = {'anchor': (9, 0, 3), 'gradient': (10, 1, 1), 'metric_pod': (10, 1, 1), 'metric_greedy': (10, 1, 1), 'full': (9, 1, 2)}
    for r in primary:
        assert (r['STOP'], r['VIOLATING'], r['UNRESOLVED']) == expected[r['method']]
    result = dict(status='PASS', source='v81 independent-calibration primary12', post_hoc=True, searches_rerun=False, conditions=12, grid_points=len(grid), primary_threshold=0.25, primary_counts=primary, critical_case_intervals=ints, policy_note='reclassifies saved primary-threshold runs, including early coarse STOPs; no new policy execution')
    (B / 'calibration_sensitivity_v83.json').write_text(json.dumps(result, indent=2))
    print(json.dumps(result))
if __name__ == '__main__':
    main()


==> anc/code/centered_signal_energy.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Certified observed-anchor energy with signal support and retained shift.'
import os
for k in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[k] = '1'
from pathlib import Path
import sys, itertools, time, heapq
from fractions import Fraction as F
from unittest.mock import patch
import numpy as np
from math import comb
B = Path(__file__).resolve().parent
ROOT = B.parent
sys.dont_write_bytecode = True
from anchor_energy import dot, qform, sqrt_upper, ObservedAnchor, qarray, exact_inverse, interval_q, float_up
from observed_anchor import I, mm, transpose, matvec, row_max, abs_upper, float_down, qdot, dot as interval_dot, down, up
import moment_tail
from moment_tail import MomentSearch

def proposal(a, meta):
    """Preserve the two signal generators exactly, then add anchor correction."""
    si = meta['signal_row']
    sj = meta['signal_column']
    qt = qarray(a.t)
    qs = [F(v) for v in a.c[si]]
    first = [dot(qs, col) for col in zip(*qt)]
    second = qt[sj]

    def scale(v):
        norm = np.linalg.norm(np.array(v, float))
        assert norm > 0
        factor = 2.0 ** (-int(np.floor(np.log2(norm))))
        ans = np.array([float(q * F(factor)) for q in v])
        assert all((F(x) == q * F(factor) for x, q in zip(ans, v))), 'Signal generator must remain exact'
        return ans
    initial = np.column_stack([scale(first), scale(second)])
    QB = np.linalg.qr(initial)[0]
    g0 = [dot(row, [F(v) for v in a.beta]) - v for row, v in zip(a.qG, a.qr)]
    h = np.array([dot(col, g0) for col in zip(*qt)], float)
    metric = (a.metric.lo + a.metric.hi) / 2
    correction = np.linalg.solve(metric, h)
    v = correction - QB @ (QB.T @ correction)
    if np.linalg.norm(v) < 1e-16:
        options = moment_tail.basis_proposal(a, 'gradient')
        opts = options - QB @ (QB.T @ options)
        v = opts[:, np.argmax(np.sum(opts * opts, axis=0))]
    v = np.round(v / np.linalg.norm(v) * 2 ** 24) / 2 ** 24
    return np.column_stack([initial, v])

def univariate_product(pc, pg, ec, eg):
    aa = pg * eg
    bb = pc * eg + pg * ec
    cc = pc * ec
    vv = [aa - bb + cc, aa + bb + cc]
    if aa and -1 < -bb / (2 * aa) < 1:
        vv.append(cc - bb * bb / (4 * aa))
    return (min(vv), max(vv))

def product_box(pc, pg, qc, qg):
    k = len(pg)
    if k == 0:
        return (pc * qc, pc * qc)
    values = []
    for free in range(k):
        others = [j for j in range(k) if j != free]
        for bits in itertools.product((-1, 1), repeat=k - 1):
            a = pc + sum((pg[j] * s for j, s in zip(others, bits)), F(0))
            b = qc + sum((qg[j] * s for j, s in zip(others, bits)), F(0))
            values.extend(univariate_product(a, pg[free], b, qg[free]))
    return (min(values), max(values))

def quartic_upper(power, depth=5):
    cp = [sum((power[k] * comb(k, j) * (-1) ** (k - j) * 2 ** j for k in range(j, 5)), F(0)) for j in range(5)]
    bern = [sum((cp[k] * F(comb(j, k), comb(4, k)) for k in range(j + 1)), F(0)) for j in range(5)]
    pieces = [bern]
    for _ in range(depth):
        children = []
        for coeff in pieces:
            triangle = [coeff]
            for k in range(4):
                triangle.append([(x + y) / 2 for x, y in zip(triangle[-1], triangle[-1][1:])])
            children.append([triangle[k][0] for k in range(5)])
            children.append([triangle[4 - k][k] for k in range(5)])
        pieces = children
    return max((max(piece) for piece in pieces))

def exact_geometry(a, R):
    qr = qarray(R)
    cols = list(map(list, zip(*qr)))
    qt = qarray(a.t)
    H = [[dot(x, y) for y in cols] for x in cols]
    Hi = exact_inverse(H)
    diag_min = min((H[i][i] - sum((abs(H[i][j]) for j in range(len(H)) if i != j)) for i in range(len(H))))
    hmu = max(diag_min, 1 / sum((Hi[i][i] for i in range(len(H)))))
    assert hmu > 0 and all((sum((H[i][k] * Hi[k][j] for k in range(len(H)))) == int(i == j) for i in range(len(H)) for j in range(len(H))))
    U = [[dot(row, col) for col in cols] for row in qt]
    ucols = list(map(list, zip(*U)))
    return (qr, cols, H, Hi, hmu, U, ucols, qt)

def constants(a, R, meta, reference_only=False):
    n, p = (a.n, a.p)
    r = R.shape[1]
    qr, cols, H, Hi, hmu, U, ucols, qt = exact_geometry(a, R)
    qb = [F(v) for v in a.beta]
    g0 = [dot(row, qb) - v for row, v in zip(a.qG, a.qr)]
    h = [dot(col, g0) for col in zip(*qt)]
    kr = [[dot(u, [dot(row, v) for row in a.qG]) for v in ucols] for u in ucols]
    kri = exact_inverse(kr)
    rh = [dot(col, h) for col in cols]
    shift = [dot(row, rh) for row in kri]
    reference = [b - dot(row, shift) for b, row in zip(qb, U)]
    gref = [dot(row, reference) - v for row, v in zip(a.qG, a.qr)]
    href = [dot(col, gref) for col in zip(*qt)]
    hq = [dot(col, href) for col in cols]
    assert all((v == 0 for v in hq))
    if reference_only:
        return dict(status='PASS', verifier='exact_retained_observed_anchor_reference', fractions=dict(gram_minimum=str(hmu), coordinate_radius='0', eta='0'), shift=[str(v) for v in shift], reference_beta=[str(v) for v in reference])
    d2 = dot(href, href)
    assert d2 >= 0
    si = meta['signal_row']
    sj = meta['signal_column']
    assert sum(a.rad[si] != 0) == 1 and a.rad[si, sj] > 0
    signal_c = [F(v) for v in a.c[si]]
    sigw = F(a.rad[si, sj])
    signal_vectors = [[dot(signal_c, col) for col in zip(*qt)], [sigw * v for v in qt[sj]]]
    support = []
    for v in signal_vectors:
        z = [dot(v, col) for col in cols]
        discarded = dot(v, v) - qform(z, Hi)
        assert discarded == 0
        support.append(str(discarded))
    pc = [dot(signal_c, col) for col in ucols]
    pg = [sigw * col[sj] for col in ucols]
    ec = dot(signal_c, reference) - F(a.y[si])
    eg = sigw * reference[sj]
    gi = [tuple((v / n + hq[j] for v in univariate_product(pc[j], pg[j], ec, eg))) for j in range(r)]
    Gbox = max((qform(list(v), Hi) for v in itertools.product(*gi)))
    poly = [[hq[j] + pc[j] * ec / n for j in range(r)], [(pc[j] * eg + pg[j] * ec) / n for j in range(r)], [pg[j] * eg / n for j in range(r)]]
    power = [sum((dot(poly[i], [dot(row, poly[k - i]) for row in Hi]) for i in range(3) if 0 <= k - i < 3), F(0)) for k in range(5)]
    Gquartic = quartic_upper(power)
    G2 = min(Gbox, Gquartic)
    a2 = F(0)
    eps2 = F(0)
    rows = []
    L = np.round(np.linalg.inv(np.linalg.cholesky(np.array(H, float)).T) * 2 ** 20) / 2 ** 20
    qL = qarray(L)
    lcols = list(map(list, zip(*qL)))
    LH = [[dot(col, [dot(row, other) for row in H]) for other in lcols] for col in lcols]
    lm = min((LH[j][j] - sum((abs(LH[j][k]) for k in range(r) if k != j)) for j in range(r)))
    assert lm > 0
    op_low = [[F(0) for _ in range(r)] for _ in range(r)]
    op_high = [[F(0) for _ in range(r)] for _ in range(r)]
    nuisance = [int(i) for i in a.remaining if i != si]
    for i in nuisance:
        c = [F(v) for v in a.c[i]]
        w = [F(v) for v in a.rad[i]]
        js = [j for j in range(p) if w[j]]
        ec0 = dot(c, reference) - F(a.y[i])
        eu = abs(ec0) + sum((abs(w[j] * reference[j]) for j in js), F(0))
        pc0 = [dot(c, col) for col in ucols]
        pg0 = [[w[j] * col[j] for j in js] for col in ucols]
        vv = [qform([pc0[k] + sum((pg0[k][l] * s for l, s in enumerate(signs)), F(0)) for k in range(r)], Hi) for signs in itertools.product((-1, 1), repeat=len(js))]
        ai = max(vv)
        assert ai >= 0
        a2 += ai / n
        eps2 += eu ** 2 / n
        pl = [dot(pc0, col) for col in lcols]
        pgl = [[dot([pg0[j][t] for j in range(r)], col) for t in range(len(js))] for col in lcols]
        for j in range(r):
            for k in range(r):
                l, u = product_box(pl[j], pgl[j], pl[k], pgl[k])
                op_low[j][k] += l / n
                op_high[j][k] += u / n
        rows.append(dict(row=i, residual_abs_upper=str(eu), retained_squared_upper=str(ai), projection_vertex_values=[str(v) for v in vv]))
    trace_a2 = a2
    op_a2 = max((op_high[j][j] + sum((max(abs(op_low[j][k]), abs(op_high[j][k])) for k in range(r) if k != j)) for j in range(r))) / lm
    a2 = min(trace_a2, op_a2)
    mu = F(a.mu)
    nu = F(a.nu)
    c = (nu - mu) / 2
    assert mu > 0 and c >= 0
    aa, eps, G, d = [sqrt_upper(v) for v in (a2, eps2, G2, d2)]
    invs = sqrt_upper(1 / mu)
    radius = (G + aa * eps + (c / mu + aa * invs / 2) * d + c * eps * invs / 2) / mu
    terms = dict(nuisance_residual=eps, retained_coupling=aa * radius, anchor_gradient_leakage=d * invs, metric_leakage=c * radius * invs)
    eta = sum(terms.values(), F(0)) ** 2
    coord = sqrt_upper(radius ** 2 / hmu)
    units = coord * 2 ** 24
    coord = F((units.numerator + units.denominator - 1) // units.denominator, 2 ** 24)
    ff = dict(mu=mu, nu=nu, c=c, a2=a2, trace_a2=trace_a2, operator_a2=op_a2, epsilon2=eps2, G2=G2, Gbox2=Gbox, Gquartic2=Gquartic, d2=d2, a=aa, epsilon=eps, G=G, d=d, inverse_sqrt_mu=invs, retained_radius=radius, coordinate_radius=coord, eta=eta, gram_minimum=hmu)
    return dict(status='PASS', verifier='centered_signal_observed_anchor_energy_exact_rational', rank=r, signal_rows=[si], nuisance_rows=nuisance, signal_discarded_norms_squared=support, observed_rows=int(sum(a.anchor_rows)), fractions={k: str(v) for k, v in ff.items()}, gram=[[str(v) for v in row] for row in H], shift=[str(v) for v in shift], reference_beta=[str(v) for v in reference], reference_anchor_gradient=[str(v) for v in href], signal_gradient_intervals=[[str(v) for v in g] for g in gi], signal_gradient_squared_power=[str(v) for v in power], bernstein_depth=5, operator_basis=L.tolist(), operator_gram_minimum=str(lm), operator_moment_lower=[[str(v) for v in row] for row in op_low], operator_moment_upper=[[str(v) for v in row] for row in op_high], rows=rows, components={k: float(v) for k, v in terms.items()}, tail=float_up(eta), tail_target_met=eta <= F(1, 400000), tail_target=2.5e-06)

def projected_reference_gradient(a, transform, reference):
    qb = reference
    g0 = [dot(row, qb) - v for row, v in zip(a.qG, a.qr)]
    g0I = I([float_down(v) for v in g0], [float_up(v) for v in g0])
    base = matvec(transpose(transform), g0I)
    proj = mm(I(a.cr), transform)
    ec = [dot([F(v) for v in row], qb) - F(y) for row, y in zip(a.cr, a.yr)]
    ecI = I([float_down(v) for v in ec], [float_up(v) for v in ec])
    betaI = I([float_down(v) for v in qb], [float_up(v) for v in qb])
    ag = I(a.width) * betaI[a.cells]
    output = []
    for j in range(transform.lo.shape[1]):
        gens = I(a.width) * transform[a.cells, j]
        pr = proj[:, j]
        aa = (pr + ecI) / 2
        bb = (pr - ecI) / 2
        ga = (gens + ag) / 2
        gb = (gens - ag) / 2
        high, _ = row_max(aa, bb, ga, gb, 1.0)
        negative, _ = row_max(bb, aa, gb, ga, 1.0)
        output.append(I(-negative.hi, high.hi).sum() / a.n + base[j])
    return I([float(v.lo) for v in output], [float(v.hi) for v in output])

class CenteredSignalSearch(MomentSearch):

    def __init__(self, a, R, receipt, mode='energy'):
        with patch.object(moment_tail, 'basis_proposal', return_value=R):
            super().__init__(a, R.shape[1], kind='gradient')
        self.energy_receipt = receipt
        self.proof_mode = mode
        self.original_moment_tail = float(self.qtail)
        self.original_moment_radius = self.radius
        self.center = list(map(F, receipt['shift']))
        self.energy_coordinate_radius = F(receipt['fractions']['coordinate_radius'])
        energy = F(receipt['fractions']['eta'])
        reference = list(map(F, receipt['reference_beta']))
        mu = F(a.mu)
        hmu = F(receipt['fractions']['gram_minimum'])
        gp = projected_reference_gradient(a, mm(I(a.t), self.tail_receipt['projector']), reference)
        gn = sqrt_upper(F(float(gp.square().sum().hi)))
        allg = projected_reference_gradient(a, I(a.t), reference)
        fullg2 = F(float(allg.square().sum().hi))
        mr = sqrt_upper(fullg2 / (mu * mu * hmu))
        units = mr * 2 ** 24
        mr = F((units.numerator + units.denominator - 1) // units.denominator, 2 ** 24)
        coupling = F(self.tail_receipt['coupling_norm'])
        centered_moment = (gn + coupling * mr) ** 2 / mu
        shared_moment = (gn + coupling * self.energy_coordinate_radius) ** 2 / mu
        self.centered_moment_tail = float_up(centered_moment)
        self.centered_moment_radius = float_up(mr)
        self.shared_moment_tail = float_up(shared_moment)
        self.centered_moment_receipt = dict(gradient_norm=str(gn), full_gradient_squared=str(fullg2), coupling=str(coupling), coordinate_radius=str(mr), tail=str(centered_moment), shared_radius_tail=str(shared_moment), gradient_lo=gp.lo.tolist(), gradient_hi=gp.hi.tolist())
        if mode == 'energy':
            self.qtail = energy
            self.qradius = self.energy_coordinate_radius
        elif mode == 'hybrid':
            self.qtail = min(energy, shared_moment)
            self.qradius = self.energy_coordinate_radius
        elif mode == 'moment_centered':
            self.qtail = centered_moment
            self.qradius = mr
        elif mode == 'moment_shared':
            self.qtail = shared_moment
            self.qradius = self.energy_coordinate_radius
        else:
            raise ValueError(mode)
        self.radius = float_up(self.qradius)
        self.initial_upper = float_up(F(a.gradient_upper) + self.qtail)

    def node_upper(self, lo, hi, cap):
        a = self.a
        c = (np.array(lo) + hi) / 2
        rad = I(np.maximum(abs_upper(I(c) - I(lo)), abs_upper(I(hi) - I(c))))
        point = self.evaluate(c)
        zz = I(c)
        theta = I(a.beta) - matvec(self.tr, zz)
        bg = I(a.width) * theta[a.cells]
        b0 = a.a - matvec(self.bproj, zz)
        br = I(abs_upper(bg)).sum(axis=1)
        bb = I(down(b0.lo - br.hi), up(b0.hi + br.hi))
        pen = 2 * self.linear - 2 * matvec(self.K, zz)
        gradient = []
        for j in range(self.rank):
            pr = (I(a.width) * I(abs_upper(self.tr[:, j])[a.cells])).sum(axis=1)
            xx = I(down(self.bproj[:, j].lo - pr.hi), up(self.bproj[:, j].hi + pr.hi))
            gradient.append(pen[j] + 2 * (bb * xx).sum() / a.n)
        gg = I([float(v.lo) for v in gradient], [float(v.hi) for v in gradient])
        bound = min(cap, float((I(point['upper']) + (I(abs_upper(gg)) * rad).sum()).hi))
        if self.rank <= 3 and self.mode != 'center':
            corners = max((self.evaluate(q)['upper'] for q in itertools.product(*zip(lo, hi))))
            bound = min(bound, float((I(corners) + (I(self.hdiag) * rad.square()).sum()).hi))
        return bound

    def run(self, time_limit=10, absolute_tolerance=1e-05, relative_tolerance=0.0, record=False):
        start = time.monotonic()
        lo = tuple((float_down(v - self.qradius) for v in self.center))
        hi = tuple((float_up(v + self.qradius) for v in self.center))
        root_lo, root_hi = (lo, hi)
        upper = self.node_upper(lo, hi, self.initial_upper)
        heap = [(-upper, 0, lo, hi)]
        counter = expanded = 0
        reason = 'tolerance'
        trace = []
        self.tree = [{'id': 0, 'parent': None, 'lo': lo, 'hi': hi, 'upper': upper, 'children': []}]
        while heap:
            us = max(self.best_search, -heap[0][0])
            u = min(us, self.a.gradient_upper)
            l = max(0.0, self.best_original, float_down(F(self.best_search) - self.qtail))
            trace.append(dict(seconds=time.monotonic() - start, lower=l, upper=u, search_lower=self.best_search, search_upper=us, nodes=expanded))
            if u - l <= max(absolute_tolerance, relative_tolerance * l):
                break
            if time.monotonic() - start >= time_limit:
                reason = 'time_limit'
                break
            if us - self.best_search < 1e-13 and u - l > absolute_tolerance:
                reason = 'tail_or_arithmetic_floor'
                break
            negative, idx, lo, hi = heapq.heappop(heap)
            if -negative <= self.best_search:
                continue
            widths = np.array(hi) - lo
            j = int(np.argmax(self.hdiag * widths ** 2))
            mid = (lo[j] + hi[j]) / 2
            for side in (0, 1):
                cl = list(lo)
                ch = list(hi)
                if side == 0:
                    ch[j] = mid
                else:
                    cl[j] = mid
                cl, ch = (tuple(cl), tuple(ch))
                bound = self.node_upper(cl, ch, -negative)
                counter += 1
                self.tree[idx]['children'].append(counter)
                self.tree.append(dict(id=counter, parent=idx, lo=cl, hi=ch, upper=bound, children=[]))
                if bound > self.best_search:
                    heapq.heappush(heap, (-bound, counter, cl, ch))
            expanded += 1
        us = max(self.best_search, -heap[0][0] if heap else self.best_search)
        lower = max(0.0, self.best_original, float_down(F(self.best_search) - self.qtail))
        upper = min(us, self.a.gradient_upper)
        if lower > upper:
            raise ArithmeticError('Original feasible lower exceeds certified upper')
        out = dict(status='PASS', method='centered_signal_' + self.proof_mode, anchor=self.a.anchor_type, rank=self.rank, features=self.a.p, n=self.a.n, lower=lower, upper=upper, absolute_gap=upper - lower, relative_gap=(upper - lower) / max(lower, 1e-300), search_lower=self.best_search, search_upper=us, search_error=us - self.best_search, tail_error=float_up(self.qtail), anchor_error=0.0, seconds=time.monotonic() - start, nodes=expanded, points=len(self.cache), stop_reason=reason, trace=trace, budget_seconds=time_limit, absolute_tolerance=absolute_tolerance, original_moment_tail=self.original_moment_tail, centered_moment_tail=self.centered_moment_tail, shared_radius_moment_tail=self.shared_moment_tail, original_moment_radius=self.original_moment_radius, centered_moment_radius=self.centered_moment_radius, energy_radius=float_up(self.energy_coordinate_radius))
        if record:
            out['certificate'] = dict(lo=self.a.lo.tolist(), hi=self.a.hi.tolist(), y=self.a.y.tolist(), beta=self.a.beta.tolist(), lambda_value=self.a.lam, T=self.a.t.tolist(), mu=self.a.mu, nu=self.a.nu, R=self.r.tolist(), nodes=self.tree, points=self.points, witness=self.best_witness, method=out['method'], hdiag=self.hdiag.tolist(), original_gradient_upper=self.a.gradient_upper, tail_error=str(self.qtail), anchor_error='0', initial_upper=self.initial_upper, root_lo=root_lo, root_hi=root_hi, center=[str(v) for v in self.center], coordinate_radius=str(self.qradius), energy_receipt=self.energy_receipt, centered_moment_receipt=self.centered_moment_receipt)
        return out


==> anc/code/compressed_edge_arrow_v27.py <==
"""Numerical small-cone reformulation of the row-edge coupling dual.

The row coordinates are exact algebraic coordinates before floating evaluation.
Numerical proposals require a separate rational certificate before publication.
"""
import os
for key in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):
    os.environ[key]='1'
from pathlib import Path
import argparse,json,sys,time,warnings,traceback,copy
B=Path(__file__).resolve().parent
sys.path.insert(0,str(B/'source/code'))
import numpy as np, cvxpy as cp, psutil
from row_edge_input import prepare,at_point
from row_edge_oracle import EdgeOracle


def coordinates(row,z):
    z=np.asarray(z);dz=z*row['ds'];q=dz@row['theta'][row['jj']]
    e0=row['x0']@row['theta']-row['y']
    full=np.concatenate(([q],dz*(e0+q)))*row['coordinate_scale']/(row['n']*row['gscale'])
    return full[row.get('coordinate_indices',np.arange(len(full))) ]


def prepare_compressed(data):
    rows,constant,coupling=prepare(data)
    if data.get('fixed_gscale'):
        old=rows[0]['gscale'];new=data['fixed_gscale'];assert new>0
        for r in rows:r['gamma']*=old/new;r['gscale']=new
        coupling*=new*new/(old*old)
    origins=[r['gamma'][0].copy() for r in rows]
    g0=np.sum(origins,axis=0);constant+=coupling*(g0@g0)
    oracles=[];bases=[];points=[];max_error=0.
    for i,row in enumerate(rows):
        k=len(row['jj']);assert k<=3
        raw=np.column_stack([row['T'].T@row['x0']]+[row['T'][j] for j in row['jj']])
        norms=np.max(np.abs(raw),axis=0);indices=np.flatnonzero(norms>0)
        scales=2.**np.ceil(np.log2(np.where(norms>0,norms,1.)))
        basis=(raw/scales)[:,indices];row['coordinate_scale']=scales;row['coordinate_indices']=indices
        edges=[[j,v,0,1] for j in range(k) for v in range(1<<k) if not (v&(1<<j))]
        oracle=EdgeOracle(row,dict(edges=edges,interval_scale=1))
        partition_theta=np.asarray(data.get('partition_theta',data['problem']['theta']))
        row['partition_theta']=partition_theta
        oracle.et=row['x'][oracle.vertex]@partition_theta-row['y']
        oracle.slope=row['ds'][oracle.free]*partition_theta[row['jj'][oracle.free]]
        z0=np.asarray([oracle.point(t,0) for t in range(len(edges))])
        zm=np.asarray([oracle.point(t,.5) for t in range(len(edges))])
        z1=np.asarray([oracle.point(t,1) for t in range(len(edges))])
        c0=np.asarray([coordinates(row,z) for z in z0]);cm=np.asarray([coordinates(row,z) for z in zm]);c1=np.asarray([coordinates(row,z) for z in z1])
        for z,u in zip(zm,cm):max_error=max(max_error,float(np.max(np.abs(at_point(row,z)[0]-origins[i]-basis@u))))
        oracle.g0=c0;oracle.g2=2*(c1-2*cm+c0);oracle.g1=c1-c0-oracle.g2
        linear=2*coupling*(basis.T@g0)
        oracle.f0+=oracle.g0@linear;oracle.f1+=oracle.g1@linear;oracle.f2+=oracle.g2@linear
        oracles.append(oracle);bases.append(basis);points.append(list({tuple(z):z for z in oracle.seeds(None)}.values()))
    return rows,constant,coupling,g0,origins,bases,oracles,points,max_error


def recover(H,d,bases,coupling,constant,oracles,domains):
    """Small Schur complement proposal repair, with several uniform margins."""
    best=None;p=bases[0].shape[0]
    H=[(h+h.T)/2 for h in H]
    for margin in (1e-8,1e-6,1e-4,1e-2):
        hh=[h+max(margin,-float(np.linalg.eigvalsh(h)[0])+margin)*np.eye(len(h)) for h in H]
        inv=[np.linalg.inv(h) for h in hh]
        R=sum(v@w@v.T for v,w in zip(bases,inv))
        scale=max(1.,coupling*float(np.linalg.eigvalsh(R)[-1]))*(1+margin)
        hh=[h*scale for h in hh];inv=[w/scale for w in inv]
        J=np.eye(p)/coupling-sum(v@w@v.T for v,w in zip(bases,inv))
        t=sum(v@w@di for v,w,di in zip(bases,inv,d))
        a=sum(di@w@di for w,di in zip(inv,d))+t@np.linalg.solve(J,t)+margin
        vals=[o.evaluate(h,di,dom,tolerance=1e-6) for o,h,di,dom in zip(oracles,hh,d,domains)]
        upper=(constant+a+sum(v['upper'] for v in vals))/1e6
        if best is None or upper<best['upper']:
            best=dict(upper=upper,alpha=float(a),quadratic=[h.tolist() for h in hh],linear=[v.tolist() for v in d],repair_margin=margin,
                      minimum_local_eigenvalue=min(float(np.linalg.eigvalsh(h)[0]) for h in hh),
                      minimum_schur_eigenvalue=float(np.linalg.eigvalsh(J)[0]),row_oracles=[{k:v for k,v in r.items() if k!='points'} for r in vals])
    return best


def solve(data,seconds=180,solver='CLARABEL',domains=None,initial_points=None,lower=-np.inf,max_iterations=25,emit=None):
    start=time.monotonic()
    rows,constant,coupling,g0,origins,bases,oracles,points,max_error=prepare_compressed(data)
    m=len(rows);p=bases[0].shape[0];ranks=[q.shape[1] for q in bases]
    cells=[tuple(v) for v in data['problem']['active_cells']];cell_index={v:i for i,v in enumerate(cells)}
    halfspaces=[cut for cut in data['problem'].get('extra_linear_inequalities',[]) if all(len(key)==1 for key,co in cut['terms'])]
    whole=np.zeros((len(halfspaces),len(cells)));rhs=np.asarray([c['rhs'] for c in halfspaces])
    for j,cut in enumerate(halfspaces):
        for key,co in cut['terms']:whole[j,key[0]]+=co
    local_a=[whole[:,[cell_index[(r['row'],int(j))] for j in r['jj']]] for r in rows]
    multiplier=cp.Variable(len(halfspaces),nonneg=True) if halfspaces else None
    if domains is None:domains=[None]*m
    if any(d is not None for d in domains):points=[o.seeds(dom) for o,dom in zip(oracles,domains)]
    if initial_points is not None:
        for i,pts in enumerate(initial_points):
            for pt in pts:
                z=np.array(pt);r=rows[i];ptheta=r['partition_theta'];et=r['x0']@ptheta-r['y']+z@(r['ds']*ptheta[r['jj']])
                if domains[i] is None or domains[i][0]<=et<=domains[i][1]:points[i].append(z)
    points=[list({tuple(z):z for z in pts}.values()) for pts in points]
    alpha=cp.Variable();tau=cp.Variable(m);lin=[cp.Variable(r) for r in ranks]
    quad=[cp.Variable((r,r),symmetric=True) for r in ranks]
    slabs=[cp.Variable((p+1,p+1),symmetric=True) for _ in rows]
    K=cp.bmat([[cp.reshape(alpha,(1,1),order='C'),np.zeros((1,p))],[np.zeros((p,1)),np.eye(p)]])
    psd_constraints=[K-sum(slabs)>>0]
    for i,r in enumerate(ranks):
        cross=cp.vstack([cp.reshape(lin[i],(1,r),order='C'),np.sqrt(coupling)*bases[i]])
        psd_constraints.append(cp.bmat([[slabs[i],cross],[cross.T,quad[i]]])>>0)
    best=None;history=[]
    for iteration in range(max_iterations):
        constraints=list(psd_constraints);row_constraints=[]
        for i,pts in enumerate(points):
            if not pts:raise ValueError('Empty row domain')
            u=np.array([coordinates(rows[i],z) for z in pts])
            f=np.array([at_point(rows[i],z)[1] for z in pts])+2*coupling*(u@(bases[i].T@g0))
            uu=(u[:,:,None]*u[:,None,:]).reshape(len(u),ranks[i]**2)
            extra=-(np.array(pts)@local_a[i].T)@multiplier if halfspaces else 0.
            con=tau[i]>=f+uu@cp.reshape(quad[i],(ranks[i]**2,),order='C')+2*u@lin[i]+extra
            constraints.append(con);row_constraints.append(con)
        offset=rhs@multiplier if halfspaces else 0.
        problem=cp.Problem(cp.Minimize(constant+alpha+cp.sum(tau)+offset),constraints)
        remaining=seconds-(time.monotonic()-start)
        if remaining<=0:break
        with warnings.catch_warnings():
            warnings.simplefilter('ignore')
            if solver=='CLARABEL':
                problem.solve(solver=solver,max_iter=150,time_limit=min(45,remaining),tol_gap_abs=1e-8,tol_gap_rel=1e-8,tol_feas=1e-8)
            else:problem.solve(solver=solver,eps=1e-7,max_iters=25000,time_limit_secs=min(45,remaining))
        if alpha.value is None:raise RuntimeError(problem.status)
        hs=[q.value for q in quad];ds=[d.value for d in lin]
        lam=np.maximum(0.,multiplier.value) if halfspaces else np.array([])
        adjusted=[]
        for i,oracle in enumerate(oracles):
            current=copy.copy(oracle)
            if halfspaces:
                linear=lam@local_a[i];z0=np.array([oracle.point(j,0) for j in range(len(oracle.free))])
                current.f0=oracle.f0-z0@linear;current.f1=oracle.f1-linear[oracle.free]
            adjusted.append(current)
        proposal=recover(hs,ds,bases,coupling,constant+float(rhs@lam),adjusted,domains)
        proposal['halfspace_multipliers']=lam.tolist()
        branches=[];added=0;mean_table=(np.array(data['original']['lo'])+np.array(data['original']['hi']))/2
        for i,oracle in enumerate(adjusted):
            res=oracle.evaluate(hs[i],ds[i],domains[i],tolerance=1e-7)
            weights=np.maximum(0,np.asarray(row_constraints[i].dual_value));sw=weights.sum()
            row=rows[i];ptheta=row['partition_theta'];et=row['x0']@ptheta-row['y']+np.array(points[i])@(row['ds']*ptheta[row['jj']])
            mean=float(weights@et/sw) if sw else float(np.mean(et));var=float(weights@(et-mean)**2/sw) if sw else float(np.var(et))
            mean_z=weights@np.array(points[i])/sw if sw else np.mean(points[i],axis=0)
            mean_table[row['row']]=row['x0'];mean_table[row['row'],row['jj']]+=row['ds']*np.clip(mean_z,0,1)
            branches.append(dict(row=i,mean=mean,variance=var))
            seen={tuple(z) for z in points[i]}
            for z in res['points']:
                if tuple(z) not in seen:points[i].append(z);seen.add(tuple(z));added+=1
        item=dict(iteration=iteration,upper=proposal['upper'],numeric_relaxation=float(problem.value)/1e6,gap=proposal['upper']-lower,
                  seconds=time.monotonic()-start,added=added,solver_status=problem.status,solver_iterations=problem.solver_stats.num_iters)
        history.append(item)
        if best is None or proposal['upper']<best['upper']:
            n,p0=mean_table.shape;yt=np.array(data['original']['y']);ridge=data['original']['lambda_value']
            reference_fit=np.linalg.solve(mean_table.T@mean_table/n+ridge*np.eye(p0),mean_table.T@yt/n)
            best=dict(proposal,branch_candidates=branches,points=[[z.tolist() for z in pts] for pts in points],
                      reference_fit=reference_fit.tolist(),reference_theta=data['problem']['theta'],partition_theta=data.get('partition_theta',data['problem']['theta']))
        best.update(status='NUMERICAL_PROPOSAL',history=history,seconds=time.monotonic()-start,lower=lower,gap=best['upper']-lower,
                    maximum_coordinate_error=max_error,local_cone_sizes=[p+1+r for r in ranks],central_cone_size=p+1,
                    coordinate_scales=[r['coordinate_scale'].tolist() for r in rows],gscale=rows[0]['gscale'],residual_domains=domains)
        best['coordinate_indices']=[r['coordinate_indices'].tolist() for r in rows]
        if emit:emit(best,item)
        if best['gap']<2.7e-6 or not added:break
    return best


def main():
    ap=argparse.ArgumentParser();ap.add_argument('--folder',required=True);ap.add_argument('--output',required=True)
    ap.add_argument('--seconds',type=float,default=180);ap.add_argument('--cpu',type=int,default=10)
    ap.add_argument('--solver',default='CLARABEL');ap.add_argument('--root',type=int)
    args=ap.parse_args();psutil.Process().cpu_affinity([args.cpu]);folder=Path(args.folder);out=Path(args.output);out.mkdir(parents=True,exist_ok=False)
    result=json.loads((folder/'result.json').read_text());roots=[r for r in result['nodes'] if r['parent'] is None]
    root=max(roots,key=lambda r:r['id']) if args.root is None else next(r for r in result['nodes'] if r['id']==args.root)
    original=json.loads((folder/'original_input.json').read_text());source=json.loads((folder/root['receipt']).read_text())
    data=dict(original=original,problem=source['problem']);(out/'source.json').write_text(json.dumps(dict(folder=str(folder),receipt=root['receipt'])))
    def emit(best,item):
        (out/'proposal.json').write_text(json.dumps(best));print(json.dumps(item),flush=True)
    try:
        best=solve(data,args.seconds,args.solver,lower=result['lower'],emit=emit)
        (out/'summary.json').write_text(json.dumps({k:v for k,v in best.items() if k not in ('linear','quadratic','points','branch_candidates')},indent=2))
    except Exception as exc:
        (out/'error.json').write_text(json.dumps(dict(error=str(exc),traceback=traceback.format_exc()),indent=2));raise

if __name__=='__main__':main()


==> anc/code/compressed_offline_v29.json <==
{"status":"PASS","polynomial_identity_cases":30,"uniform_curvature_cases":36,"indefinite_rejections":6,"source":"synthetic original rows","raw_records_opened":false}

==> anc/code/compressed_polynomial.py <==
"""Lifted row residuals with verified affine links for dense row certificates."""
import os
for k in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[k]='1'
from pathlib import Path
import sys,json,time,itertools,argparse
from fractions import Fraction as F
B=Path(__file__).resolve().parent
import numpy as np,psutil
from observed_anchor import float_down,float_up
from planar_oracle import PlanarObservedAnchor as ObservedAnchor
from local_residual import LocalResidualSearch
from interval_arithmetic import I
from fast_interval import mm,matvec
from sdp_residual import solve

def build(original,source):
    lo=np.array(original['lo']);hi=np.array(original['hi']);y=np.array(original['y']);beta=np.array(original['beta']);theta=np.array(source['theta'])
    a=ObservedAnchor(lo,hi,y,beta,original['lambda_value']);a.t=np.array(source['T']);a.mu=source['mu'];s=LocalResidualSearch(a)
    ids=source['active_cells'];n=len(ids);rows=list(a.remaining);rowidx={i:z for z,i in enumerate(rows)};nv=n+len(rows)
    x0=(lo+hi)/2
    for (i,j),v in zip(ids,source['x0_uncertain']):x0[i,j]=v
    ds=np.array([(hi[i,j]-lo[i,j])*(1 if x0[i,j]==lo[i,j] else -1) for i,j in ids])
    rlo=[];span=[];relations=[]
    for i in rows:
        low=sum((min(F(lo[i,j])*F(theta[j]),F(hi[i,j])*F(theta[j])) for j in range(a.p)),F(0))-F(y[i])
        high=sum((max(F(lo[i,j])*F(theta[j]),F(hi[i,j])*F(theta[j])) for j in range(a.p)),F(0))-F(y[i])
        # Use a power-of-two span, enlarged once if the dyadic left endpoint needs it.
        step=2.**int(np.floor(np.log2(max(float(high-low),2**-30))))
        left=np.floor(float(low)/step)*step
        width=step
        while F(left)+F(width)<high:width*=2
        rlo.append(left);span.append(width)
        coef={n+rowidx[i]:1.}
        for z,(rr,j) in enumerate(ids):
            if rr==i:
                q=-F(ds[z])*F(theta[j])/F(width);v=float(q);assert F(v)==q;coef[z]=v
        rhs=(sum((F(x0[i,j])*F(theta[j]) for j in range(a.p)),F(0))-F(y[i])-F(left))/F(width)
        relations.append((coef,float_up(rhs)))
        relations.append(({k:-v for k,v in coef.items()},float_up(-rhs)))
    rlo=np.array(rlo);span=np.array(span);xx=x0[a.remaining]
    e=I(rlo);eb=matvec(I(xx),I(a.beta))-I(a.yr);et=matvec(I(xx),I(theta))-I(a.yr)
    cell_loss=source.get('loss_difference_rule')=='original_cells'
    g0=matvec(I(a.t.T),matvec(s.g,I(theta))-s.r+matvec(I(xx.T),e)/a.n)
    coeff={():g0};poly={}
    def add(key,v):poly[key]=poly.get(key,I(0.))+v
    add((),s.beta_anchor-(I(theta)*matvec(s.g,I(theta))).sum()+2*(s.r*I(theta)).sum()+(eb.square()-(et if cell_loss else e).square()).sum()/a.n)
    for z,(i,j) in enumerate(ids):
        row=rowidx[i];u=n+row;d=I(ds[z]);t=I(a.t[j])
        coeff[(z,)]=d*rlo[row]*t/a.n
        coeff[(z,u)]=d*span[row]*t/a.n
        add((z,),2*(eb[row]*beta[j]-(et[row]*theta[j] if cell_loss else 0))*d/a.n)
        for w in range(z,n):
            rr,k=ids[w]
            if rr==i:add((z,w),(I(beta[j])*beta[k]-(I(theta[j])*theta[k] if cell_loss else 0))*d*ds[w]*(1 if z==w else 2)/a.n)
    for row,i in enumerate(rows):
        u=n+row;coeff[(u,)]=span[row]*matvec(I(a.t.T),I(x0[i]))/a.n
        if not cell_loss:
            add((u,),-2*I(rlo[row])*span[row]/a.n);add((u,u),-I(span[row]).square()/a.n)
    terms=list(coeff);C=I(np.array([coeff[k].lo for k in terms]),np.array([coeff[k].hi for k in terms]));gram=mm(C,I(C.lo.T,C.hi.T))/a.mu
    for j,first in enumerate(terms):
        for k in range(j,len(terms)):add(tuple(sorted(first+terms[k])),gram[j,k]*(1 if j==k else 2))
    keys=set(k for k in poly if k);keys.update((j,) for j in range(nv))
    for key in list(keys):
        for size in range(1,len(key)):keys.update(itertools.combinations(key,size))
    keys=sorted(keys,key=lambda x:(len(x),x));cuts=[]
    def cut(terms,rhs):
        comb={}
        for k,v in terms:comb[tuple(sorted(k))]=comb.get(tuple(sorted(k)),F(0))+F(v)
        # Every lifted monomial is nonnegative. Rounding coefficients down
        # and the right side up preserves each RLT inequality.
        cuts.append(dict(terms=[[list(k),float_down(v)] for k,v in sorted(comb.items()) if v],rhs=float_up(F(rhs)),kind='residual_link'))
    for coef,rhs in relations:
        cut([((j,),v) for j,v in coef.items()],rhs)
        for j in range(nv):
            prod=[((k,j),v) for k,v in coef.items()]
            cut(prod+[((j,),-rhs)],0.)
            cut([((k,),v) for k,v in coef.items()]+[(k,-v) for k,v in prod]+[((j,),rhs)],rhs)
    # Complete all monomials required by the valid residual-link RLT rows.
    extra={tuple(k) for c in cuts for k,v in c['terms']};keys=sorted(set(keys)|extra,key=lambda x:(len(x),x))
    out=dict(objective=[float(poly.get(k,I(0.)).hi) for k in keys],coefficient_lower=[float(poly.get(k,I(0.)).lo) for k in keys],
             monomials=list(map(list,keys)),moment_terms=list(map(list,terms)),constant_upper=float(poly[()].hi),constant_lower=float(poly[()].lo),
             extra_linear_inequalities=cuts,residual_link_inequalities=cuts,domain_inequalities=[],active_cells=ids,residual_left=rlo.tolist(),residual_span=span.tolist(),theta=theta.tolist(),T=a.t.tolist(),mu=a.mu,x0_uncertain=source['x0_uncertain'],proposal_solver='CLARABEL')
    if cell_loss:out['loss_difference_rule']='original_cells'
    return out



==> anc/code/confirmation_protocol.md <==
# Fixed confirmation and component study

Frozen after full-feature development pilot, before these confirmation outcomes,2026-10-28 Asia/Shanghai.

## Primary confirmation

Full-feature Diabetes(n442,p11), Concrete(n1030,p9) and Superconductivity(n1024,p82 including intercept). Two uncertainty patterns2-column/8-column, two widths1/32 and1/8,128 uncertain cells and2 cells per selected row. Five confirmation mask seeds74111,74123,74137,74141,74153. Diabetes and Concrete reuse the public records with new masks; seeds are operating-condition repetitions, not independent participant cohorts. The Superconductivity confirmation pool uses seed74101 sampled after excluding all1024 development records; no development-record overlap.

Candidate midpoint ridge,lambda1/32,original weights1/n. Observed-row anchor and a common midpoint preconditioner. Rank proposal: numerical PCA of the uncertainty-gradient generators; certify each rank1,2,3 in order. Select the first rank with residual-moment tail<=2.5e-6. If none qualifies, choose the smallest tail among these three and mark the requested tail budget unmet. Full rank is separately compared with the same anchor and preconditioner. Total target absolute certificate width3e-6. Each primary full/reduced search gets1second, including its own lower/upper evidence; setup is separately reported and included in total. All60 conditions and both methods are retained. Shared-best-lower comparisons are additional fields only.

## Development ablations and curves

For each of the three development datasets and both uncertainty patterns, run fixed ranks1,2,3,full, ridge-only/observed anchors and input-space baseline with the same candidate andlambda. Use1/10second caps for the selected primary comparison;60seconds is reserved for the high-dimensional concentrated development example. Exact retained objective uses the actual verified dense metric; the original sharp spectral theorem and itsB0/rho curves are also reported separately.

Timing repeats: three fresh repeated executions for the Superconductivity concentrated development rank selected by the input-only rule; report median and range of setup/search/total times. Precision targets1e-4,1e-5,3e-6,1e-6 are evaluated from valid time trajectories, with unattained targets recorded. Final three-way acquisition decision uses U<=tau / L>tau / unresolved.

## Numerical and scientific controls

Independent rational audit of new row query controls, dense anchor geometry, projected-gradient tail and representative complete search trees. The public full-feature construction never drops original input features. For every dataset compare number of uncertain cells and uncertain columns explicitly. Initial spectral-only and residual-moment development outcomes remain in their own files. No universal-win requirement or post-outcome condition deletion.


==> anc/code/contraction_energy.py <==
"""Observed-anchor energy with verified nuisance contraction and mixed moments.

The original energy certificate remains the scale-independent limiting bound.
The extra receipt uses the actual orthogonal discarded projection of each row.
"""
from fractions import Fraction as F
import itertools
import numpy as np
from centered_signal_energy import (
    constants as previous_constants, exact_geometry, dot, qform, product_box,
    sqrt_upper, float_up, CenteredSignalSearch,
)
from observed_anchor import I,mm,interval_q,eigen_gershgorin


def constants(a, R, meta):
    rec = previous_constants(a, R, meta)
    qr, cols, H, Hi, hmu, U, ucols, qt = exact_geometry(a, R)
    reference = list(map(F, rec['reference_beta']))
    r = len(cols)
    rho = F(0)
    mixed_lo = [F(0) for _ in range(r)]
    mixed_hi = [F(0) for _ in range(r)]
    row_receipts = []
    projected_centers=[]
    delta_trace=F(0)
    for i in rec['nuisance_rows']:
        c = list(map(F, a.c[i]))
        js = [j for j in range(a.p) if a.rad[i,j]]
        widths = [F(a.rad[i,j]) for j in js]
        ec = dot(c, reference) - F(a.y[i])
        eg = [w*reference[j] for j,w in zip(js,widths)]
        pc = [dot(c,col) for col in ucols]
        pg = [[w*col[j] for j,w in zip(js,widths)] for col in ucols]
        vals = []
        dvals=[]
        tc=[dot(c,col) for col in zip(*qt)]
        rc=[dot(tc,col) for col in cols]
        projected_centers.append((tc,rc))
        for signs in itertools.product((-1,1),repeat=len(js)):
            x = c.copy()
            for j,w,s in zip(js,widths,signs):
                x[j] += w*s
            tx = [dot(x,col) for col in zip(*qt)]
            retained = [dot(tx,col) for col in cols]
            discarded = dot(tx,tx)-qform(retained,Hi)
            assert discarded >= 0
            vals.append(discarded)
            delta=[v-vc for v,vc in zip(tx,tc)]
            dr=[v-vc for v,vc in zip(retained,rc)]
            dvals.append(dot(delta,delta)-qform(dr,Hi))
        ri = max(vals)
        rho += ri/a.n
        delta_trace+=max(dvals)/a.n
        ranges = [product_box(pc[j],pg[j],ec,eg) for j in range(r)]
        for j,(l,u) in enumerate(ranges):
            mixed_lo[j] += l/a.n
            mixed_hi[j] += u/a.n
        row_receipts.append(dict(row=i, discarded_vertex_norms_squared=list(map(str,vals)),
                                 discarded_maximum=str(ri), mixed_ranges=[[str(l),str(u)] for l,u in ranges]))
    center_gram=[[ (dot(v,w)-dot(vr,[dot(row,wr) for row in Hi]))/a.n
                   for w,wr in projected_centers] for v,vr in projected_centers]
    _,test=np.linalg.eigh(np.array(center_gram,float))
    test=np.round(test*2**24)/2**24
    tg=mm(I(test.T),I(test));gm=F(eigen_gershgorin(tg))
    assert gm>0
    kg=mm(I(test.T),mm(interval_q(center_gram),I(test)))
    center_op=F(eigen_gershgorin(kg,upper=True))/gm
    rho_operator=(sqrt_upper(max(F(0),center_op))+sqrt_upper(delta_trace))**2
    rho_trace=rho
    rho=min(rho,rho_operator)
    b2 = max(qform(list(z),Hi) for z in itertools.product(*zip(mixed_lo,mixed_hi)))
    ff = {k:F(v) for k,v in rec['fractions'].items()}
    mu,c,aa,eps,G,d = [ff[k] for k in ('mu','c','a','epsilon','G','d')]
    gamma2 = rho/(mu+rho)
    gamma = sqrt_upper(gamma2)
    t = min(ff['inverse_sqrt_mu']/2,sqrt_upper(rho)/mu)
    bb = sqrt_upper(b2)
    rhs_nuisance = min(aa*eps,bb+aa*gamma2*eps)
    radius = (G+rhs_nuisance+(c/mu+aa*t)*d+c*t*eps)/mu
    radius = min(radius,ff['retained_radius'])
    ff.update(discarded_energy=rho,discarded_trace=rho_trace,discarded_center_operator=center_op,
              discarded_delta_trace=delta_trace,discarded_operator=rho_operator, contraction_squared=gamma2,
              contraction=gamma, mixed_norm_squared=b2,mixed_norm=bb,
              inverse_cross_norm=t, retained_radius=radius)
    eta = tail_at_radius(ff,radius)
    coord = ceil_dyadic(sqrt_upper(radius*radius/hmu))
    ff.update(eta=eta,coordinate_radius=coord)
    rec['previous_energy_tail'] = rec['tail']
    rec.update(verifier='projected_contraction_energy_exact_rational',
               fractions={k:str(v) for k,v in ff.items()},tail=float_up(eta),
               tail_target_met=eta<=F(1,400000), contraction_rows=row_receipts,
               discarded_center_test=test.tolist(),
               mixed_gradient_intervals=[[str(l),str(u)] for l,u in zip(mixed_lo,mixed_hi)])
    return rec


def ceil_dyadic(x,bits=24):
    y=x*2**bits
    return F((y.numerator+y.denominator-1)//y.denominator,2**bits)


def tail_at_radius(ff,radius):
    # The mixed moment preserves cancellation before a norm is taken.
    energy2 = min((ff['epsilon']+ff['a']*radius)**2,
                  ff['epsilon2']+2*ff['mixed_norm']*radius+ff['a2']*radius**2)
    term = ff['contraction']*sqrt_upper(energy2)
    return (term+(ff['d']+ff['c']*radius)*ff['inverse_sqrt_mu'])**2


class ContractionEnergySearch(CenteredSignalSearch):
    def __init__(self,a,R,receipt):
        super().__init__(a,R,receipt,mode='energy')
        ff={k:F(v) for k,v in receipt['fractions'].items()}
        fullg2=F(self.centered_moment_receipt['full_gradient_squared'])
        radius=min(ff['retained_radius'],sqrt_upper(fullg2)/ff['mu'])
        self.qradius=ceil_dyadic(sqrt_upper(radius*radius/ff['gram_minimum']))
        self.qtail=tail_at_radius(ff,radius)
        self.radius=float_up(self.qradius)
        self.proof_mode='contraction_energy'
        self.initial_upper=float_up(F(a.gradient_upper)+self.qtail)
        self.contraction_receipt=dict(retained_radius=str(radius),coordinate_radius=str(self.qradius),
                                      tail=str(self.qtail),contraction_squared=str(ff['contraction_squared']),
                                      mixed_norm_squared=str(ff['mixed_norm_squared']))

    def run(self,**kwargs):
        ans=super().run(**kwargs)
        ans['contraction_receipt']=self.contraction_receipt
        if 'certificate' in ans:
            ans['certificate']['contraction_receipt']=self.contraction_receipt
        return ans


class AdaptiveEnergySearch(ContractionEnergySearch):
    """One search on the common domain; use the smallest verified tail."""
    def __init__(self,a,R,receipt):
        super().__init__(a,R,receipt)
        self.contraction_only_tail=self.qtail
        gn=F(self.centered_moment_receipt['gradient_norm'])
        coupling=F(self.centered_moment_receipt['coupling'])
        moment=(gn+coupling*self.qradius)**2/F(a.mu)
        self.qtail=min(self.qtail,moment)
        self.proof_mode='adaptive_energy'
        self.initial_upper=float_up(F(a.gradient_upper)+self.qtail)
        self.contraction_receipt.update(common_radius_moment_tail=str(moment),
            contraction_only_tail=str(self.contraction_only_tail),used_tail=str(self.qtail),
            selected_bound='contraction_energy' if self.qtail==self.contraction_only_tail else 'common_radius_moment')


==> anc/code/contraction_settings.json <==
{"designs":[{"dataset":"superconductivity","lambda_value":0.0009765625,"width":0.5,"nuisance_width":0.5,"pool_seed":84101,"frozen_columns":{"signal":71,"nuisance":[54,77,74,15,16,38,5,72]},"bits":4,"m":16,"spread":8,"eligible_factor":2,"iterations":3},{"dataset":"parkinsons","lambda_value":0.0009765625,"width":0.5,"nuisance_width":0.25,"pool_seed":88201,"frozen_columns":{"signal":1,"nuisance":[9,12,7,10,4,6,8]},"bits":4,"m":16,"spread":8,"eligible_factor":2,"iterations":3},{"dataset":"wine_white","lambda_value":0.0009765625,"width":0.5,"nuisance_width":0.25,"pool_seed":88201,"frozen_columns":{"signal":11,"nuisance":[3,5,9,7,10,1,8,6]},"bits":4,"m":16,"spread":8,"eligible_factor":2,"iterations":3},{"dataset":"yacht","lambda_value":0.03125,"width":0.5,"nuisance_width":0.25,"pool_seed":88101,"frozen_columns":{"signal":6,"nuisance":[3,5,4,1,2]}}],"mask_seeds":[88211,88212,88213,88214,88215],"rank":3,"complete_budget_seconds":10.0,"search_tolerance":1e-10,"final_width_target":1e-05,"strict_tail_target":2.5e-06,"description":"Four real-world regression tasks with all original model features retained; binary sex remains observed in Parkinsons."}

==> anc/code/curvature_controls.py <==
"""Exact enhanced-curvature and actually preconditioned moment controls."""
from fractions import Fraction as F
from math import isqrt
import json
from pathlib import Path

def sqrt_up(x,bits=64):
    v=x*2**(2*bits);n=isqrt(v.numerator//v.denominator)
    if F(n*n)<v:n+=1
    q=F(n,2**bits);assert q*q>=x;return q

def calculate():
    a=F(1,32);R=F(1,25);e=a*a/1250;out=[]
    for s in (1,2,4,16,64,256):
        # Original discarded curvature is diagonal, with every entry in this range.
        dmin=F(1+s*s,2);dmax=F(1+4*s*s,2);cross2=a*a*s*s
        scalar=cross2*R*R/F(1,2)
        stronger=cross2*R*R/dmin
        assert stronger/e==F(4*s*s,1+s*s)<4
        # Use the ACTUAL dyadic T_s=diag(1,1/s,...,1/s), not an ideal numerical basis.
        # Retained curvature >=25/32; transformed discarded curvature >=dmin/s^2;
        # cross-block norm <=a. The 2x2 block eigenvalue bounds every full Gram.
        aa=F(25,32);dd=dmin/(s*s)
        mu=(aa+dd-sqrt_up((aa-dd)**2+4*a*a))/2
        assert mu>0 and aa-mu>=0 and dd-mu>=0 and (aa-mu)*(dd-mu)>=a*a
        U0=F(1,1024)/mu;root=F(1,32)/mu
        assert root*root==U0/mu
        metric_moment=a*a*root*root/mu
        actualH=1/(800+512*a*a/F(1+4*s*s));V=1/(800+512*a*a)
        assert 0<actualH-V<=e<=stronger and actualH-V<=metric_moment
        out.append(dict(scale=s,actual_omission=str(actualH-V),energy=str(e),ridge_scalar=str(scalar),
            discarded_curvature_lower=str(dmin),discarded_curvature_upper=str(dmax),
            enhanced_scalar=str(stronger),enhanced_to_energy_ratio=str(stronger/e),
            actual_T_nuisance=str(F(1,s)),full_metric_mu=str(mu),metric_root=str(root),
            metric_moment=str(metric_moment),block_psd_check=True))
    return dict(status='PASS',arithmetic='exact Fraction and outward dyadic square root',
        fixed_p=65,scales=out,all_original_gram_enclosures_verified=True)

def main():
    p=Path(__file__).resolve().parent
    out=p/'curvature_controls.json';out.write_text(json.dumps(calculate(),indent=2))
    print(json.dumps({'status':'PASS','conditions':6}))

if __name__=='__main__':main()


==> anc/code/datasets.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Public benchmark loading and recorded normalization rules.'
import os
for k in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[k] = '1'
from pathlib import Path
import sys, time, json, itertools, csv, traceback, functools
import numpy as np
import pandas as pd
import psutil
B = Path(__file__).resolve().parent
ROOT = B.parent
from public_problems import dataset as previous_dataset

@functools.lru_cache(maxsize=32)
def dataset(name, pool_seed=84001):
    if name in ('parkinsons','wine_red','wine_white'):
        new_data=Path(os.environ.get('REGRET_NEW_DATA',MODULE_DIR/'data'))
        if name=='parkinsons':
            df=pd.read_csv(new_data/'parkinsons/parkinsons_updrs.data')
            cols=[c for c in df.columns if c not in ('subject#','motor_UPDRS','total_UPDRS')]
            xx=df[cols].to_numpy(float); yy=df['total_UPDRS'].to_numpy(float); names=cols
        else:
            colour=name.split('_')[1]
            df=pd.read_csv(new_data/f'wine/winequality-{colour}.csv',sep=';')
            xx=df.iloc[:,:-1].to_numpy(float); yy=df.iloc[:,-1].to_numpy(float); names=list(df.columns[:-1])
        if len(xx)>=4096:
            dev=np.sort(np.random.default_rng(88101).choice(len(xx),2048,replace=False))
            ids=dev if pool_seed<88200 else np.sort(np.random.default_rng(pool_seed).choice(np.setdiff1d(np.arange(len(xx)),dev),2048,replace=False))
        else:
            dev=ids=np.arange(len(xx))
        span=np.ptp(xx[dev],axis=0);span=np.where(span>0,span,1.)
        x=np.round((xx[ids]-xx[dev].mean(0))/span*1024)/1024
        y=np.round((yy[ids]-yy[dev].min())/np.ptp(yy[dev])*1024)/1024
        return np.column_stack([np.ones(len(x)),x]),y,['intercept']+list(names)
    if name in ('superconductivity', 'powerplant') and pool_seed >= 84100:
        if name == 'superconductivity':
            df = pd.read_csv(DATA_CORE / 'superconductivity/train.csv')
            xx = df.iloc[:, :-1].to_numpy(float)
            yy = df.iloc[:, -1].to_numpy(float)
            names = list(df.columns[:-1])
            size = 1024
            old = np.sort(np.random.default_rng(74001).choice(len(df), 1024, replace=False))
            dev = np.sort(np.random.default_rng(84001).choice(np.setdiff1d(np.arange(len(df)), old), 1024, replace=False))
            excluded = np.union1d(old, dev)
        else:
            df = pd.read_excel(DATA_EXTRA / 'powerplant/CCPP/Folds5x2_pp.xlsx', sheet_name=0)
            xx = df.iloc[:, :-1].to_numpy(float)
            yy = df.iloc[:, -1].to_numpy(float)
            names = list(df.columns[:-1])
            size = 2048
            dev = np.sort(np.random.default_rng(84001).choice(len(df), size, replace=False))
            excluded = dev
        ids = np.sort(np.random.default_rng(pool_seed).choice(np.setdiff1d(np.arange(len(df)), excluded), size, replace=False))
        assert not np.intersect1d(ids, excluded).size
        mean = xx[dev].mean(0)
        span = np.ptp(xx[dev], axis=0)
        span = np.where(span > 0, span, 1.0)
        ymin = yy[dev].min()
        yscale = np.ptp(yy[dev])
        x = np.round((xx[ids] - mean) / span * 1024) / 1024
        y = np.round((yy[ids] - ymin) / yscale * 1024) / 1024
        return (np.column_stack([np.ones(len(x)), x]), y, ['intercept'] + list(names))
    if name in ('diabetes', 'concrete', 'superconductivity'):
        x, y, pool, names = previous_dataset(name, pool_seed)
        return (x, y, names)
    if name == 'energy':
        df = pd.read_excel(DATA_EXTRA / 'energy/ENB2012_data.xlsx').iloc[:, :10].dropna()
        xx = df.iloc[:, :8].to_numpy(float)
        yy = df.iloc[:, 8].to_numpy(float)
        names = list(map(str, df.columns[:8]))
    elif name == 'airfoil':
        df = pd.read_csv(DATA_EXTRA / 'airfoil/airfoil_self_noise.dat', sep='\\s+', header=None)
        xx = df.iloc[:, :-1].to_numpy(float)
        yy = df.iloc[:, -1].to_numpy(float)
        names = ['frequency', 'angle_of_attack', 'chord_length', 'free_stream_velocity', 'suction_thickness']
    elif name == 'powerplant':
        file = DATA_EXTRA / 'powerplant/CCPP/Folds5x2_pp.xlsx'
        if not file.exists():
            import zipfile
            zfile = DATA_EXTRA / 'powerplant/CCPP.zip'
            with zipfile.ZipFile(zfile) as z:
                payload = z.read('CCPP/Folds5x2_pp.xlsx')
                file.parent.mkdir(exist_ok=True, parents=True)
                file.write_bytes(payload)
                assert file.read_bytes() == payload
        df = pd.read_excel(file, sheet_name=0)
        xx = df.iloc[:, :-1].to_numpy(float)
        yy = df.iloc[:, -1].to_numpy(float)
        names = list(map(str, df.columns[:-1]))
    elif name == 'yacht':
        df = pd.read_csv(DATA_EXTRA / 'yacht/yacht_hydrodynamics.data', sep='\\s+', header=None)
        xx = df.iloc[:, :-1].to_numpy(float)
        yy = df.iloc[:, -1].to_numpy(float)
        names = ['position_buoyancy', 'prismatic_coefficient', 'length_displacement', 'beam_draught', 'length_beam', 'froude_number']
    else:
        raise ValueError(name)
    if name == 'powerplant':
        dev = np.random.default_rng(84001).choice(len(xx), 2048, replace=False)
        if pool_seed == 84001:
            ids = np.sort(dev)
        else:
            ids = np.sort(np.random.default_rng(pool_seed).choice(np.setdiff1d(np.arange(len(xx)), dev), 2048, replace=False))
        xx = xx[ids]
        yy = yy[ids]
    span = np.ptp(xx, axis=0)
    span = np.where(span > 0, span, 1.0)
    x = np.round((xx - xx.mean(0)) / span * 1024) / 1024
    y = np.round((yy - yy.min()) / np.ptp(yy) * 1024) / 1024
    return (np.column_stack([np.ones(len(x)), x]), y, ['intercept'] + names)


==> anc/code/decision_settings.json <==
{"dataset":"superconductivity","pools":3,"pool_size":1024,"partition_seed":91401,"exclude":["original pool 74001","scaling pool 84001","development pool 84101"],"mutually_disjoint_evaluation_pools":true,"mask_seeds":[91411,91412,91413,91414,91415],"candidate":"fixed beta from development first mask 88211, shared across all new pools","coarsening":"unchanged primary residual mechanism and column lists","primary_rule":"worst regret <= 1.02 * true midpoint regret","primary_increment_fraction":0.02,"predeclared_sensitivity_fractions":[0.01,0.02,0.05],"midpoint_uncertainty":"STOP uses midpoint lower; violation uses midpoint upper","measurement_policy":"reveal all 33 uncertain feature cells unless STOP is certified","methods":["coarse","contraction_energy","adaptive_energy","moment_centered","SCIP","ZORRO_refined"],"complete_budget_seconds":10,"source_records_uploaded":false}

==> anc/code/discounted_planar_oracle.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Exact planar maximum of a²-gamma*b² from a center and generators.'
from fractions import Fraction as Q
from functools import cmp_to_key

def maximize(a0, b0, generators, gamma, with_witness=False):
    gamma = Q(gamma)
    assert gamma > 0
    oriented = []
    signs = [Q(-1)] * len(generators)
    for j, (x, y) in enumerate(generators):
        if x == y == 0:
            continue
        orientation = 1 if y > 0 or (y == 0 and x > 0) else -1
        oriented.append((orientation * x, orientation * y, j, orientation))
        signs[j] = -orientation

    def compare(a, b):
        cross = a[0] * b[1] - a[1] * b[0]
        return -1 if cross > 0 else 1 if cross < 0 else 0
    oriented.sort(key=cmp_to_key(compare))
    a = a0 - sum((g[0] for g in oriented), Q(0))
    b = b0 - sum((g[1] for g in oriented), Q(0))
    best = a * a - gamma * b * b
    best_signs = signs[:]
    for direction in (1, -1):
        for gx, gy, j, o in oriented:
            da = 2 * direction * gx
            db = 2 * direction * gy
            aa = da * da - gamma * db * db
            bb = 2 * (a * da - gamma * b * db)
            cc = a * a - gamma * b * b
            choices = [(cc, Q(0)), (aa + bb + cc, Q(1))]
            if aa < 0 and 0 < bb < -2 * aa:
                choices.append((cc - bb * bb / (4 * aa), -bb / (2 * aa)))
            value, t = max(choices, key=lambda z: z[0])
            if value > best:
                best = value
                best_signs = signs[:]
                best_signs[j] = o * direction * (2 * t - 1)
            a += da
            b += db
            signs[j] = o * direction
    if with_witness:
        av = a0 + sum((g[0] * z for g, z in zip(generators, best_signs)), Q(0))
        bv = b0 + sum((g[1] * z for g, z in zip(generators, best_signs)), Q(0))
        assert av * av - gamma * bv * bv == best and all((-1 <= z <= 1 for z in best_signs))
        return (best, best_signs)
    return best


==> anc/code/download_contraction_data.py <==
"""Official public inputs for the four real-world contraction experiments."""
from pathlib import Path
import urllib.request,zipfile,json,traceback
from project_paths import MODULE_DIR
B=MODULE_DIR/'data'
B.mkdir(exist_ok=True)
sources=[('parkinsons',189,'parkinsons+telemonitoring'),('wine',186,'wine+quality'),('yacht',243,'yacht+hydrodynamics')]
records=[]
for name,uid,slug in sources:
    row=dict(dataset=name,url=f'https://archive.ics.uci.edu/static/public/{uid}/{slug}.zip')
    try:
        archive=B/(name+'.zip')
        if archive.exists():row['download']='REUSED'
        else:
            with urllib.request.urlopen(row['url'],timeout=60) as response:payload=response.read()
            archive.write_bytes(payload);assert archive.read_bytes()==payload
            row.update(download='OK',complete_transfer_checks=1,bytes=len(payload))
        target=(B/name).resolve();target.mkdir(exist_ok=True)
        with zipfile.ZipFile(archive) as z:
            for info in z.infolist():
                if info.is_dir():continue
                path=(target/info.filename).resolve();assert path.is_relative_to(target)
                if path.exists():continue
                path.parent.mkdir(parents=True,exist_ok=True);payload=z.read(info)
                path.write_bytes(payload);assert path.read_bytes()==payload
        row['status']='PASS'
    except Exception as e:row.update(status='ERROR',error=str(e),traceback=traceback.format_exc())
    records.append(row)
    (B/'contraction_download_receipts.json').write_text(json.dumps(records,indent=2))
    print(name,row['status'],flush=True)


==> anc/code/download_extra.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Official UCI files; one comparison for each new transfer/member.'
from pathlib import Path
import urllib.request, zipfile, io, json, traceback
B = DATA_EXTRA
B.mkdir(exist_ok=True)
SOURCES = {'airfoil': ('291', 'airfoil+self+noise'), 'powerplant': ('294', 'combined+cycle+power+plant')}
records = []
for name, (uid, slug) in SOURCES.items():
    target = B / (name + '.zip')
    url = f'https://archive.ics.uci.edu/static/public/{uid}/{slug}.zip'
    row = dict(dataset=name, url=url)
    try:
        if target.exists():
            row['download'] = 'REUSED'
        else:
            with urllib.request.urlopen(url, timeout=60) as response:
                payload = response.read()
            target.write_bytes(payload)
            assert target.read_bytes() == payload
            row.update(download='OK', bytes=len(payload), transfer_comparison_count=1)
        with zipfile.ZipFile(target) as z:
            row['members'] = z.namelist()
            root = (B / name).resolve()
            root.mkdir(exist_ok=True)
            row['extracted'] = []
            for info in z.infolist():
                if info.is_dir():
                    continue
                out = (root / info.filename).resolve()
                if not out.is_relative_to(root):
                    raise ValueError('Unsafe ZIP path')
                if out.exists():
                    row['extracted'].append(dict(name=info.filename, status='REUSED'))
                    continue
                out.parent.mkdir(exist_ok=True, parents=True)
                payload = z.read(info)
                out.write_bytes(payload)
                assert out.read_bytes() == payload
                row['extracted'].append(dict(name=info.filename, status='OK', transfer_comparison_count=1))
        row['status'] = 'PASS'
    except Exception as e:
        row.update(status='ERROR', error=str(e), traceback=traceback.format_exc())
    records.append(row)
    (B / 'download_receipts.json').write_text(json.dumps(records, indent=2))
    print(name, row['status'], row.get('members', row.get('error')), flush=True)


==> anc/code/download_public.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Reproducible official downloads; existing local archives are reused.'
from pathlib import Path
import urllib.request, json
BASE = DATA_CORE
BASE.mkdir(exist_ok=True)
urls = {'concrete': 'https://archive.ics.uci.edu/static/public/165/concrete+compressive+strength.zip', 'superconductivity': 'https://archive.ics.uci.edu/static/public/464/superconductivty+data.zip'}
receipts = []
for name, url in urls.items():
    target = BASE / (name + '.zip')
    if target.exists():
        receipts.append({'dataset': name, 'status': 'REUSED', 'url': url})
        continue
    with urllib.request.urlopen(url, timeout=180) as response:
        payload = response.read()
    target.write_bytes(payload)
    assert target.read_bytes() == payload
    receipts.append({'dataset': name, 'status': 'DOWNLOADED', 'url': url, 'bytes': len(payload), 'complete_comparison_once': True})
(BASE / 'download_receipt.json').write_text(json.dumps(receipts, indent=2), encoding='utf-8')
print(json.dumps(receipts))


==> anc/code/dual_certificate.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Full-box regret by a row oracle and model-space curvature interpolation.'
import os
for k in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[k] = '1'
from fractions import Fraction as Q
from itertools import product
import heapq, time
import numpy as np
from interval_arithmetic import I, up, down, matvec, dot, quadratic_max_upper, quadratic_range

def reserve_cores():
    import psutil
    proc = psutil.Process()
    choices = [v for v in proc.cpu_affinity() if v >= 4]
    if choices:
        proc.cpu_affinity([choices[0]])

class FullBoxOracle:

    def __init__(self, lower, upper, response, beta, lam):
        self.lo = np.asarray(lower, float)
        self.hi = np.asarray(upper, float)
        self.y = np.asarray(response, float)
        self.beta = np.asarray(beta, float)
        self.lam = float(lam)
        self.n, self.p = self.lo.shape
        if np.any(self.lo > self.hi) or np.any(np.sum(self.lo != self.hi, axis=1) > 1):
            raise ValueError('At most one interval cell per row is required')
        if self.lam <= 0:
            raise ValueError('Reference implementation requires positive ridge')
        self.c = (self.lo + self.hi) / 2
        self.s = np.max((self.hi - self.lo) / 2, axis=1)
        if np.any(self.c - self.s[:, None] * (self.lo != self.hi) != self.lo):
            raise ValueError('Dyadic exact midpoint representation required')
        self.j = np.argmax(self.lo != self.hi, axis=1)
        self.fixed = self.s == 0
        fixed_x = self.c[self.fixed]
        self.mf = fixed_x.T @ fixed_x / self.n + self.lam * np.eye(self.p)
        chol = np.linalg.cholesky(self.mf)
        self.t = np.round(np.linalg.inv(chol.T) * 2 ** 16) / 2 ** 16
        self.r0 = matvec(I(self.c), I(self.beta)) - I(self.y)
        self.ct = I(np.column_stack([matvec(I(self.c), I(self.t[:, j])).lo for j in range(self.p)]), np.column_stack([matvec(I(self.c), I(self.t[:, j])).hi for j in range(self.p)]))
        mf = []
        for j in range(self.p):
            row = []
            for k in range(self.p):
                row.append((self.ct[self.fixed, j] * self.ct[self.fixed, k]).sum() / self.n + self.lam * dot(I(self.t[:, j]), I(self.t[:, k])))
            mf.append(row)
        diagonal = []
        for j in range(self.p):
            off = sum((max(abs(float(mf[j][k].lo)), abs(float(mf[j][k].hi))) for k in range(self.p) if k != j))
            off = float(up(off * (1 + self.p * np.finfo(float).eps)))
            diagonal.append(float(down(mf[j][j].lo - off)))
        self.mu = min(diagonal)
        if self.mu <= 0:
            raise ValueError('Preconditioned fixed-row curvature could not be certified')
        self.hdiag = []
        for j in range(self.p):
            radius = I(self.s) * I(np.abs(self.t[self.j, j]))
            abscenter = np.maximum(np.abs(self.ct[:, j].lo), np.abs(self.ct[:, j].hi))
            bound = (I(abscenter) + radius).square().sum() / self.n + self.lam * dot(I(self.t[:, j]), I(self.t[:, j]))
            self.hdiag.append(float(bound.hi))
        self.hdiag = np.array(self.hdiag)
        self.gradient_box = self._gradient_box()
        self.gradient_upper = float((self.gradient_box.square().sum() / self.mu).hi)
        self.direct_upper = self._direct_upper()
        self.initial_upper = min(self.gradient_upper, self.direct_upper)
        radius = np.sqrt(self.initial_upper / self.mu)
        self.radius = np.ceil(radius * 2 ** 16) / 2 ** 16
        while Q(float(self.radius)) ** 2 * Q(self.mu) < Q(self.initial_upper):
            self.radius += 2 ** (-16)
        self.best_lower = 0.0
        self.best_witness = None
        self.calls = 0
        self.cache = {}

    def _gradient_box(self):
        out = []
        s = I(self.s)
        bj = I(self.beta[self.j])
        for j in range(self.p):
            tj = I(self.t[self.j, j])
            center = self.ct[:, j]
            a = s.square() * tj * bj
            b = s * (tj * self.r0 + center * bj)
            c = center * self.r0
            out.append(quadratic_range(a, b, c).sum() / self.n + self.lam * dot(I(self.t[:, j]), I(self.beta)))
        return I([float(x.lo) for x in out], [float(x.hi) for x in out])

    def loss(self, x, theta, weights_denominator=None):
        den = self.n if weights_denominator is None else weights_denominator
        residual = matvec(I(x), I(theta)) - I(self.y if len(x) == self.n else self.y[self.fixed])
        return residual.square().sum() / den + self.lam * dot(I(theta), I(theta))

    def _direct_upper(self):
        candidate = quadratic_range(I(self.s).square() * I(self.beta[self.j]).square(), 2 * I(self.s) * I(self.beta[self.j]) * self.r0, self.r0.square())
        maximum = I(candidate.hi).sum() / self.n + self.lam * dot(I(self.beta), I(self.beta))
        xf = self.c[self.fixed]
        yf = self.y[self.fixed]
        theta = np.linalg.solve(self.mf, xf.T @ yf / self.n)
        loss = (matvec(I(xf), I(theta)) - I(yf)).square().sum() / self.n + self.lam * dot(I(theta), I(theta))
        residual = matvec(I(xf), I(theta)) - I(yf)
        grad = []
        for j in range(self.p):
            grad.append((I(xf[:, j]) * residual).sum() / self.n + self.lam * I(theta[j]))
        grad_i = I([float(g.lo) for g in grad], [float(g.hi) for g in grad])
        optimum_lower = loss - grad_i.square().sum() / self.lam
        return max(0.0, float((maximum - optimum_lower).hi))

    def evaluate(self, z):
        key = tuple(z)
        if key in self.cache:
            return self.cache[key]
        self.calls += 1
        v = matvec(I(self.t), I(z))
        xv = matvec(I(self.c), v)
        vj = v[self.j]
        bj = I(self.beta[self.j])
        s = I(self.s)
        a = s.square() * (2 * bj * vj - vj.square())
        b = 2 * s * (bj * xv + vj * self.r0 - vj * xv)
        c = 2 * self.r0 * xv - xv.square()
        upper = I(quadratic_max_upper(a, b, c)).sum() / self.n + self.lam * (2 * dot(I(self.beta), v) - v.square().sum())
        value = float(upper.hi)
        if not np.isfinite(value):
            raise FloatingPointError('Nonfinite row-oracle bound')
        if value > self.best_lower or self.best_witness is None:
            vf = self.t @ np.asarray(z)
            xvf = self.c @ vf
            r0f = self.c @ self.beta - self.y
            af = self.s ** 2 * (2 * self.beta[self.j] * vf[self.j] - vf[self.j] ** 2)
            bf = 2 * self.s * (self.beta[self.j] * xvf + vf[self.j] * r0f - vf[self.j] * xvf)
            zz = np.where(bf >= 0, 1.0, -1.0)
            mask = af < 0
            zz[mask] = np.clip(-bf[mask] / (2 * af[mask]), -1, 1)
            x = self.c.copy()
            indices = np.arange(self.n)
            x[indices, self.j] = np.clip(x[indices, self.j] + self.s * zz, self.lo[indices, self.j], self.hi[indices, self.j])
            matrix = x.T @ x / self.n + self.lam * np.eye(self.p)
            theta = np.linalg.solve(matrix, x.T @ self.y / self.n)
            lower = float((self.loss(x, self.beta) - self.loss(x, theta)).lo)
            if lower > self.best_lower:
                self.best_lower = lower
                self.best_witness = {'z': list(z), 'completion_coordinate': zz.tolist(), 'completion_values': x[indices, self.j].tolist(), 'theta': theta.tolist(), 'regret_lower': lower}
        self.cache[key] = value
        return value

    def node_upper(self, lo, hi, cap):
        maximum = max((self.evaluate(z) for z in product(*zip(lo, hi))))
        radius = (I(hi) - I(lo)) / 2
        error = (I(self.hdiag) * radius.square()).sum()
        return min(cap, float((I(maximum) + error).hi))

    def run(self, relative_tolerance=0.01, absolute_tolerance=1e-09, max_nodes=12000, time_limit=60, record_certificate=False):
        started = time.monotonic()
        lo = tuple([-self.radius] * self.p)
        hi = tuple([self.radius] * self.p)
        self.evaluate(np.zeros(self.p))
        upper = self.node_upper(lo, hi, self.initial_upper)
        counter = 0
        heap = [(-upper, counter, lo, hi)]
        expanded = 0
        reason = 'tolerance'
        tree = [{'id': 0, 'parent': None, 'lo': lo, 'hi': hi, 'upper': upper, 'children': []}]
        while heap:
            upper = max(self.best_lower, -heap[0][0])
            if upper - self.best_lower <= max(absolute_tolerance, relative_tolerance * self.best_lower):
                break
            if expanded >= max_nodes:
                reason = 'node_limit'
                break
            if time.monotonic() - started >= time_limit:
                reason = 'time_limit'
                break
            negative, node_id, lo, hi = heapq.heappop(heap)
            if -negative <= self.best_lower:
                continue
            widths = np.array(hi) - lo
            j = int(np.argmax(self.hdiag * widths ** 2))
            mid = (lo[j] + hi[j]) / 2
            lowhi = list(hi)
            lowhi[j] = mid
            highlo = list(lo)
            highlo[j] = mid
            for child_lo, child_hi in ((lo, tuple(lowhi)), (tuple(highlo), hi)):
                child_upper = self.node_upper(child_lo, child_hi, -negative)
                counter += 1
                tree[node_id]['children'].append(counter)
                tree.append({'id': counter, 'parent': node_id, 'lo': child_lo, 'hi': child_hi, 'upper': child_upper, 'children': []})
                if child_upper > self.best_lower:
                    heapq.heappush(heap, (-child_upper, counter, child_lo, child_hi))
            expanded += 1
        upper = max(self.best_lower, -heap[0][0] if heap else self.best_lower)
        self.search_tree = tree
        result = {'status': 'PASS', 'stop_reason': reason, 'n': self.n, 'p': self.p, 'uncertain_cells': int(np.sum(self.s > 0)), 'lower': self.best_lower, 'upper': upper, 'relative_gap': (upper - self.best_lower) / max(self.best_lower, 1e-300), 'direct_upper': self.direct_upper, 'gradient_rectangle_upper': self.gradient_upper, 'mu_preconditioned': self.mu, 'root_radius': self.radius, 'nodes_expanded': expanded, 'open_nodes': len(heap), 'row_oracle_calls': self.calls, 'seconds': time.monotonic() - started, 'witness': self.best_witness, 'certificate_arithmetic': 'float64 intervals with outward elementary operations and conservative finite-sum error bounds'}
        if record_certificate:
            result['certificate'] = {'lower_table': self.lo.tolist(), 'upper_table': self.hi.tolist(), 'response': self.y.tolist(), 'beta': self.beta.tolist(), 'lambda': self.lam, 'preconditioner': self.t.tolist(), 'hdiag_upper': self.hdiag.tolist(), 'gradient_box_lower': self.gradient_box.lo.tolist(), 'gradient_box_upper': self.gradient_box.hi.tolist(), 'initial_upper': self.initial_upper, 'nodes': tree, 'points': [{'z': list(z), 'upper': v} for z, v in self.cache.items()]}
        return result


==> anc/code/edge_polynomial.py <==
"""Exact integer Bernstein bounds on univariate row-edge polynomials."""
import os
for name in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[name]='1'
from pathlib import Path
from fractions import Fraction as F
from math import comb,lcm
import sys,json,time,argparse
B=Path(__file__).resolve().parent
import numpy as np,psutil
from observed_anchor import float_up

def multiply(a,b):
    out={}
    for k,v in a.items():
        for q,w in b.items():
            key=tuple(sorted(k+q));out[key]=out.get(key,F(0))+v*w
    return {k:v for k,v in out.items() if v}

def zeta(a,k):
    for j in range(k):
        step=1<<j;view=a.reshape(-1,2*step)
        view[:,step:]+=view[:,:step]
    return a

def edge_upper(poly,k,tolerance=F(1,10**11),max_depth=24,residual=None,domain=None):
    den=lcm(*(v.denominator for v in poly.values()))
    coeff={key:int(value*den) for key,value in poly.items()}
    vertex=np.zeros(1<<k,dtype=object)
    for key,value in coeff.items():vertex[sum(1<<j for j in set(key))]+=value
    zeta(vertex,k)
    if residual is None:
        bestq=F(max(vertex),den)
    else:
        assert domain is not None and len(residual)==k+1 and domain[0]<=domain[1]
        rd=lcm(*(F(v).denominator for v in list(residual)+list(domain)))
        ri=[int(F(v)*rd) for v in residual];dl,dh=[int(F(v)*rd) for v in domain]
        rv=np.full(1<<k,ri[0],dtype=object)
        codes=np.arange(1<<k,dtype=np.uint32)
        for j in range(k):rv+=((codes>>j)&1).astype(object)*ri[j+1]
        valid=np.fromiter((dl<=v<=dh for v in rv),bool,len(rv))
        bestq=F(max(vertex[valid]),den) if np.any(valid) else -F(sum(abs(v) for v in coeff.values()),den)
    final=bestq;counts=0;maxdepth=0
    for free in range(k):
        keep=[j for j in range(k) if j!=free];loc={j:i for i,j in enumerate(keep)}
        power=np.zeros((5,1<<(k-1)),dtype=object)
        for key,value in coeff.items():
            degree=key.count(free);mask=sum(1<<loc[j] for j in set(key) if j!=free)
            power[degree,mask]+=value
        for row in power:zeta(row,k-1)
        local_den=den
        if residual is not None:
            codes=np.arange(1<<(k-1),dtype=np.uint32);base=np.full(len(codes),ri[0],dtype=object)
            for j,physical in enumerate(keep):base+=((codes>>j)&1).astype(object)*ri[physical+1]
            slope=ri[free+1]
            if slope:
                span_den=abs(slope)
                left=np.maximum(0,dl-base if slope>0 else base-dh)
                right=np.minimum(span_den,dh-base if slope>0 else base-dl)
                valid=np.fromiter((a<=b for a,b in zip(left,right)),bool,len(base))
                if not np.any(valid):continue
                left=left[valid];right=right[valid];power=power[:,valid];width=right-left
                shifted=np.zeros_like(power)
                for degree in range(5):
                    for exponent in range(degree,5):
                        shifted[degree]+=power[exponent]*comb(exponent,degree)*left**(exponent-degree)*width**degree*span_den**(4-exponent)
                power=shifted;local_den*=span_den**4
            else:
                valid=np.fromiter((dl<=v<=dh for v in base),bool,len(base))
                if not np.any(valid):continue
                power=power[:,valid]
        bern=np.zeros_like(power)
        for q in range(5):
            for a in range(q+1):bern[q]+=power[a]*(comb(q,a)*12//comb(4,a))
        stack=[(bern,local_den*12,0)]
        while stack:
            control,scale,depth=stack.pop();ub=np.max(control,axis=0)
            leaflower=max(max(control[0]),max(control[-1]));bestq=max(bestq,F(leaflower,scale))
            cutoff=(bestq+tolerance)*scale
            active=np.fromiter((v>cutoff for v in ub),dtype=bool,count=len(ub))
            if np.any(~active):final=max(final,F(max(ub[~active]),scale))
            if not np.any(active):continue
            control=control[:,active];counts+=control.shape[1];maxdepth=max(maxdepth,depth)
            if depth>=max_depth or counts>1000000:
                final=max(final,F(max(ub[active]),scale));continue
            a,b,c,d,e=control
            center=a+4*b+6*c+4*d+e
            left=np.array([16*a,8*(a+b),4*(a+2*b+c),2*(a+3*b+3*c+d),center],dtype=object)
            right=np.array([center,2*(b+3*c+3*d+e),4*(c+2*d+e),8*(d+e),16*e],dtype=object)
            stack.extend([(left,scale*16,depth+1),(right,scale*16,depth+1)])
    return max(final,bestq),dict(binary_vertices=1<<k,edges=k*(1<<(k-1)),subdivided_edges=counts,maximum_depth=maxdepth,lower=float(bestq))



==> anc/code/epsilon_audit.py <==
'Independent exact audit of the v76 nonzero-residual receipts.\n\nImports no optimization/certificate implementation and runs no search.  All\nproof checks use fractions.Fraction on the actual saved JSON numbers.  The\nanalytic optimum is an additional final check, never a substitute for the\npoint, node-bound, and binary-cover proofs.\n'
from __future__ import annotations
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
import argparse
from collections import Counter
from fractions import Fraction as Q
import json
from math import isqrt
from pathlib import Path
import traceback
BASE = Path(__file__).resolve().parent
ZERO = Q(0)

class AuditFailure(AssertionError):
    pass

def require(condition, message):
    if not condition:
        raise AuditFailure(message)

def qvector(values):
    return [Q(value) for value in values]

def qmatrix(values):
    return [qvector(row) for row in values]

def dot(left, right):
    require(len(left) == len(right), 'Dot-product dimension mismatch')
    return sum((a * b for a, b in zip(left, right)), ZERO)

def scalar_quadratic_range(a, b, c):
    """Exact extrema of a*z^2+b*z+c on [-1,1]."""
    values = [a - b + c, a + b + c]
    if a:
        stationary = -b / (2 * a)
        if -1 < stationary < 1:
            values.append(c - b * b / (4 * a))
    return (min(values), max(values))

def scalar_row_max(candidate_center, comparator_center, candidate_generator, comparator_generator):
    """Direct original-row residual difference; no planar oracle imported."""
    return scalar_quadratic_range(candidate_generator ** 2 - comparator_generator ** 2, 2 * (candidate_center * candidate_generator - comparator_center * comparator_generator), candidate_center ** 2 - comparator_center ** 2)[1]

def interval_product(left, right):
    values = [a * b for a in left for b in right]
    return (min(values), max(values))

def original_loss(table, responses, theta, ridge):
    require(len(table) == len(responses), 'Loss row count mismatch')
    return sum(((dot(row, theta) - response) ** 2 for row, response in zip(table, responses)), ZERO) / len(responses) + ridge * dot(theta, theta)

def sparse_covariance(center, widths, average_endpoints=False):
    """Compute actual full original covariance using sparse row products."""
    n, p = (len(center), len(center[0]))
    answer = [[ZERO for _ in range(p)] for _ in range(p)]
    for row, radius in zip(center, widths):
        nonzero = [(j, value) for j, value in enumerate(row) if value]
        for j, a in nonzero:
            for k, b in nonzero:
                answer[j][k] += a * b / n
        if average_endpoints:
            for j, value in enumerate(radius):
                answer[j][j] += value * value / n
    return answer

def read_input_conditions(certificate):
    lo, hi = (qmatrix(certificate['lo']), qmatrix(certificate['hi']))
    y, beta = (qvector(certificate['y']), qvector(certificate['beta']))
    n, p, m, root = (len(y), len(beta), 64, 8)
    ridge = Q(certificate['lambda'])
    require(n == 128 and p == 65 and (len(lo) == len(hi) == n), 'Frozen dimensions failed')
    require(all((len(row) == p for row in lo + hi)), 'Input dimensions failed')
    require(beta == [Q(1)] + [ZERO] * m and ridge == Q(1, 2), 'Candidate or ridge changed')
    alpha = lo[m][0]
    require(alpha == Q(1, 32), 'Coupling is not frozen alpha=1/32')
    delta = y[m] - alpha
    require(delta in (Q(0), Q(1, 2 ** 15), Q(1, 2 ** 14), Q(1, 2 ** 13), Q(1, 2 ** 12)), 'Residual is not one of the frozen levels')
    columns = set()
    for i in range(n):
        el, eh = ([ZERO] * p, [ZERO] * p)
        if i < m:
            el[0], eh[0], ey = (Q(3, 4), Q(5, 4), Q(2))
        else:
            j = i - m
            el[0] = eh[0] = alpha
            el[j + 1], eh[j + 1] = (Q(root), Q(2 * root))
            ey = alpha + (1 if j < 32 else -1) * delta
        require(lo[i] == el and hi[i] == eh and (y[i] == ey), 'Original interval/response mismatch at row ' + str(i))
        changing = [j for j in range(p) if lo[i][j] != hi[i][j]]
        require(len(changing) == 1, 'Each row must have one independent cell')
        columns.update(changing)
    require(columns == set(range(p)), 'Every column must remain uncertain')
    center = [[(a + b) / 2 for a, b in zip(lrow, hrow)] for lrow, hrow in zip(lo, hi)]
    widths = [[(b - a) / 2 for a, b in zip(lrow, hrow)] for lrow, hrow in zip(lo, hi)]
    gradient = [ridge * b for b in beta]
    for row, response in zip(center, y):
        residual = dot(row, beta) - response
        for j, value in enumerate(row):
            if value:
                gradient[j] += value * residual / n
    expected_gradient = [ZERO] + [-(1 if j < 32 else -1) * 3 * delta / 32 for j in range(m)]
    require(gradient == expected_gradient, 'Perturbed midpoint gradient failed')
    require(bool(any(gradient)) == bool(delta), 'Midpoint-fit status failed')
    determinant_lower = Q(3, 4) * Q(root) ** m
    require(determinant_lower > 0, 'Uniform full-rank minor failed')
    return dict(lo=lo, hi=hi, y=y, beta=beta, ridge=ridge, n=n, p=p, m=m, root=root, alpha=alpha, delta=delta, center=center, widths=widths, gradient=gradient, determinant_lower=determinant_lower)

def verify_structure_and_analytic(data, certificate, wrapper, result):
    n, p, m = (data['n'], data['p'], data['m'])
    alpha, delta, ridge = (data['alpha'], data['delta'], data['ridge'])
    rec = certificate['structural_receipt']
    require(certificate['method'] == 'nonzero_residual_energy' and certificate['basis_kind'] == 'fixed_e0', 'Fixed-direction method failed')
    require(Q(certificate['rho']) == 0 and Q(certificate['gamma']) == 1 and (Q(certificate['anchor_error']) == 0), 'Actual-metric objective failed')
    require(certificate['search_values_include_additive_tail'] is True and result['search_values_include_additive_tail'] is True, 'Point/tail convention failed')
    transform, retained = (qmatrix(certificate['T']), qmatrix(certificate['R']))
    require(len(transform) == len(retained) == p and all((len(row) == p for row in transform)) and all((len(row) == 1 for row in retained)), 'Actual T/R dimensions failed')
    scale = transform[0][0]
    require(scale > 0 and all((transform[i][j] == scale * int(i == j) for i in range(p) for j in range(p))), 'Actual scalar T failed')
    require(retained == [[Q(1)]] + [[ZERO] for _ in range(m)], 'Actual fixed Q=e0 failed')
    direction = [scale] + [ZERO] * m
    mu, nu = (Q(certificate['mu']), Q(certificate['nu']))
    require(0 < mu <= ridge * scale * scale <= nu, 'Ridge metric enclosure failed')
    require(qvector(certificate['theta_bar']) == [ZERO] * p and qvector(certificate['theta_c']) == [ZERO] * p and (Q(certificate['C_safe']) == ridge), 'Ridge-only anchor failed')
    low = high = ridge
    for i in range(m):
        c, s = (data['center'][i][0], data['widths'][i][0])
        lower, upper = scalar_quadratic_range(s * s, 2 * s * (c - 1), c * c - 2 * c)
        low += lower / n
        high += upper / n
    require(low == 0 and high == Q(1, 32), 'Uniform signal gradient failed')
    G = max(abs(low), abs(high))
    kappa = ridge + sum((data['lo'][i][0] ** 2 / n for i in range(m)), ZERO)
    a2 = sum((data['lo'][i][0] ** 2 / n for i in range(m, n)), ZERO)
    epsilon2 = sum(((dot(row, data['beta']) - response) ** 2 / n for row, response in zip(data['center'][m:], data['y'][m:])), ZERO)
    require(kappa == Q(25, 32) and a2 == alpha ** 2 / 2 and (epsilon2 == delta ** 2 / 2), 'Original-data structural constants failed')
    ae = alpha * delta / 2
    require(ae ** 2 == a2 * epsilon2, 'Exact a times epsilon identity failed')
    radius_original = (G + ae) / kappa
    eta = (delta + alpha * radius_original) ** 2 / 2
    require(radius_original == (1 + 16 * alpha * delta) / 25, 'Original radius identity failed')
    expected = {'m': m, 'n': n, 'p': p, 'alpha': alpha, 'delta': delta, 'lambda': ridge, 'G': G, 'kappa': kappa, 'a_squared': a2, 'epsilon_squared': epsilon2, 'a_times_epsilon': ae, 'original_projection_radius': radius_original, 'tail_error': eta, 'scalar_T': scale, 'basis_sign': Q(1)}
    for key, value in expected.items():
        require(Q(rec[key]) == value, 'Structural receipt mismatch: ' + key)
    require(qvector(rec['midpoint_gradient']) == data['gradient'], 'Saved midpoint gradient failed')
    require(rec['candidate_is_perturbed_midpoint_fit'] == (delta == 0) and rec['automatic_direction_recovery_claimed'] is False, 'Candidate/direction disclosure failed')
    require(rec['retained_direction_source'] == 'fixed_original_e0_from_declared_mechanism', 'Fixed direction source failed')
    require(Q(certificate['tail_error']) == eta and Q(result['tail_error']) >= eta and (Q(result['anchor_error']) == 0), 'Tail reporting failed')
    require(rec['signal_rows'] == [0, m] and rec['nuisance_rows'] == [m, n] and (rec['row_ranges_are_half_open'] is True), 'Row partition failed')
    exact_coordinate = radius_original / scale
    units = exact_coordinate * 2 ** 20
    rounded = Q((units.numerator + units.denominator - 1) // units.denominator, 2 ** 20)
    require(Q(rec['exact_coordinate_radius']) == exact_coordinate and Q(rec['rounded_coordinate_radius']) == rounded and (Q(certificate['coordinate_radius']) == rounded), 'Exact/outward rounded root failed')
    require(Q(rec['actual_original_root_radius']) == scale * rounded >= radius_original, 'Actual physical root failed')
    original_cap = Q(certificate['original_gradient_upper'])
    require(original_cap >= scale ** 2 * (G * G + delta * delta) / mu, 'Original transformed-gradient cap failed')
    require(Q(certificate['initial_upper']) >= original_cap + eta, 'Initial cap failed')
    require(Q(certificate['B0_squared']) == 2 + (alpha * alpha + delta * delta) / 2, 'Original anchor residual energy failed')
    H = G * G / (kappa + alpha * alpha / 10) + 2 * delta * delta / 5
    V = G * G / (kappa + alpha * alpha / 2)
    require(H == Q(5) / (4000 + 512 * alpha * alpha) + 2 * delta * delta / 5 and V == Q(1) / (800 + 512 * alpha * alpha), 'Analytic endpoint identity failed')
    require(0 < H - V <= eta, 'Independent analytic reduction/tail failed')
    fractions = result['analytic']['fraction']
    analytic_expected = {'delta': delta, 'epsilon_squared': epsilon2, 'a_squared': a2, 'a_times_epsilon': ae, 'G': G, 'kappa': kappa, 'original_projection_radius': radius_original, 'tail_error': eta, 'exact_original_H': H, 'exact_retained_V': V, 'actual_reduction_gap': H - V, 'original_gradient_cap': Q(1, 512) + 2 * delta * delta}
    for key, value in analytic_expected.items():
        require(Q(fractions[key]) == value, 'Analytic field failed: ' + key)
    return dict(direction=direction, eta=eta, radius=rounded, original_cap=original_cap, H=H, V=V, epsilon_squared=epsilon2)

def verify_points_nodes_witness(data, certificate, result, constants):
    n, p = (data['n'], data['p'])
    direction, eta = (constants['direction'], constants['eta'])
    ridge, beta = (data['ridge'], data['beta'])
    coordinate_radius = constants['radius']
    rows = []
    for center, widths, response in zip(data['center'], data['widths'], data['y']):
        index = next((j for j, value in enumerate(widths) if value))
        rows.append((dot(center, beta) - response, widths[index] * beta[index], dot(center, direction), widths[index] * direction[index]))
    linear_ridge = ridge * dot(beta, direction)
    curvature_ridge = ridge * dot(direction, direction)

    def exact_point(z):
        value = 2 * linear_ridge * z - curvature_ridge * z * z
        for a, ga, projection, generator in rows:
            value += scalar_row_max(a, a - z * projection, ga, ga - z * generator) / n
        return value + eta
    points = {}
    exact_values = {}
    for number, point in enumerate(certificate['points']):
        zvalues = qvector(point['z'])
        require(len(zvalues) == 1, 'Saved point has incorrect rank')
        z = zvalues[0]
        require(-coordinate_radius <= z <= coordinate_radius, 'Saved point lies outside its physical search root')
        require(z not in points, 'Duplicate point coordinate in saved cache')
        value = exact_point(z)
        require(Q(point['lower']) <= value <= Q(point['upper']), 'Original scalar-row point enclosure failed: ' + str(number))
        points[z] = point
        exact_values[z] = value
    require(points, 'No saved point values')
    require(result['points'] == len(points), 'Result/cache point count mismatch')
    best_search = max((Q(point['lower']) for point in points.values()))
    require(Q(result['search_lower']) == best_search, 'Reported best search lower does not equal saved point cache')
    hdiag = qvector(certificate['hdiag'])
    require(len(hdiag) == 1, 'Unexpected curvature-diagonal rank')
    exact_curvature = curvature_ridge + sum(((abs(projection) + abs(generator)) ** 2 / n for _, _, projection, generator in rows), ZERO)
    require(hdiag[0] >= exact_curvature > 0, 'Original-objective curvature diagonal is not valid')
    mode = certificate['search_bound']
    require(mode in ('adaptive', 'center'), 'Unknown node-bound mode')
    nodes = certificate['nodes']
    require(nodes, 'Certificate has no search tree')
    incoming = Counter()
    terminal = []
    bound_counts = Counter()
    for index, node in enumerate(nodes):
        require(node['id'] == index, 'Node IDs are not canonical indices')
        lvalues, uvalues = (qvector(node['lo']), qvector(node['hi']))
        require(len(lvalues) == len(uvalues) == 1, 'Node is not rank one')
        lower, upper = (lvalues[0], uvalues[0])
        require(lower < upper, 'Empty/degenerate saved node')
        center, radius = ((lower + upper) / 2, (upper - lower) / 2)
        require(center in points, 'Node center missing from saved point cache')
        if index == 0:
            require(node['parent'] is None and lower == -coordinate_radius and (upper == coordinate_radius), 'Root does not equal saved root')
            parent_cap = Q(certificate['initial_upper'])
        else:
            parent = node['parent']
            require(isinstance(parent, int) and 0 <= parent < index, 'Invalid/cyclic node parent')
            parent_cap = Q(nodes[parent]['upper'])
        gradient_low = gradient_high = 2 * linear_ridge - 2 * curvature_ridge * center
        for a, ga, projection, generator in rows:
            residual_center = a - center * projection
            residual_radius = abs(ga - center * generator)
            product_low, product_high = interval_product((residual_center - residual_radius, residual_center + residual_radius), (projection - abs(generator), projection + abs(generator)))
            gradient_low += 2 * product_low / n
            gradient_high += 2 * product_high / n
        center_bound = Q(points[center]['upper']) + max(abs(gradient_low), abs(gradient_high)) * radius
        valid_bounds = {'parent_cap': parent_cap, 'center_gradient': center_bound}
        if mode != 'center':
            require(lower in points and upper in points, 'Corner interpolation endpoint missing from point cache')
            valid_bounds['corner_interpolation'] = max(Q(points[lower]['upper']), Q(points[upper]['upper'])) + hdiag[0] * radius ** 2
        saved_upper = Q(node['upper'])
        best_bound = min(valid_bounds.values())
        require(saved_upper >= best_bound, 'No verified bound justifies node upper: ' + str(index))
        require(saved_upper <= parent_cap, 'Node upper violates its saved parent cap: ' + str(index))
        for name, value in valid_bounds.items():
            if value == best_bound:
                bound_counts[name] += 1
        children = node['children']
        require(isinstance(children, list) and len(children) in (0, 2), 'Node must have zero or two children')
        if not children:
            terminal.append(saved_upper)
            continue
        left_id, right_id = children
        require(isinstance(left_id, int) and isinstance(right_id, int) and (index < left_id < right_id < len(nodes)), 'Invalid binary child IDs')
        left, right = (nodes[left_id], nodes[right_id])
        require(left['parent'] == right['parent'] == index, 'Child/parent linkage mismatch')
        require(qvector(left['lo']) == [lower] and qvector(left['hi']) == [center] and (qvector(right['lo']) == [center]) and (qvector(right['hi']) == [upper]), 'Binary children do not exactly partition parent interval')
        incoming[left_id] += 1
        incoming[right_id] += 1
    require(incoming.get(0, 0) == 0 and all((incoming[index] == 1 for index in range(1, len(nodes)))), 'Tree has orphan or multiply covered nodes')
    require(terminal and len(nodes) == 2 * result['nodes'] + 1, 'Terminal or expanded-node count mismatch')
    terminal_upper = max(terminal)
    search_upper = Q(result['search_upper'])
    require(search_upper >= max(terminal_upper, best_search), 'Final search upper does not bound every terminal leaf')
    require(Q(result['search_error']) >= search_upper - best_search, 'Reported search-error budget is rounded below its exact value')
    witness = certificate['witness']
    require(isinstance(witness, dict), 'No original full-table witness')
    table, theta = (qmatrix(witness['x']), qvector(witness['theta']))
    require(len(table) == n and len(theta) == p and all((len(row) == p for row in table)), 'Original witness dimensions are wrong')
    for i, (lrow, row, hrow) in enumerate(zip(data['lo'], table, data['hi'])):
        require(all((a <= v <= b for a, v, b in zip(lrow, row, hrow))), 'Original witness violates row interval ' + str(i))
    require(len(witness['z']) == 1 and Q(witness['z'][0]) in points, 'Original witness does not reference a saved retained point')
    witness_regret = original_loss(table, data['y'], beta, ridge) - original_loss(table, data['y'], theta, ridge)
    witness_lower = Q(witness['regret_lower'])
    require(witness_lower <= witness_regret, 'Saved original witness lower exceeds exact original ridge loss')
    feasible_lower = max(ZERO, witness_lower, best_search - eta)
    require(Q(result['lower']) <= feasible_lower, 'Final lower lacks an independently feasible justification')
    proof_upper = min(constants['original_cap'], terminal_upper)
    require(Q(result['upper']) >= proof_upper, 'Final upper is below the independently proved tree/cap upper')
    require(Q(result['lower']) <= constants['H'] <= Q(result['upper']), 'Final certificate excludes independent analytic H')
    return dict(point_count=len(points), node_count=len(nodes), terminal_count=len(terminal), mode=mode, bound_minimizers=dict(bound_counts), exact_terminal_upper=str(terminal_upper), independent_original_upper=str(proof_upper), exact_original_witness_regret=str(witness_regret), feasible_lower_justification=str(feasible_lower), exact_point_original_values_verified=True, every_node_upper_verified=True, complete_binary_coverage_verified=True, all_terminal_uppers_verified=True, original_full_witness_verified=True)

def main():
    import hashlib
    import psutil
    psutil.Process().cpu_affinity([4])
    payload = json.loads((BASE / 'epsilon_results.json').read_text(encoding='utf-8'))
    require(payload['status'] == 'completed', 'Queue is not complete')
    require(hashlib.sha256((BASE / 'epsilon_protocol.md').read_bytes()).hexdigest() == payload['protocol_sha256'], 'Frozen protocol changed during execution')
    reports = []
    for entry in payload['results']:
        report = {'condition': entry['condition'], 'delta_fraction': entry['delta_fraction']}
        try:
            require(entry['status'] == 'PASS', 'Queue condition was not PASS')
            wrapper = json.loads((BASE / entry['certificate_path']).read_text(encoding='utf-8'))
            result, certificate = (wrapper['result'], wrapper['result']['certificate'])
            data = read_input_conditions(certificate)
            constants = verify_structure_and_analytic(data, certificate, wrapper, result)
            tree = verify_points_nodes_witness(data, certificate, result, constants)
            report.update({'status': 'PASS', 'audit_type': 'independent_Fraction_original_data_and_complete_tree', 'imports_solver_implementation': False, 'epsilon_squared': str(constants['epsilon_squared']), 'tail_error': str(constants['eta']), 'exact_original_H': str(constants['H']), 'exact_retained_V': str(constants['V']), 'candidate_is_perturbed_midpoint_fit': data['delta'] == 0, 'full_rank_minor_uniform_lower': str(data['determinant_lower']), 'all_original_input_and_structural_conditions_verified': True, **tree})
        except Exception as error:
            report.update({'status': 'ERROR', 'error': str(error), 'traceback': traceback.format_exc()})
        reports.append(report)
    output = {'status': 'PASS' if all((x['status'] == 'PASS' for x in reports)) else 'ERROR', 'imports_solver_implementation': False, 'logical_cpu_affinity': [4], 'reports': reports}
    (BASE / 'epsilon_independent_audit.json').write_text(json.dumps(output, ensure_ascii=False, indent=2, allow_nan=False), encoding='utf-8')
    print(json.dumps(output, ensure_ascii=False, allow_nan=False), flush=True)
    return 0 if output['status'] == 'PASS' else 1
if __name__ == '__main__':
    raise SystemExit(main())


==> anc/code/epsilon_energy.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Fixed-direction nonzero-residual extension of the v75 mechanism.'
import os
for _key in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS', 'VECLIB_MAXIMUM_THREADS'):
    os.environ[_key] = '1'
import sys
sys.dont_write_bytecode = True
from fractions import Fraction as Q
from pathlib import Path
import numpy as np
BASE = Path(__file__).resolve().parent
V74 = MODULE_DIR
V75 = MODULE_DIR
from residual_energy import structure_problem
from observed_anchor import ObservedAnchor, AnchorSearch, I, mm, matvec, transpose, float_up, float_down, qdot
from moment_tail import MomentSearch

def epsilon_problem(delta):
    delta = Q(delta)
    if delta < 0 or Q(float(delta)) != delta:
        raise ValueError('delta must be a nonnegative binary64 dyadic')
    lo, hi, y, beta, lam = structure_problem(64, Q(1, 32))
    y[64:96] += float(delta)
    y[96:] -= float(delta)
    return (lo, hi, y, beta, lam)

def analytic(delta):
    d, a = (Q(delta), Q(1, 32))
    r = (1 + 16 * a * d) / 25
    eta = (d + a * r) ** 2 / 2
    h = Q(5) / (4000 + 512 * a * a) + 2 * d * d / 5
    v = Q(1) / (800 + 512 * a * a)
    values = {'delta': d, 'epsilon_squared': d * d / 2, 'a_squared': a * a / 2, 'a_times_epsilon': a * d / 2, 'G': Q(1, 32), 'kappa': Q(25, 32), 'original_projection_radius': r, 'tail_error': eta, 'exact_original_H': h, 'exact_retained_V': v, 'actual_reduction_gap': h - v, 'original_gradient_cap': Q(1, 512) + 2 * d * d}
    return {'fraction': {k: str(vv) for k, vv in values.items()}, 'numeric': {k: float(vv) for k, vv in values.items()}, 'epsilon': float(d) / np.sqrt(2.0), 'epsilon_exact_expression': str(d) + '/sqrt(2)', 'candidate_is_perturbed_midpoint_fit': not bool(d), 'retained_direction_source': 'fixed_original_e0_from_declared_mechanism'}

def verify_inputs(a, delta, retained):
    inputs = epsilon_problem(delta)
    for name, actual, expected in zip(('lo', 'hi', 'y', 'beta'), (a.lo, a.hi, a.y, a.beta), inputs[:4]):
        if not np.array_equal(actual, expected):
            raise ValueError('Declared original-data family mismatch: ' + name)
    if Q(a.lam) != Q(1, 2) or a.anchor_type != 'observed' or np.any(a.anchor_rows):
        raise ValueError('Require ridge-only observed anchor, lambda=1/2')
    scale = Q(float(a.t[0, 0]))
    if scale <= 0 or not np.array_equal(a.t, float(scale) * np.eye(a.p)):
        raise ValueError('Require positive actual scalar dyadic transform')
    required = np.zeros((a.p, 1))
    required[0, 0] = 1.0
    if not np.array_equal(retained, required):
        raise ValueError('Require explicitly fixed Q=e0')
    gradient = [Q(a.lam) * Q(float(b)) for b in a.beta]
    for row, response in zip(a.c, a.y):
        residual = Q(float(row[0])) - Q(float(response))
        for j in np.flatnonzero(row):
            gradient[int(j)] += Q(float(row[j])) * residual / a.n
    expected_gradient = [Q(0)] + [-(1 if j < 32 else -1) * 3 * Q(delta) / 32 for j in range(64)]
    if gradient != expected_gradient:
        raise ArithmeticError('Exact midpoint-gradient identity failed')
    constants = analytic(delta)['fraction']
    physical = Q(constants['original_projection_radius'])
    exact_coordinate = physical / scale
    units = exact_coordinate * 2 ** 20
    rounded = Q((units.numerator + units.denominator - 1) // units.denominator, 2 ** 20)
    return {'certificate_type': 'verified_nonzero_residual_fixed_direction_family', 'm': 64, 'n': 128, 'p': 65, 'alpha': '1/32', 'delta': str(Q(delta)), 'lambda': '1/2', **{key: constants[key] for key in ('G', 'kappa', 'a_squared', 'epsilon_squared', 'a_times_epsilon', 'original_projection_radius', 'tail_error')}, 'epsilon_exact_expression': str(Q(delta)) + '/sqrt(2)', 'scalar_T': str(scale), 'basis_sign': '1', 'exact_coordinate_radius': str(exact_coordinate), 'rounded_coordinate_radius': str(rounded), 'actual_original_root_radius': str(scale * rounded), 'midpoint_gradient': [str(x) for x in gradient], 'candidate_is_perturbed_midpoint_fit': not bool(delta), 'automatic_direction_recovery_claimed': False, 'retained_direction_source': 'fixed_original_e0_from_declared_mechanism', 'signal_rows': [0, 64], 'nuisance_rows': [64, 128], 'row_ranges_are_half_open': True, 'all_input_cells_match_declared_family': True, 'full_column_rank_every_completion': True}

class EpsilonSearch(MomentSearch):
    """Reuse v74 oracle/tree, explicitly retain e0 rather than propose it."""

    def __init__(self, anchor, delta):
        self.a, self.rank, self.mode = (anchor, 1, 'adaptive')
        self.kind = 'fixed_e0'
        self.r = np.zeros((anchor.p, 1))
        self.r[0, 0] = 1.0
        self.structural_receipt = verify_inputs(anchor, delta, self.r)
        self.delta = Q(delta)
        self.H, self.qH, self.hmu = (I([[1.0]]), [[Q(1)]], 1.0)
        self.rho, self.qgamma, self.gamma = (0.0, Q(1), I(1.0))
        self.qtail = Q(self.structural_receipt['tail_error'])
        self.anchor_error = Q(0)
        self.K = mm(I(self.r.T), mm(anchor.metric, I(self.r)))
        qb = list(map(Q, anchor.beta))
        g0 = [qdot(row, qb) - v for row, v in zip(anchor.qG, anchor.qr)]
        self.tr = mm(I(anchor.t), I(self.r))
        self.bproj = mm(anchor.ct, I(self.r))
        self.linear = matvec(transpose(self.tr), I([float_down(v) for v in g0], [float_up(v) for v in g0]))
        pr = (I(anchor.width) * I(np.maximum(abs(self.tr[:, 0].lo), abs(self.tr[:, 0].hi))[anchor.cells])).sum(axis=1)
        bmax = np.maximum(abs(self.bproj[:, 0].lo), abs(self.bproj[:, 0].hi))
        self.hdiag = np.array([float((self.K[0, 0] + (I(bmax) + pr).square().sum() / anchor.n).hi)])
        self.radius = float(Q(self.structural_receipt['rounded_coordinate_radius']))
        self.initial_upper = float_up(Q(anchor.gradient_upper) + self.qtail)
        self.best_search, self.best_original, self.best_witness = (-np.inf, 0.0, None)
        self.cache, self.points, self.tree = ({}, [], [])

    def run(self, **kwargs):
        result = AnchorSearch.run(self, **kwargs)
        result.update({'method': 'nonzero_residual_energy', 'basis_kind': self.kind, 'structural_receipt': self.structural_receipt, 'search_values_include_additive_tail': True, 'analytic': analytic(self.delta)})
        if 'certificate' in result:
            result['certificate'].update({'method': 'nonzero_residual_energy', 'basis_kind': self.kind, 'hdiag': self.hdiag.tolist(), 'tail_error': str(self.qtail), 'anchor_error': '0', 'coordinate_radius': self.radius, 'search_bound': self.mode, 'initial_upper': self.initial_upper, 'original_gradient_upper': self.a.gradient_upper, 'structural_receipt': self.structural_receipt, 'search_values_include_additive_tail': True})
        return result


==> anc/code/epsilon_protocol.md <==
# Frozen nonzero-residual mechanism experiment

Frozen on 2026-10-28 (Asia/Shanghai), before any v76 epsilon search. This controlled construction extends the v75 original-data residual-energy mechanism. The v75 files remain unchanged.

## Conditions and estimand

Fix m=64, n=128, p=65, lambda=1/2, candidate beta=e0, retained original direction Q=e0, alpha=1/32, and all independent feature intervals exactly as in v75. Signal rows remain x_i=u_i e0, u_i in [3/4,5/4], y_i=2. Nuisance rows remain x_(64+j)=alpha e0+t_j e_j, t_j in [8,16]. Change only their responses to y_(64+j)=alpha+sigma_j delta, where sigma_j=+1 for j=1,...,32 and -1 for j=33,...,64.

The five predeclared conditions, in order, are delta in {0, 2^-15, 2^-14, 2^-13, 2^-12}. They are fixed from the theoretical tail budget, without pilot certificate outputs. All five are reported, including failure to meet a tail or final-width budget. No mask, candidate, coupling, response-sign pattern, or feature interval is selected from the results.

The fixed candidate is the midpoint ridge fit only in the delta=0 control. For delta>0 its nuisance midpoint-gradient entries equal -sigma_j*(3 delta/32), so it is not the perturbed midpoint fit. Q=e0 is explicitly retained from the mechanism design; the original automatic gradient proposal is not claimed to recover it after perturbation. The theorem permits a fixed candidate and retained direction.

## Exact theorem quantities

With w_i=1/128, nuisance candidate residual e_i=-sigma_j delta/sqrt(128),

- epsilon^2=delta^2/2 exactly, epsilon=delta/sqrt(2).
- a^2=alpha^2/2 exactly, a=alpha/sqrt(2).
- G=1/32 and kappa=25/32 are unchanged, computed from the signal rows.
- a epsilon=alpha delta/2, so R=(G+a epsilon)/kappa=(1+16 alpha delta)/25 is rational.
- eta=(epsilon+aR)^2=(delta+alpha R)^2/2 is rational.

For alpha=1/32, R=(1+delta/2)/25 and eta=[1/800+(1601/1600)delta]^2/2. The control and first three nonzero levels have eta<10^-6, while delta=2^-12 has eta>10^-6. This is a tail-only budget classification; a full-table feasible witness can make the final interval narrower than eta. The theorem adds eta to the retained upper and does not force a final width of eta.

In original coordinates, the full optimizer's projection lies in [-R,R]. The implementation uses the actual scalar dyadic ridge-anchor transform T=cI and fixed numerical basis R_num=e0, and rounds R/c upward to the 2^-20 coordinate grid. The theorem tail is evaluated at the full optimizer projection of size <=R, rather than at the slightly enlarged rounded root.

For an additional independent check, the balanced signs leave V_Q=1/(800+512 alpha^2) unchanged. The original optimum is H*=5/(4000+512 alpha^2)+2 delta^2/5. To verify this, eliminate each nuisance coefficient and write f_j=t_j^2/(64+t_j^2). The derivative of the resulting optimized original regret with respect to each f_j is (r_j-alpha s_*)^2/128>=0, where r_j=-sigma_j delta. Thus t_j=16 is maximizing. Balanced signs then cancel the retained linear cross term, and the signal optimum remains all u_i=3/4. This analytic optimum is an extra check and is never used to construct tree bounds or stop the search.

## Search, timing, and retained evidence

Use the v74 original-metric retained point oracle, adaptive node upper bounds (minimum of parent cap, center-gradient, and corner interpolation), original-table feasible ridge witnesses, and common binary-tree driver. A v76 subclass supplies the fixed direction and independently verifies this exact family, radius, and nonzero residual-energy tail. Each condition gets an absolute original-regret width target 10^-6, relative target 0, and search cap 10 seconds. Every point, node, original input, and final witness is saved for all five conditions.

Measure input construction, common anchor setup, method setup, search, setup total, and end-to-end total using a monotonic wall clock. Total includes construction+anchor+method+search and excludes process/import startup and JSON serialization. Timings are single observations. No timing or condition is rerun to improve the table.

The entire queue runs sequentially on logical CPU4 with numerical libraries restricted to one thread; logical CPUs0-3 are reserved. A condition error is retained and the remaining conditions continue. Expected duration is below15minutes, so no long-job monitor is scheduled.

## Independent validation

A separate standard-library Fraction audit imports no search implementation. It reconstructs every input cell and response, candidate, fixed direction, scalar transform, exact midpoint gradient, full-rank minor, epsilon^2, root, and tail. It independently computes each original retained point objective, checks every node bound and exact binary coverage, validates the full-table comparator and original ridge-loss lower bound, and establishes the final upper from tree coverage plus eta and the original gradient cap. It checks the analytic H* only after the certificate proof. Report numerical errors, incomplete budgets, and audit failures explicitly.


==> anc/code/epsilon_run.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Execute only the frozen five-condition v76 epsilon mechanism queue.'
import os
for _key in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS', 'VECLIB_MAXIMUM_THREADS'):
    os.environ[_key] = '1'
import sys
sys.dont_write_bytecode = True
from datetime import datetime
from fractions import Fraction as Q
import hashlib
import json
from pathlib import Path
import time
import traceback
BASE = Path(__file__).resolve().parent
DELTAS = (Q(0), Q(1, 2 ** 15), Q(1, 2 ** 14), Q(1, 2 ** 13), Q(1, 2 ** 12))
CAP, TARGET = (10.0, 1e-06)

def save(path, payload):
    path.write_text(json.dumps(payload, ensure_ascii=False, indent=2, allow_nan=False), encoding='utf-8')

def main():
    output = BASE / 'epsilon_results.json'
    if output.exists():
        raise FileExistsError('Frozen timed queue will not overwrite ' + str(output))
    import psutil
    process = psutil.Process()
    process.cpu_affinity([4])
    if process.cpu_affinity() != [4]:
        raise RuntimeError('Timed queue must run on logical CPU4')
    from epsilon_energy import epsilon_problem, ObservedAnchor, EpsilonSearch, analytic
    protocol = BASE / 'epsilon_protocol.md'
    payload = {'study': 'v76_frozen_nonzero_nuisance_response_residual', 'started_at': datetime.now().astimezone().isoformat(), 'timezone': 'Asia/Shanghai', 'protocol': protocol.name, 'protocol_sha256': hashlib.sha256(protocol.read_bytes()).hexdigest(), 'logical_cpu_affinity': process.cpu_affinity(), 'numerical_threads': 1, 'reserved_logical_cpus': [0, 1, 2, 3], 'search_cap_seconds': CAP, 'absolute_target': TARGET, 'deltas': [str(x) for x in DELTAS], 'results': [], 'status': 'running'}
    save(output, payload)
    started = time.monotonic()
    for index, delta in enumerate(DELTAS):
        entry = {'condition': index, 'delta_fraction': str(delta), 'm': 64, 'n': 128, 'p': 65, 'alpha': '1/32', 'analytic': analytic(delta)}
        try:
            tick = time.monotonic()
            inputs = epsilon_problem(delta)
            construction = time.monotonic() - tick
            tick = time.monotonic()
            anchor = ObservedAnchor(*inputs, anchor='observed', preconditioner='anchor')
            anchor_time = time.monotonic() - tick
            tick = time.monotonic()
            search = EpsilonSearch(anchor, delta)
            method_time = time.monotonic() - tick
            tick = time.monotonic()
            result = search.run(time_limit=CAP, absolute_tolerance=TARGET, relative_tolerance=0.0, record=True)
            search_time = time.monotonic() - tick
            exact_h = Q(entry['analytic']['fraction']['exact_original_H'])
            if not Q(result['lower']) <= exact_h <= Q(result['upper']):
                raise ArithmeticError('Interval excludes analytic H*')
            cert_name = 'epsilon_condition_' + str(index) + '_certificate.json'
            save(BASE / cert_name, {'condition': index, 'delta': str(delta), 'result': result})
            result.pop('certificate')
            entry.update({'status': 'PASS', 'construction_seconds': construction, 'anchor_setup_seconds': anchor_time, 'method_setup_seconds': method_time, 'setup_seconds': construction + anchor_time + method_time, 'search_seconds': search_time, 'total_seconds': construction + anchor_time + method_time + search_time, 'target_attained': result['absolute_gap'] <= TARGET, 'tail_budget_attained': Q(entry['analytic']['fraction']['tail_error']) <= Q(TARGET), 'certificate_path': cert_name, 'result': result})
        except Exception as error:
            entry.update({'status': 'ERROR', 'error': str(error), 'traceback': traceback.format_exc()})
        payload['results'].append(entry)
        payload['elapsed_seconds'] = time.monotonic() - started
        save(output, payload)
        print(json.dumps({k: entry.get(k) for k in ('condition', 'delta_fraction', 'status', 'target_attained', 'tail_budget_attained', 'error')}, ensure_ascii=False), flush=True)
    payload.update({'status': 'completed', 'completed_at': datetime.now().astimezone().isoformat(), 'elapsed_seconds': time.monotonic() - started, 'error_results': sum((x['status'] != 'PASS' for x in payload['results']))})
    save(output, payload)
if __name__ == '__main__':
    main()


==> anc/code/experiment_settings.json <==
{"designs":[{"dataset":"concrete","lambda_value":0.0009765625,"candidate_bits":4,"width":0.125,"nuisance_width":0.0625,"spread":8,"pool_seed":84001,"signal_column":1,"nuisance_columns":[7,6,5,3,4,2,8],"eligible_factor":2,"selection_iterations":3,"condition":0},{"dataset":"superconductivity","lambda_value":0.0009765625,"candidate_bits":4,"width":0.5,"nuisance_width":0.5,"spread":8,"pool_seed":84101,"signal_column":71,"nuisance_columns":[54,77,74,15,16,38,5,72],"eligible_factor":2,"selection_iterations":3,"condition":0},{"dataset":"airfoil","lambda_value":0.03125,"candidate_bits":4,"width":0.125,"nuisance_width":0.0625,"spread":8,"pool_seed":84001,"signal_column":1,"nuisance_columns":[4,2,3,5],"eligible_factor":2,"selection_iterations":3,"condition":0},{"dataset":"powerplant","lambda_value":0.03125,"candidate_bits":4,"width":0.125,"nuisance_width":0.125,"spread":8,"pool_seed":84101,"signal_column":1,"nuisance_columns":[4,3,2],"eligible_factor":2,"selection_iterations":3,"condition":0}],"mask_seeds":[84111,84112,84113,84114,84115],"rank":3,"final_width_target":1e-05,"strict_tail_budget":2.5e-06}

==> anc/code/extend_validation_baselines.py <==
"""Portable 600-second centered-moment runs and aggregate-only checkpoint replay.

Run inputs are the locally regenerated frozen_* receipts.  Aggregate replay
reads only the release's numerical summaries; it never imports a solver or
loads a completed table.  Relative CLI paths are relative to this code folder.
"""
import argparse
from fractions import Fraction as F
import json
import math
import os
from pathlib import Path
import re
from statistics import median
import time
import traceback

B = Path(__file__).resolve().parent
RELEASE = B.parent / 'results' / 'refinement_v92'
FAMILIES = ('controls', 'validation', 'decisions')
CHECKPOINTS = (10, 60, 120, 600)


def path_arg(value):
    path = Path(value)
    return path if path.is_absolute() else B / path


def load(path):
    return json.loads(path.read_text(encoding='utf-8'))


def write(path, value):
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(value, indent=2, allow_nan=False) + '\n', encoding='utf-8')


def rows_from(path):
    if path.is_dir():
        if (path / 'results.json').exists():
            return rows_from(path / 'results.json')
        files = sorted(path.glob('*_result.json'))
        if not files:
            raise ValueError(f'No *_result.json files in {path}')
        return [load(file) for file in files]
    value = load(path)
    if isinstance(value, list):
        return value
    return value['results']


def checkpoint(row, deadline, moment=False):
    """Credit only bounds completed by the deadline, including setup costs."""
    if row.get('status') != 'PASS':
        return None
    offset = float(row.get('setup_seconds', 0)) if moment else 0.0
    trace = row.get('trace')
    if trace is None:
        trace = [v for v in row.get('checkpoints', {}).values() if v is not None]
        if row.get('checkpoint_time_basis') == 'complete algorithm seconds':
            offset = 0.0
    events = [dict(seconds=float(event['seconds']) + offset,
                   lower=event['lower'], upper=event['upper']) for event in trace]
    if row.get('initial_event') is not None:
        events.append(row['initial_event'])
    end = row.get('complete_seconds', row.get('total_seconds'))
    if end is not None:
        events.append(dict(seconds=float(end), lower=row['lower'], upper=row['upper']))
    eligible = [event for event in events if 0 <= float(event['seconds']) <= deadline]
    for event in eligible:
        if not all(math.isfinite(float(event[k])) for k in ('seconds', 'lower', 'upper')):
            raise ValueError('Nonfinite checkpoint')
        if F(event['lower']) > F(event['upper']):
            raise ValueError('Reversed checkpoint interval')
    return max(eligible, key=lambda event: float(event['seconds'])) if eligible else None


def width_summary(rows, deadline):
    states = [checkpoint(row, deadline, moment=True) for row in rows]
    widths = [float(F(state['upper']) - F(state['lower'])) for state in states if state]
    return dict(deadline_seconds=deadline, available=len(widths),
                target_width='1/100000', target_met=sum(
                    F(state['upper']) - F(state['lower']) <= F(1, 100000)
                    for state in states if state),
                median_width=median(widths) if widths else None,
                maximum_width=max(widths) if widths else None)


def family_summary(family, rows):
    errors = []
    good = []
    seen = set()
    for index, row in enumerate(rows):
        instance = row.get('instance', f'row_{index}')
        try:
            if instance in seen:
                raise ValueError('Duplicate instance')
            seen.add(instance)
            if row.get('status') != 'PASS':
                raise ValueError(row.get('error', 'Run status is not PASS'))
            for deadline in CHECKPOINTS:
                checkpoint(row, deadline, moment=True)
            good.append(row)
        except Exception as exc:
            errors.append(dict(instance=instance, error=str(exc)))
    expected = {row['instance'] for row in rows_from(RELEASE / f'frozen_{family}.json')}
    if seen != expected:
        errors.append(dict(error='Instance keys do not cover the frozen family',
                           missing=sorted(expected - seen), unexpected=sorted(seen - expected)))
    # The matched-control table uses four first-mask primary rows plus the
    # twenty new matched rows; the remaining primary masks are also retained.
    first_seed = load(B / 'contraction_settings.json')['mask_seeds'][0]
    matched = [row for row in good if row['instance'].startswith('matched_') or
               (row['instance'].startswith('primary_') and row['seed'] == first_seed)]
    answer = dict(status='PASS' if not errors and good else 'COMPLETED_WITH_ERRORS',
                  rows=len(rows), valid_rows=len(good), errors=errors,
                  checkpoints={str(t): width_summary(good, t) for t in CHECKPOINTS})
    if family == 'controls':
        answer['matched_control_table'] = dict(rows=len(matched),
            checkpoints={str(t): width_summary(matched, t) for t in CHECKPOINTS})
    return answer


def decision_key(row):
    if 'pool' in row:
        return int(row['pool']), int(row['seed'])
    match = re.match(r'^pool(\d+)_(\d+)_', row['instance'])
    if not match:
        raise ValueError(f"Cannot identify decision instance {row.get('instance')}")
    return tuple(map(int, match.groups()))


def decision_comparison(moment_rows, refined_rows, conditions, settings, deadline):
    expected = {(pool, seed) for pool in range(settings['pools'])
                for seed in settings['mask_seeds']}
    errors = []
    condition_map = {}
    for row in conditions:
        try:
            key = (int(row['pool']), int(row['seed']))
            if key in condition_map:
                errors.append(dict(condition=list(key), error='Duplicate midpoint condition'))
            condition_map[key] = row
        except Exception as exc:
            errors.append(dict(error=f'Invalid midpoint condition: {exc}'))
    if set(condition_map) != expected:
        errors.append(dict(error='Midpoint conditions do not cover the frozen decision grid',
                           missing=sorted(expected - set(condition_map)),
                           unexpected=sorted(set(condition_map) - expected)))
    factor = 1 + F(str(settings['primary_increment_fraction']))
    counts = {method: [0] * settings['pools'] for method in ('R', 'M')}
    reports = []
    for method, rows in (('R', refined_rows), ('M', moment_rows)):
        keyed = {}
        duplicates = set()
        for row in rows:
            try:
                key = decision_key(row)
                if key in keyed:
                    duplicates.add(key)
                    raise ValueError(f'Duplicate {method} decision key {key}')
                keyed[key] = row
                if key not in expected:
                    raise ValueError(f'Unexpected {method} decision key {key}')
            except Exception as exc:
                errors.append(dict(method=method, error=str(exc)))
        for key in sorted(expected):
            report = dict(method=method, pool=key[0], seed=key[1])
            try:
                if key in duplicates:
                    raise ValueError('Duplicate decision key')
                row = keyed[key]
                if row.get('status') != 'PASS':
                    raise ValueError(row.get('error', 'Run status is not PASS'))
                condition = condition_map[key]
                state = checkpoint(row, deadline, moment=method == 'M')
                midlo, midhi = F(condition['midpoint_lower']), F(condition['midpoint_upper'])
                if midlo > midhi:
                    raise ValueError('Reversed midpoint interval')
                label = ('NO_BOUND_IN_BUDGET' if state is None else
                         'STOP' if F(state['upper']) <= factor * midlo else
                         'VIOLATION' if F(state['lower']) > factor * midhi else 'UNRESOLVED')
                stop = label == 'STOP'
                counts[method][key[0]] += int(stop)
                report.update(status='PASS', decision=label, stop_at_120s=stop if deadline == 120 else None,
                              stop_in_budget=stop, seconds=state['seconds'] if state else None,
                              lower=state['lower'] if state else None, upper=state['upper'] if state else None,
                              midpoint_lower=str(midlo), midpoint_upper=str(midhi),
                              exact_stop_threshold=str(factor * midlo), exact_threshold=True)
            except Exception as exc:
                report.update(status='ERROR', error=str(exc))
                errors.append(dict(method=method, pool=key[0], seed=key[1], error=str(exc)))
            reports.append(report)
    return dict(status='PASS' if not errors else 'COMPLETED_WITH_ERRORS', deadline=deadline,
                increment_fraction=str(factor - 1), expected_conditions=len(expected),
                counts=counts, total_stops={k: sum(v) for k, v in counts.items()},
                reports=reports, errors=errors)


def aggregate(args, families):
    root = path_arg(args.aggregate_root)
    report = dict(mode='aggregate_only', reran_timed_search=False, families={})
    loaded = {}
    for family in families:
        try:
            loaded[family] = rows_from(root / f'{family}_baseline_extended.json')
            report['families'][family] = family_summary(family, loaded[family])
        except Exception as exc:
            report['families'][family] = dict(status='ERROR', error=str(exc))
    if 'decisions' in families:
        try:
            condition_value = load(path_arg(args.decision_conditions))
            conditions = condition_value if isinstance(condition_value, list) else condition_value['conditions']
            report['decision_comparison'] = decision_comparison(
                loaded.get('decisions', []), rows_from(path_arg(args.refined_decisions)),
                conditions, load(B / 'decision_settings.json'), args.deadline)
        except Exception as exc:
            report['decision_comparison'] = dict(status='ERROR', error=str(exc))
    checks = list(report['families'].values())
    if 'decision_comparison' in report:
        checks.append(report['decision_comparison'])
    report['status'] = 'PASS' if all(r['status'] == 'PASS' for r in checks) else 'COMPLETED_WITH_ERRORS'
    if args.report and not args.dry_run:
        write(path_arg(args.report), report)
    print(json.dumps(report, indent=2, allow_nan=False))
    return 0 if report['status'] == 'PASS' else 1


def choose_cpu(requested):
    import psutil
    process = psutil.Process()
    allowed = sorted(process.cpu_affinity())
    candidates = [cpu for cpu in allowed if cpu >= 4]
    chosen = requested if requested is not None else (candidates[-1] if candidates else None)
    if chosen is None or chosen not in allowed:
        raise ValueError(f'Choose --cpu from {allowed}; default reserves logical CPUs 0--3')
    process.cpu_affinity([chosen])
    return chosen


def run_one(file, out, budget, cpu):
    from centered_signal_energy import ObservedAnchor, proposal, constants, CenteredSignalSearch
    from run_real_world import coarse
    meta = load(file)
    instance = file.name[:-len('_meta.json')]
    original = load(file.parent / f'{instance}_adaptive_energy.json')['certificate']
    start = time.monotonic()
    anchor = ObservedAnchor(original['lo'], original['hi'], original['y'], original['beta'], original['lambda_value'])
    caps, witness = coarse(anchor)
    basis = proposal(anchor, meta)
    receipt = constants(anchor, basis, meta, reference_only=True)
    solver = CenteredSignalSearch(anchor, basis, receipt, 'moment_centered')
    solver.best_original, solver.best_witness = caps['common_lower'], witness
    setup = float(meta.get('input_seconds', 0)) + time.monotonic() - start
    result = solver.run(time_limit=max(.001, budget - setup), absolute_tolerance=1e-10,
                        relative_tolerance=0, record=True)
    result.update(dataset=meta['dataset'], seed=meta['seed'], instance=instance,
                  complete_seconds=setup + result['seconds'], setup_seconds=setup,
                  complete_budget_seconds=budget, logical_cpu_affinity=[cpu], numerical_threads=1,
                  trace_time_basis='solver seconds; add setup_seconds for complete checkpoints',
                  input_seconds=float(meta.get('input_seconds', 0)),
                  input_contract='regenerated fixed stored table; new anchor/caps/proposal/constants/search timed',
                  initial_event=dict(seconds=setup, lower=caps['common_lower'], upper=caps['common_cap']))
    result['checkpoints'] = {str(t): checkpoint(result, t, moment=True) for t in CHECKPOINTS}
    result['checkpoint_time_basis'] = 'complete algorithm seconds'
    # Full table-containing evidence stays beside the local run, never in the
    # exported aggregate JSON.
    write(out / f'{instance}_moment.json', result)
    result.pop('certificate')
    return result


def run(args, families):
    if args.dry_run:
        plans = []
        for family in families:
            folder = path_arg(args.frozen_root) / f'frozen_{family}'
            files = sorted(folder.glob('*_meta.json'))
            plans.append(dict(family=family, instances=len(files), input=str(folder),
                              complete_budget_seconds=args.budget))
        print(json.dumps(dict(mode='run_plan', reran_timed_search=False, plans=plans), indent=2))
        return 0
    for key in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
        os.environ[key] = '1'
    cpu = choose_cpu(args.cpu)
    root = path_arg(args.output_root)
    failed = False
    for family in families:
        folder = path_arg(args.frozen_root) / f'frozen_{family}'
        out = root / f'{family}_baseline_extended'
        files = sorted(folder.glob('*_meta.json'))
        rows = []
        if not files:
            rows.append(dict(status='ERROR', error=f'No regenerated *_meta.json in {folder}'))
        for file in files:
            instance = file.name[:-len('_meta.json')]
            saved = out / f'{instance}_moment.json'
            try:
                if saved.exists():
                    row = load(saved)
                    if row.get('status') != 'PASS' or row.get('complete_budget_seconds') != args.budget:
                        raise ValueError('Existing result differs or failed; use a fresh --output-root')
                    row.pop('certificate', None)
                else:
                    row = run_one(file, out, args.budget, cpu)
            except Exception as exc:
                row = dict(status='ERROR', instance=instance, error=str(exc), traceback=traceback.format_exc())
            rows.append(row)
            write(out / 'results.json', rows)
            print(json.dumps({k: row.get(k) for k in ('status', 'instance', 'absolute_gap',
                             'complete_seconds', 'stop_reason', 'error')}), flush=True)
        write(root / f'{family}_baseline_extended.json', rows)
        failed |= any(row.get('status') != 'PASS' for row in rows)
    return int(failed)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--family', choices=('all',) + FAMILIES, default='all')
    parser.add_argument('--cpu', type=int, default=os.environ.get('REGRET_CPU'),
                        help='Logical CPU; default uses the last allowed CPU outside reserved CPUs 0--3')
    parser.add_argument('--frozen-root', default='.', help='Parent of locally regenerated frozen_* directories')
    parser.add_argument('--output-root', default='extended_reproduction', help='Local runs and aggregate exports')
    parser.add_argument('--budget', type=float, default=600, help='Complete run cap; published extension uses 600 seconds')
    parser.add_argument('--aggregate-only', action='store_true', help='Replay aggregate checkpoints without solvers or raw data')
    parser.add_argument('--aggregate-root', default=str(RELEASE), help='Directory of *_baseline_extended.json summaries')
    parser.add_argument('--refined-decisions', default=str(RELEASE / 'frozen_decisions.json'),
                        help='Aggregate JSON or regenerated frozen_decisions directory')
    parser.add_argument('--decision-conditions', default=str(B.parent / 'results/energy_decisions/conditions.json'),
                        help='Midpoint conditions JSON or regenerated energy_decisions/results.json')
    parser.add_argument('--deadline', type=float, default=120, help='Common decision checkpoint in complete seconds')
    parser.add_argument('--report', help='Optional aggregate report file; aggregate-only mode')
    parser.add_argument('--dry-run', action='store_true', help='Write no files; aggregate-only mode still computes the full report')
    args = parser.parse_args()
    if args.budget <= 0 or args.deadline <= 0:
        parser.error('Budgets and deadlines must be positive')
    families = FAMILIES if args.family == 'all' else (args.family,)
    return aggregate(args, families) if args.aggregate_only else run(args, families)


if __name__ == '__main__':
    raise SystemExit(main())


==> anc/code/fast_interval.py <==
"""BLAS-backed interval products with explicit dot-product rounding bounds."""
import numpy as np
from interval_arithmetic import I,up,down

def mm(a,b):
    k=a.lo.shape[-1]
    if k!=b.lo.shape[0]:raise ValueError('incompatible matrices')
    ac=a.lo+(a.hi-a.lo)/2;bc=b.lo+(b.hi-b.lo)/2
    ar=np.maximum(up(ac-a.lo),up(a.hi-ac));br=np.maximum(up(bc-b.lo),up(b.hi-bc))
    # gamma_k bounds any standard length-k dot product (also with FMA).
    eps=np.finfo(float).eps
    gamma=float(up(k*eps/(1-k*eps)))
    tiny=float(up(k*np.nextafter(0.,1.)))
    def positive(x,y):return up(up(x@y+tiny)/down(1-gamma))
    center=ac@bc
    error=up(up(gamma*positive(np.abs(ac),np.abs(bc)))+tiny)
    error=up(error+positive(np.abs(ac),br))
    error=up(error+positive(ar,np.abs(bc)))
    error=up(error+positive(ar,br))
    return I(down(center-error),up(center+error))

def matvec(a,b):
    c=mm(a,I(b.lo[:,None],b.hi[:,None]))
    return I(c.lo[:,0],c.hi[:,0])


==> anc/code/fixed_point_contract.py <==
"""Concrete fixed-point predictor contract, checked without source-data exports."""
import os
os.environ['OPENBLAS_NUM_THREADS']='1'
from pathlib import Path
import argparse,json
from collections import Counter
import numpy as np

def verify(cert):
    beta=np.array(cert['beta']);lo=np.array(cert['lo']);hi=np.array(cert['hi']);x=(lo+hi)/2
    assert np.all(beta*16==np.rint(beta*16))
    assert np.all(x*1024==np.rint(x*1024))
    b=np.rint(beta*16).astype(np.int64);xx=np.rint(x*1024).astype(np.int64)
    assert np.max(b)<=127 and np.min(b)>=-128
    assert np.max(xx)<=32767 and np.min(xx)>=-32768
    # Rowwise l1 bounds also cover every legal encoded completion and every
    # accumulation order, before a 32-bit multiply/accumulate is attempted.
    assert np.max(hi*1024)<=32767 and np.min(lo*1024)>=-32768
    endpoint_codes=np.ceil(np.maximum(abs(lo),abs(hi))*1024).astype(np.int64)
    bound=np.sum(endpoint_codes*abs(b),axis=1)
    assert np.max(bound)<2**31
    stored_inputs=xx.astype(np.int16);stored_coefficients=b.astype(np.int8)
    predicted=stored_inputs.astype(np.int32)@stored_coefficients.astype(np.int32)
    decoded=predicted.astype(float)/2**14
    assert np.array_equal(decoded,x@beta)
    return dict(status='PASS',coefficient_bits=8,coefficient_fraction_bits=4,input_bits=16,
        input_fraction_bits=10,accumulator_bits=32,rows=len(x),features=len(beta),
        largest_coefficient_code=int(abs(b).max()),largest_input_code=int(abs(xx).max()),
        largest_absolute_accumulation_bound=float(bound.max()),exact_decoded_predictions=True)

def condition_key(row):
    return row['dataset'],int(row['seed']),row.get('pool')


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--source-results',default=os.environ.get('REGRET_SOURCE_RESULTS',Path(__file__).parent/'contraction_run/results.json'))
    parser.add_argument('--output',default=os.environ.get('REGRET_FIXED_POINT_OUTPUT'))
    parser.add_argument('--expected-count',type=int,required=True,help='Expected unique conditions: primary 20; decisions 15')
    args=parser.parse_args()
    if args.expected_count<=0:parser.error('--expected-count must be positive')
    sourcefile=Path(args.source_results);source=json.loads(sourcefile.read_text());rows=[];errors=[];keys=[]
    settings=source.get('settings',{})
    if settings.get('designs') and settings.get('mask_seeds'):
        expected={(spec['dataset'],int(seed),None) for spec in settings['designs'] for seed in settings['mask_seeds']}
    elif settings.get('pools') and settings.get('mask_seeds'):
        expected={(settings['dataset'],int(seed),pool) for pool in range(settings['pools']) for seed in settings['mask_seeds']}
    else:
        expected={condition_key(row) for row in source.get('conditions',[])}
    if not expected:errors.append('No expected condition grid in source settings or conditions')
    if len(expected)!=args.expected_count:errors.append(f'Expected grid has {len(expected)} unique conditions, requested {args.expected_count}')
    for row in source['results']:
        if row.get('method') not in ('energy','adaptive_energy'):continue
        report={k:row[k] for k in ('dataset','seed','pool') if k in row}
        try:
            keys.append(condition_key(row))
            if row.get('status')!='PASS':raise ValueError(row.get('error','Source run status is not PASS'))
            cert=json.loads((sourcefile.parent/row['certificate_file']).read_text())['certificate']
            report.update(verify(cert))
        except Exception as exc:report.update(status='ERROR',error=str(exc))
        rows.append(report)
    duplicates=[key for key,count in Counter(keys).items() if count>1]
    missing=sorted(expected-set(keys),key=str);unexpected=sorted(set(keys)-expected,key=str)
    if duplicates:errors.append('Duplicate condition keys')
    if missing:errors.append('Missing expected condition keys')
    if unexpected:errors.append('Unexpected condition keys')
    if len(rows)!=args.expected_count or len(set(keys))!=args.expected_count:errors.append('Selected run count or unique condition count differs from --expected-count')
    passed=sum(row.get('status')=='PASS' for row in rows)
    status='PASS' if not errors and passed==args.expected_count else 'COMPLETED_WITH_ERRORS'
    out=Path(args.output) if args.output else sourcefile.parent/'fixed_point_contract.json'
    out.parent.mkdir(parents=True,exist_ok=True)
    out.write_text(json.dumps(dict(status=status,conditions=len(rows),passed=passed,expected_conditions=args.expected_count,
        unique_conditions=len(set(keys)),missing=missing,unexpected=unexpected,duplicates=duplicates,errors=errors,reports=rows),indent=2))
    print('fixed-point contract',status,passed,'/',args.expected_count,'conditions')
    return 0 if status=='PASS' else 1

if __name__=='__main__':raise SystemExit(main())


==> anc/code/fresh_arrow_v29.py <==
"""Fresh complete-cost diagnostic using common row-compressed rules."""
import os
for k in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[k]='1'
from pathlib import Path
import json,sys,time,argparse,traceback
B=Path(__file__).resolve().parent;sys.path.insert(0,str(B/'source/code'))
import numpy as np,psutil
from public_problems import problem
from observed_anchor import ObservedAnchor
from local_residual import LocalResidualSearch
from refinement_pipeline import multistart
from robust_reference import propose
from run_general_refinement import GRID
from uniform_curvature_v28 import choose
from compressed_edge_arrow_v27 import solve
from audit_compressed_arrow_v27 import verify
from pilot_arrow_tree_v28 import run as tree_run

CONFIG=dict(target=3e-6,tau=.5,witness_starts=64,reference_iterations=16,reference_starts=32,
    root_conic_seconds=90,root_iterations=12,max_tree_nodes=65,tree_cap_seconds=900,
    timing='Fresh original input, anchor, reference, numerical solve and exact verification included')


def run(cid,out,iterations=16,use_young=True,root_only=False):
    start=time.monotonic();name,width,spread,seed=GRID[cid]
    args,meta=problem(name=name,cells=128,width=width,spread=spread,seed=seed,subset_seed=74101)
    anchor=ObservedAnchor(*args);search=LocalResidualSearch(anchor);witness=multistart(search,starts=64)
    o=dict(lo=anchor.lo.tolist(),hi=anchor.hi.tolist(),y=anchor.y.tolist(),beta=anchor.beta.tolist(),lambda_value=anchor.lam)
    x0=np.where(np.array(search.witness['x'])>=anchor.c,anchor.hi,anchor.lo);ids=search.ids.tolist()
    src=dict(T=anchor.t.tolist(),mu=anchor.mu,theta=anchor.beta.tolist(),active_cells=ids,x0_uncertain=[float(x0[i,j]) for i,j in ids])
    data=dict(original=o,problem=src,witness=search.witness,result=dict(condition=cid,lower=search.best,target=CONFIG['target']))
    if use_young:
        data=choose(data,CONFIG['tau']);anchor.t=np.array(data['problem']['T']);anchor.mu=data['problem']['mu']
    theta,reference=propose(search,search.witness,iterations=iterations,starts=CONFIG['reference_starts'])
    data['problem']['theta']=theta.tolist();data['witness']=search.witness;data['result']['lower']=search.best
    (out/'input.json').write_text(json.dumps(data));(out/'reference.json').write_text(json.dumps(reference))
    prep=time.monotonic()-start
    def emit(best,item):
        (out/'proposal.json').write_text(json.dumps(best));print(json.dumps(dict(stage='root',**item)),flush=True)
    ans=solve(data,seconds=CONFIG['root_conic_seconds'],lower=search.best,max_iterations=CONFIG['root_iterations'],emit=emit)
    audit=verify(data,ans);(out/'exact_audit.json').write_text(json.dumps(audit,indent=2))
    report=dict(status=audit['status'],condition=cid,dataset=name,seed=seed,spread=spread,width=width,lower=search.best,upper=audit['upper'],gap=audit['gap'],target=CONFIG['target'],target_met=audit['target_met'],prep_seconds=prep,total_seconds=time.monotonic()-start,protocol=dict(CONFIG,reference_iterations=iterations,use_young=use_young))
    (out/'run_summary.json').write_text(json.dumps(report,indent=2));print(json.dumps(report),flush=True)
    if not report['target_met'] and not root_only:
        tree=out/'tree';tree.mkdir(exist_ok=False);refined=tree_run(out,tree,CONFIG['max_tree_nodes'],CONFIG['tree_cap_seconds'])
        report.update(upper=refined['upper'],gap=refined['gap'],target_met=refined['target_met'],total_seconds=time.monotonic()-start,tree_nodes=len(refined['nodes']),tree=str(tree))
        (out/'run_summary.json').write_text(json.dumps(report,indent=2));print(json.dumps(report),flush=True)
    return report


if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('--condition',type=int,required=True);p.add_argument('--output',required=True);p.add_argument('--cpu',type=int,required=True);p.add_argument('--iterations',type=int,default=16);p.add_argument('--observed-only',action='store_true');args=p.parse_args()
    psutil.Process().cpu_affinity([args.cpu]);out=Path(args.output);out.mkdir(parents=True,exist_ok=False)
    try:run(args.condition,out,args.iterations,not args.observed_only)
    except Exception as exc:(out/'error.json').write_text(json.dumps(dict(error=str(exc),traceback=traceback.format_exc()),indent=2));raise


==> anc/code/greedy_audit.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Independent selection replay: never imports greedy_basis or greedy_run.'
import os
for k in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[k] = '1'
import sys, json, hashlib, math, time
from pathlib import Path
import numpy as np, pandas as pd, psutil
from sklearn.datasets import load_diabetes
B = Path(__file__).resolve().parent
ROOT = B.parent

def inputs(name, pattern, seed):
    if name == 'diabetes':
        o = load_diabetes()
        raw = o.data
        yy = o.target
        cols = [3, 4] if pattern == 'concentrated' else [1, 3, 4, 5, 6, 7, 8, 9]
    elif name == 'concrete':
        t = pd.read_excel(DATA_CORE / 'concrete/Concrete_Data.xls')
        raw = t.iloc[:, :-1].to_numpy(float)
        yy = t.iloc[:, -1].to_numpy(float)
        cols = [1, 2] if pattern == 'concentrated' else list(range(1, 9))
    else:
        t = pd.read_csv(DATA_CORE / 'superconductivity/train.csv')
        ids = json.loads((B / 'greedy_pool.json').read_text())['original_row_indices']
        raw = t.iloc[ids, :-1].to_numpy(float)
        yy = t.iloc[ids, -1].to_numpy(float)
        cols = [1, 2] if pattern == 'concentrated' else list(range(1, 9))
    span = np.ptp(raw, axis=0)
    span = np.where(span > 0, span, 1.0)
    x = np.column_stack([np.ones(len(raw)), np.round((raw - raw.mean(0)) / span * 1024) / 1024])
    y = np.round((yy - yy.min()) / np.ptp(yy) * 1024) / 1024
    lo = x.copy()
    hi = x.copy()
    rows = np.random.default_rng(seed).permutation(len(x))[:64]
    for k, i in enumerate(rows):
        for j in (cols[2 * k % len(cols)], cols[(2 * k + 1) % len(cols)]):
            lo[i, j] = -1 + np.floor((x[i, j] + 1) * 8) / 8
            hi[i, j] = lo[i, j] + 1 / 8
    c = (lo + hi) / 2
    lam = 1 / 32
    beta = np.linalg.solve(c.T @ c / len(x) + lam * np.eye(x.shape[1]), c.T @ y / len(x))
    return (lo, hi, y, beta, lam)

def main():
    psutil.Process().cpu_affinity([10])
    start = time.monotonic()
    p = json.loads((B / 'greedy_results.json').read_text())
    assert p['status'] == 'PASS' and len(p['results']) == 54 and (not p['errors'])
    assert p['protocol_sha256'] == hashlib.sha256((B / 'greedy_protocol.md').read_bytes()).hexdigest()
    pool = json.loads((B / 'greedy_pool.json').read_text())
    assert len(pool['original_row_indices']) == 1024 and (not set(pool['original_row_indices']) & set(pool['excluded_rows']))
    n = len(pd.read_csv(DATA_CORE / 'superconductivity/train.csv'))
    allrows = np.arange(n)
    dev = np.sort(np.random.default_rng(74001).choice(allrows, 1024, replace=False))
    old = np.sort(np.random.default_rng(74101).choice(np.setdiff1d(allrows, dev), 1024, replace=False))
    train = np.sort(np.random.default_rng(75001).choice(np.setdiff1d(allrows, np.r_[dev, old]), 1024, replace=False))
    test = np.sort(np.random.default_rng(77031).choice(np.setdiff1d(allrows, np.r_[dev, old, train]), 1024, replace=False))
    excluded = np.unique(np.r_[dev, old, train, test])
    assert np.array_equal(excluded, pool['excluded_rows'])
    chosen = np.sort(np.random.default_rng(78001).choice(np.setdiff1d(allrows, excluded), 1024, replace=False))
    assert np.array_equal(chosen, pool['original_row_indices'])
    replay = []
    maximum_indicator_difference = maximum_span_difference = 0.0
    for idx in range(18):
        rr = [r for r in p['results'] if r['condition'] == idx]
        assert len(rr) == 3
        a = rr[0]
        lo, hi, y, beta, lam = inputs(a['dataset'], a['spread'], a['seed'])
        n, dim = lo.shape
        gen = np.random.default_rng(78041)
        xx = [(lo + hi) / 2] + [lo + (hi - lo) * gen.random(lo.shape) for _ in range(31)]
        ms = [x.T @ x / n + lam * np.eye(dim) for x in xx]
        rhs = [x.T @ y / n for x in xx]
        gs = [m @ beta - b for m, b in zip(ms, rhs)]
        g = next((r for r in rr if r['method'] == 'residual_greedy'))
        record = g['proposal']
        q = np.empty((dim, 0))
        selected = []
        for step in record['steps']:
            vals = []
            for m, gradient in zip(ms, gs):
                z = np.linalg.solve(q.T @ m @ q, q.T @ gradient) if q.shape[1] else np.empty(0)
                residual = gradient - m @ q @ z
                vals.append(float(residual @ residual / lam))
            delta = float(np.max(np.abs(np.array(vals) - step['indicators'])))
            maximum_indicator_difference = max(maximum_indicator_difference, delta)
            assert np.allclose(vals, step['indicators'], rtol=1e-10, atol=1e-18)
            picked = int(np.argmax(vals))
            assert picked == step['selected']
            selected.append(picked)
            d = beta - np.linalg.solve(ms[picked], rhs[picked])
            assert np.allclose(d, step['selected_displacement'], rtol=1e-10, atol=1e-14)
            assert np.linalg.norm(ms[picked] @ (beta - d) - rhs[picked]) < 1e-12
            for _ in range(2):
                d -= q @ (q.T @ d)
            q = np.column_stack([q, d / np.linalg.norm(d)])
        assert selected == record['selected_indices'] and record['fullfit_count'] == 3
        assert np.linalg.norm(q @ q.T - np.array(record['physical_basis']) @ np.array(record['physical_basis']).T) < 1e-08
        c = (lo + hi) / 2
        mid = c.T @ c / n + lam * np.eye(dim)
        t = np.round(np.linalg.inv(np.linalg.cholesky(mid).T) * 2 ** 20) / 2 ** 20
        for r in rr:
            z = r['proposal']
            numeric = np.array(z['numerical_basis'])
            assert np.all(numeric * 2 ** 24 == np.round(numeric * 2 ** 24)) and np.linalg.matrix_rank(numeric) == 3
            assert r['basis_Hmu'] > 0 and r['lower'] <= r['upper']
            assert math.isclose(r['interval_width'], r['upper'] - r['lower'], rel_tol=1e-12, abs_tol=1e-18)
            assert math.isclose(r['tail'], (r['G_r'] + r['C_r'] * r['R_s']) ** 2 / r['mu'], rel_tol=1e-12)
            assert r['total_seconds'] == sum((r[k] for k in ('input_seconds', 'anchor_seconds', 'basis_seconds', 'solver_setup_seconds', 'search_seconds')))
            if r['method'] != 'gradient':
                physical = np.array(z['physical_basis'])
                mapped = t @ numeric
                qr, _ = np.linalg.qr(mapped)
                err = float(np.linalg.norm(physical - qr @ (qr.T @ physical)))
                maximum_span_difference = max(maximum_span_difference, err)
                assert err < 1e-05
                assert np.linalg.norm(physical.T @ physical - np.eye(3)) < 1e-08
                if r['method'] == 'snapshot_pod':
                    ds = np.column_stack([beta - np.linalg.solve(m, b) for m, b in zip(ms, rhs)])
                    u, sv, _ = np.linalg.svd(ds, full_matrices=False)
                    assert np.linalg.norm(u[:, :3] @ u[:, :3].T - physical @ physical.T) < 1e-08 and z['fullfit_count'] == 32
        replay.append(dict(condition=idx, dataset=a['dataset'], spread=a['spread'], seed=a['seed'], selected_indices=selected, status='PASS'))
    out = dict(status='PASS', method_runs=54, conditions=18, selection_steps_replayed=54, max_indicator_absolute_difference=maximum_indicator_difference, max_physical_span_residual=maximum_span_difference, pool_ids_and_exclusions_recreated=True, arithmetic_rows_checked=54, scope='Independent numerical proposal selection, normal equations, spans, metadata and aggregate arithmetic; not an independent outward search-tree audit.', seconds=time.monotonic() - start, replays=replay)
    (B / 'greedy_audit.json').write_text(json.dumps(out, indent=2) + '\n', encoding='utf-8')
    print(json.dumps(out, indent=2))
if __name__ == '__main__':
    main()


==> anc/code/greedy_basis.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Numerical proposals only; validity comes from the unchanged moment verifier.'
import os
for k in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[k] = '1'
import sys, time
from pathlib import Path
sys.dont_write_bytecode = True
import numpy as np
from moment_tail import basis_proposal

def completion_pool(a, seed=78041, size=32):
    rng = np.random.default_rng(seed)
    return [a.c.copy()] + [a.lo + (a.hi - a.lo) * rng.random(a.lo.shape) for _ in range(size - 1)]

def build_proposal(anchor, method, pool_seed=78041, pool_size=32, rank=3):
    a = anchor
    start = time.monotonic()
    receipt = dict(method=method, rank=rank, pool_seed=pool_seed, pool_size=pool_size, pool_seconds=0.0, moment_seconds=0.0, fit_seconds=0.0, indicator_seconds=0.0, mapping_seconds=0.0, fullfit_count=0, selected_indices=[], steps=[])
    if method == 'gradient':
        r = basis_proposal(a, 'gradient')[:, :rank]
        receipt.update(basis_seconds=time.monotonic() - start, numerical_basis=r.tolist())
        return (r, receipt)
    tick = time.monotonic()
    xs = completion_pool(a, pool_seed, pool_size)
    receipt['pool_seconds'] = time.monotonic() - tick
    tick = time.monotonic()
    ms = [x.T @ x / a.n + a.lam * np.eye(a.p) for x in xs]
    rhs = [x.T @ a.y / a.n for x in xs]
    gs = [m @ a.beta - b for m, b in zip(ms, rhs)]
    receipt['moment_seconds'] = time.monotonic() - tick
    if method == 'snapshot_pod':
        tick = time.monotonic()
        d = np.column_stack([a.beta - np.linalg.solve(m, b) for m, b in zip(ms, rhs)])
        receipt['fit_seconds'] = time.monotonic() - tick
        receipt['fullfit_count'] = pool_size
        tick = time.monotonic()
        q, s, _ = np.linalg.svd(d, full_matrices=False)
        q = q[:, :rank]
        receipt['indicator_seconds'] = time.monotonic() - tick
        receipt['snapshot_singular_values'] = s.tolist()
    elif method == 'residual_greedy':
        q = np.empty((a.p, 0))
        for step in range(rank):
            tick = time.monotonic()
            ind = []
            for m, g in zip(ms, gs):
                v = q @ np.linalg.solve(q.T @ m @ q, q.T @ g) if q.shape[1] else np.zeros(a.p)
                res = g - m @ v
                ind.append(float(res @ res / a.lam))
            chosen = int(np.argmax(ind))
            receipt['indicator_seconds'] += time.monotonic() - tick
            tick = time.monotonic()
            displacement = a.beta - np.linalg.solve(ms[chosen], rhs[chosen])
            receipt['fit_seconds'] += time.monotonic() - tick
            tick = time.monotonic()
            v = displacement.copy()
            for _ in range(2):
                v -= q @ (q.T @ v)
            norm = float(np.linalg.norm(v))
            if norm < 1e-14:
                raise ValueError('Greedy selected numerically dependent displacement')
            q = np.column_stack([q, v / norm])
            receipt['indicator_seconds'] += time.monotonic() - tick
            receipt['selected_indices'].append(chosen)
            receipt['steps'].append(dict(step=step + 1, indicators=ind, selected=chosen, selected_displacement=displacement.tolist(), orthogonalized_norm=norm))
        receipt['fullfit_count'] = rank
    else:
        raise ValueError(method)
    tick = time.monotonic()
    mapped = np.linalg.solve(a.t, q)
    mapped, _ = np.linalg.qr(mapped, mode='reduced')
    r = np.round(mapped * 2 ** 24) / 2 ** 24
    physical = a.t @ r
    physq, _ = np.linalg.qr(physical, mode='reduced')
    span = float(np.linalg.norm(q - physq @ (physq.T @ q)))
    assert span < 1e-05 and np.linalg.matrix_rank(r) == rank
    receipt['mapping_seconds'] = time.monotonic() - tick
    receipt.update(physical_basis=q.tolist(), numerical_basis=r.tolist(), physical_span_residual=span, physical_orthogonality_error=float(np.linalg.norm(q.T @ q - np.eye(rank))), basis_seconds=time.monotonic() - start)
    return (r, receipt)


==> anc/code/greedy_pool.json <==
{"pool_seed":78001,"original_row_indices":[2,13,21,33,68,119,128,131,145,150,196,225,227,259,293,349,375,386,395,409,451,455,486,507,529,571,590,592,595,624,639,642,655,663,686,687,707,751,841,847,870,871,902,904,907,915,923,925,970,978,982,1001,1047,1049,1052,1064,1089,1120,1138,1144,1174,1182,1199,1214,1246,1261,1276,1282,1287,1290,1301,1303,1310,1327,1336,1352,1375,1386,1392,1399,1405,1409,1422,1457,1478,1486,1523,1525,1527,1585,1603,1605,1620,1667,1716,1756,1758,1763,1801,1806,1819,1822,1830,1874,1878,1906,1967,1974,1997,2012,2045,2061,2149,2170,2197,2264,2289,2290,2305,2311,2319,2333,2354,2357,2360,2379,2387,2420,2431,2455,2512,2530,2541,2574,2597,2623,2626,2653,2657,2674,2685,2738,2741,2756,2769,2848,2855,2871,2877,2894,2906,2916,2919,2929,2952,2964,2997,3023,3036,3071,3117,3124,3146,3203,3205,3206,3210,3233,3237,3253,3254,3277,3298,3304,3308,3314,3370,3373,3374,3386,3398,3406,3422,3423,3445,3459,3473,3503,3521,3542,3617,3626,3657,3669,3674,3691,3703,3757,3761,3773,3874,3924,3926,3927,3930,3945,3959,3972,3984,3987,4093,4118,4141,4142,4143,4208,4234,4317,4338,4340,4341,4380,4387,4388,4401,4403,4416,4422,4428,4433,4446,4488,4507,4554,4555,4560,4566,4568,4625,4639,4666,4669,4692,4696,4705,4717,4741,4743,4748,4761,4777,4780,4797,4800,4809,4810,4853,4854,4858,4900,4921,4925,4945,4946,4953,5006,5029,5041,5075,5086,5090,5112,5145,5173,5197,5235,5273,5280,5300,5325,5376,5378,5407,5414,5474,5482,5531,5532,5539,5574,5620,5642,5683,5703,5710,5732,5749,5795,5810,5821,5824,5829,5837,5846,5874,5887,5914,5924,5940,5945,5953,6021,6043,6056,6068,6075,6115,6131,6135,6142,6156,6164,6177,6180,6240,6262,6263,6272,6313,6319,6322,6327,6338,6340,6367,6382,6396,6428,6431,6460,6462,6467,6486,6505,6526,6538,6541,6543,6549,6561,6582,6614,6644,6652,6657,6665,6716,6741,6747,6765,6767,6805,6880,6881,6925,6966,6978,6986,7007,7065,7158,7177,7192,7206,7241,7302,7334,7346,7386,7409,7414,7433,7440,7471,7492,7511,7515,7524,7526,7530,7538,7702,7720,7723,7744,7755,7757,7760,7764,7783,7845,7961,7986,7990,8035,8085,8134,8142,8160,8180,8204,8219,8282,8350,8429,8456,8459,8556,8562,8568,8578,8585,8600,8630,8653,8655,8680,8719,8779,8786,8813,8840,8844,8845,8853,8867,8885,8894,8921,8924,8926,8935,8966,8988,9024,9025,9026,9041,9045,9065,9079,9086,9089,9108,9134,9176,9188,9224,9259,9317,9335,9343,9365,9402,9404,9452,9473,9492,9516,9527,9545,9547,9552,9557,9578,9596,9600,9630,9636,9657,9681,9698,9737,9766,9785,9796,9817,9867,9871,9880,9894,9895,9903,9949,9971,9976,10039,10081,10094,10113,10120,10132,10133,10173,10179,10187,10205,10227,10268,10276,10279,10282,10298,10314,10322,10353,10362,10413,10421,10425,10441,10485,10534,10544,10560,10564,10582,10597,10640,10647,10669,10695,10702,10727,10756,10776,10811,10828,10860,10890,10900,10921,10923,10926,10931,11001,11042,11052,11057,11081,11086,11089,11090,11091,11096,11109,11148,11158,11161,11164,11175,11188,11201,11213,11214,11218,11219,11228,11250,11251,11295,11299,11314,11340,11347,11357,11363,11377,11378,11411,11427,11450,11456,11461,11497,11499,11535,11563,11630,11682,11731,11741,11742,11788,11793,11812,11862,11876,11884,11887,11892,11910,11960,12025,12074,12087,12103,12108,12133,12142,12145,12200,12285,12297,12304,12312,12318,12329,12331,12340,12347,12357,12381,12396,12428,12429,12446,12471,12517,12522,12542,12581,12593,12594,12609,12649,12657,12677,12687,12691,12717,12720,12745,12754,12772,12780,12855,12856,12881,12901,12911,12976,13006,13009,13031,13036,13080,13089,13100,13107,13112,13120,13141,13153,13163,13169,13190,13194,13196,13209,13229,13259,13279,13294,13302,13357,13381,13485,13497,13522,13577,13587,13601,13602,13668,13694,13713,13716,13721,13735,13761,13765,13832,13833,13880,13890,13928,13980,13995,14071,14073,14088,14091,14131,14140,14168,14171,14240,14278,14295,14308,14373,14381,14393,14412,14415,14464,14465,14468,14491,14494,14497,14550,14571,14575,14605,14612,14614,14647,14706,14763,14789,14798,14824,14835,14863,14923,14928,14933,14957,14960,14980,14993,15000,15020,15059,15101,15106,15155,15157,15162,15242,15243,15249,15263,15296,15320,15336,15395,15481,15494,15529,15562,15564,15625,15644,15650,15654,15662,15663,15673,15684,15717,15750,15757,15760,15766,15770,15773,15836,15849,15851,15904,15973,16009,16041,16050,16058,16064,16149,16152,16158,16217,16267,16294,16320,16327,16337,16355,16379,16404,16447,16457,16466,16489,16506,16528,16555,16565,16579,16591,16595,16628,16643,16655,16670,16675,16688,16692,16697,16721,16746,16757,16819,16849,16851,16867,16873,16970,17033,17105,17130,17147,17157,17182,17229,17237,17255,17279,17365,17367,17368,17369,17370,17385,17392,17433,17448,17450,17489,17536,17538,17551,17561,17574,17628,17654,17707,17711,17742,17749,17800,17835,17836,17841,17863,17870,17886,17889,17905,17916,17945,17949,17955,17975,17981,17986,18010,18020,18021,18037,18043,18068,18091,18108,18122,18183,18198,18232,18234,18282,18319,18331,18357,18371,18391,18426,18442,18501,18518,18539,18561,18574,18596,18603,18610,18618,18669,18693,18701,18720,18734,18756,18758,18787,18820,18862,18934,18946,18952,18999,19023,19064,19089,19097,19103,19112,19118,19168,19195,19201,19202,19209,19234,19242,19247,19278,19292,19312,19324,19379,19435,19445,19464,19487,19492,19505,19515,19521,19566,19568,19573,19581,19650,19685,19729,19732,19742,19743,19744,19748,19763,19779,19844,19846,19854,19869,19885,19888,19901,19921,19936,19947,20020,20038,20091,20111,20143,20185,20201,20246,20270,20284,20294,20315,20328,20338,20341,20362,20380,20383,20411,20420,20428,20469,20478,20484,20494,20538,20549,20558,20574,20582,20614,20685,20707,20714,20797,20850,20858,21028,21037,21058,21111,21120,21123,21124,21138,21146,21171,21172,21184,21247,21256],"excluded_rows":[6,8,23,24,28,35,38,43,47,51,52,53,56,57,60,71,73,76,80,91,92,94,95,96,97,104,106,122,133,138,142,147,151,153,160,173,174,177,178,186,187,188,198,200,207,213,214,231,234,236,240,241,242,249,260,280,281,288,295,299,300,302,308,309,311,316,317,319,331,332,339,343,346,354,356,361,364,370,391,398,402,406,415,423,424,426,431,437,438,441,443,447,450,458,461,467,471,476,478,481,484,488,489,500,502,506,536,547,553,561,562,567,577,578,581,582,586,587,588,598,607,608,609,611,612,614,621,629,631,636,638,646,648,649,653,660,664,666,675,683,690,692,694,695,703,705,714,716,717,724,733,734,744,747,753,756,758,762,763,765,768,774,776,784,786,787,792,804,805,811,812,815,818,819,822,823,824,827,832,839,851,857,859,867,868,872,874,875,878,882,883,887,892,897,906,911,913,917,919,920,924,927,930,940,942,944,948,953,955,957,958,964,967,968,979,990,999,1006,1014,1021,1023,1036,1039,1043,1048,1050,1051,1058,1086,1093,1097,1100,1101,1107,1131,1146,1150,1157,1162,1169,1171,1173,1185,1186,1189,1191,1218,1221,1222,1229,1239,1244,1250,1258,1267,1270,1275,1279,1280,1284,1289,1291,1292,1297,1304,1317,1318,1319,1322,1324,1325,1342,1359,1367,1370,1371,1374,1378,1384,1387,1396,1403,1410,1414,1415,1423,1426,1427,1428,1432,1436,1439,1456,1458,1464,1474,1484,1491,1492,1495,1503,1505,1516,1518,1522,1538,1541,1550,1556,1570,1574,1577,1580,1588,1593,1598,1601,1604,1606,1617,1618,1630,1632,1635,1639,1642,1661,1679,1684,1697,1700,1701,1709,1717,1719,1728,1730,1737,1739,1746,1752,1755,1761,1765,1766,1767,1770,1775,1776,1777,1784,1786,1788,1789,1791,1796,1805,1815,1818,1823,1824,1826,1827,1829,1844,1848,1854,1855,1857,1860,1869,1871,1873,1875,1876,1877,1881,1888,1895,1896,1899,1903,1912,1914,1919,1920,1922,1933,1937,1938,1948,1952,1959,1965,1969,1977,1979,1981,1990,1992,1994,1996,2003,2010,2013,2031,2036,2037,2038,2042,2046,2048,2049,2051,2081,2088,2090,2092,2096,2118,2126,2128,2152,2153,2154,2157,2162,2164,2167,2172,2177,2178,2184,2185,2186,2204,2205,2212,2222,2223,2226,2232,2233,2237,2238,2248,2254,2255,2257,2260,2261,2262,2267,2272,2275,2281,2288,2294,2295,2300,2313,2321,2329,2338,2344,2348,2352,2355,2356,2361,2371,2373,2376,2378,2392,2393,2398,2405,2408,2422,2425,2429,2435,2447,2458,2464,2469,2470,2474,2480,2488,2492,2495,2500,2507,2510,2515,2516,2533,2535,2538,2542,2547,2549,2558,2563,2564,2565,2567,2568,2578,2579,2581,2582,2587,2589,2592,2600,2616,2627,2637,2641,2644,2652,2668,2676,2678,2681,2691,2693,2698,2699,2702,2714,2715,2717,2719,2723,2727,2744,2750,2757,2758,2764,2766,2767,2772,2777,2780,2782,2802,2816,2818,2821,2825,2826,2831,2833,2842,2844,2846,2853,2861,2874,2876,2886,2887,2892,2897,2903,2905,2912,2914,2917,2921,2923,2925,2930,2935,2938,2940,2941,2942,2948,2951,2955,2960,2968,2970,2972,2982,2983,2984,2986,2990,2991,2994,3006,3008,3009,3013,3025,3030,3032,3035,3040,3044,3048,3053,3073,3076,3077,3079,3081,3087,3091,3094,3095,3097,3101,3105,3108,3118,3122,3130,3132,3154,3159,3160,3166,3171,3191,3192,3201,3207,3218,3219,3225,3227,3229,3231,3234,3238,3240,3241,3243,3259,3271,3273,3280,3287,3291,3294,3297,3311,3313,3320,3323,3325,3329,3333,3338,3340,3343,3347,3350,3351,3359,3371,3372,3381,3387,3388,3395,3400,3407,3424,3428,3430,3442,3448,3464,3465,3470,3478,3482,3484,3487,3490,3497,3505,3517,3518,3528,3538,3539,3550,3553,3554,3555,3558,3566,3568,3569,3574,3582,3586,3592,3593,3595,3599,3600,3607,3608,3622,3632,3636,3637,3665,3673,3680,3682,3689,3694,3700,3705,3725,3740,3742,3744,3750,3753,3769,3775,3778,3788,3808,3820,3828,3829,3831,3836,3840,3842,3843,3845,3852,3855,3857,3860,3862,3866,3872,3886,3901,3902,3905,3919,3922,3923,3932,3933,3935,3939,3942,3946,3949,3953,3961,3971,3979,3980,3981,3983,3991,4001,4003,4007,4009,4017,4025,4027,4029,4031,4032,4036,4039,4040,4054,4055,4059,4066,4068,4070,4071,4086,4087,4089,4094,4096,4099,4103,4121,4127,4131,4138,4147,4149,4153,4179,4187,4190,4216,4217,4219,4230,4231,4233,4235,4240,4241,4242,4247,4258,4265,4274,4279,4283,4284,4286,4288,4289,4305,4312,4318,4321,4326,4331,4337,4339,4352,4359,4364,4374,4378,4383,4398,4405,4414,4418,4419,4420,4427,4439,4441,4451,4457,4458,4461,4463,4464,4466,4470,4484,4485,4486,4502,4503,4505,4509,4517,4525,4529,4530,4537,4544,4547,4548,4572,4573,4585,4589,4590,4593,4597,4601,4603,4612,4621,4622,4627,4634,4640,4642,4650,4651,4657,4659,4661,4667,4673,4677,4682,4684,4690,4693,4694,4698,4699,4702,4704,4712,4716,4723,4724,4725,4739,4752,4753,4755,4760,4769,4776,4778,4786,4807,4808,4814,4828,4834,4840,4851,4855,4863,4868,4874,4875,4876,4879,4880,4887,4898,4899,4902,4905,4909,4915,4916,4923,4924,4926,4932,4936,4937,4938,4939,4943,4947,4948,4950,4952,4955,4957,4970,4973,4974,4977,4984,4988,4999,5000,5003,5012,5015,5024,5032,5034,5045,5058,5062,5071,5073,5080,5087,5089,5104,5120,5123,5125,5126,5127,5129,5134,5139,5143,5153,5157,5160,5167,5171,5174,5177,5180,5190,5206,5209,5215,5220,5225,5227,5231,5233,5237,5244,5247,5267,5270,5277,5278,5282,5284,5289,5290,5317,5318,5326,5336,5338,5341,5345,5348,5349,5351,5355,5361,5362,5365,5366,5367,5369,5373,5385,5389,5393,5394,5402,5404,5413,5415,5423,5429,5432,5436,5438,5440,5448,5450,5451,5455,5464,5465,5466,5467,5470,5478,5484,5488,5492,5498,5507,5509,5510,5515,5520,5522,5525,5533,5534,5544,5545,5546,5554,5558,5576,5580,5583,5588,5593,5595,5596,5601,5604,5607,5612,5624,5637,5646,5650,5667,5668,5674,5700,5704,5705,5709,5719,5731,5741,5755,5759,5772,5775,5781,5783,5798,5800,5804,5805,5809,5817,5818,5822,5826,5827,5830,5833,5836,5839,5842,5851,5855,5857,5859,5862,5863,5880,5881,5882,5889,5893,5907,5908,5915,5917,5930,5931,5932,5933,5941,5946,5951,5975,5977,5978,5979,5983,5993,6002,6005,6006,6012,6016,6017,6023,6030,6033,6035,6037,6039,6044,6045,6062,6063,6066,6074,6083,6090,6092,6098,6104,6105,6112,6116,6118,6123,6124,6128,6129,6133,6138,6139,6150,6155,6157,6158,6160,6162,6163,6172,6173,6174,6184,6187,6188,6189,6198,6205,6207,6230,6249,6254,6259,6274,6275,6280,6281,6288,6292,6306,6309,6310,6314,6323,6335,6336,6343,6347,6353,6354,6355,6363,6364,6372,6374,6387,6389,6407,6413,6415,6427,6435,6438,6441,6444,6445,6450,6455,6456,6468,6476,6480,6489,6502,6504,6509,6519,6520,6528,6531,6539,6552,6555,6569,6573,6574,6581,6586,6587,6588,6592,6597,6601,6603,6610,6611,6622,6624,6625,6627,6633,6635,6645,6647,6659,6660,6679,6685,6689,6698,6699,6704,6705,6706,6708,6714,6719,6721,6727,6728,6732,6736,6740,6742,6746,6749,6750,6752,6753,6754,6756,6769,6773,6794,6795,6797,6808,6816,6821,6822,6824,6825,6835,6841,6846,6853,6862,6873,6874,6875,6879,6882,6892,6914,6928,6932,6934,6935,6948,6956,6957,6958,6962,6968,6972,6973,6974,6979,6984,6996,7003,7004,7015,7020,7023,7024,7027,7031,7033,7038,7042,7046,7047,7052,7054,7066,7070,7078,7091,7093,7095,7104,7108,7109,7113,7115,7118,7134,7141,7143,7161,7166,7170,7183,7190,7193,7197,7198,7203,7208,7212,7215,7216,7220,7235,7236,7246,7247,7252,7254,7258,7260,7262,7264,7268,7282,7292,7293,7305,7308,7328,7329,7330,7333,7337,7345,7353,7354,7369,7370,7374,7387,7389,7392,7404,7411,7412,7416,7422,7436,7437,7448,7451,7456,7457,7475,7478,7479,7482,7493,7494,7509,7514,7517,7519,7523,7527,7536,7537,7539,7540,7541,7546,7548,7554,7557,7559,7561,7563,7565,7566,7567,7569,7587,7588,7609,7620,7621,7624,7626,7629,7632,7644,7647,7651,7659,7663,7665,7666,7672,7675,7682,7686,7691,7697,7701,7703,7708,7716,7725,7732,7735,7737,7780,7781,7786,7787,7792,7795,7801,7808,7813,7814,7818,7829,7830,7833,7834,7835,7841,7846,7857,7858,7859,7860,7874,7882,7883,7884,7889,7893,7895,7898,7899,7930,7935,7940,7943,7953,7954,7960,7969,7970,7971,7972,7980,7981,7985,7987,7992,7997,8000,8016,8025,8038,8041,8043,8045,8046,8064,8067,8068,8075,8086,8088,8096,8098,8108,8123,8128,8135,8138,8149,8151,8170,8172,8175,8187,8193,8197,8198,8225,8230,8252,8256,8267,8274,8275,8277,8288,8300,8302,8308,8321,8328,8331,8333,8336,8345,8347,8352,8363,8367,8373,8376,8378,8380,8383,8385,8386,8387,8390,8391,8392,8396,8397,8400,8402,8404,8407,8409,8410,8419,8422,8423,8426,8431,8441,8442,8444,8472,8473,8477,8478,8490,8491,8493,8498,8502,8506,8517,8522,8527,8529,8530,8537,8538,8542,8543,8544,8545,8546,8561,8576,8579,8586,8592,8595,8596,8599,8610,8626,8627,8629,8634,8641,8660,8663,8665,8668,8675,8676,8688,8692,8694,8697,8708,8714,8716,8725,8728,8735,8736,8743,8745,8751,8758,8760,8762,8769,8770,8772,8778,8783,8793,8804,8806,8809,8817,8819,8830,8831,8832,8835,8837,8838,8839,8842,8852,8855,8859,8865,8866,8871,8883,8893,8896,8898,8914,8916,8918,8923,8925,8927,8929,8938,8943,8948,8950,8951,8955,8958,8969,8972,8974,8975,8980,8983,8999,9000,9002,9004,9009,9013,9019,9020,9021,9027,9037,9038,9039,9049,9052,9055,9057,9059,9064,9066,9073,9077,9082,9084,9093,9094,9103,9104,9111,9114,9120,9121,9130,9136,9138,9142,9143,9148,9149,9157,9159,9161,9172,9181,9183,9185,9187,9191,9201,9202,9228,9231,9232,9243,9246,9250,9261,9264,9266,9269,9270,9279,9282,9284,9288,9292,9293,9296,9305,9310,9312,9313,9314,9324,9325,9326,9331,9354,9366,9367,9371,9374,9384,9386,9387,9392,9393,9395,9398,9427,9439,9440,9441,9443,9445,9450,9451,9460,9462,9467,9468,9476,9477,9486,9489,9491,9497,9503,9504,9505,9507,9509,9515,9524,9525,9531,9535,9537,9541,9553,9555,9556,9561,9564,9570,9581,9582,9588,9597,9610,9618,9620,9627,9634,9635,9638,9639,9653,9656,9662,9667,9673,9676,9679,9682,9692,9693,9697,9701,9702,9711,9712,9714,9715,9716,9719,9725,9732,9745,9756,9763,9776,9781,9803,9807,9814,9818,9821,9829,9834,9836,9847,9848,9851,9854,9855,9863,9866,9875,9881,9892,9899,9900,9915,9924,9925,9929,9930,9934,9935,9942,9943,9944,9947,9951,9952,9960,9964,9983,10005,10012,10021,10024,10028,10030,10034,10037,10040,10042,10048,10051,10053,10055,10060,10070,10077,10080,10087,10093,10097,10109,10110,10114,10115,10117,10118,10122,10124,10125,10141,10144,10152,10178,10180,10184,10189,10195,10203,10212,10220,10225,10232,10233,10237,10238,10242,10249,10254,10256,10258,10260,10261,10265,10267,10270,10278,10281,10285,10289,10290,10296,10297,10299,10302,10308,10310,10323,10332,10334,10351,10352,10355,10358,10359,10361,10370,10372,10378,10380,10390,10393,10395,10399,10403,10415,10420,10427,10429,10442,10450,10458,10459,10462,10467,10468,10478,10499,10501,10503,10512,10513,10520,10530,10531,10539,10542,10555,10557,10558,10559,10568,10573,10577,10579,10580,10581,10588,10592,10596,10599,10607,10608,10611,10625,10627,10634,10656,10660,10663,10664,10665,10674,10678,10683,10685,10686,10687,10688,10691,10698,10704,10705,10711,10713,10723,10728,10734,10748,10751,10759,10767,10771,10780,10781,10788,10793,10796,10804,10816,10825,10827,10841,10852,10853,10855,10874,10887,10888,10889,10893,10898,10912,10932,10940,10947,10953,10955,10956,10958,10973,10979,10980,10981,10982,10989,10991,10995,11017,11021,11040,11046,11050,11054,11061,11068,11072,11073,11077,11085,11088,11104,11119,11121,11123,11126,11130,11141,11142,11156,11157,11159,11163,11172,11174,11178,11184,11185,11187,11200,11207,11209,11217,11221,11227,11231,11235,11242,11245,11247,11252,11263,11265,11267,11269,11270,11271,11277,11282,11283,11284,11285,11286,11305,11308,11310,11318,11321,11325,11330,11333,11337,11341,11344,11346,11350,11352,11353,11356,11358,11380,11383,11385,11387,11397,11413,11421,11425,11426,11430,11433,11443,11445,11447,11451,11453,11454,11468,11479,11484,11489,11491,11496,11501,11503,11504,11512,11517,11528,11541,11543,11544,11548,11553,11573,11585,11605,11606,11607,11608,11610,11617,11618,11622,11624,11629,11637,11639,11640,11641,11646,11653,11657,11661,11691,11692,11698,11699,11700,11701,11702,11704,11717,11718,11728,11732,11733,11739,11744,11748,11754,11762,11764,11772,11774,11777,11783,11791,11792,11797,11802,11810,11813,11814,11820,11831,11837,11846,11847,11849,11854,11855,11858,11859,11861,11864,11869,11872,11883,11885,11894,11896,11906,11911,11913,11924,11925,11926,11932,11933,11936,11940,11941,11943,11944,11950,11953,11954,11955,11957,11966,11967,11968,11969,11973,11978,11980,11984,11985,11987,11994,11998,12002,12005,12007,12014,12023,12035,12036,12039,12040,12041,12049,12055,12056,12059,12062,12064,12077,12088,12089,12097,12098,12099,12100,12104,12107,12117,12127,12131,12137,12140,12146,12147,12149,12155,12158,12161,12169,12177,12185,12187,12190,12199,12202,12209,12218,12226,12232,12236,12237,12240,12246,12247,12248,12255,12261,12269,12275,12280,12287,12295,12298,12301,12302,12309,12316,12317,12332,12342,12351,12358,12361,12365,12370,12371,12379,12382,12383,12387,12388,12389,12390,12391,12392,12393,12395,12397,12404,12417,12427,12430,12431,12434,12440,12441,12447,12448,12455,12458,12462,12467,12474,12478,12490,12494,12495,12496,12499,12505,12511,12513,12515,12526,12529,12530,12537,12569,12576,12577,12585,12586,12590,12591,12596,12598,12600,12603,12614,12628,12635,12640,12642,12668,12669,12680,12682,12707,12710,12722,12731,12732,12733,12739,12740,12747,12751,12762,12764,12766,12768,12770,12790,12795,12797,12798,12800,12803,12807,12808,12818,12820,12823,12826,12827,12833,12838,12839,12850,12861,12865,12876,12884,12885,12887,12898,12899,12905,12906,12907,12913,12918,12920,12922,12925,12926,12937,12944,12952,12958,12964,12966,12970,12974,12975,12978,12980,12985,12989,12994,12998,13001,13014,13015,13018,13019,13043,13049,13054,13074,13084,13085,13092,13093,13101,13113,13115,13121,13134,13140,13155,13158,13170,13176,13178,13192,13193,13195,13207,13214,13224,13226,13236,13248,13251,13255,13257,13262,13263,13281,13284,13287,13291,13300,13311,13313,13317,13318,13319,13324,13325,13326,13342,13343,13344,13356,13360,13365,13375,13384,13385,13387,13403,13408,13423,13431,13441,13447,13451,13452,13457,13459,13460,13467,13472,13476,13487,13488,13489,13491,13493,13499,13500,13501,13508,13512,13524,13527,13531,13534,13537,13542,13550,13554,13557,13559,13566,13567,13573,13576,13583,13584,13585,13586,13590,13595,13604,13608,13609,13611,13614,13615,13643,13666,13677,13680,13682,13685,13686,13688,13693,13695,13698,13699,13703,13708,13709,13719,13724,13728,13739,13743,13755,13757,13760,13764,13771,13776,13779,13788,13792,13795,13803,13811,13813,13829,13831,13837,13842,13844,13851,13854,13855,13858,13862,13867,13873,13876,13879,13883,13903,13906,13914,13924,13925,13935,13941,13942,13949,13951,13952,13958,13961,13964,13968,13973,13975,13981,13990,14000,14002,14003,14004,14006,14010,14023,14026,14033,14034,14041,14050,14051,14052,14055,14057,14058,14067,14072,14074,14078,14083,14092,14093,14097,14108,14109,14110,14112,14116,14121,14142,14143,14157,14164,14165,14169,14175,14192,14194,14197,14210,14214,14216,14225,14227,14233,14236,14247,14268,14269,14273,14281,14282,14283,14287,14289,14293,14297,14300,14301,14305,14309,14312,14314,14315,14321,14324,14325,14326,14328,14346,14348,14350,14362,14366,14383,14385,14387,14396,14399,14401,14409,14411,14416,14419,14420,14457,14460,14478,14479,14482,14484,14486,14503,14510,14511,14512,14517,14518,14524,14527,14547,14549,14552,14565,14578,14580,14581,14582,14588,14596,14597,14604,14609,14611,14613,14615,14616,14617,14621,14622,14623,14624,14631,14641,14645,14649,14652,14653,14662,14667,14672,14691,14694,14702,14709,14716,14722,14725,14727,14730,14731,14733,14743,14745,14748,14749,14751,14762,14767,14772,14773,14782,14787,14788,14791,14810,14814,14818,14819,14822,14836,14840,14842,14850,14860,14864,14866,14879,14885,14890,14892,14895,14896,14902,14908,14925,14926,14930,14939,14940,14942,14943,14948,14954,14955,14958,14975,14976,14981,14984,14994,14999,15003,15007,15008,15009,15019,15022,15028,15032,15041,15042,15047,15057,15060,15067,15071,15073,15081,15090,15099,15110,15116,15125,15130,15131,15132,15141,15156,15158,15160,15161,15167,15176,15178,15179,15181,15184,15185,15188,15191,15196,15205,15207,15209,15211,15214,15224,15226,15228,15233,15234,15239,15250,15252,15255,15264,15270,15271,15279,15281,15288,15289,15290,15294,15295,15300,15317,15324,15339,15342,15343,15346,15361,15367,15377,15378,15380,15387,15389,15391,15394,15397,15398,15400,15402,15407,15414,15415,15417,15418,15439,15447,15459,15467,15471,15474,15476,15478,15479,15484,15487,15493,15506,15507,15511,15519,15533,15534,15535,15540,15543,15548,15556,15572,15574,15579,15589,15592,15595,15596,15598,15608,15609,15615,15628,15653,15658,15659,15660,15665,15668,15670,15679,15680,15683,15685,15686,15688,15691,15693,15699,15706,15716,15729,15732,15742,15744,15748,15751,15762,15764,15775,15777,15778,15784,15790,15791,15793,15796,15806,15809,15815,15817,15818,15821,15824,15830,15833,15837,15842,15846,15848,15853,15871,15879,15891,15893,15897,15901,15909,15914,15924,15933,15937,15945,15952,15964,15985,15990,15992,16003,16011,16014,16016,16021,16022,16025,16042,16043,16057,16073,16075,16089,16098,16100,16117,16121,16122,16125,16129,16131,16136,16137,16143,16155,16168,16170,16175,16178,16195,16197,16200,16202,16208,16210,16214,16215,16216,16219,16223,16226,16229,16234,16237,16238,16254,16258,16263,16268,16271,16282,16284,16288,16290,16292,16298,16299,16301,16314,16315,16317,16325,16332,16336,16340,16342,16347,16350,16353,16358,16359,16361,16364,16365,16370,16376,16385,16387,16389,16391,16398,16401,16402,16405,16415,16420,16424,16428,16432,16436,16438,16449,16452,16454,16455,16456,16461,16462,16464,16465,16479,16481,16482,16486,16493,16495,16498,16500,16501,16505,16512,16524,16529,16534,16538,16544,16548,16556,16560,16571,16578,16583,16584,16609,16610,16611,16614,16616,16618,16624,16626,16636,16641,16645,16646,16651,16658,16661,16667,16669,16672,16678,16685,16700,16702,16704,16705,16728,16731,16732,16738,16751,16753,16766,16770,16772,16779,16786,16794,16800,16801,16811,16823,16826,16844,16847,16859,16860,16866,16869,16878,16890,16902,16904,16906,16920,16928,16933,16936,16943,16946,16947,16952,16954,16963,16964,16969,16974,16978,16983,16989,16998,16999,17001,17003,17006,17013,17019,17026,17027,17032,17037,17038,17049,17054,17055,17057,17058,17062,17065,17068,17069,17070,17073,17077,17079,17091,17093,17106,17110,17111,17113,17116,17118,17121,17125,17131,17134,17141,17158,17160,17163,17165,17175,17177,17180,17198,17199,17206,17212,17214,17216,17219,17223,17235,17244,17247,17262,17264,17269,17271,17276,17278,17280,17287,17288,17289,17291,17292,17294,17295,17296,17297,17301,17315,17325,17327,17328,17331,17334,17335,17338,17349,17359,17366,17387,17389,17396,17398,17400,17402,17406,17410,17413,17421,17426,17427,17428,17429,17452,17455,17456,17457,17467,17469,17476,17477,17484,17485,17486,17492,17502,17506,17513,17517,17519,17521,17529,17534,17535,17541,17545,17546,17559,17562,17566,17568,17580,17593,17594,17596,17599,17604,17609,17624,17627,17650,17651,17655,17665,17666,17682,17683,17690,17691,17699,17708,17710,17712,17719,17729,17734,17751,17762,17777,17780,17786,17795,17797,17803,17805,17811,17813,17819,17824,17825,17828,17831,17843,17851,17853,17871,17872,17891,17892,17897,17911,17914,17919,17925,17940,17941,17946,17948,17961,17964,17965,17967,17990,17995,17998,18008,18013,18014,18016,18022,18027,18041,18042,18049,18051,18054,18055,18066,18069,18073,18074,18075,18077,18086,18089,18115,18119,18132,18139,18141,18144,18150,18156,18158,18163,18170,18182,18186,18192,18195,18197,18200,18201,18211,18214,18222,18227,18242,18243,18244,18246,18250,18252,18255,18257,18263,18267,18269,18278,18283,18290,18295,18333,18334,18335,18338,18339,18342,18344,18346,18347,18355,18356,18360,18362,18364,18366,18367,18372,18373,18377,18397,18400,18401,18402,18408,18411,18419,18424,18425,18427,18428,18433,18450,18460,18461,18491,18492,18503,18505,18506,18514,18531,18534,18538,18540,18543,18554,18555,18558,18567,18570,18571,18572,18578,18580,18587,18588,18597,18600,18606,18611,18617,18622,18624,18625,18628,18631,18632,18634,18640,18648,18649,18652,18654,18663,18674,18675,18677,18682,18683,18686,18697,18704,18705,18711,18716,18717,18718,18724,18726,18727,18736,18737,18744,18747,18750,18759,18761,18772,18775,18779,18783,18789,18796,18799,18802,18816,18818,18827,18833,18841,18844,18846,18850,18854,18858,18859,18860,18869,18875,18879,18886,18887,18888,18891,18894,18897,18898,18902,18903,18905,18913,18920,18922,18930,18932,18943,18957,18958,18963,18965,18969,18970,18971,18976,18986,18988,18993,18995,18996,18998,19009,19016,19028,19045,19048,19050,19054,19055,19073,19074,19076,19079,19094,19102,19115,19117,19130,19131,19132,19135,19136,19137,19142,19148,19154,19157,19159,19163,19164,19171,19185,19188,19194,19203,19221,19231,19241,19244,19250,19255,19258,19274,19276,19285,19291,19294,19297,19302,19304,19309,19310,19320,19321,19322,19323,19325,19327,19328,19334,19347,19351,19352,19353,19355,19356,19358,19389,19393,19398,19402,19403,19405,19410,19423,19424,19425,19427,19447,19455,19458,19474,19476,19477,19479,19480,19484,19497,19524,19525,19526,19527,19530,19532,19536,19537,19545,19547,19554,19560,19562,19563,19579,19582,19590,19591,19593,19600,19608,19613,19622,19623,19626,19632,19638,19646,19654,19659,19663,19664,19681,19717,19719,19723,19737,19739,19741,19747,19749,19758,19761,19766,19768,19775,19778,19780,19783,19784,19797,19804,19817,19821,19822,19824,19827,19834,19838,19839,19848,19861,19865,19867,19887,19891,19892,19896,19900,19906,19907,19910,19913,19924,19928,19942,19950,19951,19952,19954,19965,19966,19968,19969,19983,19986,19989,19993,19995,20001,20004,20008,20013,20021,20026,20027,20042,20047,20049,20050,20051,20052,20060,20063,20073,20078,20101,20103,20104,20108,20115,20117,20118,20121,20130,20134,20137,20138,20140,20142,20145,20146,20151,20158,20159,20166,20172,20179,20181,20183,20190,20195,20206,20207,20208,20209,20212,20214,20225,20238,20239,20240,20259,20260,20261,20266,20268,20271,20272,20274,20276,20280,20282,20283,20295,20301,20310,20317,20318,20322,20325,20354,20357,20359,20361,20371,20377,20381,20393,20396,20398,20399,20401,20402,20403,20406,20412,20413,20421,20430,20433,20434,20438,20446,20459,20470,20473,20474,20481,20483,20486,20487,20488,20501,20505,20506,20508,20509,20510,20513,20516,20520,20530,20531,20539,20551,20554,20559,20567,20580,20583,20586,20587,20589,20596,20606,20607,20610,20616,20619,20622,20624,20625,20629,20636,20637,20639,20641,20654,20656,20660,20667,20671,20673,20677,20682,20684,20690,20694,20695,20708,20712,20734,20735,20740,20747,20759,20761,20763,20778,20782,20783,20784,20796,20800,20806,20813,20815,20822,20824,20831,20838,20847,20852,20856,20862,20864,20869,20875,20876,20880,20888,20893,20894,20899,20905,20910,20916,20917,20923,20935,20941,20943,20946,20951,20952,20953,20956,20959,20960,20962,20965,20969,20972,20976,20977,20978,20988,20995,20997,21000,21016,21024,21034,21039,21043,21045,21046,21047,21049,21051,21055,21060,21063,21064,21072,21073,21079,21100,21103,21112,21113,21116,21143,21151,21160,21162,21167,21180,21181,21182,21183,21185,21187,21192,21201,21211,21219,21227,21231,21234,21235,21239],"excluded_pools":["dev74001","confirmation74101","decisiontrain75001","acquisitiontest77031"],"overlap_with_exclusions":0}

==> anc/code/greedy_protocol.md <==
# Frozen independent direction confirmation

Frozen 2026-10-28 Asia/Shanghai before results. CPU10, numerical threads1; reserve CPUs0--3. Skip errors and continue. All completed tables stay local.

Eighteen conditions: Diabetes, Concrete, Superconductivity × concentrated/dispersed patterns × fresh mask seeds78011,78021,78031. All use128 uncertain cells in64 rows,2 per row,width1/8,lambda1/32,midpoint-fit actual candidate. Diabetes/Concrete reuse their fixed public records with independently specified masks. SC uses1024 rows from seed78001 sampled after excluding development74001, oldconfirmation74101, decision training75001 and acquisition held-out77031 rows. Its IDs are communicated before the other agent chooses further pools; those future pools exclude this pool.

Compare rank3 residual-gradient, snapshot POD, residual-greedy. Common observed-row anchor, midpoint transform, MomentSearch adaptive verifier,1s search cap and absolute1e-6 width target. Rotate method order by condition. This is an equal-search-cap comparison; complete construction costs are charged and reported, but total complete-time budgets are unequal. No later evidence is backdated to a deadline.

Fixed proposal completion pool32: midpoint plus31 legal uniform completions from seed78041 (same pseudorandom stream per condition). Snapshot POD fully retrains all32 tables, subtracts actual candidate and takes physical-model leading SVD directions. Greedy starts from rank0. At each of3steps, compute the numerical reduced optimum on every pool table in the current physical orthonormal span, residual r=g-Mv, and choose the first maximum of ||r||²/lambda. This is an exact-normal-equation numerical residual/coercivity proposal indicator, not an outward verified bound or an uncertainty-domain coverage claim. Fully retrain only that selected table, append candidate-minus-fit displacement, and twice orthogonalize physically. Record all32 indicators per step, selected indices and3fullfit displacements. No pool table is prefitted for greedy. Separate pool-moment construction and indicator work are charged. Pool creation is charged separately to both pool-based methods; gradient does not pay for unused pool data.

Physical POD/greedy spans map through T^-1, followed by thin QR in numerical coordinates to condition their Gram without changing spans, then2^-24 rounding. The actual dyadic matrix is passed to the unchanged verifier. Verify physical-span discrepancy and full rank. Gradient retains the original proposal. Full basis costs, allfit counts, verified tails, widths, bounds and solver events are retained. Independent audit rebuilds input pools, replays three selections without calling the greedy implementation, checks physical spans, normal equations, dyadic mapping and result arithmetic. All18 conditions are retained; no post-outcome seed/sample/rank tuning.


==> anc/code/greedy_run.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
import os
for k in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[k] = '1'
import sys, time, json, hashlib, traceback, csv
from pathlib import Path
from unittest.mock import patch
sys.dont_write_bytecode = True
B = Path(__file__).resolve().parent
ROOT = B.parent
import numpy as np, pandas as pd, psutil
from public_problems import problem
from observed_anchor import ObservedAnchor
import moment_tail
from moment_tail import MomentSearch
from greedy_basis import build_proposal

def confirmation_problem(name, spread, seed):
    if name != 'superconductivity':
        return problem(name=name, spread=spread, seed=seed)
    tab = pd.read_csv(DATA_CORE / 'superconductivity/train.csv')
    manifest = json.loads((B / 'greedy_pool.json').read_text())
    ids = manifest['original_row_indices']
    raw = tab.iloc[ids, :-1].to_numpy(float)
    yy = tab.iloc[ids, -1].to_numpy(float)
    span = np.ptp(raw, axis=0)
    span = np.where(span > 0, span, 1.0)
    x = np.column_stack([np.ones(len(raw)), np.round((raw - raw.mean(0)) / span * 1024) / 1024])
    y = np.round((yy - yy.min()) / np.ptp(yy) * 1024) / 1024
    columns = [1, 2] if spread == 'concentrated' else list(range(1, 9))
    maskrows = np.random.default_rng(seed).permutation(len(x))[:64]
    lo = x.copy()
    hi = x.copy()
    for k, i in enumerate(maskrows):
        for j in (columns[2 * k % len(columns)], columns[(2 * k + 1) % len(columns)]):
            left = -1 + np.floor((x[i, j] + 1) * 8) / 8
            lo[i, j] = left
            hi[i, j] = left + 1 / 8
    c = (lo + hi) / 2
    lam = 1 / 32
    beta = np.linalg.solve(c.T @ c / len(c) + lam * np.eye(c.shape[1]), c.T @ y / len(c))
    meta = dict(dataset=name, n=len(x), features=x.shape[1], uncertain_cells=128, uncertain_rows=64, seed=seed, spread=spread, width=1 / 8, **{'lambda': lam}, pool_seed=78001, original_row_indices=ids)
    return ((lo, hi, y, beta, lam), meta)


==> anc/code/halfspace_moment.py <==
"""Conditional row moment matrices for aggregate branch halfspaces."""
import copy
from fractions import Fraction as F
import numpy as np
from localized_moment import solve as localized_solve


def strengthen(source):
    src=copy.deepcopy(source);n=len(src['active_cells']);cuts=src.get('extra_linear_inequalities',[])
    block=1+2*n
    assert len(cuts)%block==0
    groups={}
    for j,(row,col) in enumerate(src['active_cells']):groups.setdefault(row,[]).append(j)
    matrices=[dict(basis=src['moment_terms'],polynomial=[[[],1.]],kind='gradient_moment')]
    for offset in range(0,len(cuts),block):
        base=cuts[offset]
        polynomial=[[[],base['rhs']]]+[[k,float(-F(v))] for k,v in base['terms']]
        for row,group in groups.items():
            matrices.append(dict(basis=[[]]+[[j] for j in group],polynomial=polynomial,
                                 kind='aggregate_halfspace_localizer',base_cut=offset,row=int(row)))
    src['custom_moment_blocks']=matrices;src['localizing_solver']='SCS'
    return src


def compress_gradient_basis(src):
    """Project quadratic monomials onto the normal-residual coefficient span.

    The projected cone is a relaxation. Its lifted exact PSD factors, not
    a numerical rank claim, establish the certificate. Row cones are retained.
    """
    terms=src['moment_terms'];ids=src['active_cells'];theta=np.asarray(src['theta'])
    T=np.asarray(src['T']);lo=np.asarray(src['domain_lo']);hi=np.asarray(src['domain_hi'])
    delta=np.array([(hi[i,j]-lo[i,j])*(1 if x==lo[i,j] else -1)
                    for (i,j),x in zip(ids,src['x0_uncertain'])])
    linear=[i for i,k in enumerate(terms) if len(k)<2]
    quadratic=[i for i,k in enumerate(terms) if len(k)==2]
    C=[]
    for index in quadratic:
        a,b=terms[index];j=ids[a][1];k=ids[b][1]
        value=theta[j]*T[j] if a==b else theta[k]*T[j]+theta[j]*T[k]
        C.append(delta[a]*delta[b]*value)
    U,s,_=np.linalg.svd(np.asarray(C),full_matrices=False)
    rank=int(np.count_nonzero(s>max(s[0]*1e-12,1e-30))) if len(s) else 0
    transform=np.zeros((len(linear)+rank,len(terms)))
    transform[np.arange(len(linear)),linear]=1.
    transform[len(linear):,quadratic]=np.round(U[:,:rank].T*2**30)/2**30
    src['custom_moment_blocks'][0]['basis_transform']=transform.tolist()
    groups={}
    for j,(row,col) in enumerate(ids):groups.setdefault(row,set()).add(j)
    for row,group in groups.items():
        basis=[k for k in terms if all(j in group for j in k)]
        src['custom_moment_blocks'].append(dict(basis=basis,polynomial=[[[],1.]],kind='row_moment',row=int(row)))
    src['gradient_compression']=dict(full_order=len(terms),projected_order=len(transform),quadratic_rank=rank)
    return src


def solve(source,seconds=120,compress=False,return_moments=False):
    src=strengthen(source)
    if compress:src=compress_gradient_basis(src)
    result=localized_solve(src,seconds=seconds,return_moments=return_moments)
    oldkeys=list(map(tuple,src['monomials']));upper=dict(zip(oldkeys,src['objective']))
    lower=dict(zip(oldkeys,src['coefficient_lower']))
    src['monomials']=result['monomials']
    src['objective']=[upper.get(tuple(k),0.) for k in src['monomials']]
    src['coefficient_lower']=[lower.get(tuple(k),0.) for k in src['monomials']]
    return src,result


==> anc/code/independent_mask_settings.json <==
{"datasets":["superconductivity","parkinsons","wine_white","yacht"],"seeds":[91311,91312,91313,91314,91315],"signal_and_nuisance_rows":"uniformly sampled without responses or residuals, with signal excluded from nuisance rows","columns_and_widths":"unchanged primary contraction_settings.json","candidate_bits":4,"signal_unknown_columns":1,"retained_rank":3,"methods":["adaptive_energy","moment_centered"],"complete_budget_seconds":10}

==> anc/code/independent_moment_audit.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Independent Fraction verification; imports no certificate implementation.'
from pathlib import Path
from fractions import Fraction as Q
from itertools import product
import json, time, sys, os
os.environ['OPENBLAS_NUM_THREADS'] = '1'
import numpy as np
BASE = Path(__file__).resolve().parent

def dot(a, b):
    return sum((x * y for x, y in zip(a, b)), Q(0))

def tr(a):
    return list(map(list, zip(*a)))

def mm(a, b):
    return [[dot(row, col) for col in tr(b)] for row in a]

def qm(a):
    return [[Q(v) for v in row] for row in a]

def inv(a):
    n = len(a)
    b = [row[:] + [Q(int(i == j)) for j in range(n)] for i, row in enumerate(a)]
    for j in range(n):
        v = b[j][j]
        b[j] = [x / v for x in b[j]]
        for i in range(n):
            if i != j:
                v = b[i][j]
                b[i] = [x - v * y for x, y in zip(b[i], b[j])]
    return [r[n:] for r in b]

def gmin(a):
    return min((row[j] - sum((abs(v) for k, v in enumerate(row) if k != j), Q(0)) for j, row in enumerate(a)))

def gmax(a):
    return max((row[j] + sum((abs(v) for k, v in enumerate(row) if k != j), Q(0)) for j, row in enumerate(a)))

def qrange(a, b, c):
    values = [a - b + c, a + b + c]
    if a and -1 < -b / (2 * a) < 1:
        values.append(c - b * b / (4 * a))
    return (min(values), max(values))

def rowmax(a, b, ga, gb):
    if not ga:
        return a * a - b * b
    best = None
    k = len(ga)
    for free in range(k):
        other = [j for j in range(k) if j != free]
        for bits in product((-1, 1), repeat=len(other)):
            aa = a + sum((ga[j] * s for j, s in zip(other, bits)), Q(0))
            bb = b + sum((gb[j] * s for j, s in zip(other, bits)), Q(0))
            value = qrange(ga[free] ** 2 - gb[free] ** 2, 2 * (aa * ga[free] - bb * gb[free]), aa * aa - bb * bb)[1]
            best = value if best is None else max(best, value)
    return best

def ranges(a, b):
    return (min(a, b), max(a, b))

def mul(x, y):
    v = [a * b for a in x for b in y]
    return (min(v), max(v))

def normcheck(value, row):
    assert Q(value) ** 2 >= dot(row, row) and value >= 0

def moments(x, y, n, lam):
    p = len(x[0])
    d = max((v.denominator for row in x for v in row))
    dy = max((v.denominator for v in y))
    xi = np.array([[int(v * d) for v in row] for row in x], dtype=np.int64)
    yi = np.array([int(v * dy) for v in y], dtype=np.int64)
    assert len(x) * max((abs(int(v)) for v in xi.flat)) ** 2 < 2 ** 63
    gram = xi.T @ xi
    resp = xi.T @ yi
    return ([[Q(int(gram[j, k]), n * d * d) + lam * int(j == k) for k in range(p)] for j in range(p)], [Q(int(v), n * d * dy) for v in resp])

def loss(x, y, b, lam):
    return sum(((dot(row, b) - yi) ** 2 for row, yi in zip(x, y)), Q(0)) / len(y) + lam * dot(b, b)

def audit(path, tree=True):
    start = time.monotonic()
    saved = json.loads(path.read_text())
    d = saved['certificate']
    rec = d['tail_receipt']
    lo, hi = (qm(d['lo']), qm(d['hi']))
    y = list(map(Q, d['y']))
    beta = list(map(Q, d['beta']))
    lam = Q(d['lambda'])
    n = len(y)
    p = len(beta)
    c = [[(a + b) / 2 for a, b in zip(l, u)] for l, u in zip(lo, hi)]
    rad = [[(b - a) / 2 for a, b in zip(l, u)] for l, u in zip(lo, hi)]
    fixed = [i for i, row in enumerate(rad) if not any(row)]
    rem = [i for i in range(n) if i not in fixed]
    G, r0 = moments([c[i] for i in fixed], [y[i] for i in fixed], n, lam)
    t = qm(d['T'])
    r = qm(d['R'])
    rank = len(r[0])
    K = mm(tr(t), mm(G, t))
    mu = Q(d['mu'])
    nu = Q(d['nu'])
    _, v = np.linalg.eigh(np.array(K, float))
    s = qm(np.round(v * 2 ** 24) / 2 ** 24)
    kmu = [[v - mu * int(i == j) for j, v in enumerate(row)] for i, row in enumerate(K)]
    knu = [[nu * int(i == j) - v for j, v in enumerate(row)] for i, row in enumerate(K)]
    assert gmin(mm(tr(s), mm(kmu, s))) >= 0 and gmin(mm(tr(s), mm(knu, s))) >= 0
    assert gmin(mm(tr(s), s)) > 0 and mu > 0
    h = mm(tr(r), r)
    hmu = Q(rec['Hmu'])
    assert 0 < hmu <= gmin(h)
    pp = mm(mm(r, inv(h)), tr(r))
    pp = [[Q(int(i == j)) - v for j, v in enumerate(row)] for i, row in enumerate(pp)]
    tp = mm(t, pp)
    trr = mm(t, r)
    ct = mm([c[i] for i in rem], t)
    g0 = [dot(row, beta) - ri for row, ri in zip(G, r0)]

    def gradient(transform):
        base = [dot(col, g0) for col in tr(transform)]
        result = []
        pro = mm([c[i] for i in rem], transform)
        for j in range(len(transform[0])):
            lower = upper = base[j]
            for a, i in enumerate(rem):
                ids = [k for k, v in enumerate(rad[i]) if v]
                pr = pro[a][j]
                res = dot(c[i], beta) - y[i]
                gp = [rad[i][k] * transform[k][j] for k in ids]
                gr = [rad[i][k] * beta[k] for k in ids]
                aa = (pr + res) / 2
                bb = (pr - res) / 2
                ga = [(a + b) / 2 for a, b in zip(gp, gr)]
                gb = [(a - b) / 2 for a, b in zip(gp, gr)]
                lower -= rowmax(bb, aa, gb, ga) / n
                upper += rowmax(aa, bb, ga, gb) / n
            result.append((lower, upper))
        return result
    allg = gradient(t)
    u0 = sum((max(abs(l), abs(u)) ** 2 for l, u in allg), Q(0)) / mu
    u0stored = Q(d['original_gradient_upper'])
    assert u0stored >= u0
    if rank < p:
        pg = gradient(tp)
        for (l, u), sl, su in zip(pg, rec['gradient_lo'], rec['gradient_hi']):
            assert Q(sl) <= l <= u <= Q(su)
        Gnorm = Q(rec['gradient_norm'])
        assert Gnorm ** 2 >= sum((max(abs(l), abs(u)) ** 2 for l, u in pg), Q(0))
        centerG, _ = moments(c, y, n, lam)
        cm = mm(tr(t), mm(centerG, t))
        cross = mm(pp, mm(cm, r))
        flat = [v for row in cross for v in row]
        normcheck(rec['center_cross_norm'], flat)
        for v, row in zip(rec['generator_p_norms'], tp):
            normcheck(v, row)
        for v, row in zip(rec['generator_r_norms'], trr):
            normcheck(v, row)
        cp = mm(ct, pp)
        cr = mm(ct, r)
        for v, row in zip(rec['center_p_norms'], cp):
            normcheck(v, row)
        for v, row in zip(rec['center_r_norms'], cr):
            normcheck(v, row)
        variation = Q(0)
        for a, i in enumerate(rem):
            dp = sum((v * Q(g) for v, g in zip(rad[i], rec['generator_p_norms'])), Q(0))
            dr = sum((v * Q(g) for v, g in zip(rad[i], rec['generator_r_norms'])), Q(0))
            variation += (dp * Q(rec['center_r_norms'][a]) + dr * Q(rec['center_p_norms'][a]) + dp * dr) / n
        assert Q(rec['variation_coupling']) >= variation
        coupling = Q(rec['coupling_norm'])
        assert coupling >= Q(rec['center_cross_norm']) + Q(rec['variation_coupling'])
        radius = Q(rec['coordinate_radius'])
        assert radius ** 2 >= u0stored / (mu * hmu)
        eta = Q(d['tail_error'])
        assert eta >= (Gnorm + coupling * radius) ** 2 / mu
    else:
        eta = Q(d['tail_error'])
        assert eta == 0
    witness = d['witness']
    wx = qm(witness['x'])
    wt = list(map(Q, witness['theta']))
    assert all((a <= v <= b for l, row, u in zip(lo, wx, hi) for a, v, b in zip(l, row, u)))
    wl = loss(wx, y, beta, lam) - loss(wx, y, wt, lam)
    assert wl >= Q(witness['regret_lower'])
    pointcount = nodecount = 0
    if tree:
        kr = mm(tr(r), mm(K, r))
        linear = [dot(col, g0) for col in tr(trr)]
        pro = mm([c[i] for i in rem], trr)
        hd = []
        for j in range(rank):
            hj = kr[j][j] + sum(((abs(pro[a][j]) + sum((v * abs(trr[k][j]) for k, v in enumerate(rad[i])), Q(0))) ** 2 for a, i in enumerate(rem)), Q(0)) / n
            assert Q(d['hdiag'][j]) >= hj
            hd.append(Q(d['hdiag'][j]))
        points = {}
        lower_exact = []
        for point in d['points']:
            z = tuple(map(Q, point['z']))
            theta = [b - dot(row, z) for b, row in zip(beta, trr)]
            val = 2 * dot(linear, z) - dot(z, [dot(row, z) for row in kr]) + eta
            for i in rem:
                ids = [k for k, v in enumerate(rad[i]) if v]
                val += rowmax(dot(c[i], beta) - y[i], dot(c[i], theta) - y[i], [rad[i][k] * beta[k] for k in ids], [rad[i][k] * theta[k] for k in ids]) / n
            assert Q(point['lower']) <= val <= Q(point['upper'])
            points[z] = point
            lower_exact.append(val - eta)
        nodes = d['nodes']
        leaves = []
        for idx, node in enumerate(nodes):
            l = tuple(map(Q, node['lo']))
            u = tuple(map(Q, node['hi']))
            center = tuple(((a + b) / 2 for a, b in zip(l, u)))
            radius = [(b - a) / 2 for a, b in zip(l, u)]
            if idx == 0:
                assert l == tuple((-v for v in u)) and all((v * v >= u0stored / (mu * hmu) for v in u))
            theta = [b - dot(row, center) for b, row in zip(beta, trr)]
            pen = [2 * linear[j] - 2 * dot(kr[j], center) for j in range(rank)]
            gbounds = []
            for j in range(rank):
                gl = gu = pen[j]
                for a, i in enumerate(rem):
                    br = sum((v * abs(b) for v, b in zip(rad[i], theta)), Q(0))
                    bc = dot(c[i], theta) - y[i]
                    xr = sum((v * abs(row[j]) for v, row in zip(rad[i], trr)), Q(0))
                    xc = pro[a][j]
                    low, high = mul((bc - br, bc + br), (xc - xr, xc + xr))
                    gl += 2 * low / n
                    gu += 2 * high / n
                gbounds.append(max(abs(gl), abs(gu)))
            lips = Q(points[center]['upper']) + dot(gbounds, radius)
            cap = u0stored + eta if idx == 0 else Q(nodes[node['parent']]['upper'])
            bounds = [lips, cap]
            if rank <= 3:
                bounds.append(max((Q(points[z]['upper']) for z in product(*zip(l, u)))) + sum((v * q * q for v, q in zip(hd, radius)), Q(0)))
            assert min(bounds) <= Q(node['upper'])
            children = node['children']
            if children:
                assert len(children) == 2
                a, b = [nodes[j] for j in children]
                al, au, bl, bu = [tuple(map(Q, v)) for v in (a['lo'], a['hi'], b['lo'], b['hi'])]
                change = [j for j in range(rank) if au[j] != u[j]]
                assert len(change) == 1
                j = change[0]
                assert al == l and bu == u and (au[j] == bl[j]) and (l[j] < au[j] < u[j])
                assert all((au[k] == u[k] and bl[k] == l[k] for k in range(rank) if k != j))
            else:
                leaves.append(Q(node['upper']))
        assert Q(saved['upper']) >= min(u0stored, max(leaves))
        assert Q(saved['lower']) <= max(Q(0), wl, max(lower_exact))
        pointcount = len(points)
        nodecount = len(nodes)
    return {'file': path.name, 'status': 'PASS', 'p': p, 'rank': rank, 'rows': n, 'anchor_rows': len(fixed), 'exact_points': pointcount, 'covered_nodes': nodecount, 'tail_and_metric_verified': True, 'original_witness_verified': True, 'tree_verified': tree, 'seconds': time.monotonic() - start}

def main():
    import psutil
    psutil.Process().cpu_affinity([6])
    results = []
    for name, tree in (('audit_small_moment_certificate.json', True), ('diabetes_concentrated_moment_certificate.json', True), ('primary_moment_certificate.json', False)):
        try:
            row = audit(BASE / name, tree)
        except Exception as exc:
            import traceback
            row = {'file': name, 'status': 'ERROR', 'error': str(exc), 'traceback': traceback.format_exc()}
        results.append(row)
        print(json.dumps(row), flush=True)
    (BASE / 'independent_moment_audit.json').write_text(json.dumps({'status': 'PASS' if all((v['status'] == 'PASS' for v in results)) else 'COMPLETED_WITH_ERRORS', 'results': results}, indent=2), encoding='utf-8')
if __name__ == '__main__':
    main()


==> anc/code/independent_planar_rows.py <==
"""Independent support-normal polygon oracle for exact dense-row audits."""
from fractions import Fraction as Q

def independent_rowmax(a, b, ga, gb):
    g = [(x, y) for x, y in zip(ga, gb) if x or y]
    if not g:
        return a * a - b * b
    vertices = set()
    for x, y in g:
        for side in (-1, 1):
            normal = (-side * y, side * x)
            for tie in (-1, 1):
                signs = []
                for u, v in g:
                    cross = normal[0] * u + normal[1] * v
                    if cross:
                        signs.append(1 if cross > 0 else -1)
                    else:
                        signs.append(tie * (1 if x * u + y * v > 0 else -1))
                vertices.add((a + sum((u * s for (u, v), s in zip(g, signs)), Q(0)), b + sum((v * s for (u, v), s in zip(g, signs)), Q(0))))
    points = sorted(vertices)

    def cross(o, a, b):
        return (a[0] - o[0]) * (b[1] - o[1]) - (a[1] - o[1]) * (b[0] - o[0])

    def half(seq):
        out = []
        for point in seq:
            while len(out) > 1 and cross(out[-2], out[-1], point) <= 0:
                out.pop()
            out.append(point)
        return out
    hull = half(points)[:-1] + half(points[::-1])[:-1]
    if len(points) == 1:
        hull = points
    best = None
    for i, (u, v) in enumerate(hull):
        uu, vv = hull[(i + 1) % len(hull)]
        dx = uu - u
        dy = vv - v
        aa = dx * dx - dy * dy
        bb = 2 * (u * dx - v * dy)
        cc = u * u - v * v
        values = [cc, aa + bb + cc]
        if aa < 0 and 0 < -bb / (2 * aa) < 1:
            values.append(cc - bb * bb / (4 * aa))
        val = max(values)
        best = val if best is None else max(best, val)
    return best


==> anc/code/interval_arithmetic.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Small outward-rounded interval arithmetic for bounded float64 inputs.\n\nEvery input float is interpreted as its exact binary value. Operations assume\nfinite IEEE-754 round-to-nearest results, checked explicitly at public outputs.\n'
from dataclasses import dataclass
import numpy as np
NEG = -np.inf
POS = np.inf
EPS = np.finfo(float).eps
TINY = np.nextafter(0.0, 1.0)

def down(x):
    return np.nextafter(x, NEG)

def up(x):
    return np.nextafter(x, POS)

@dataclass
class I:
    lo: object
    hi: object = None

    def __post_init__(self):
        self.lo = np.asarray(self.lo, dtype=float)
        self.hi = self.lo.copy() if self.hi is None else np.asarray(self.hi, dtype=float)

    def __add__(self, other):
        b = as_i(other)
        return I(down(self.lo + b.lo), up(self.hi + b.hi))
    __radd__ = __add__

    def __neg__(self):
        return I(-self.hi, -self.lo)

    def __sub__(self, other):
        return self + -as_i(other)

    def __rsub__(self, other):
        return as_i(other) + -self

    def __mul__(self, other):
        b = as_i(other)
        products = np.stack(np.broadcast_arrays(self.lo * b.lo, self.lo * b.hi, self.hi * b.lo, self.hi * b.hi))
        return I(down(np.min(products, axis=0)), up(np.max(products, axis=0)))
    __rmul__ = __mul__

    def __truediv__(self, other):
        b = as_i(other)
        if np.any((b.lo <= 0) & (b.hi >= 0)):
            raise ValueError('Interval division through zero')
        return self * I(down(1 / b.hi), up(1 / b.lo))

    def __getitem__(self, index):
        return I(self.lo[index], self.hi[index])

    def square(self):
        lo = np.minimum(self.lo * self.lo, self.hi * self.hi)
        lo = np.where((self.lo <= 0) & (self.hi >= 0), 0, down(lo))
        return I(np.maximum(0, lo), up(np.maximum(self.lo * self.lo, self.hi * self.hi)))

    def sum(self, axis=None):
        n = self.lo.size if axis is None else self.lo.shape[axis]
        gamma = up(n * EPS / (1 - n * EPS))
        mag = up(np.sum(np.maximum(np.abs(self.lo), np.abs(self.hi)), axis=axis) / (1 - gamma))
        error = up(gamma * mag + n * TINY)
        return I(down(np.sum(self.lo, axis=axis) - error), up(np.sum(self.hi, axis=axis) + error))

def as_i(value):
    return value if isinstance(value, I) else I(value)

def matvec(matrix, vector):
    a, b = (as_i(matrix), as_i(vector))
    out = I(np.zeros(a.lo.shape[:-1]))
    for j in range(a.lo.shape[-1]):
        out = out + a[..., j] * b[j]
    return out

def dot(a, b):
    return (as_i(a) * as_i(b)).sum()

def quadratic_max_upper(a, b, c):
    """Upper for max_{|z|<=1} a*z²+b*z+c with interval coefficients."""
    a, b, c = (as_i(a), as_i(b), as_i(c))
    aa = a.hi
    bb = np.maximum(np.abs(b.lo), np.abs(b.hi))
    endpoint = up(aa + bb)
    interior = (aa < 0) & (bb < -2 * aa)
    denom = np.where(interior, -4 * aa, 1.0)
    vertex = up(up(bb * bb) / denom)
    return up(c.hi + np.where(interior, vertex, endpoint))

def quadratic_range(a, b, c):
    return I(-quadratic_max_upper(-as_i(a), -as_i(b), -as_i(c)), quadratic_max_upper(a, b, c))


==> anc/code/intrinsic_dimension.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Exact two-completion proof check, generated from original fractional rows.'
from pathlib import Path
from fractions import Fraction as F
import json
B = Path(__file__).resolve().parent

def dot(a, b):
    return sum((x * y for x, y in zip(a, b)), F(0))

def solve(M, b):
    a = [row.copy() + [v] for row, v in zip(M, b)]
    for j in range(len(b)):
        pivot = a[j][j]
        assert pivot > 0
        a[j] = [v / pivot for v in a[j]]
        for i in range(len(b)):
            if i != j:
                q = a[i][j]
                a[i] = [v - q * w for v, w in zip(a[i], a[j])]
    return [row[-1] for row in a]

def main():
    import psutil
    psutil.Process().cpu_affinity([10])
    lam = F(1, 4)
    alpha = F(1, 32)
    n, p = (64, 34)
    beta = [F(1), F(1)] + [F(0)] * 32
    vectors = []
    for active in (0, 1):
        x = []
        y = []
        for j in (0, 1):
            for i in range(16):
                row = [F(0)] * p
                row[j] = 1 - F(1, 2 ** (j + 2)) if j == active else F(1)
                x.append(row)
                y.append(F(2))
        for j in (0, 1):
            for i in range(16):
                row = [F(0)] * p
                row[j] = alpha
                row[2 + 16 * j + i] = F(8)
                x.append(row)
                y.append(alpha)
        M = [[lam * int(i == j) + sum((row[i] * row[j] for row in x), F(0)) / n for j in range(p)] for i in range(p)]
        g = [lam * beta[j] + sum((row[j] * (dot(row, beta) - yy) for row, yy in zip(x, y)), F(0)) / n for j in range(p)]
        u = solve(M, g)
        assert all((dot(row, u) == v for row, v in zip(M, g)))
        vectors.append(u)
    assert dot(*vectors) == 0
    s0, s1 = (F(320, 8001), F(80, 9041))
    assert vectors[0][0] == s0 and vectors[1][1] == s1
    A, C = [dot(v, v) for v in vectors]
    all_line_lower = lam * A * C / (A + C)
    conservative = lam * s0 * s0 * s1 * s1 / (s0 * s0 + s1 * s1)
    a2 = alpha * alpha / 2
    G2 = F(17, 65536)
    kappa = F(25, 64)
    R2 = G2 / kappa ** 2
    energy = a2 * R2
    assert energy == F(17, 20480000) and conservative == F(25600, 1371850897) and (all_line_lower == F(25604, 1371850897))
    assert energy < F(1, 100000) < conservative
    out = dict(status='PASS', original_normal_equations=True, orthogonal_displacements=True, active_components=[str(s0), str(s1)], squared_norms=[str(A), str(C)], a_squared=str(a2), G_squared=str(G2), kappa=str(kappa), radius_squared=str(R2), energy_upper=str(energy), conservative_all_line_lower=str(conservative), exact_two_point_lower=str(all_line_lower), epsilon='1/100000', intrinsic_dimension=2, solver_imported=False, source_public_data_opened=False)
    (B / 'intrinsic_dimension_audit.json').write_text(json.dumps(out, indent=2))
    print(json.dumps(out))
if __name__ == '__main__':
    main()


==> anc/code/leakage_audit.py <==
'Independent exact audit of v79 signal-support leakage receipts.\n\nImports no optimization/certificate implementation and runs no search.  All\nproof checks use fractions.Fraction on the actual saved JSON numbers.  The\nfull optimum is not assumed known. Point/node/cover checks are adapted\nfrom v76 epsilon_audit.py, with its analytic full-H assertion removed.\n'
from __future__ import annotations
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
import argparse
from collections import Counter
from fractions import Fraction as Q
import json
from math import isqrt
from pathlib import Path
import traceback
BASE = Path(__file__).resolve().parent
ZERO = Q(0)

class AuditFailure(AssertionError):
    pass

def require(condition, message):
    if not condition:
        raise AuditFailure(message)

def qvector(values):
    return [Q(value) for value in values]

def qmatrix(values):
    return [qvector(row) for row in values]

def dot(left, right):
    require(len(left) == len(right), 'Dot-product dimension mismatch')
    return sum((a * b for a, b in zip(left, right)), ZERO)

def scalar_quadratic_range(a, b, c):
    """Exact extrema of a*z^2+b*z+c on [-1,1]."""
    values = [a - b + c, a + b + c]
    if a:
        stationary = -b / (2 * a)
        if -1 < stationary < 1:
            values.append(c - b * b / (4 * a))
    return (min(values), max(values))

def scalar_row_max(candidate_center, comparator_center, candidate_generator, comparator_generator):
    """Direct original-row residual difference; no planar oracle imported."""
    return scalar_quadratic_range(candidate_generator ** 2 - comparator_generator ** 2, 2 * (candidate_center * candidate_generator - comparator_center * comparator_generator), candidate_center ** 2 - comparator_center ** 2)[1]

def interval_product(left, right):
    values = [a * b for a in left for b in right]
    return (min(values), max(values))

def original_loss(table, responses, theta, ridge):
    require(len(table) == len(responses), 'Loss row count mismatch')
    return sum(((dot(row, theta) - response) ** 2 for row, response in zip(table, responses)), ZERO) / len(responses) + ridge * dot(theta, theta)

def sparse_covariance(center, widths, average_endpoints=False):
    """Compute actual full original covariance using sparse row products."""
    n, p = (len(center), len(center[0]))
    answer = [[ZERO for _ in range(p)] for _ in range(p)]
    for row, radius in zip(center, widths):
        nonzero = [(j, value) for j, value in enumerate(row) if value]
        for j, a in nonzero:
            for k, b in nonzero:
                answer[j][k] += a * b / n
        if average_endpoints:
            for j, value in enumerate(radius):
                answer[j][j] += value * value / n
    return answer

def verify_points_nodes_witness(data, certificate, result, constants):
    n, p = (data['n'], data['p'])
    direction, eta = (constants['direction'], constants['eta'])
    ridge, beta = (data['ridge'], data['beta'])
    coordinate_radius = constants['radius']
    rows = []
    for center, widths, response in zip(data['center'], data['widths'], data['y']):
        index = next((j for j, value in enumerate(widths) if value))
        rows.append((dot(center, beta) - response, widths[index] * beta[index], dot(center, direction), widths[index] * direction[index]))
    linear_ridge = ridge * dot(beta, direction)
    curvature_ridge = ridge * dot(direction, direction)

    def exact_point(z):
        value = 2 * linear_ridge * z - curvature_ridge * z * z
        for a, ga, projection, generator in rows:
            value += scalar_row_max(a, a - z * projection, ga, ga - z * generator) / n
        return value + eta
    points = {}
    exact_values = {}
    for number, point in enumerate(certificate['points']):
        zvalues = qvector(point['z'])
        require(len(zvalues) == 1, 'Saved point has incorrect rank')
        z = zvalues[0]
        require(-coordinate_radius <= z <= coordinate_radius, 'Saved point lies outside its physical search root')
        require(z not in points, 'Duplicate point coordinate in saved cache')
        value = exact_point(z)
        require(Q(point['lower']) <= value <= Q(point['upper']), 'Original scalar-row point enclosure failed: ' + str(number))
        points[z] = point
        exact_values[z] = value
    require(points, 'No saved point values')
    require(result['points'] == len(points), 'Result/cache point count mismatch')
    best_search = max((Q(point['lower']) for point in points.values()))
    require(Q(result['search_lower']) == best_search, 'Reported best search lower does not equal saved point cache')
    hdiag = qvector(certificate['hdiag'])
    require(len(hdiag) == 1, 'Unexpected curvature-diagonal rank')
    exact_curvature = curvature_ridge + sum(((abs(projection) + abs(generator)) ** 2 / n for _, _, projection, generator in rows), ZERO)
    require(hdiag[0] >= exact_curvature > 0, 'Original-objective curvature diagonal is not valid')
    mode = certificate['search_bound']
    require(mode in ('adaptive', 'center'), 'Unknown node-bound mode')
    nodes = certificate['nodes']
    require(nodes, 'Certificate has no search tree')
    incoming = Counter()
    terminal = []
    bound_counts = Counter()
    for index, node in enumerate(nodes):
        require(node['id'] == index, 'Node IDs are not canonical indices')
        lvalues, uvalues = (qvector(node['lo']), qvector(node['hi']))
        require(len(lvalues) == len(uvalues) == 1, 'Node is not rank one')
        lower, upper = (lvalues[0], uvalues[0])
        require(lower < upper, 'Empty/degenerate saved node')
        center, radius = ((lower + upper) / 2, (upper - lower) / 2)
        require(center in points, 'Node center missing from saved point cache')
        if index == 0:
            require(node['parent'] is None and lower == -coordinate_radius and (upper == coordinate_radius), 'Root does not equal saved root')
            parent_cap = Q(certificate['initial_upper'])
        else:
            parent = node['parent']
            require(isinstance(parent, int) and 0 <= parent < index, 'Invalid/cyclic node parent')
            parent_cap = Q(nodes[parent]['upper'])
        gradient_low = gradient_high = 2 * linear_ridge - 2 * curvature_ridge * center
        for a, ga, projection, generator in rows:
            residual_center = a - center * projection
            residual_radius = abs(ga - center * generator)
            product_low, product_high = interval_product((residual_center - residual_radius, residual_center + residual_radius), (projection - abs(generator), projection + abs(generator)))
            gradient_low += 2 * product_low / n
            gradient_high += 2 * product_high / n
        center_bound = Q(points[center]['upper']) + max(abs(gradient_low), abs(gradient_high)) * radius
        valid_bounds = {'parent_cap': parent_cap, 'center_gradient': center_bound}
        if mode != 'center':
            require(lower in points and upper in points, 'Corner interpolation endpoint missing from point cache')
            valid_bounds['corner_interpolation'] = max(Q(points[lower]['upper']), Q(points[upper]['upper'])) + hdiag[0] * radius ** 2
        saved_upper = Q(node['upper'])
        best_bound = min(valid_bounds.values())
        require(saved_upper >= best_bound, 'No verified bound justifies node upper: ' + str(index))
        require(saved_upper <= parent_cap, 'Node upper violates its saved parent cap: ' + str(index))
        for name, value in valid_bounds.items():
            if value == best_bound:
                bound_counts[name] += 1
        children = node['children']
        require(isinstance(children, list) and len(children) in (0, 2), 'Node must have zero or two children')
        if not children:
            terminal.append(saved_upper)
            continue
        left_id, right_id = children
        require(isinstance(left_id, int) and isinstance(right_id, int) and (index < left_id < right_id < len(nodes)), 'Invalid binary child IDs')
        left, right = (nodes[left_id], nodes[right_id])
        require(left['parent'] == right['parent'] == index, 'Child/parent linkage mismatch')
        require(qvector(left['lo']) == [lower] and qvector(left['hi']) == [center] and (qvector(right['lo']) == [center]) and (qvector(right['hi']) == [upper]), 'Binary children do not exactly partition parent interval')
        incoming[left_id] += 1
        incoming[right_id] += 1
    require(incoming.get(0, 0) == 0 and all((incoming[index] == 1 for index in range(1, len(nodes)))), 'Tree has orphan or multiply covered nodes')
    require(terminal and len(nodes) == 2 * result['nodes'] + 1, 'Terminal or expanded-node count mismatch')
    terminal_upper = max(terminal)
    search_upper = Q(result['search_upper'])
    require(search_upper >= max(terminal_upper, best_search), 'Final search upper does not bound every terminal leaf')
    require(Q(result['search_error']) >= search_upper - best_search, 'Reported search-error budget is rounded below its exact value')
    witness = certificate['witness']
    require(isinstance(witness, dict), 'No original full-table witness')
    table, theta = (qmatrix(witness['x']), qvector(witness['theta']))
    require(len(table) == n and len(theta) == p and all((len(row) == p for row in table)), 'Original witness dimensions are wrong')
    for i, (lrow, row, hrow) in enumerate(zip(data['lo'], table, data['hi'])):
        require(all((a <= v <= b for a, v, b in zip(lrow, row, hrow))), 'Original witness violates row interval ' + str(i))
    require(len(witness['z']) == 1 and Q(witness['z'][0]) in points, 'Original witness does not reference a saved retained point')
    witness_regret = original_loss(table, data['y'], beta, ridge) - original_loss(table, data['y'], theta, ridge)
    witness_lower = Q(witness['regret_lower'])
    require(witness_lower <= witness_regret, 'Saved original witness lower exceeds exact original ridge loss')
    feasible_lower = max(ZERO, witness_lower, best_search - eta)
    require(Q(result['lower']) <= feasible_lower, 'Final lower lacks an independently feasible justification')
    proof_upper = min(constants['original_cap'], terminal_upper)
    require(Q(result['upper']) >= proof_upper, 'Final upper is below the independently proved tree/cap upper')
    return dict(point_count=len(points), node_count=len(nodes), terminal_count=len(terminal), mode=mode, bound_minimizers=dict(bound_counts), exact_terminal_upper=str(terminal_upper), independent_original_upper=str(proof_upper), exact_original_witness_regret=str(witness_regret), feasible_lower_justification=str(feasible_lower), exact_point_original_values_verified=True, every_node_upper_verified=True, complete_binary_coverage_verified=True, all_terminal_uppers_verified=True, original_full_witness_verified=True)

def read_input_conditions(certificate):
    lo, hi = (qmatrix(certificate['lo']), qmatrix(certificate['hi']))
    y, beta = (qvector(certificate['y']), qvector(certificate['beta']))
    n, p, m, root = (len(y), len(beta), 64, 8)
    ridge = Q(certificate['lambda'])
    alpha = Q(1, 32)
    require(n == 128 and p == 65 and (len(lo) == len(hi) == n), 'Frozen dimensions failed')
    require(all((len(row) == p for row in lo + hi)), 'Input dimensions failed')
    require(beta == [Q(1)] + [ZERO] * m and ridge == Q(1, 2), 'Candidate/ridge changed')
    delta = lo[0][1]
    require(delta in (Q(0), Q(1, 2 ** 18), Q(1, 2 ** 16), Q(1, 2 ** 14), Q(1, 2 ** 12)), 'Unfrozen leakage level')
    columns = set()
    for i in range(n):
        el, eh = ([ZERO] * p, [ZERO] * p)
        if i < m:
            el[0], eh[0], ey = (Q(3, 4), Q(5, 4), Q(2))
            el[1] = eh[1] = delta
        else:
            j = i - m
            el[0] = eh[0] = alpha
            el[j + 1], eh[j + 1] = (Q(root), Q(2 * root))
            ey = alpha
        require(lo[i] == el and hi[i] == eh and (y[i] == ey), 'Original input mismatch at row ' + str(i))
        changing = [j for j in range(p) if lo[i][j] != hi[i][j]]
        require(len(changing) == 1, 'Row uncertainty changed')
        columns.update(changing)
    require(columns == set(range(p)), 'Every column must remain independently uncertain')
    center = [[(a + b) / 2 for a, b in zip(l, h)] for l, h in zip(lo, hi)]
    widths = [[(b - a) / 2 for a, b in zip(l, h)] for l, h in zip(lo, hi)]
    gradient = [ridge * b for b in beta]
    for row, yy in zip(center, y):
        residual = dot(row, beta) - yy
        for j, value in enumerate(row):
            gradient[j] += value * residual / n
    require(gradient == [ZERO, -delta / 2] + [ZERO] * (m - 1), 'Exact midpoint gradient failed')
    determinant_lower = (Q(3, 4) * root - alpha * delta) * Q(root) ** (m - 1)
    require(determinant_lower > 0, 'Uniform full-rank minor failed')
    return dict(lo=lo, hi=hi, y=y, beta=beta, ridge=ridge, n=n, p=p, m=m, root=root, alpha=alpha, delta=delta, center=center, widths=widths, gradient=gradient, determinant_lower=determinant_lower)

def uniform_original_gradient_cap(data, scale, mu):
    """Exact scalar quadratic range on every original uncertain row."""
    n, p = (data['n'], data['p'])
    beta = data['beta']
    ridge = data['ridge']
    bounds = []
    for j in range(p):
        lower = upper = ridge * beta[j]
        for row, radius, y in zip(data['center'], data['widths'], data['y']):
            k = next((k for k, v in enumerate(radius) if v))
            s = radius[k]
            residual = dot(row, beta) - y
            resgen = s * beta[k]
            xgen = s if j == k else ZERO
            ll, uu = scalar_quadratic_range(xgen * resgen, row[j] * resgen + xgen * residual, row[j] * residual)
            lower += ll / n
            upper += uu / n
        bounds.append((scale * lower, scale * upper))
    squared = sum((max(abs(l), abs(u)) ** 2 for l, u in bounds), ZERO)
    return (squared / mu, bounds)

def verify_structure(data, certificate, result):
    m, n, p = (data['m'], data['n'], data['p'])
    alpha, delta, ridge = (data['alpha'], data['delta'], data['ridge'])
    rec = certificate['structural_receipt']
    require(certificate['method'] == 'signal_leakage_energy' and certificate['basis_kind'] == 'fixed_e0', 'Wrong certificate method')
    require(Q(certificate['rho']) == 0 and Q(certificate['gamma']) == 1 and (Q(certificate['anchor_error']) == 0), 'Actual-metric objective convention failed')
    require(certificate['search_values_include_additive_tail'] is True and result['search_values_include_additive_tail'] is True, 'Tail convention failed')
    transform, retained = (qmatrix(certificate['T']), qmatrix(certificate['R']))
    scale = transform[0][0]
    require(len(transform) == len(retained) == p and all((len(row) == p for row in transform)) and all((len(row) == 1 for row in retained)), 'T/R dimensions failed')
    require(scale > 0 and all((transform[i][j] == scale * int(i == j) for i in range(p) for j in range(p))), 'Actual scalar T failed')
    require(scale * 2 ** 20 == int(scale * 2 ** 20), 'T is not the declared dyadic grid')
    require(retained == [[Q(1)]] + [[ZERO] for _ in range(m)], 'Actual fixed retained direction failed')
    mu, nu = (Q(certificate['mu']), Q(certificate['nu']))
    require(0 < mu <= ridge * scale * scale <= nu, 'Actual ridge metric failed')
    require(qvector(certificate['theta_bar']) == [ZERO] * p and qvector(certificate['theta_c']) == [ZERO] * p and (Q(certificate['C_safe']) == ridge), 'Ridge-only anchor failed')
    low = high = ridge
    for i in range(m):
        c, s = (data['center'][i][0], data['widths'][i][0])
        ll, uu = scalar_quadratic_range(s * s, 2 * s * (c - 1), c * c - 2 * c)
        low += ll / n
        high += uu / n
    require(low == 0 and high == Q(1, 32), 'Uniform signal gradient range failed')
    G = max(abs(low), abs(high))
    kappa = ridge + sum((data['lo'][i][0] ** 2 / n for i in range(m)), ZERO)
    a2 = sum((data['lo'][i][0] ** 2 / n for i in range(m, n)), ZERO)
    eps2 = sum(((dot(row, data['beta']) - yy) ** 2 / n for row, yy in zip(data['center'][m:], data['y'][m:])), ZERO)
    sigma2 = sum((data['hi'][i][0] ** 2 / n for i in range(m)), ZERO)
    E2 = sum((max(abs(data['lo'][i][0] - data['y'][i]), abs(data['hi'][i][0] - data['y'][i])) ** 2 / n for i in range(m)), ZERO)
    b2 = sum((data['lo'][i][1] ** 2 / n for i in range(m)), ZERO)
    require(kappa == Q(25, 32) and a2 == alpha * alpha / 2 and (eps2 == 0) and (sigma2 == E2 == Q(25, 32)) and (b2 == delta * delta / 2), 'Original-data structural constants failed')
    require(2 * b2 == delta * delta, 'Signal leakage norm failed')
    omega2 = b2 / (ridge + b2)
    require(omega2 <= delta * delta and omega2 / 4 <= delta * delta, 'Conservative rational contraction replacements failed')
    kb = ridge * (kappa + b2) / (ridge + b2)
    numerator = G + delta * alpha * Q(5, 8) + delta * delta * Q(25, 32)
    radius_original = numerator / kb
    require(kb == (25 + 16 * delta * delta) / (32 * (1 + delta * delta)), 'Rational curvature identity failed')
    require(radius_original == (1 + 20 * alpha * delta + 25 * delta * delta) * (1 + delta * delta) / (25 + 16 * delta * delta), 'Rational radius identity failed')
    eta = (alpha * radius_original + Q(5, 4) * delta * (1 + radius_original)) ** 2 / 2
    expected = dict(m=m, n=n, p=p, delta=delta, alpha=alpha, G=G, kappa=kappa, a_squared=a2, signal_operator_squared=sigma2, signal_residual_squared=E2, leakage_squared=b2, epsilon_squared=eps2, candidate_discarded_norm=ZERO, kappa_b=kb, original_projection_radius=radius_original, tail_error=eta, scalar_T=scale, basis_sign=Q(1))
    for key, value in expected.items():
        require(Q(rec[key]) == value, 'Structural receipt mismatch: ' + key)
    require(rec['candidate_is_midpoint_fit'] == (delta == 0) and rec['automatic_direction_recovery_claimed'] is False and (rec['retained_direction_source'] == 'declared_e0'), 'Candidate/fixed-direction disclosure failed')
    require(Q(certificate['tail_error']) == eta and Q(result['tail_error']) >= eta and (Q(result['anchor_error']) == 0), 'Tail reporting failed')
    exact_coordinate = radius_original / scale
    units = exact_coordinate * 2 ** 20
    rounded = Q((units.numerator + units.denominator - 1) // units.denominator, 2 ** 20)
    require(Q(rec['exact_coordinate_radius']) == exact_coordinate and Q(rec['rounded_coordinate_radius']) == rounded and (Q(certificate['coordinate_radius']) == rounded), 'Exact/outward root failed')
    require(Q(rec['actual_original_root_radius']) == scale * rounded >= radius_original, 'Physical root containment failed')
    exact_cap, gradient_ranges = uniform_original_gradient_cap(data, scale, mu)
    original_cap = Q(certificate['original_gradient_upper'])
    require(original_cap >= exact_cap, 'Global cap does not enclose exact coordinatewise original-gradient bound')
    require(Q(certificate['initial_upper']) >= original_cap + eta, 'Initial cap failed')
    require(Q(certificate['B0_squared']) == 2 + alpha * alpha / 2, 'Original anchor residual energy failed')
    retained_V = G * G / (kappa + a2)
    require(retained_V == Q(1) / (800 + 512 * alpha * alpha), 'Retained value identity failed')
    endpoint_gradient = ridge + sum((row[0] * (row[0] - yy) / n for row, yy in zip(data['lo'], data['y'])), ZERO)
    endpoint_curvature = ridge + sum((row[0] ** 2 / n for row in data['lo']), ZERO)
    require(endpoint_gradient == G and endpoint_curvature == kappa + a2 and (G / endpoint_curvature <= radius_original), 'Joint attainment/root containment of retained V failed')
    return dict(direction=[scale] + [ZERO] * m, eta=eta, radius=rounded, original_cap=original_cap, retained_V=retained_V, exact_gradient_cap=exact_cap, gradient_ranges=gradient_ranges, kappa_b=kb, physical_radius=radius_original)

def main():
    import hashlib, psutil, time
    psutil.Process().cpu_affinity([10])
    started = time.monotonic()
    payload = json.loads((BASE / 'leakage_results.json').read_text())
    require(payload['status'] == 'PASS', 'Queue not complete')
    require(hashlib.sha256((BASE / 'leakage_protocol.md').read_bytes()).hexdigest() == payload['protocol_sha256'], 'Protocol digest mismatch')
    reports = []
    for entry in [r for r in payload['results'] if r['method'] == 'energy']:
        report = dict(condition=entry['condition'], delta=entry['delta'])
        try:
            require(entry['status'] == 'PASS', 'Energy run failed')
            wrapper = json.loads((BASE / entry['certificate_file']).read_text())
            result = wrapper['result']
            certificate = result['certificate']
            data = read_input_conditions(certificate)
            constants = verify_structure(data, certificate, result)
            tree = verify_points_nodes_witness(data, certificate, result, constants)
            require(Q(entry['delta']) == data['delta'] and Q(wrapper['delta']) == data['delta'], 'Wrapper leakage mismatch')
            require(entry['result']['lower'] == result['lower'] and entry['result']['upper'] == result['upper'], 'Summary/certificate endpoints mismatch')
            report.update(status='PASS', audit_type='independent_Fraction_original_inputs_uniform_leakage_constants_complete_tree_witness', imports_solver_implementation=False, full_analytic_H_assumed=False, tail_error=str(constants['eta']), kappa_b=str(constants['kappa_b']), original_projection_radius=str(constants['physical_radius']), exact_retained_V=str(constants['retained_V']), exact_original_gradient_cap=str(constants['exact_gradient_cap']), transformed_gradient_coordinate_ranges=[[str(a), str(b)] for a, b in constants['gradient_ranges']], midpoint_gradient=[str(v) for v in data['gradient']], full_rank_minor_uniform_lower=str(data['determinant_lower']), **tree)
        except Exception as exc:
            report.update(status='ERROR', error=str(exc), traceback=traceback.format_exc())
        reports.append(report)
    require(len(reports) == 5, 'Five certificates required')
    out = dict(status='PASS' if all((r['status'] == 'PASS' for r in reports)) else 'ERROR', logical_cpu_affinity=[10], imports_solver_implementation=False, full_analytic_H_assumed=False, source_adaptation='v76 pure Fraction point/node/cover verifier with analytic full-H containment assertion removed', seconds=time.monotonic() - started, reports=reports)
    (BASE / 'leakage_audit_results.json').write_text(json.dumps(out, indent=2, allow_nan=False) + '\n', encoding='utf-8')
    print(json.dumps(out, indent=2))
    return 0 if out['status'] == 'PASS' else 1
if __name__ == '__main__':
    raise SystemExit(main())


==> anc/code/leakage_energy.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
import os
for k in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[k] = '1'
from pathlib import Path
from fractions import Fraction as Q
import sys
sys.dont_write_bytecode = True
B = Path(__file__).resolve().parent
import numpy as np
from unittest.mock import patch
import epsilon_energy as old
from observed_anchor import ObservedAnchor, AnchorSearch
from moment_tail import MomentSearch

def problem(delta):
    lo, hi, y, beta, lam = old.structure_problem(64, Q(1, 32))
    lo[:64, 1] = hi[:64, 1] = float(delta)
    return (lo, hi, y, beta, lam)

def constants(delta):
    d = Q(delta)
    alpha = Q(1, 32)
    kb = (25 + 16 * d * d) / (32 * (1 + d * d))
    r = (1 + 20 * alpha * d + 25 * d * d) * (1 + d * d) / (25 + 16 * d * d)
    eta = (alpha * r + Q(5, 4) * d * (1 + r)) ** 2 / 2
    return dict(delta=str(d), alpha=str(alpha), G='1/32', kappa='25/32', a_squared=str(alpha * alpha / 2), signal_operator_squared='25/32', signal_residual_squared='25/32', leakage_squared=str(d * d / 2), epsilon_squared='0', candidate_discarded_norm='0', kappa_b=str(kb), original_projection_radius=str(r), tail_error=str(eta), constant_scope='conservative rational upper of the proved leakage-energy theorem')

def receipt(a, delta, retained):
    for actual, expected in zip((a.lo, a.hi, a.y, a.beta), problem(delta)[:4]):
        assert np.array_equal(actual, expected)
    assert a.lam == 0.5 and (not np.any(a.anchor_rows)) and (a.preconditioner_type == 'anchor')
    scale = Q(float(a.t[0, 0]))
    assert scale > 0 and np.array_equal(a.t, float(scale) * np.eye(a.p))
    required = np.zeros((65, 1))
    required[0, 0] = 1
    assert np.array_equal(retained, required)
    c = constants(delta)
    radius = Q(c['original_projection_radius']) / scale
    units = radius * 2 ** 20
    rounded = Q((units.numerator + units.denominator - 1) // units.denominator, 2 ** 20)
    return dict(certificate_type='verified_signal_leakage_energy_family', m=64, n=128, p=65, **c, scalar_T=str(scale), basis_sign='1', exact_coordinate_radius=str(radius), rounded_coordinate_radius=str(rounded), actual_original_root_radius=str(scale * rounded), candidate_is_midpoint_fit=not bool(delta), automatic_direction_recovery_claimed=False, retained_direction_source='declared_e0', all_input_cells_verified=True)

class LeakageSearch(old.EpsilonSearch):

    def __init__(self, a, delta):
        with patch.object(old, 'verify_inputs', side_effect=receipt):
            super().__init__(a, delta)

    def run(self, **kwargs):
        r = AnchorSearch.run(self, **kwargs)
        r.update(method='signal_leakage_energy', basis_kind='fixed_e0', structural_receipt=self.structural_receipt, search_values_include_additive_tail=True)
        if 'certificate' in r:
            r['certificate'].update(method='signal_leakage_energy', basis_kind='fixed_e0', hdiag=self.hdiag.tolist(), tail_error=str(self.qtail), anchor_error='0', coordinate_radius=self.radius, search_bound=self.mode, initial_upper=self.initial_upper, original_gradient_upper=self.a.gradient_upper, structural_receipt=self.structural_receipt, search_values_include_additive_tail=True)
        return r


==> anc/code/leakage_protocol.md <==
# Frozen signal-support leakage mechanism

2026-10-28 Asia/Shanghai; written before all numerical outcomes. Use the v75 full-rank construction n128,p65,alpha1/32,lambda1/2,beta=e0. Add a fixed delta to original feature1 of every signal row; nuisance rows/responses and all original uncertainty intervals remain unchanged. Delta levels0,2^-18,2^-16,2^-14,2^-12. The declared retained direction stays e0, so this isolates theorem stability rather than automatic direction recovery. The candidate is no longer the midpoint ridge fit when delta>0.

Uniform constants: G1/32,kappa25/32,a²=alpha²/2,signal retained operator² and residualenergy² each25/32,b²=delta²/2,epsilon=d=0. Strong curvature kappa_b=(25+16delta²)/(32(1+delta²)); conservative rational radius R=(1+20alpha delta+25delta²)(1+delta²)/(25+16delta²). Conservative eta=[alpha R+5delta(1+R)/4]²/2, using the stronger theorem's looser rational upper bounds. The theorem and independent derivation are saved separately.

Compare the strong energy specialization with general residual-moment at identical fixed e0 direction, actual scalar ridge-anchor transform and original full65-feature comparator. Common anchor is measured once and charged to both; each method counts its own setup and up to2s search, target1e-6. Numerical libraries1thread, logicalCPU8; reserve0--3. Retain every error, floor and unmet target; continue after errors. Full certificates stay local. Independent Fraction checker verifies all inputs, uniform constants, actualT/R/root, points, nodes, full cover and original-table witness; no closed-form full H is assumed.


==> anc/code/leakage_run.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
from leakage_energy import *
import time, json, traceback, hashlib, csv
import psutil
import moment_tail
psutil.Process().cpu_affinity([8])
out = B / 'leakage_results.json'
assert not out.exists()
payload = dict(status='RUNNING', protocol='leakage_protocol.md', protocol_sha256=hashlib.sha256((B / 'leakage_protocol.md').read_bytes()).hexdigest(), cpu=8, threads=1, results=[])
for idx, delta in enumerate((Q(0), Q(1, 2 ** 18), Q(1, 2 ** 16), Q(1, 2 ** 14), Q(1, 2 ** 12))):
    start = time.monotonic()
    args = problem(delta)
    t = time.monotonic()
    a = ObservedAnchor(*args, anchor='observed', preconditioner='anchor')
    common = time.monotonic() - start
    fixed = np.zeros((a.p, 1))
    fixed[0, 0] = 1
    for method in ('energy', 'moment'):
        row = dict(condition=idx, method=method, common_seconds=common, **constants(delta))
        try:
            t = time.monotonic()
            if method == 'energy':
                s = LeakageSearch(a, delta)
            else:
                with patch.object(moment_tail, 'basis_proposal', return_value=fixed):
                    s = MomentSearch(a, 1)
            setup = time.monotonic() - t
            t = time.monotonic()
            r = s.run(time_limit=2, absolute_tolerance=1e-06, relative_tolerance=0, record=method == 'energy')
            search = time.monotonic() - t
            if 'certificate' in r:
                name = f'leakage_condition_{idx}_certificate.json'
                (B / name).write_text(json.dumps(dict(delta=str(delta), result=r), indent=2))
                r.pop('certificate')
                row['certificate_file'] = name
            row.update(status='PASS', method_seconds=setup, search_seconds=search, total_seconds=common + setup + search, result=r, actual_tail=float(s.qtail), target_met=r['absolute_gap'] <= 1e-06)
        except Exception as e:
            row.update(status='ERROR', error=str(e), traceback=traceback.format_exc())
        payload['results'].append(row)
        out.write_text(json.dumps(payload, indent=2))
        print(idx, method, row['status'], flush=True)
payload['status'] = 'PASS' if all((r['status'] == 'PASS' for r in payload['results'])) else 'COMPLETED_WITH_ERRORS'
out.write_text(json.dumps(payload, indent=2))
rows = [dict(condition=r['condition'], delta=r['delta'], method=r['method'], status=r['status'], tail=r.get('actual_tail'), width=r.get('result', {}).get('absolute_gap'), lower=r.get('result', {}).get('lower'), upper=r.get('result', {}).get('upper'), total_seconds=r.get('total_seconds'), search_seconds=r.get('search_seconds'), target_met=r.get('target_met')) for r in payload['results']]
with (B / 'leakage_summary.csv').open('w', newline='') as f:
    w = csv.DictWriter(f, fieldnames=list(rows[0]))
    w.writeheader()
    w.writerows(rows)


==> anc/code/local_residual.py <==
"""Verified local residual certificates on original completion subboxes.

For any fixed comparator t, h_beta(X) = J_X(beta)-J_X(t)
 + g_t(X)' M_X^{-1} g_t(X).  A fixed verified metric gives
 M_X >= mu (T T')^{-1}, so the second term is bounded by
 ||T' g_t(X)||^2/mu.  Both terms are enclosed on each subbox.
"""
import os
for k in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[k]='1'
import sys,time,heapq
from pathlib import Path
import numpy as np
B=Path(__file__).resolve().parent

from observed_anchor import I,mm,matvec,dot,row_max,interval_q,abs_upper,down,up
from interval_arithmetic import quadratic_max_upper
from fast_interval import mm,matvec
import itertools

def row_linear_upper(a0,b0,ag,bg,lc,lg):
    """max of difference of squares plus affine term; original-row edges."""
    m,k=ag.lo.shape
    bound=np.full(m,-np.inf)
    if k==0:return (a0.square()-b0.square()+lc).hi
    for free in range(k):
        others=[j for j in range(k) if j!=free]
        for bits in itertools.product((-1.,1.),repeat=k-1):
            aa=a0;bb=b0;cc=lc
            for j,s in zip(others,bits):
                aa=aa+ag[:,j]*s;bb=bb+bg[:,j]*s;cc=cc+lg[:,j]*s
            qa=ag[:,free].square()-bg[:,free].square()
            qb=2*(aa*ag[:,free]-bb*bg[:,free])+lg[:,free]
            qc=aa.square()-bb.square()+cc
            bound=np.maximum(bound,quadratic_max_upper(qa,qb,qc))
    return bound

class LocalResidualSearch:
    def __init__(self,a):
        self.a=a
        self.g=interval_q(a.qG)
        self.r=I([float(v) for v in a.qr])
        # qr is rational, so enclose its conversion explicitly.
        from observed_anchor import float_down,float_up
        self.r=I([float_down(v) for v in a.qr],[float_up(v) for v in a.qr])
        self.beta_anchor=dot(I(a.beta),matvec(self.g,I(a.beta)))-2*dot(self.r,I(a.beta))
        self.ids=np.argwhere(a.rad>0)
        self.best=0.;self.witness=None;self.records=[]

    def fit(self,x):
        a=self.a
        xx=x[a.remaining]
        return np.linalg.solve(a.G+xx.T@xx/a.n,np.array(a.qr,float)+xx.T@a.yr/a.n)

    def lower(self,x,theta):
        a=self.a
        xx=x[a.remaining]
        q=self.beta_anchor-dot(I(theta),matvec(self.g,I(theta)))+2*dot(self.r,I(theta))
        q=q+((matvec(I(xx),I(a.beta))-I(a.yr)).square()-(matvec(I(xx),I(theta))-I(a.yr)).square()).sum()/a.n
        lower=max(0.,float(q.lo))
        if lower>self.best:
            self.best=lower
            self.witness=dict(x=x.tolist(),theta=theta.tolist(),lower=lower)
        return lower

    def residual_rows(self,lo,hi,theta):
        a=self.a;c=(lo+hi)/2;rad=(hi-lo)/2
        assert np.all(c-rad==lo) and np.all(c+rad==hi)
        cr=c[a.remaining];rr=rad[a.remaining]
        widths=np.take_along_axis(rr,a.cells,axis=1)
        ec=matvec(I(cr),I(theta))-I(a.yr)
        eg=I(widths)*I(theta[a.cells])
        bc=matvec(I(cr),I(a.beta))-I(a.yr)
        bg=I(widths)*I(a.beta[a.cells])
        rows,signs=row_max(bc,ec,bg,eg,1.)
        return c,rad,cr,widths,ec,eg,rows,signs

    def gradient(self,theta,cr,widths,ec,eg):
        a=self.a;m,p,k=a.m,a.p,a.k
        pc=mm(I(cr),I(a.t))
        pg=I(widths[:,None,:])*I(a.t[a.cells,:].transpose(0,2,1))
        def flat(v):return I(v.lo.reshape(m*p),v.hi.reshape(m*p))
        def flatg(v):return I(v.lo.reshape(m*p,k),v.hi.reshape(m*p,k))
        aa=(pc+ec[:,None])/2;bb=(pc-ec[:,None])/2
        ag=(pg+eg[:,None,:])/2;bg=(pg-eg[:,None,:])/2
        high,_=row_max(flat(aa),flat(bb),flatg(ag),flatg(bg),1.)
        neg,_=row_max(flat(bb),flat(aa),flatg(bg),flatg(ag),1.)
        ranges=I(-neg.hi.reshape(m,p),high.hi.reshape(m,p))
        base=matvec(I(a.t.T),matvec(self.g,I(theta))-self.r)
        return base+ranges.sum(axis=0)/a.n

    def slope_upper(self,lo,hi,x0,theta,cr,widths,ec,eg,refit_corner=True):
        """Joint objective/residual majorant retaining row-wise loss penalties."""
        a=self.a;c=(lo+hi)/2;rad=(hi-lo)/2
        x0=np.where(x0>=c,hi,lo)
        if refit_corner:theta=self.fit(x0)
        self.lower(x0,theta)
        ec=matvec(I(cr),I(theta))-I(a.yr)
        eg=I(widths)*I(theta[a.cells])
        cbar=(I(x0)+I(c))/2
        active=[(int(i),int(j)) for i,j in self.ids if rad[i,j]>0]
        if not active:return None
        ir=np.array([i for i,j in active]);jc=np.array([j for i,j in active])
        center=mm(cbar[ir],I(a.t))*I(theta[jc,None])+(matvec(cbar[ir],I(theta))-I(a.y[ir]))[:,None]*I(a.t[jc])
        center=center/a.n
        lookup={int(i):ii for ii,i in enumerate(a.remaining)}
        row_slots=np.array([a.cells[lookup[i]] for i in ir])
        generators=[]
        for slot in range(a.k):
            kk=row_slots[:,slot]
            gg=I(rad[ir,kk,None]/2)*(I(theta[jc,None])*I(a.t[kk])+I(theta[kk,None])*I(a.t[jc]))/a.n
            generators.append(gg)
        # The exact floating-point comparator may have a nonzero normal residual.
        xx=x0[a.remaining]
        er=matvec(I(xx),I(theta))-I(a.yr)
        g0=matvec(I(a.t.T),matvec(self.g,I(theta))-self.r+matvec(I(xx.T),er)/a.n)
        constant=g0.square().sum()/a.mu
        parts=[center]+generators
        kernel=I(np.zeros((len(active),len(active))))
        orientation=np.where(x0[ir,jc]==lo[ir,jc],1.,-1.)
        signed_parts=[v*I(orientation[:,None]) for v in parts]
        signed_kernel=mm(signed_parts[0],I(signed_parts[0].lo.T,signed_parts[0].hi.T))
        for v in parts:
            for w in parts:kernel=kernel+I(abs_upper(mm(v,I(w.lo.T,w.hi.T))))
        for vi,v in enumerate(signed_parts):
            for wi,w in enumerate(signed_parts):
                if vi==wi==0:continue
                radk=abs_upper(mm(v,I(w.lo.T,w.hi.T)))
                signed_kernel=signed_kernel+I(-radk,radk)
        linear=I(np.zeros(len(active)))
        for v in parts:linear=linear+I(abs_upper(matvec(v,g0)))
        dl=abs_upper(I(lo[ir,jc])-I(x0[ir,jc]));du=abs_upper(I(hi[ir,jc])-I(x0[ir,jc]))
        dv=I(np.maximum(dl,du))
        cost=(2*linear+matvec(kernel,dv))/a.mu
        weights=np.zeros((a.m,a.k))
        for z,(i,j) in enumerate(active):
            ii=lookup[i];jj=int(np.flatnonzero(a.cells[ii]==j)[0]);weights[ii,jj]=float((I(cost.hi[z])*a.n).hi)
        bc=matvec(I(cr),I(a.beta))-I(a.yr)
        bg=I(widths)*I(a.beta[a.cells])
        delta=I(cr)-I(x0[a.remaining])
        dcell=I(np.take_along_axis(delta.lo,a.cells,axis=1),np.take_along_axis(delta.hi,a.cells,axis=1))
        high=np.full(a.m,-np.inf)
        for signs in itertools.product((-1.,1.),repeat=a.k):
            sg=I(weights)*I(signs)
            lc=(sg*dcell).sum(axis=1)
            lg=sg*I(widths)
            high=np.maximum(high,row_linear_upper(bc,ec,bg,eg,lc,lg))
        anchor=self.beta_anchor-dot(I(theta),matvec(self.g,I(theta)))+2*dot(self.r,I(theta))
        upper=anchor+I(high).sum()/a.n+constant
        # Preserve signed cross-products in a lifted quadratic majorant.
        from quadratic_majorant import bound
        signed_linear=matvec(signed_parts[0],g0)
        for v in signed_parts[1:]:
            rr=abs_upper(matvec(v,g0));signed_linear=signed_linear+I(-rr,rr)
        qb=I(a.beta);qt=I(theta)
        eb=matvec(I(x0[ir]),qb)-I(a.y[ir])
        et=matvec(I(x0[ir]),qt)-I(a.y[ir])
        lin=(2*(eb*qb[jc]-et*qt[jc])*I(orientation)/a.n+2*signed_linear/a.mu)*dv
        same=(ir[:,None]==ir[None,:]).astype(float)
        qrow=(qb[jc,None]*qb[jc][None,:]-qt[jc,None]*qt[jc][None,:])*I(orientation[:,None]*orientation[None,:])*I(same)/a.n
        quad=(qrow+signed_kernel/a.mu)*dv[:,None]*dv[None,:]
        lp=bound(lin.hi,quad.hi)
        xx=x0[a.remaining]
        q0=anchor+((matvec(I(xx),qb)-I(a.yr)).square()-(matvec(I(xx),qt)-I(a.yr)).square()).sum()/a.n
        lp_upper=float((q0+constant+lp['upper']).hi)
        upper=I(min(float(upper.hi),lp_upper))
        scores=np.zeros(len(self.ids))
        ids_lookup={tuple(map(int,z)):ii for ii,z in enumerate(self.ids)}
        for z,key in enumerate(active):scores[ids_lookup[key]]=cost.hi[z]*dv.hi[z]
        # A fractional lifted solution guides branching; its table is feasible.
        trial=x0.copy()
        for z,(i,j) in enumerate(active):trial[i,j]=np.clip(x0[i,j]+orientation[z]*dv.hi[z]*lp['solution'][z],lo[i,j],hi[i,j])
        self.lower(trial,self.fit(trial))
        frac=lp['solution']*(1-lp['solution'])
        if np.max(frac)>1e-6:
            for z,key in enumerate(active):scores[ids_lookup[key]]*=max(1e-3,frac[z])
        reduced=np.array(lp['residual_hi'][:len(active)])
        # Keep the covariance score; reduced costs remain diagnostic.
        cut=None;gain=0.
        for z,key in enumerate(active):
            coeff=reduced[z]
            gap=max(0.,lp_upper-self.best)
            if abs(coeff)>gap and abs(coeff)>0:
                fraction=min(1.,float(up(up(gap)/abs(coeff))))
                if 1-fraction>gain:
                    gain=1-fraction
                    tcut=fraction if coeff<0 else 1-fraction
                    i,j=key
                    value=x0[i,j]+orientation[z]*dv.hi[z]*tcut
                    if lo[i,j]<value<hi[i,j]:cut=(ids_lookup[key],value)
        return dict(upper=float(upper.hi),constant=float(constant.hi),costs=cost.hi.tolist(),scores=scores,lp_upper=lp_upper,cut=cut,reduced_costs=reduced.tolist())

    def node(self,lo,hi,start_theta=None,iterations=2):
        a=self.a
        theta=self.fit((lo+hi)/2) if start_theta is None else start_theta.copy()
        for _ in range(iterations):
            c,rad,cr,widths,ec,eg,rows,signs=self.residual_rows(lo,hi,theta)
            x=c.copy()
            for ii,i in enumerate(a.remaining):
                for j,w,s in zip(a.cells[ii],widths[ii],signs[ii]):
                    if w:x[i,j]=np.clip(x[i,j]+w*s,lo[i,j],hi[i,j])
            fit=self.fit(x);self.lower(x,fit)
            theta=fit
        c,rad,cr,widths,ec,eg,rows,signs=self.residual_rows(lo,hi,theta)
        anchor=self.beta_anchor-dot(I(theta),matvec(self.g,I(theta)))+2*dot(self.r,I(theta))
        fixed=anchor+rows.sum()/a.n
        grad=self.gradient(theta,cr,widths,ec,eg)
        remainder=grad.square().sum()/a.mu
        upper=float((fixed+remainder).hi)
        slope=self.slope_upper(lo,hi,x,theta,cr,widths,ec,eg)
        if slope is not None:upper=min(upper,slope['upper'])
        score=[]
        residual=np.abs(cr@theta-a.yr)+np.sum(widths*np.abs(theta[a.cells]),axis=1)
        tn=np.linalg.norm(a.t,axis=1)
        cn=np.linalg.norm(cr@a.t,axis=1)
        lookup={int(row):ii for ii,row in enumerate(a.remaining)}
        for i,j in self.ids:
            ii=lookup[int(i)]
            score.append(rad[i,j]*(abs(theta[j])*cn[ii]+residual[ii]*tn[j]))
        if slope is not None:score=slope['scores']
        chosen=int(np.argmax(score));cut=None
        return dict(upper=upper,theta=theta,split=chosen,cut=cut,fixed_upper=float(fixed.hi),residual_upper=float(remainder.hi),slope_upper=None if slope is None else slope['upper'])

    def run(self,time_limit=10,target=1e-5,max_nodes=100000,initial_witness=None):
        start=time.monotonic();a=self.a
        theta=None
        if initial_witness is not None:
            x=np.array(initial_witness['x']);theta=self.fit(x);self.lower(x,theta)
        root=self.node(a.lo,a.hi,theta)
        heap=[(-root['upper'],0,a.lo.copy(),a.hi.copy(),root)]
        self.records=[dict(id=0,parent=None,upper=root['upper'],theta=root['theta'].tolist(),split=None,children=[])]
        expanded=0;trace=[];counter=0
        while heap:
            upper=max(self.best,-heap[0][0]);elapsed=time.monotonic()-start
            trace.append(dict(seconds=elapsed,lower=self.best,upper=upper,nodes=expanded))
            if upper-self.best<=target or elapsed>=time_limit or expanded>=max_nodes:break
            neg,idx,lo,hi,rec=heapq.heappop(heap)
            if -neg<=self.best:continue
            i,j=map(int,self.ids[rec['split']]);mid=(lo[i,j]+hi[i,j])/2
            if rec.get('cut') is not None:
                # Round the proposal onto an exact dyadic midpoint grid.
                step=(hi[i,j]-lo[i,j])/256
                pos=min(255,max(1,int(round((rec['cut']-lo[i,j])/step))))
                suggested=lo[i,j]+step*pos
                valid=True
                for l,u in ((lo[i,j],suggested),(suggested,hi[i,j])):
                    cc=(l+u)/2;rr=(u-l)/2
                    valid=valid and cc-rr==l and cc+rr==u
                if valid:mid=suggested
            self.records[idx]['split']=[i,j,mid]
            for side in (0,1):
                ll=lo.copy();uu=hi.copy()
                if side==0:uu[i,j]=mid
                else:ll[i,j]=mid
                child=self.node(ll,uu,rec['theta'],iterations=1)
                child['upper']=min(child['upper'],-neg)
                counter+=1
                self.records[idx]['children'].append(counter)
                self.records.append(dict(id=counter,parent=idx,side=side,upper=child['upper'],theta=child['theta'].tolist(),split=None,children=[],fixed_upper=child['fixed_upper'],residual_upper=child['residual_upper']))
                if child['upper']>self.best:heapq.heappush(heap,(-child['upper'],counter,ll,uu,child))
            expanded+=1
        upper=max(self.best,-heap[0][0] if heap else self.best)
        return dict(status='PASS',lower=self.best,upper=upper,absolute_gap=upper-self.best,nodes=expanded,root_remainder=root['residual_upper'],root_width=root['upper']-self.best,seconds=time.monotonic()-start,trace=trace,certificate=dict(nodes=self.records,T=a.t.tolist(),mu=a.mu,witness=self.witness))


==> anc/code/localized_moment.py <==
"""Development: strengthen dense row moment relaxations with box localizers."""
import os
for key in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[key]='1'
from pathlib import Path
import sys,json,time,argparse,itertools,warnings
B=Path(__file__).resolve().parent
import numpy as np,cvxpy as cp,psutil
from fractions import Fraction as F
from observed_anchor import float_down,float_up
from scipy.sparse import coo_matrix,vstack,kron,csr_matrix
from sdp_residual import constraints_from_keys
from interval_arithmetic import I
from fast_interval import mm

def solve(src,seconds=120,return_moments=False):
 t=time.monotonic();oldkeys=list(map(tuple,src['monomials']));keys=set(oldkeys);ids=src['active_cells'];nr=len(ids)
 groups={}
 for j,(row,col) in enumerate(ids):groups.setdefault(row,[]).append(j)
 blocks=[dict(basis=src['moment_terms'],polynomial=[[[],1.]],kind='gradient_moment')]
 for ri,(row,group) in enumerate(groups.items()):
  cells=group;group=group+[nr+ri]
  basis=[[]]+[[j] for j in (cells if src.get('moment_basis_rule') in ('omit_linear_residuals','facial_row_residuals') else group)]
  for j in group:blocks.append(dict(basis=basis,polynomial=[[[j],1.],[[j,j],-1.]],kind='box_localizer'))
 if 'custom_moment_blocks' in src:blocks=src['custom_moment_blocks']
 blocks=blocks+src.get('additional_moment_blocks',[])
 for block in blocks:
  for a in block['basis']:
   for b in block['basis']:
    for d,v in block['polynomial']:
     key=tuple(sorted(a+b+d))
     if key:keys.add(key)
 for cut in src.get('extra_linear_inequalities',[]):keys.update(tuple(k) for k,v in cut['terms'] if k)
 for key in list(keys):
  for size in range(1,len(key)):keys.update(itertools.combinations(key,size))
 keys=sorted(keys,key=lambda x:(len(x),x));lookup={k:i for i,k in enumerate(keys)};N=len(keys)
 obj=dict(zip(oldkeys,src['objective']));c=np.array([obj.get(k,0.) for k in keys]);A,rhs,rows=constraints_from_keys(keys)
 extra=src.get('extra_linear_inequalities',[]);rr=[];cc=[];vv=[];bb=[]
 for k,cut in enumerate(extra):
  terms=[(lookup[tuple(key)],float(v)) for key,v in cut['terms']];rows.append(tuple(terms));bb.append(cut['rhs'])
  for j,v in terms:rr.append(k);cc.append(j);vv.append(v)
 if extra:A=vstack([A,coo_matrix((vv,(rr,cc)),shape=(len(extra),N)).tocsr()],format='csr');rhs=rhs+bb
 y=cp.Variable(N);pairs=src.get('proposal_equality_pairs',[]);base_rows=len(rhs)-len(extra)
 if pairs:
  pairs=[(base_rows+i,base_rows+j) for i,j in pairs];removed={j for pair in pairs for j in pair};removed.update(base_rows+j for j in src.get('proposal_omitted_rows',[]));keep=[j for j in range(len(rhs)) if j not in removed]
  E=vstack([(A.getrow(i)-A.getrow(j))*.5 for i,j in pairs],format='csr');be=np.array([(rhs[i]-rhs[j])*.5 for i,j in pairs])
  linear=A[keep]@y<=np.array(rhs)[keep];equality=E@y==be;cons=[linear,equality,y>=0,y<=1]
 elif 'proposal_linear_subset' in src:
  keep=sorted(set(map(int,src['proposal_linear_subset'])))
  assert keep and min(keep)>=0 and max(keep)<len(rhs)
  linear=A[keep]@y<=np.asarray(rhs)[keep];cons=[linear,y>=0,y<=1]
 else:linear=A@y<=rhs;cons=[linear,y>=0,y<=1]
 maps=[];original_maps=[]
 for block in blocks:
  basis=block['basis'];m=len(basis);rr=[];cc=[];vv=[];const=np.zeros(m*m)
  for i,a in enumerate(basis):
   for j,b in enumerate(basis):
    for d,v in block['polynomial']:
     key=tuple(sorted(a+b+d));row=i*m+j
     value=float(F(v))
     if not key:const[row]+=value
     else:rr.append(row);cc.append(lookup[key]);vv.append(value)
  mp=coo_matrix((vv,(rr,cc)),shape=(m*m,N)).tocsr();original_maps.append((mp,const,m))
  if 'basis_transform' in block:
   transform=np.asarray(block['basis_transform']);K=kron(csr_matrix(transform),csr_matrix(transform),format='csr');mp=K@mp;const=K@const;m=len(transform)
  Y=cp.reshape(mp@y+const,(m,m),order='C');cone=Y>>0;cons.append(cone);maps.append((mp,const,cone,m))
 scale=1e6
 if src.get('normalize_objective'):
  scale=2.**int(np.ceil(np.log2(1/max(np.max(np.abs(c)),2.**-32))))
 model=cp.Problem(cp.Maximize(c*scale@y),cons)
 initial_diagnostic=None
 if 'initial_point' in src:
  point=np.array(src['initial_point']);seed=np.array([np.prod(point[list(k)]) for k in keys])
  initial_diagnostic=dict(max_linear_violation=float(np.max(A@seed-np.asarray(rhs))),minimum_moment=float(min(seed)),maximum_moment=float(max(seed)),objective=float(c@seed+src['constant_upper']))
  print(__import__('json').dumps({'initial_feasibility':initial_diagnostic}),flush=True)
 with warnings.catch_warnings():
  warnings.simplefilter('ignore',UserWarning)
  if src.get('localizing_solver')=='SCS_WARM':
   import scs
   data,chain,inverse=model.get_problem_data(cp.SCS)
   dims=data['dims'];cone=dict(z=dims.zero,l=dims.nonneg,q=dims.soc,s=dims.psd,ep=dims.exp,p=dims.p3d)
   canonical={k:data[k] for k in ('A','b','c')};assert len(canonical['c'])==len(seed)
   options=dict(eps_abs=1e-9,eps_rel=1e-9,max_iters=300000,time_limit_secs=seconds,verbose=False)
   options.update(src.get('scs_options',{}))
   solver=scs.SCS(canonical,cone,**options)
   dual_start=np.zeros(len(canonical['b']))
   if 'initial_certificate_dual' in src:
    prior=src['initial_certificate_dual']
    assert not pairs and float(prior['scale'])==scale
    assert dims.zero==0 and dims.nonneg==len(rhs)+2*N
    dual_start[:len(rhs)]=np.maximum(prior['dual'],0.)
    offset=dims.nonneg
    for block,(_,_,_,m),factor in zip(blocks,maps,prior['psd_factors']):
     assert 'basis_transform' not in block
     factor=np.asarray(factor);S=factor@factor.T;assert S.shape==(m,m)
     for j in range(m):
      for i in range(j,m):
       dual_start[offset]=S[i,j]*(1. if i==j else np.sqrt(2.));offset+=1
    assert offset==len(dual_start)
    stationarity=canonical['c']+canonical['A'].T@dual_start
    dual_start[len(rhs):len(rhs)+N]=np.maximum(stationarity,0.)
    dual_start[len(rhs)+N:len(rhs)+2*N]=np.maximum(-stationarity,0.)
    defect=canonical['c']+canonical['A'].T@dual_start
    initial_diagnostic['dual_stationarity_max']=float(np.max(np.abs(defect)))
    assert np.max(np.abs(defect))<1e-7
    initial_diagnostic['dual_upper']=float(canonical['b']@dual_start/scale+src['constant_upper'])
   sol=solver.solve(warm_start=True,x=seed,y=dual_start,s=canonical['b']-canonical['A']@seed)
   model.unpack_results(sol,chain,inverse)
  elif src.get('localizing_solver')=='SCS':
   model.solve(solver='SCS',eps=1e-8,max_iters=150000,time_limit_secs=seconds,verbose=False)
  else:
   model.solve(solver='CLARABEL',max_iter=120,time_limit=seconds,tol_gap_abs=1e-9,tol_gap_rel=1e-9,tol_feas=1e-9,verbose=False)
 if linear.dual_value is None:raise RuntimeError(model.status)
 dual_bits=36 if src.get('normalize_objective') else 20
 factor_bits=40 if src.get('normalize_objective') else 24
 proposal=np.maximum(linear.dual_value,0)
 if pairs or 'proposal_linear_subset' in src:
  converted=np.zeros(len(rhs));converted[keep]=proposal
  for value,(i,j) in zip(equality.dual_value if pairs else [],pairs):
   converted[i]=max(value,0);converted[j]=max(-value,0)
  proposal=converted
 lam=np.floor(proposal*2**dual_bits)/2**dual_bits;res=I(c)*scale;rl=res.lo.copy();rh=res.hi.copy();constant=I(0);factors=[]
 for w,row in zip(lam,rows):
  if not w:continue
  for j,v in row:
   val=I(rl[j],rh[j])-I(w)*v;rl[j]=val.lo;rh[j]=val.hi
 for block,(mp,co,cone,m) in zip(blocks,maps):
  dual=(cone.dual_value+cone.dual_value.T)/2;ev,V=np.linalg.eigh(dual);factor=np.round(V*np.sqrt(np.maximum(ev,0))[None,:]*2**factor_bits)/2**factor_bits
  if 'basis_transform' in block:
   factor=np.round(np.asarray(block['basis_transform']).T@factor*2**factor_bits)/2**factor_bits
   factor=np.pad(factor,((0,0),(0,len(block['basis'])-factor.shape[1])))
  factors.append(factor.tolist());psd=mm(I(factor),I(factor.T))
  for i,a in enumerate(block['basis']):
   for j,b in enumerate(block['basis']):
    for d,v in block['polynomial']:
     key=tuple(sorted(a+b+d));q=F(v);val=psd[i,j]*I(float_down(q),float_up(q))
     if not key:constant=constant+val
     else:
      k=lookup[key];value=I(rl[k],rh[k])+val;rl[k]=value.lo;rh[k]=value.hi
 correction=I(np.maximum(rh,0)).sum();upper=(I(lam)*I(rhs)).sum()+constant+correction;upper=upper/scale+src['constant_upper']
 result=dict(scale=scale,dual_bits=dual_bits,factor_bits=factor_bits,upper=float(upper.hi),numeric_objective=model.value/scale+src['constant_upper'],correction=float(correction.hi)/scale,seconds=time.monotonic()-t,solver_status=model.status,solver_iterations=model.solver_stats.num_iters,solver_solve_seconds=model.solver_stats.solve_time,variables=N,blocks=len(blocks),initial_diagnostic=initial_diagnostic,dual=lam.tolist(),psd_factors=factors,moment_blocks=blocks,monomials=list(map(list,keys)))


 if return_moments:
  mp,co,m=original_maps[0];result['moment_matrix']=(mp@y.value+co).reshape(m,m).tolist()
 result['linear_moments']=[float(y.value[lookup[(j,)]]) for j in range(src.get('variable_count',nr))]
 return result


==> anc/code/metric_audit.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Independent numerical metric-proposal replay and deadline arithmetic audit.'
import os
for k in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[k] = '1'
import sys, json, hashlib, math, time, csv
from pathlib import Path
import numpy as np, psutil
B = Path(__file__).resolve().parent
ROOT = B.parent
from greedy_audit import inputs

def main():
    psutil.Process().cpu_affinity([10])
    start = time.monotonic()
    p = json.loads((B / 'metric_results.json').read_text())
    assert p['status'] == 'PASS' and len(p['results']) == 54 and (not p['errors'])
    assert p['protocol_sha256'] == hashlib.sha256((B / 'metric_protocol.md').read_bytes()).hexdigest()
    cases = []
    geometry = []
    maxind = maxspan = maxspec = 0.0
    eligible = 0
    for i in range(18):
        rows = [r for r in p['results'] if r['condition'] == i]
        assert len(rows) == 3
        first = rows[0]
        lo, hi, y, beta, lam = inputs(first['dataset'], first['spread'], first['seed'])
        n, dim = lo.shape
        c = (lo + hi) / 2
        t = np.round(np.linalg.inv(np.linalg.cholesky(c.T @ c / n + lam * np.eye(dim)).T) * 2 ** 20) / 2 ** 20
        rng = np.random.default_rng(78041)
        xs = [c] + [lo + (hi - lo) * rng.random(lo.shape) for _ in range(31)]
        ms = [x.T @ x / n + lam * np.eye(dim) for x in xs]
        rhs = [x.T @ y / n for x in xs]
        gs = [m @ beta - b for m, b in zip(ms, rhs)]
        ks = [t.T @ m @ t for m in ms]
        bs = [t.T @ g for g in gs]
        physical = np.column_stack([beta - np.linalg.solve(m, b) for m, b in zip(ms, rhs)])
        solver = np.linalg.solve(t, physical)
        u, sv, _ = np.linalg.svd(solver, full_matrices=False)
        pod = next((r for r in rows if r['method'] == 'metric_pod'))
        pr = pod['proposal']
        q = np.array(pr['unrounded_solver_basis'])
        assert np.allclose(physical, pr['physical_displacements'], rtol=1e-10, atol=1e-14) and np.allclose(solver, pr['solver_displacements'], rtol=1e-10, atol=1e-14)
        assert np.linalg.norm(q @ q.T - u[:, :3] @ u[:, :3].T) < 1e-08 and np.allclose(sv, pr['singular_values'], rtol=1e-10, atol=1e-14)
        spectralerror = abs(float(np.linalg.norm(solver - q @ (q.T @ solver)) ** 2) - float(np.sum(sv[3:] ** 2)))
        maxspec = max(maxspec, spectralerror)
        assert spectralerror < 1e-12
        physical_u, _, _ = np.linalg.svd(physical, full_matrices=False)
        physical_numeric, _ = np.linalg.qr(np.linalg.solve(t, physical_u[:, :3]))
        totalenergy = float(np.linalg.norm(solver) ** 2)
        metric_error = float(np.linalg.norm(solver - q @ (q.T @ solver)) ** 2)
        physical_error = float(np.linalg.norm(solver - physical_numeric @ (physical_numeric.T @ solver)) ** 2)
        cosines = np.linalg.svd(q.T @ physical_numeric, compute_uv=False)
        assert metric_error <= physical_error + 1e-12
        geometry.append(dict(condition=i, dataset=first['dataset'], spread=first['spread'], seed=first['seed'], solver_displacement_energy=totalenergy, metric_POD_rank3_residual_energy=metric_error, physical_POD_rank3_residual_solver_energy=physical_error, metric_capture_fraction=1 - metric_error / totalenergy, physical_capture_fraction_in_solver_metric=1 - physical_error / totalenergy, smallest_principal_angle_cosine=float(cosines[-1])))
        assert pr['fullfit_count'] == 32
        gr = next((r for r in rows if r['method'] == 'metric_greedy'))
        grec = gr['proposal']
        mu = gr['mu']
        q = np.empty((dim, 0))
        selected = []
        fixed = np.all(lo == hi, axis=1)
        g0 = lam * np.eye(dim) + c[fixed].T @ c[fixed] / n
        assert mu > 0 and mu <= np.linalg.eigvalsh(t.T @ g0 @ t)[0] + 1e-12
        for step in grec['steps']:
            vals = []
            for k, b in zip(ks, bs):
                v = q @ np.linalg.solve(q.T @ k @ q, q.T @ b) if q.shape[1] else np.zeros(dim)
                residual = b - k @ v
                vals.append(float(residual @ residual / mu))
            delta = float(np.max(abs(np.array(vals) - step['indicators'])))
            maxind = max(maxind, delta)
            assert np.allclose(vals, step['indicators'], rtol=1e-10, atol=1e-18)
            chosen = int(np.argmax(vals))
            assert chosen == step['selected']
            selected.append(chosen)
            d = beta - np.linalg.solve(ms[chosen], rhs[chosen])
            z = np.linalg.solve(t, d)
            assert np.allclose(d, step['physical_displacement'], rtol=1e-10, atol=1e-14) and np.allclose(z, step['solver_displacement'], rtol=1e-10, atol=1e-14)
            assert np.linalg.norm(ms[chosen] @ (beta - d) - rhs[chosen]) < 1e-12
            for _ in range(2):
                z -= q @ (q.T @ z)
            q = np.column_stack([q, z / np.linalg.norm(z)])
        assert selected == grec['selected_indices'] and grec['fullfit_count'] == 3
        assert np.linalg.norm(q @ q.T - np.array(grec['unrounded_solver_basis']) @ np.array(grec['unrounded_solver_basis']).T) < 1e-08
        common = first['common_seconds']
        anchor = first['events'][0]
        for r in rows:
            assert r['status'] == 'PASS' and r['common_seconds'] == common and (r['events'][0] == anchor)
            assert r['basis_Hmu'] > 0 and math.isclose(r['tail'], (r['G_r'] + r['C_r'] * r['R_s']) ** 2 / r['mu'], rel_tol=1e-12)
            rec = r['proposal']
            numeric = np.array(rec['numerical_basis'])
            assert np.all(numeric * 2 ** 24 == np.round(numeric * 2 ** 24)) and np.linalg.matrix_rank(numeric) == 3
            if r['method'] != 'gradient':
                qq = np.array(rec['unrounded_solver_basis'])
                assert np.linalg.norm(qq.T @ qq - np.eye(3)) < 1e-08
                assert np.array_equal(numeric, np.round(qq * 2 ** 24) / 2 ** 24)
                phy = t @ qq
                actual = t @ numeric
                pp, _ = np.linalg.qr(actual)
                err = float(np.linalg.norm(phy - pp @ (pp.T @ phy)) / np.linalg.norm(phy))
                maxspan = max(maxspan, err)
                assert err < 1e-05
            for cp in r['checkpoints']:
                valid = [e for e in r['events'] if e['seconds'] <= cp['budget_seconds']]
                if valid:
                    lower = max((e['lower'] for e in valid))
                    upper = min((e['upper'] for e in valid))
                    assert lower <= upper
                    assert cp['lower'] == lower and cp['upper'] == upper and (cp['interval_width'] == upper - lower)
                    assert cp['last_event_seconds'] <= cp['budget_seconds']
                    eligible += 1
                else:
                    assert cp['lower'] is None and cp['upper'] is None and (cp['interval_width'] is None)
                assert cp['evidence_events'] == len(valid)
        cases.append(dict(condition=i, dataset=first['dataset'], spread=first['spread'], seed=first['seed'], metric_greedy_selected_indices=selected, status='PASS'))
    out = dict(status='PASS', conditions=18, method_runs=54, checkpoints_checked=162, finite_checkpoints=eligible, selection_steps_replayed=54, max_indicator_absolute_difference=maxind, max_POD_rank3_spectral_error=maxspec, max_physical_span_relative_residual=maxspan, common_anchor_identical_within_condition=True, all_deadlines_reclassified_from_completed_events=True, seconds=time.monotonic() - start, scope='Independent numerical proposal replay, spectrum, metric/physical spans, deadlines and aggregate arithmetic; no independent full outward search-tree audit.', cases=cases)
    (B / 'metric_audit.json').write_text(json.dumps(out, indent=2) + '\n', encoding='utf-8')
    print(json.dumps(out, indent=2))
    with (B / 'metric_geometry.csv').open('w', newline='', encoding='utf-8-sig') as f:
        w = csv.DictWriter(f, fieldnames=list(geometry[0]))
        w.writeheader()
        w.writerows(geometry)
if __name__ == '__main__':
    main()


==> anc/code/metric_basis.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Metric-matched numerical proposals; uniform validity is checked separately.'
import os
for k in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[k] = '1'
import sys, time
from pathlib import Path
sys.dont_write_bytecode = True
ROOT = Path(__file__).resolve().parent.parent
import numpy as np
from greedy_basis import build_proposal as physical_build, completion_pool

def build_proposal(a, method, pool_seed=78041, pool_size=32, rank=3):
    if method in ('gradient', 'physical_pod', 'physical_greedy'):
        r, z = physical_build(a, {'physical_pod': 'snapshot_pod', 'physical_greedy': 'residual_greedy'}.get(method, method), pool_seed, pool_size, rank)
        z['method'] = method
        return (r, z)
    start = time.monotonic()
    tick = start
    xs = completion_pool(a, pool_seed, pool_size)
    pooltime = time.monotonic() - tick
    tick = time.monotonic()
    ms = [x.T @ x / a.n + a.lam * np.eye(a.p) for x in xs]
    rhs = [x.T @ a.y / a.n for x in xs]
    gs = [m @ a.beta - b for m, b in zip(ms, rhs)]
    ks = [a.t.T @ m @ a.t for m in ms]
    bs = [a.t.T @ g for g in gs]
    momenttime = time.monotonic() - tick
    rec = dict(method=method, rank=rank, pool_seed=pool_seed, pool_size=pool_size, pool_seconds=pooltime, moment_seconds=momenttime, fit_seconds=0.0, indicator_seconds=0.0, coordinate_transform_seconds=0.0, rounding_seconds=0.0, fullfit_count=0, steps=[], selected_indices=[])
    if method == 'metric_pod':
        tick = time.monotonic()
        d = np.column_stack([a.beta - np.linalg.solve(m, b) for m, b in zip(ms, rhs)])
        rec['fit_seconds'] = time.monotonic() - tick
        tick = time.monotonic()
        z = np.linalg.solve(a.t, d)
        rec['coordinate_transform_seconds'] = time.monotonic() - tick
        tick = time.monotonic()
        q, sv, _ = np.linalg.svd(z, full_matrices=False)
        q = q[:, :rank]
        rec['indicator_seconds'] = time.monotonic() - tick
        rec.update(fullfit_count=pool_size, singular_values=sv.tolist(), physical_displacements=d.tolist(), solver_displacements=z.tolist())
    elif method == 'metric_greedy':
        q = np.empty((a.p, 0))
        for i in range(rank):
            tick = time.monotonic()
            vals = []
            for k, b in zip(ks, bs):
                v = q @ np.linalg.solve(q.T @ k @ q, q.T @ b) if q.shape[1] else np.zeros(a.p)
                residual = b - k @ v
                vals.append(float(residual @ residual / a.mu))
            chosen = int(np.argmax(vals))
            rec['indicator_seconds'] += time.monotonic() - tick
            tick = time.monotonic()
            d = a.beta - np.linalg.solve(ms[chosen], rhs[chosen])
            rec['fit_seconds'] += time.monotonic() - tick
            tick = time.monotonic()
            z = np.linalg.solve(a.t, d)
            rec['coordinate_transform_seconds'] += time.monotonic() - tick
            tick = time.monotonic()
            v = z.copy()
            for _ in range(2):
                v -= q @ (q.T @ v)
            norm = float(np.linalg.norm(v))
            if norm < 1e-14:
                raise ValueError('Metric greedy selected dependent displacement')
            q = np.column_stack([q, v / norm])
            rec['indicator_seconds'] += time.monotonic() - tick
            rec['selected_indices'].append(chosen)
            rec['steps'].append(dict(step=i + 1, indicators=vals, selected=chosen, physical_displacement=d.tolist(), solver_displacement=z.tolist(), orthogonalized_norm=norm))
        rec['fullfit_count'] = rank
    else:
        raise ValueError(method)
    tick = time.monotonic()
    r = np.round(q * 2 ** 24) / 2 ** 24
    rec['rounding_seconds'] = time.monotonic() - tick
    assert np.linalg.matrix_rank(r) == rank
    phy = a.t @ q
    actual = a.t @ r
    pq, _ = np.linalg.qr(actual)
    span = float(np.linalg.norm(phy - pq @ (pq.T @ phy)) / max(np.linalg.norm(phy), 1e-300))
    assert span < 1e-05
    rec.update(unrounded_solver_basis=q.tolist(), numerical_basis=r.tolist(), solver_orthogonality_error=float(np.linalg.norm(q.T @ q - np.eye(rank))), physical_span_relative_residual=span, basis_seconds=time.monotonic() - start)
    return (r, rec)


==> anc/code/metric_protocol.md <==
# Frozen matched-total-budget metric-basis comparison

Frozen2026-10-28 Asia/Shanghai before outcomes. Preservev78. CPU10, numericalthreads1; CPUs0–3reserved. Eighteen EXACTv78conditions (3datasets×2patterns×3fresh masks78011/78021/78031; SCsourcepool78001 with prior exclusions). Reusing these conditions isolates the change in proposal geometry rather than claiming a second independent confirmation dataset. All completion tables remain local.

Primary methods: gradient, metric_pod, metric_greedy, rank3. Common measured input+candidate+observed-anchor construction is charged IDENTICALLY to all methods within a condition. Actual midpoint transformation and unchanged adaptive MomentSearch verify the actual dyadic matrix. Each method has10sTOTAL inclusive budget, with endpoints at1,5,10s using only completed events; no late event receives earlier credit. Before common anchor readiness no finite endpoint is claimed. Rotate method execution order. Numerical atomic operations may exceed the wall deadline; retain those events without credit. Search target1e-10; early tail/arithmetic-floor termination retains current endpoints. All54specified outcomes including wins by controls are retained. Worstcase total queue54×10s≈9min; early stops may shorten it, and no single task exceeds15min.

Both metric proposals use midpoint+31fixed legal uniform completions, seed78041. MetricPOD fully retrains ALL32, transforms each displacement z=T^-1(beta-fit), then applies SVD to the transformed displacement matrix BEFORE taking leadingrank3. Metricgreedy starts empty in solvercoordinates; on each pooltable solve reduced K=T'MT,b=T'g equations, then use ||b-Kv_z||²/mu where mu is actualanchorlowerbound. Choose firstmaximum, fully fit onlyselected table, transform its displacement, and twice orthogonalize in solvercoordinates. Three selections mean3fullfits; poolmoments+96indicators/reducedsolves+transformsallcharged. Both numericalorthonormal proposals roundto2^-24 and enter sameactual verifier. Numerical indicators propose bases and are not claimed outwardcertificates.

RetainphysicalPOD/physicalgreedy API via exactv78implementation, and compare their existing1sSEARCHcap results separately; do not mix those with matchedtotalbudget endpoints. Full result receipts retain proposal spectra, numericalbases, physical displacements for POD, greedyindicators/indices, stagecosts, certifiedtails and events. Independentaudit recomputes transformedSVD, normal equations, threegreedy selections, dyadicmapping, metricorthogonality and endpoint eligibility/aggregate arithmetic. Completiondomain coverage and searchtreeverificationremain the existing certificate's role. No seed/rank/sample/budgettuning after outcomes.


==> anc/code/metric_run.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
import os
for k in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[k] = '1'
import sys, time, json, hashlib, traceback, csv
from pathlib import Path
from unittest.mock import patch
sys.dont_write_bytecode = True
B = Path(__file__).resolve().parent
ROOT = B.parent
import numpy as np, psutil
from greedy_run import confirmation_problem
from observed_anchor import ObservedAnchor
import moment_tail
from moment_tail import MomentSearch
from metric_basis import build_proposal

def save(p):
    (B / 'metric_results.json').write_text(json.dumps(p, indent=2, allow_nan=False) + '\n', encoding='utf-8')

def checkpoints(events):
    out = []
    for budget in (1.0, 5.0, 10.0):
        valid = [e for e in events if e['seconds'] <= budget]
        lo = max([e['lower'] for e in valid], default=None)
        hi = min([e['upper'] for e in valid], default=None)
        out.append(dict(budget_seconds=budget, lower=lo, upper=hi, interval_width=hi - lo if hi is not None else None, evidence_events=len(valid), last_event_seconds=max([e['seconds'] for e in valid], default=None)))
    return out

def main():
    psutil.Process().cpu_affinity([10])
    assert psutil.Process().cpu_affinity() == [10]
    if (B / 'metric_results.json').exists():
        raise FileExistsError('metric_results.json')
    startqueue = time.monotonic()
    p = dict(protocol_sha256=hashlib.sha256((B / 'metric_protocol.md').read_bytes()).hexdigest(), cpu=10, threads=1, total_budget_seconds=10.0, rank=3, conditions_source='../exploration_v78/greedy_results.json (same18conditions, changed metric and budget)', results=[], errors=[], status='RUNNING')
    methods = ['gradient', 'metric_pod', 'metric_greedy']
    for idx, (name, spread, seed) in enumerate(((n, s, se) for n in ('diabetes', 'concrete', 'superconductivity') for s in ('concentrated', 'dispersed') for se in (78011, 78021, 78031))):
        try:
            t = time.monotonic()
            args, meta = confirmation_problem(name, spread, seed)
            input_s = time.monotonic() - t
            t = time.monotonic()
            a = ObservedAnchor(*args, anchor='observed', preconditioner='midpoint')
            anchor_s = time.monotonic() - t
            common = input_s + anchor_s
        except Exception:
            p['errors'].append(dict(condition=idx, dataset=name, spread=spread, seed=seed, stage='common', traceback=traceback.format_exc()))
            save(p)
            continue
        for order, method in enumerate(methods[idx % 3:] + methods[:idx % 3]):
            rec = dict(condition=idx, **meta, method=method, order=order, input_seconds=input_s, anchor_seconds=anchor_s, common_seconds=common, events=[dict(seconds=common, lower=0.0, upper=a.gradient_upper, stage='common_anchor')])
            try:
                begin = time.monotonic()
                r, receipt = build_proposal(a, method)
                t = time.monotonic()
                with patch.object(moment_tail, 'basis_proposal', return_value=r):
                    s = MomentSearch(a, 3, kind=method, search_bound='adaptive')
                setup = time.monotonic() - t
                offset = common + time.monotonic() - begin
                searchstart = time.monotonic()
                if offset < 10:
                    result = s.run(time_limit=10 - offset, absolute_tolerance=1e-10, relative_tolerance=0.0, record=False)
                    rec['events'].extend((dict(seconds=offset + e['seconds'], lower=float(e['lower']), upper=float(e['upper']), stage='search') for e in result['trace']))
                    rec['events'].append(dict(seconds=common + time.monotonic() - begin, lower=float(result['lower']), upper=float(result['upper']), stage='final'))
                else:
                    result = dict(status='SETUP_CAP', lower=0.0, upper=a.gradient_upper, stop_reason='setup_cap')
                search = time.monotonic() - searchstart
                rec.update(status='PASS', solver_status=result['status'], proposal=receipt, basis_seconds=receipt['basis_seconds'], solver_setup_seconds=setup, setup_offset_seconds=offset, search_seconds=search, total_seconds=common + time.monotonic() - begin, final_lower=float(result['lower']), final_upper=float(result['upper']), tail=float(s.qtail), G_r=s.tail_receipt['gradient_norm'], C_r=s.tail_receipt['coupling_norm'], R_s=s.tail_receipt['coordinate_radius'], mu=a.mu, basis_Hmu=s.hmu, stop_reason=result.get('stop_reason'), checkpoints=checkpoints(rec['events']))
            except Exception:
                rec.update(status='ERROR', traceback=traceback.format_exc())
                p['errors'].append({k: rec[k] for k in ('condition', 'dataset', 'spread', 'seed', 'method', 'traceback')})
            p['results'].append(rec)
            save(p)
        print(idx, name, spread, seed, 'DONE', round(time.monotonic() - startqueue, 2), flush=True)
    p.update(status='PASS' if len(p['results']) == 54 and (not p['errors']) else 'COMPLETED_WITH_ERRORS', queue_seconds=time.monotonic() - startqueue)
    save(p)
    rows = []
    for r in p['results']:
        if r['status'] != 'PASS':
            continue
        for cp in r['checkpoints']:
            rows.append(dict(condition=r['condition'], dataset=r['dataset'], spread=r['spread'], seed=r['seed'], method=r['method'], **cp, tail=r['tail'], input_seconds=r['input_seconds'], anchor_seconds=r['anchor_seconds'], basis_seconds=r['basis_seconds'], solver_setup_seconds=r['solver_setup_seconds'], search_seconds=r['search_seconds'], total_seconds=r['total_seconds'], stop_reason=r['stop_reason']))
    with (B / 'metric_summary.csv').open('w', newline='', encoding='utf-8-sig') as f:
        w = csv.DictWriter(f, fieldnames=list(rows[0]))
        w.writeheader()
        w.writerows(rows)
if __name__ == '__main__':
    main()


==> anc/code/moment_reference.py <==
"""Reference proposal from the current relaxed moment adversary."""
import numpy as np

def propose(s,problem,moment,safeguard=False):
    a=s.a;ids=problem['active_cells'];x0=(a.lo+a.hi)/2
    for (i,j),v in zip(ids,problem['x0_uncertain']):x0[i,j]=v
    xx=x0[a.remaining];M=a.G+xx.T@xx/a.n;r=np.array(a.qr,float)+xx.T@a.yr/a.n
    terms=[tuple(k) for k in problem['moment_terms']];index={k:j for j,k in enumerate(terms)}
    MC=np.zeros((len(terms),a.p,a.p));RC=np.zeros((len(terms),a.p));MC[0]=M;RC[0]=r
    for z,(i,j) in enumerate(ids):
        d=(a.hi[i,j]-a.lo[i,j])*(1 if x0[i,j]==a.lo[i,j] else -1);t=index[(z,)]
        MC[t,j,:]+=d*x0[i]/a.n;MC[t,:,j]+=d*x0[i]/a.n;RC[t,j]=d*a.y[i]/a.n
        for w,(row,k) in enumerate(ids[z:],start=z):
            if row!=i:continue
            dd=(a.hi[row,k]-a.lo[row,k])*(1 if x0[row,k]==a.lo[row,k] else -1);t=index[(z,w)]
            if w==z:MC[t,j,j]+=d*d/a.n
            else:MC[t,j,k]+=d*dd/a.n;MC[t,k,j]+=d*dd/a.n
    Y=np.array(moment);means=Y[0];meanM=np.einsum('a,aij->ij',means,MC);meanR=means@RC
    L=np.einsum('ij,ajk->aik',a.t.T,MC);D=RC@a.t
    YL=(Y@L.reshape(len(terms),-1)).reshape(L.shape)
    curvature=np.einsum('aki,akj->ij',L,YL)/a.mu-meanM
    linear=np.einsum('aki,ak->i',L,Y@D)/a.mu-meanR
    vals,vecs=np.linalg.eigh((curvature+curvature.T)/2)
    candidate=vecs@((vecs.T@linear)/np.maximum(vals,1e-10))
    diagnostic=dict(minimum_numeric_curvature=float(min(vals)),norm_linear=float(np.linalg.norm(linear)))
    if safeguard:
        cutoff=max(1e-12,1e-8*max(0.,float(max(vals))))
        if min(vals)<=cutoff:
            try:candidate=np.linalg.solve((meanM+meanM.T)/2,meanR)
            except np.linalg.LinAlgError:candidate=s.fit(a.c)
            diagnostic['ill_conditioned_proposal']='expected_normal_equation_fit'
        # This is a proposal safeguard. Every proposed reference still receives
        # an independently verified uniform polynomial certificate.
        radius=np.sqrt(a.gradient_upper/a.mu)
        z=np.linalg.solve(a.t,candidate-a.beta);length=np.linalg.norm(z)
        if not np.isfinite(length):candidate=s.fit(a.c);diagnostic['nonfinite_fallback']=True
        elif length>radius:
            candidate=a.beta+a.t@(z*(radius/length));diagnostic['radius_clipped']=True
        diagnostic['proposal_radius']=float(radius)
    return candidate,diagnostic


==> anc/code/moment_tail.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Original-metric retained search with a verified residual-moment tail.'
from observed_anchor import *

def norms(a, axis=1):
    values = I(abs_upper(a)).square().sum(axis=axis).hi
    return np.array([sqrt_up(v) for v in np.asarray(values).flat]).reshape(np.asarray(values).shape)

def basis_proposal(anchor, kind='gradient'):
    a = anchor
    if kind == 'midpoint':
        k = (a.center_metric.lo + a.center_metric.hi) / 2
    elif kind == 'gradient':
        uc = a.cr @ a.t
        res = a.cr @ a.beta - a.yr
        generators = []
        for i in range(a.m):
            for jj, s in zip(a.cells[i], a.width[i]):
                if s:
                    generators.append(s / a.n * (a.beta[jj] * uc[i] + res[i] * a.t[jj]))
            for j, sj in zip(a.cells[i], a.width[i]):
                for l, sl in zip(a.cells[i], a.width[i]):
                    if sj and sl:
                        generators.append(sj * sl * a.beta[l] / a.n * a.t[j])
        gg = np.array(generators)
        k = gg.T @ gg if len(gg) else np.eye(a.p)
    else:
        raise ValueError(kind)
    _, v = np.linalg.eigh(k)
    return np.round(v[:, ::-1] * 2 ** 24) / 2 ** 24

def projected_gradient(anchor, transform):
    a = anchor
    qb = list(map(Q, a.beta))
    qg0 = [qdot(row, qb) - v for row, v in zip(a.qG, a.qr)]
    g0 = I([float_down(v) for v in qg0], [float_up(v) for v in qg0])
    base = matvec(transpose(transform), g0)
    proj = mm(I(a.cr), transform)
    output = []
    for j in range(transform.lo.shape[1]):
        gens = I(a.width) * transform[a.cells, j]
        pr = proj[:, j]
        aa = (pr + a.a) / 2
        bb = (pr - a.a) / 2
        ga = (gens + a.ag) / 2
        gb = (gens - a.ag) / 2
        high, _ = row_max(aa, bb, ga, gb, 1.0)
        negative, _ = row_max(bb, aa, gb, ga, 1.0)
        output.append(I(-negative.hi, high.hi).sum() / a.n + base[j])
    return I([float(v.lo) for v in output], [float(v.hi) for v in output])

def tail_receipt(anchor, r):
    a = anchor
    rank = r.shape[1]
    qr = qarray(r)
    qh = [[qdot(c1, c2) for c2 in zip(*qr)] for c1 in zip(*qr)]
    h = interval_q(qh)
    hmu = eigen_gershgorin(h)
    gram_method = 'gershgorin'
    qhinv = None
    if hmu <= 0:
        # H=R^T R is exactly positive semidefinite. An exact inverse proves
        # full rank, and ||H^{-1}||_2 <= ||H^{-1}||_infinity gives a lower bound.
        qhinv = exact_inverse(qh)
        inverse_norm = max(sum(abs(v) for v in row) for row in qhinv)
        hmu = float_down(1 / inverse_norm)
        gram_method = 'exact_inverse_norm'
    if hmu <= 0:
        raise ValueError('Retained basis metric not verified positive')
    radius2 = Q(a.gradient_upper) / (Q(a.mu) * Q(hmu))
    radius = sqrt_up(radius2)
    if rank == a.p:
        return {'tail_bound': 0.0, 'gradient_norm': 0.0, 'coupling_norm': 0.0, 'coordinate_radius': radius, 'Hmu': hmu, 'gram_lower_method': gram_method, 'projector': I(np.zeros((a.p, a.p))), 'H': h, 'qH': qh, 'full_rank': True}
    invh = interval_q(qhinv if qhinv is not None else exact_inverse(qh))
    projector = I(np.eye(a.p)) - mm(mm(I(r), invh), I(r.T))
    tp = mm(I(a.t), projector)
    g = projected_gradient(a, tp)
    gnorm = sqrt_up(float(g.square().sum().hi))
    cross = mm(projector, mm(a.center_metric, I(r)))
    cross_norm = sqrt_up(float(cross.square().sum().hi))
    center_p = mm(a.ct, projector)
    center_r = mm(a.ct, I(r))
    tr = mm(I(a.t), I(r))
    generator_p = norms(tp)
    generator_r = norms(tr)
    delta_p = (I(a.width) * I(generator_p[a.cells])).sum(axis=1)
    delta_r = (I(a.width) * I(generator_r[a.cells])).sum(axis=1)
    nc_p = norms(center_p)
    nc_r = norms(center_r)
    variation = (delta_p * I(nc_r) + I(nc_p) * delta_r + delta_p * delta_r).sum() / a.n
    coupling = float((I(cross_norm) + variation).hi)
    tail = float(((I(gnorm) + I(coupling) * radius).square() / a.mu).hi)
    return {'tail_bound': tail, 'gradient_norm': gnorm, 'coupling_norm': coupling, 'coordinate_radius': radius, 'center_cross_norm': cross_norm, 'variation_coupling': float(variation.hi), 'Hmu': hmu, 'gram_lower_method': gram_method, 'projector': projector, 'H': h, 'qH': qh, 'gradient_lo': g.lo.tolist(), 'gradient_hi': g.hi.tolist(), 'generator_p_norms': generator_p.tolist(), 'generator_r_norms': generator_r.tolist(), 'center_p_norms': nc_p.tolist(), 'center_r_norms': nc_r.tolist(), 'full_rank': False}

class MomentSearch(AnchorSearch):

    def __init__(self, anchor, rank, kind='gradient', search_bound='adaptive'):
        self.a = anchor
        self.rank = rank
        self.mode = search_bound
        self.kind = kind
        self.r = np.eye(anchor.p) if rank == anchor.p else basis_proposal(anchor, kind)[:, :rank]
        self.tail_receipt = tail_receipt(anchor, self.r)
        receipt = self.tail_receipt
        self.H = receipt['H']
        self.qH = receipt['qH']
        self.hmu = receipt['Hmu']
        self.rho = 0.0
        self.qtail = Q(receipt['tail_bound'])
        self.anchor_error = Q(0)
        self.qgamma = Q(1)
        self.gamma = I(1.0)
        self.K = mm(I(self.r.T), mm(anchor.metric, I(self.r)))
        qb = list(map(Q, anchor.beta))
        g0 = [qdot(row, qb) - v for row, v in zip(anchor.qG, anchor.qr)]
        self.tr = mm(I(anchor.t), I(self.r))
        self.bproj = mm(anchor.ct, I(self.r))
        self.linear = matvec(transpose(self.tr), I([float_down(v) for v in g0], [float_up(v) for v in g0]))
        self.hdiag = []
        for j in range(rank):
            pr = (I(anchor.width) * I(abs_upper(self.tr[:, j])[anchor.cells])).sum(axis=1)
            bound = self.K[j, j] + (I(abs_upper(self.bproj[:, j])) + pr).square().sum() / anchor.n
            self.hdiag.append(float(bound.hi))
        self.hdiag = np.array(self.hdiag)
        self.radius = np.ceil(receipt['coordinate_radius'] * 2 ** 20) / 2 ** 20
        self.initial_upper = float_up(Q(anchor.gradient_upper) + self.qtail)
        self.best_search = -np.inf
        self.best_original = 0.0
        self.best_witness = None
        self.cache = {}
        self.points = []
        self.tree = []

    def evaluate(self, z):
        key = tuple(z)
        if key in self.cache:
            return self.cache[key]
        a = self.a
        zz = I(z)
        b0 = a.a - matvec(self.bproj, zz)
        theta = I(a.beta) - matvec(self.tr, zz)
        bg = I(a.width) * theta[a.cells]
        rows, signs = row_max(a.a, b0, a.ag, bg, 1.0)
        anchor = 2 * dot(self.linear, zz) - dot(zz, matvec(self.K, zz))
        value = anchor + rows.sum() / a.n + self.qtail_as_interval()
        point = {'z': list(z), 'upper': float(value.hi), 'lower': float(value.lo)}
        self.points.append(point)
        if float(value.lo) > self.best_search:
            self.best_search = float(value.lo)
            x = a.c.copy()
            for i, row in enumerate(a.remaining):
                for j, s, sgn in zip(a.cells[i], a.width[i], signs[i]):
                    if s:
                        x[row, j] = np.clip(x[row, j] + s * sgn, a.lo[row, j], a.hi[row, j])
            fit = np.linalg.solve(x.T @ x / a.n + a.lam * np.eye(a.p), x.T @ a.y / a.n)

            def loss(b):
                return (matvec(I(x), I(b)) - I(a.y)).square().sum() / a.n + a.lam * dot(I(b), I(b))
            lower = float((loss(a.beta) - loss(fit)).lo)
            if lower > self.best_original:
                self.best_original = lower
                self.best_witness = {'x': x.tolist(), 'theta': fit.tolist(), 'regret_lower': lower, 'z': list(z)}
        self.cache[key] = point
        return point

    def qtail_as_interval(self):
        return I(float_down(self.qtail), float_up(self.qtail))

    def node_upper(self, lo, hi, cap):
        a = self.a
        c = (np.array(lo) + hi) / 2
        rad = (I(hi) - I(lo)) / 2
        point = self.evaluate(c)
        zz = I(c)
        theta = I(a.beta) - matvec(self.tr, zz)
        bg = I(a.width) * theta[a.cells]
        b0 = a.a - matvec(self.bproj, zz)
        br = I(abs_upper(bg)).sum(axis=1)
        b = I(down(b0.lo - br.hi), up(b0.hi + br.hi))
        pen = 2 * self.linear - 2 * matvec(self.K, zz)
        gradient = []
        for j in range(self.rank):
            pr = (I(a.width) * I(abs_upper(self.tr[:, j])[a.cells])).sum(axis=1)
            xx = I(down(self.bproj[:, j].lo - pr.hi), up(self.bproj[:, j].hi + pr.hi))
            gradient.append(pen[j] + 2 * (b * xx).sum() / a.n)
        g = I([float(v.lo) for v in gradient], [float(v.hi) for v in gradient])
        bound = min(cap, float((I(point['upper']) + (I(abs_upper(g)) * rad).sum()).hi))
        if self.rank <= 3 and self.mode != 'center':
            corners = max((self.evaluate(q)['upper'] for q in itertools.product(*zip(lo, hi))))
            bound = min(bound, float((I(corners) + (I(self.hdiag) * rad.square()).sum()).hi))
        return bound

    def run(self, **kwargs):
        result = super().run(**kwargs)
        result['method'] = 'residual_moment'
        result['basis_kind'] = self.kind
        result['tail_gradient_norm'] = self.tail_receipt['gradient_norm']
        result['tail_coupling_norm'] = self.tail_receipt['coupling_norm']
        if 'certificate' in result:
            result['certificate']['method'] = 'residual_moment'
            result['certificate']['original_gradient_upper'] = self.a.gradient_upper
            result['certificate']['tail_receipt'] = {k: v for k, v in self.tail_receipt.items() if k not in ('projector', 'H', 'qH')}
            result['certificate']['hdiag'] = self.hdiag.tolist()
            result['certificate']['tail_error'] = str(self.qtail)
        return result


==> anc/code/multirank_audit.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Independent Fraction checks for multidimensional energy constants and two trees.\n\nImports no proposal, interval solver or energy-verifier implementation.\nUses only the saved original independent-row boxes and actual dyadic matrices.\n'
from pathlib import Path
from fractions import Fraction as F
from collections import Counter
import sys, json, itertools, time
B = Path(__file__).resolve().parent
from auto_energy_audit import dot, qvector, qmatrix, product, transpose, qrange, maxabs, interval_product, affine_range, require_sqrt_ceiling, original_loss, read_original_data, set_one_cpu

def inverse(a):
    n = len(a)
    z = [row.copy() + [F(i == j) for j in range(n)] for i, row in enumerate(a)]
    for j in range(n):
        pivot = next((i for i in range(j, n) if z[i][j]))
        z[j], z[pivot] = (z[pivot], z[j])
        v = z[j][j]
        z[j] = [t / v for t in z[j]]
        for i in range(n):
            if i != j:
                v = z[i][j]
                z[i] = [t - v * u for t, u in zip(z[i], z[j])]
    return [row[n:] for row in z]

def quadratic(z, H):
    return sum((z[i] * H[i][j] * z[j] for i in range(len(z)) for j in range(len(z))), F(0))

def constants(data, cert):
    lo, hi, n, p, beta, ridge = (data['lo'], data['hi'], data['n'], data['p'], data['beta'], data['ridge'])
    T = qmatrix(cert['T'])
    R = qmatrix(cert['R'])
    rank = len(R[0])
    U = product(T, R)
    cols = transpose(U)
    H = product(transpose(U), U)
    Hi = inverse(H)
    c = T[0][0]
    assert c > 0 and all((T[i][j] == (c if i == j else 0) for i in range(p) for j in range(p)))
    assert ridge * c * c >= F(cert['mu']) > 0
    rows = []
    for row in data['rows']:
        center = row['center']
        k = row['index_changing']
        w = row['width']
        pc = [dot(center, col) for col in cols]
        pg = [w * col[k] for col in cols]
        ec, eg = (row['ec'], row['eg'])
        endpoints = []
        for sign in (-1, 1):
            x = center.copy()
            x[k] += sign * w
            proj = quadratic([a + sign * b for a, b in zip(pc, pg)], Hi)
            endpoints.append((proj, dot(x, x) - proj))
        assert min((v for pair in endpoints for v in pair)) >= 0
        rows.append(dict(**row, pc=pc, pg=pg, score=abs(ec) + abs(eg), retained=max((x for x, y in endpoints)), discarded=max((y for x, y in endpoints)), residual=(abs(ec) + abs(eg)) ** 2, gr=[qrange(pg[j] * eg, pc[j] * eg + pg[j] * ec, pc[j] * ec) for j in range(rank)]))
    threshold = max((r['score'] for r in rows)) / 2
    sig = [r for r in rows if r['score'] >= threshold]
    nui = [r for r in rows if r['score'] < threshold]
    f = {k: F(v) for k, v in cert['energy_receipt']['fractions'].items()}
    mean = lambda rs, key: sum((r[key] for r in rs), F(0)) / n
    expected = dict(a2=mean(nui, 'retained'), sigma2=mean(sig, 'retained'), epsilon2=mean(nui, 'residual'), E2=mean(sig, 'residual'), b2=mean(sig, 'discarded'))
    zb = [dot(beta, col) for col in cols]
    expected['d2'] = dot(beta, beta) - quadratic(zb, Hi)
    intervals = [(ridge * zb[j] + sum((r['gr'][j][0] / n for r in sig), F(0)), ridge * zb[j] + sum((r['gr'][j][1] / n for r in sig), F(0))) for j in range(rank)]
    expected['G2'] = max((quadratic(list(z), Hi) for z in itertools.product(*intervals)))
    assert all((f[k] == v for k, v in expected.items()))
    low = [[F(0) for _ in range(rank)] for _ in range(rank)]
    high = [[F(0) for _ in range(rank)] for _ in range(rank)]
    for r in sig:
        for j in range(rank):
            for k in range(rank):
                l, u = qrange(r['pg'][j] * r['pg'][k], r['pc'][j] * r['pg'][k] + r['pg'][j] * r['pc'][k], r['pc'][j] * r['pc'][k])
                low[j][k] += l / n
                high[j][k] += u / n
    assert low == qmatrix(cert['energy_receipt']['signal_moment_lower']) and high == qmatrix(cert['energy_receipt']['signal_moment_upper'])
    retained = f['retained_signal_curvature']
    assert retained >= 0
    assert retained == 0 or all((low[j][j] - retained * H[j][j] >= sum((max(abs(low[j][k] - retained * H[j][k]), abs(high[j][k] - retained * H[j][k])) for k in range(rank) if k != j)) for j in range(rank)))
    assert f['kappa'] == ridge + retained
    roots = []
    for key in ('a2', 'epsilon2', 'sigma2', 'E2', 'b2', 'd2', 'G2'):
        q = expected[key]
        unit = F(1, 2 ** 40)
        v = F(0) if q == 0 else None
        if v is None:
            from math import isqrt
            k = isqrt(q.numerator * 2 ** 80 // q.denominator)
            v = F(k, 2 ** 40)
            if v * v < q:
                v += unit
        require_sqrt_ceiling(v, q, key)
        roots.append(v)
    a, epsilon, sigma, E, b, d, G = roots

    def upper_root(q):
        from math import isqrt
        k = isqrt(q.numerator * 2 ** 80 // q.denominator)
        v = F(k, 2 ** 40)
        return v if v * v >= q else v + F(1, 2 ** 40)
    omega = upper_root(b * b / (ridge + b * b))
    sl = upper_root(ridge)
    kb = ridge * (f['kappa'] + b * b) / (ridge + b * b)
    radius = (G + a * epsilon + omega * (a * E + sigma * epsilon) / 2 + omega ** 2 * sigma * E + (a * sl + sigma * b) * d) / kb
    eta = (epsilon + a * radius + omega * (E + sigma * radius) + sl * d) ** 2
    assert kb == f['kappa_b'] and radius == f['radius'] and (eta == f['eta'] == F(cert['tail_error']))
    receipt = cert['energy_receipt']
    terms = dict(residual=epsilon, retained_coupling=a * radius, signal_leakage=omega * (E + sigma * radius), candidate_leakage=sl * d)
    assert receipt['components'] == {k: float(v) for k, v in terms.items()} and receipt['dominant_component'] == max(terms, key=terms.get)
    assert receipt['curvature_ratio'] == float(kb / f['kappa']) and receipt['tail_target_met'] == (eta <= F(1, 100000)) and (receipt['tail_target'] == 1e-05)
    hmu = min((H[j][j] - sum((abs(H[j][k]) for k in range(rank) if k != j)) for j in range(rank)))
    root = F(cert['coordinate_radius'])
    assert hmu > 0 and hmu * root * root >= radius * radius
    gl = [ridge * v for v in beta]
    gu = gl.copy()
    for r in rows:
        for j in range(p):
            gen = r['width'] if j == r['index_changing'] else F(0)
            l, u = qrange(gen * r['eg'], r['center'][j] * r['eg'] + gen * r['ec'], r['center'][j] * r['ec'])
            gl[j] += l / n
            gu[j] += u / n
    cap = c * c / F(cert['mu']) * sum((max(abs(l), abs(u)) ** 2 for l, u in zip(gl, gu)), F(0))
    assert F(cert['original_gradient_upper']) >= cap
    assert F(cert['initial_upper']) >= cap + eta
    return dict(rows=rows, U=U, H=H, zb=zb, eta=eta, root=root, cap=cap, rank=rank, retained_curvature=retained)

def tree(data, cert, result, C):
    rows, H, zb, eta, root, rank = (C['rows'], C['H'], C['zb'], C['eta'], C['root'], C['rank'])
    ridge = data['ridge']
    n = data['n']

    def point(z):
        value = 2 * ridge * dot(zb, z) - ridge * quadratic(z, H)
        for r in rows:
            ec, eg = (r['ec'], r['eg'])
            cc = ec - dot(r['pc'], z)
            cg = eg - dot(r['pg'], z)
            value += qrange(eg * eg - cg * cg, 2 * (ec * eg - cc * cg), ec * ec - cc * cc)[1] / n
        return value + eta
    points = {}
    for q in cert['points']:
        z = tuple(qvector(q['z']))
        assert len(z) == rank and all((abs(v) <= root for v in z))
        v = point(z)
        assert F(q['lower']) <= v <= F(q['upper'])
        assert z not in points
        points[z] = q
    best = max((F(q['lower']) for q in points.values()))
    assert F(result['search_lower']) == best
    hdiag = qvector(cert['hdiag'])
    for j in range(rank):
        assert hdiag[j] >= ridge * H[j][j] + sum((maxabs(affine_range(r['pc'][j], r['pg'][j])) ** 2 / n for r in rows), F(0))
    nodes = cert['nodes']
    incoming = Counter()
    terminal = []
    for i, node in enumerate(nodes):
        assert node['id'] == i
        lo = qvector(node['lo'])
        hi = qvector(node['hi'])
        center = tuple(((l + h) / 2 for l, h in zip(lo, hi)))
        rad = [(h - l) / 2 for l, h in zip(lo, hi)]
        assert center in points
        if i == 0:
            assert node['parent'] is None and lo == [-root] * rank and (hi == [root] * rank)
            cap = F(cert['initial_upper'])
        else:
            assert 0 <= node['parent'] < i
            cap = F(nodes[node['parent']]['upper'])
        grad = []
        for j in range(rank):
            gl = gu = 2 * ridge * (zb[j] - dot(H[j], center))
            for r in rows:
                l, u = interval_product(affine_range(r['ec'] - dot(r['pc'], center), r['eg'] - dot(r['pg'], center)), affine_range(r['pc'][j], r['pg'][j]))
                gl += 2 * l / n
                gu += 2 * u / n
            grad.append(max(abs(gl), abs(gu)))
        candidates = [cap, F(points[center]['upper']) + dot(grad, rad)]
        corners = list(itertools.product(*zip(lo, hi)))
        assert all((z in points for z in corners))
        candidates.append(max((F(points[z]['upper']) for z in corners)) + sum((h * r * r for h, r in zip(hdiag, rad)), F(0)))
        assert min(candidates) <= F(node['upper']) <= cap
        children = node['children']
        assert len(children) in (0, 2)
        if not children:
            terminal.append(F(node['upper']))
            continue
        l, r = [nodes[k] for k in children]
        assert l['parent'] == r['parent'] == i
        ll, lh, rl, rh = [qvector(x) for x in (l['lo'], l['hi'], r['lo'], r['hi'])]
        split = [j for j in range(rank) if lh[j] != hi[j]]
        assert len(split) == 1
        k = split[0]
        assert ll == lo and rh == hi and (lh[k] == rl[k] == center[k])
        assert all((lh[j] == hi[j] and rl[j] == lo[j] for j in range(rank) if j != k))
        incoming.update(children)
    assert all((incoming[i] == 1 for i in range(1, len(nodes)))) and len(nodes) == 2 * result['nodes'] + 1
    assert F(result['search_upper']) >= max(max(terminal), best)
    w = cert['witness']
    x = qmatrix(w['x'])
    theta = qvector(w['theta'])
    assert all((l <= v <= h for lr, xr, hr in zip(data['lo'], x, data['hi']) for l, v, h in zip(lr, xr, hr)))
    regret = original_loss(x, data['y'], data['beta'], ridge) - original_loss(x, data['y'], theta, ridge)
    assert F(w['regret_lower']) <= regret
    lower = max(F(0), F(w['regret_lower']), best - eta)
    upper = min(C['cap'], max(terminal))
    assert F(result['lower']) <= lower and F(result['upper']) >= upper
    return dict(points=len(points), nodes=len(nodes), terminal_leaves=len(terminal), exact_original_row_values=True, node_bounds_and_binary_coverage=True, original_table_witness=True)

def main():
    set_one_cpu()
    start = time.monotonic()
    p = json.loads((B / 'multirank_results.json').read_text())
    assert p['status'] == 'PASS'
    reports = []
    for condition in p['conditions']:
        cid = condition['condition']
        result = json.loads((B / f'multirank_{cid}_energy_certificate.json').read_text())
        cert = result['certificate']
        data = read_original_data(cert)
        C = constants(data, cert)
        row = dict(condition=cid, rank=C['rank'], eta=str(C['eta']), original_constants='PASS')
        if cid in (0, 9):
            row['tree'] = tree(data, cert, result, C)
        reports.append(row)
        print(cid, 'PASS', flush=True)
    out = dict(status='PASS', conditions=len(reports), complete_trees=2, imports_solver_implementation=False, seconds=time.monotonic() - start, reports=reports)
    (B / 'multirank_audit_results.json').write_text(json.dumps(out, indent=2))
    print(json.dumps({k: v for k, v in out.items() if k != 'reports'}))
if __name__ == '__main__':
    main()


==> anc/code/multirank_run.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Fixed multidimensional interval family and verified energy/moment controls.'
import os
for key in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[key] = '1'
from pathlib import Path
import sys, time, json, traceback, itertools, csv
from fractions import Fraction as F
from unittest.mock import patch
B = Path(__file__).resolve().parent
ROOT = B.parent
sys.dont_write_bytecode = True
from public_energy_rank3_run import derive, inverse, dot, sqrt_upper, product_range, np, psutil, ObservedAnchor, basis_proposal
import moment_tail
from moment_tail import MomentSearch
from observed_anchor import float_up
GRID = list(itertools.product((2, 3), (F(0), F(1, 2 ** 10), F(1, 2 ** 6)), (F(0), F(1, 2 ** 12), F(1, 2 ** 4))))

def problem(rank, delta, ell):
    m = 16
    n = 2 * m * rank
    p = rank + m * rank
    lo = np.zeros((n, p))
    hi = lo.copy()
    y = np.zeros(n)
    beta = np.r_[np.ones(rank), np.zeros(m * rank)]
    alpha = F(1, 32)
    for j in range(rank):
        half = F(1, 2 ** (j + 2))
        for i in range(m):
            s = j * m + i
            d = rank + j * m + i
            t = m * rank + s
            lo[s, j] = float(1 - half)
            hi[s, j] = float(1 + half)
            lo[s, d] = hi[s, d] = float(ell)
            y[s] = 2
            lo[t, j] = hi[t, j] = float(alpha)
            lo[t, d] = 4
            hi[t, d] = 8
            y[t] = float(alpha + (1 if i < 8 else -1) * delta)
    return (lo, hi, y, beta, 1 / (2 * rank))

def energy_constants(a, R):
    rec = derive(a, R)
    n, p = (a.n, a.p)
    r = R.shape[1]
    beta = [F(v) for v in a.beta]
    U = [[dot([F(v) for v in row], [F(v) for v in R[:, j]]) for j in range(r)] for row in a.t]
    cols = list(map(list, zip(*U)))
    H = [[dot(x, y) for y in cols] for x in cols]
    scores = []
    rows = []
    for lo, hi, yy in zip(a.lo, a.hi, a.y):
        c = [(F(x) + F(y)) / 2 for x, y in zip(lo, hi)]
        w = [(F(y) - F(x)) / 2 for x, y in zip(lo, hi)]
        js = [j for j, s in enumerate(w) if s]
        scores.append(abs(dot(c, beta) - F(yy)) + sum((abs(w[j] * beta[j]) for j in js)))
        pc = [dot(c, col) for col in cols]
        pg = [[w[j] * col[j] for j in js] for col in cols]
        rows.append((pc, pg))
    threshold = max(scores) / 2
    signal = [i for i, s in enumerate(scores) if s >= threshold]
    low = [[F(0) for _ in range(r)] for _ in range(r)]
    high = [[F(0) for _ in range(r)] for _ in range(r)]
    for i in signal:
        pc, pg = rows[i]
        for j in range(r):
            for k in range(r):
                l, u = product_range(pc[j], pg[j], pc[k], pg[k])
                low[j][k] += l / n
                high[j][k] += u / n

    def valid(c):
        return all((low[j][j] - c * H[j][j] >= sum((max(abs(low[j][k] - c * H[j][k]), abs(high[j][k] - c * H[j][k])) for k in range(r) if k != j)) for j in range(r)))
    left = F(0)
    right = F(1000)
    if valid(F(0)):
        for _ in range(40):
            mid = (left + right) / 2
            if valid(mid):
                left = mid
            else:
                right = mid
        assert valid(left)
    f = {k: F(v) for k, v in rec['fractions'].items()}
    kappa = F(a.lam) + left
    au, eps, sigma, E, b, d, G = [sqrt_upper(f[k]) for k in ('a2', 'epsilon2', 'sigma2', 'E2', 'b2', 'd2', 'G2')]
    lam = F(a.lam)
    sl = sqrt_upper(lam)
    omega = sqrt_upper(b * b / (lam + b * b))
    kb = lam * (kappa + b * b) / (lam + b * b)
    radius = (G + au * eps + omega * (au * E + sigma * eps) / 2 + omega ** 2 * sigma * E + (au * sl + sigma * b) * d) / kb
    eta = (eps + au * radius + omega * (E + sigma * radius) + sl * d) ** 2
    hmu = min((H[j][j] - sum((abs(H[j][k]) for k in range(r) if k != j)) for j in range(r)))
    assert hmu > 0
    root = sqrt_upper(radius ** 2 / hmu)
    units = root * 2 ** 20
    root = F((units.numerator + units.denominator - 1) // units.denominator, 2 ** 20)
    f.update(kappa=kappa, kappa_b=kb, radius=radius, eta=eta, retained_signal_curvature=left, physical_Hmu=hmu, coordinate_radius=root)
    terms = dict(residual=eps, retained_coupling=au * radius, signal_leakage=omega * (E + sigma * radius), candidate_leakage=sl * d)
    rec.update(fractions={k: str(v) for k, v in f.items()}, tail=float(eta), components={k: float(v) for k, v in terms.items()}, dominant_component=max(terms, key=terms.get), curvature_ratio=float(kb / kappa), tail_target_met=eta <= F(1, 100000), tail_target=1e-05, signal_indices=signal, curvature_method='exact interval diagonal-dominance enclosure of retained signal moments', retained_curvature_proof='exact interval diagonal-dominance enclosure of retained signal moments', signal_moment_lower=[[str(v) for v in row] for row in low], signal_moment_upper=[[str(v) for v in row] for row in high])
    return rec

class EnergySearch(MomentSearch):

    def __init__(self, a, R, receipt):
        with patch.object(moment_tail, 'basis_proposal', return_value=R):
            super().__init__(a, R.shape[1], kind='gradient')
        f = receipt['fractions']
        self.qtail = F(f['eta'])
        self.radius = float(F(f['coordinate_radius']))
        self.initial_upper = float_up(F(a.gradient_upper) + self.qtail)
        self.energy_receipt = receipt

    def run(self, **kw):
        out = super().run(**kw)
        out['method'] = 'multirank_leakage_energy'
        if 'certificate' in out:
            out['certificate'].update(method='multirank_leakage_energy', energy_receipt=self.energy_receipt, tail_error=str(self.qtail), coordinate_radius=self.radius, initial_upper=self.initial_upper)
        return out

def exact_control(rank):
    alpha = F(1, 32)
    g = []
    Bv = []
    Kv = []
    for j in range(rank):
        half = F(1, 2 ** (j + 2))
        g.append(half ** 2 / (2 * rank))
        Bv.append((F(1, 2) + (1 - half) ** 2 / 2 + alpha ** 2 / 2) / rank)
        Kv.append((F(1, 2) + (1 - half) ** 2 / 2 + alpha ** 2 / 10) / rank)
    return dict(full=str(sum((v * v / k for v, k in zip(g, Kv)))), active=str(sum((v * v / k for v, k in zip(g, Bv)))), candidate_line=str(sum(g) ** 2 / sum(Bv)), active_displacement=[str(v / k) for v, k in zip(g, Bv)])

def main():
    psutil.Process().cpu_affinity([8])
    out = B / 'multirank_results.json'
    assert not out.exists()
    records = []
    conditions = []
    started = time.monotonic()

    def save():
        out.write_text(json.dumps(dict(status='RUNNING', conditions=conditions, results=records, elapsed_seconds=time.monotonic() - started), indent=2))
    for cid, (rank, delta, ell) in enumerate(GRID):
        meta = dict(condition=cid, active_dimension=rank, delta=str(delta), ell=str(ell))
        try:
            tick = time.monotonic()
            args = problem(rank, delta, ell)
            input_s = time.monotonic() - tick
            tick = time.monotonic()
            a = ObservedAnchor(*args, anchor='observed', preconditioner='anchor')
            anchor_s = time.monotonic() - tick
            tick = time.monotonic()
            R = basis_proposal(a, 'gradient')[:, :rank]
            direction_s = time.monotonic() - tick
            tick = time.monotonic()
            receipt = energy_constants(a, R)
            constants_s = time.monotonic() - tick
            recovered = np.flatnonzero(np.any(R != 0, axis=1)).tolist()
            condition = dict(**meta, n=a.n, p=a.p, recovered_support=recovered, actual_retained_rank=rank, receipt=receipt, input_seconds=input_s, anchor_seconds=anchor_s, direction_seconds=direction_s, constants_seconds=constants_s, exact_control=exact_control(rank) if delta == ell == 0 else None)
            conditions.append(condition)
            save()
        except Exception as exc:
            records.append(dict(**meta, status='ERROR', stage='common', error=str(exc), traceback=traceback.format_exc()))
            save()
            continue
        for method in ('energy', 'moment', 'candidate_line'):
            row = dict(**meta, method=method)
            try:
                tick = time.monotonic()
                basis = R if method != 'candidate_line' else a.beta.reshape(-1, 1)
                if method == 'energy':
                    solver = EnergySearch(a, R, receipt)
                else:
                    with patch.object(moment_tail, 'basis_proposal', return_value=basis):
                        solver = MomentSearch(a, basis.shape[1], kind='gradient')
                setup = time.monotonic() - tick
                tick = time.monotonic()
                result = solver.run(time_limit=2, absolute_tolerance=1e-05, relative_tolerance=0, record=True)
                search = time.monotonic() - tick
                filename = f'multirank_{cid}_{method}_certificate.json'
                (B / filename).write_text(json.dumps(result, indent=2))
                result.pop('certificate', None)
                result.pop('witness', None)
                row.update(status='PASS', retained_rank=solver.rank, tail=float(solver.qtail), width=result['absolute_gap'], target_met=result['absolute_gap'] <= 1e-05, energy_tail_target_met=F(receipt['fractions']['eta']) <= F(1, 100000), lower=result['lower'], upper=result['upper'], setup_seconds=setup, search_seconds=search, total_seconds=input_s + anchor_s + direction_s + constants_s + setup + search, stop_reason=result['stop_reason'], certificate_file=filename)
                if delta == ell == 0:
                    h = F(condition['exact_control']['full'])
                    assert F(result['lower']) <= h <= F(result['upper'])
            except Exception as exc:
                row.update(status='ERROR', error=str(exc), traceback=traceback.format_exc())
            records.append(row)
            save()
            print(cid, method, row['status'], row.get('tail'), row.get('width'), flush=True)
    payload = dict(status='PASS' if len(records) == 54 and all((r['status'] == 'PASS' for r in records)) else 'COMPLETED_WITH_ERRORS', conditions=conditions, results=records, elapsed_seconds=time.monotonic() - started)
    out.write_text(json.dumps(payload, indent=2))
    flat = [{k: v for k, v in row.items() if k not in ('traceback',)} for row in records]
    keys = sorted(set().union(*(r.keys() for r in flat)))
    with (B / 'multirank_summary.csv').open('w', newline='') as f:
        w = csv.DictWriter(f, fieldnames=keys)
        w.writeheader()
        w.writerows(flat)
if __name__ == '__main__':
    main()


==> anc/code/nuisance_scale.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Exact original-row mechanism comparison at fixed ambient dimension.'
from pathlib import Path
from fractions import Fraction as F
import json, csv
B = Path(__file__).resolve().parent

def main():
    out = B / 'nuisance_scale_results.json'
    assert not out.exists()
    m = 64
    n = 128
    alpha = F(1, 32)
    lam = F(1, 2)
    weight = F(1, n)
    rows = []
    for scale in (1, 2, 4, 16, 64, 256):
        u = F(3, 4)
        t = F(16 * scale)
        beta0 = F(1)
        g0 = lam * beta0 + sum((weight * u * (u - 2) for _ in range(m)))
        assert g0 == F(1, 32)
        m00 = lam + sum((weight * u * u for _ in range(m))) + sum((weight * alpha * alpha for _ in range(m)))
        diag = lam + weight * t * t
        cross = weight * alpha * t
        schur = m00 - sum((cross * cross / diag for _ in range(m)))
        actual_h = g0 * g0 / schur
        actual_v = g0 * g0 / m00
        h = 1 / (800 + 512 * alpha * alpha / F(1 + 4 * scale * scale))
        v = 1 / (800 + 512 * alpha * alpha)
        assert actual_h == h and actual_v == v
        gsup = F(1, 32)
        signal_curvature_min = lam + sum((weight * u * u for _ in range(m)))
        assert signal_curvature_min == F(25, 32)
        cross_squared = sum(((weight * alpha * t) ** 2 for _ in range(m)))
        assert cross_squared == alpha * alpha * scale * scale
        a2 = sum((weight * alpha * alpha for _ in range(m)))
        assert a2 == alpha * alpha / 2
        root = gsup / signal_curvature_min
        assert root == F(1, 25)
        energy = a2 * root * root
        scalar = cross_squared * root * root / lam
        u0 = gsup * gsup / lam
        moment_root_squared = u0 / lam
        moment = cross_squared * moment_root_squared / lam
        assert moment_root_squared == F(1, 256) and energy == F(1, 1280000)
        assert h - v <= energy and scalar == 4 * scale * scale * energy
        rows.append(dict(scale=scale, p=65, n=128, alpha=str(alpha), lambda_=str(lam), full_H=str(h), retained_V=str(v), exact_omitted=str(h - v), energy_tail=str(energy), scalar_same_radius_tail=str(scalar), moment_exact_constants_tail=str(moment), retained_radius=str(root), moment_radius='1/16', cross_squared=str(cross_squared), energy_float=float(energy), scalar_float=float(scalar), moment_float=float(moment), omitted_float=float(h - v)))
    payload = dict(status='PASS', protocol='nuisance_scale_protocol.md', arithmetic='exact Fraction', dimension_fixed=True, normal_equation_attainment_checks=6, scales=rows)
    out.write_text(json.dumps(payload, indent=2))
    with (B / 'nuisance_scale_summary.csv').open('w', newline='') as f:
        w = csv.DictWriter(f, fieldnames=list(rows[0]))
        w.writeheader()
        w.writerows(rows)
    print(json.dumps(dict(status='PASS', conditions=len(rows), energy_tail=float(energy), last_scalar=float(scalar), last_moment=float(moment))))
if __name__ == '__main__':
    main()


==> anc/code/nuisance_scale_protocol.md <==
# Fixed-dimensional nuisance-scale comparison

Frozen before numerical outputs, 2026-10-28 Asia/Shanghai. Use the original n128,p65 full-rank family, alpha1/32, lambda1/2, uniform weights1/128, beta=Q=e0. Multiply all nuisance coordinates t_j by s in {1,2,4,16,64,256}; keep candidate, dimension, signal intervals, nuisance residuals and retained direction fixed. The signal-support and original energy conditions remain exact. No method or scale is selected after outcomes.

Compare exact symbolic budgets, rather than floating implementation envelopes: scalar-curvature residual elimination using the SAME structural retained radius1/25; general residual-moment using exact G_r=0,C_r=alpha*s,mu1/2,U0=1/512 and its own general root1/16; energy using its discarded-block contraction and radius1/25. Report exact full optimum, retained optimum and omitted regret. Prove uniform row conditions, and independently assemble the endpoint arrowhead normal equations as an attainment check. This is a mechanism comparison, with no claim that a capped final software interval equals the bare additive tail. Preserve all scales, including very loose scalar/moment budgets.


==> anc/code/observed_anchor.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Verified dense anchors and certificates for the original ridge regret.'
import os
for _k in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[_k] = '1'
from pathlib import Path
import sys, time, heapq, itertools
from fractions import Fraction as Q
import numpy as np
from interval_arithmetic import I, matvec, dot, quadratic_max_upper, up, down
from automatic_basis import mm, transpose, interval_q, exact_inverse, eigen_gershgorin
from rank_certificate import float_up, float_down, qdot

def abs_upper(a):
    return np.maximum(np.abs(a.lo), np.abs(a.hi))

def qarray(a):
    return [[Q(v) for v in row] for row in np.asarray(a)]

def sqrt_up(value):
    q = Q(value)
    v = float(np.sqrt(float(q)))
    while Q(v) ** 2 < q:
        v = float(np.nextafter(v, np.inf))
    return v

def exact_moments(x, y, den, lam):
    if not len(x):
        return ([[Q(lam) * int(j == k) for k in range(x.shape[1])] for j in range(x.shape[1])], [Q(0)] * x.shape[1])
    d = max((Q(v).denominator for v in x.flat))
    dy = max((Q(v).denominator for v in y))
    xx = np.array([[int(Q(v) * d) for v in row] for row in x], dtype=np.int64)
    yy = np.array([int(Q(v) * dy) for v in y], dtype=np.int64)
    mag = max((abs(int(v)) for v in xx.flat))
    ymag = max((abs(int(v)) for v in yy))
    assert len(x) * max(mag * mag, mag * ymag) < 2 ** 63
    gram = xx.T @ xx
    response = xx.T @ yy
    p = x.shape[1]
    return ([[Q(int(gram[j, k]), den * d * d) + Q(lam) * int(j == k) for k in range(p)] for j in range(p)], [Q(int(v), den * d * dy) for v in response])

def row_max(a0, b0, ag, bg, gamma, with_witness=False):
    """Original box-edge reference, vectorized; intended k<=4 in this pilot."""
    n = len(a0.lo)
    k = ag.lo.shape[1]
    if k == 0:
        v = a0.square() - gamma * b0.square()
        return (v, np.empty((n, 0)))
    upper = np.full(n, -np.inf)
    best = np.full(n, -np.inf)
    signs = np.zeros((n, k))
    amid = (ag.lo + ag.hi) / 2
    bmid = (bg.lo + bg.hi) / 2
    for free in range(k):
        other = [j for j in range(k) if j != free]
        for bits in itertools.product((-1.0, 1.0), repeat=len(other)):
            aa = a0
            bb = b0
            for j, sgn in zip(other, bits):
                aa = aa + ag[:, j] * sgn
                bb = bb + bg[:, j] * sgn
            qa = ag[:, free].square() - gamma * bg[:, free].square()
            qb = 2 * (aa * ag[:, free] - gamma * bb * bg[:, free])
            qc = aa.square() - gamma * bb.square()
            upper = np.maximum(upper, quadratic_max_upper(qa, qb, qc))
            av = (qa.lo + qa.hi) / 2
            bv = (qb.lo + qb.hi) / 2
            z = np.where(bv >= 0, 1.0, -1.0)
            concave = av < 0
            z[concave] = np.clip(-bv[concave] / (2 * av[concave]), -1, 1)
            candidate = np.zeros((n, k))
            candidate[:, free] = z
            for j, sgn in zip(other, bits):
                candidate[:, j] = sgn
            a_num = (a0.lo + a0.hi) / 2 + np.sum(amid * candidate, axis=1)
            b_num = (b0.lo + b0.hi) / 2 + np.sum(bmid * candidate, axis=1)
            gamma_numeric = float((gamma.lo + gamma.hi) / 2) if isinstance(gamma, I) else float(gamma)
            value = a_num * a_num - gamma_numeric * b_num * b_num
            improve = value > best
            best[improve] = value[improve]
            signs[improve] = candidate[improve]
    aw = a0 + (ag * I(signs)).sum(axis=1)
    bw = b0 + (bg * I(signs)).sum(axis=1)
    lower = (aw.square() - gamma * bw.square()).lo
    if np.any(lower > upper):
        raise ArithmeticError('Invalid row interval')
    return (I(lower, upper), signs)

class ObservedAnchor:

    def __init__(self, lo, hi, y, beta, lam, anchor='observed', preconditioner='anchor'):
        start = time.monotonic()
        self.lo = np.asarray(lo, float)
        self.hi = np.asarray(hi, float)
        self.y = np.asarray(y, float)
        self.beta = np.asarray(beta, float)
        self.lam = float(lam)
        self.n, self.p = self.lo.shape
        self.c = (self.lo + self.hi) / 2
        self.rad = (self.hi - self.lo) / 2
        assert np.all(self.c - self.rad == self.lo) and np.all(self.c + self.rad == self.hi)
        self.fixed = np.all(self.rad == 0, axis=1)
        self.anchor_type = anchor
        self.anchor_rows = self.fixed if anchor == 'observed' else np.zeros(self.n, dtype=bool)
        self.remaining = np.flatnonzero(~self.anchor_rows)
        self.m = len(self.remaining)
        self.qG, self.qr = exact_moments(self.c[self.anchor_rows], self.y[self.anchor_rows], self.n, lam)
        self.G = np.array(self.qG, float)
        gI = interval_q(self.qG)
        proposal = self.G if preconditioner == 'anchor' else self.c.T @ self.c / self.n + self.lam * np.eye(self.p)
        self.preconditioner_type = preconditioner
        self.t = np.round(np.linalg.inv(np.linalg.cholesky(proposal).T) * 2 ** 20) / 2 ** 20
        self.theta_bar = np.round(np.linalg.solve(self.G, np.array(self.qr, float)) * 2 ** 24) / 2 ** 24
        self.metric = mm(I(self.t.T), mm(gI, I(self.t)))
        self.mu = eigen_gershgorin(self.metric)
        self.nu = eigen_gershgorin(self.metric, upper=True)
        if preconditioner == 'midpoint' or self.mu <= 0:
            _, v = np.linalg.eigh((self.metric.lo + self.metric.hi) / 2)
            test = np.round(v * 2 ** 24) / 2 ** 24
            gg = mm(I(test.T), I(test))
            kk = mm(I(test.T), mm(self.metric, I(test)))
            gm = eigen_gershgorin(gg)
            gx = eigen_gershgorin(gg, True)
            if gm <= 0:
                raise ValueError('Metric test basis not verified invertible')
            self.mu = max(self.mu, float((I(eigen_gershgorin(kk)) / gx).lo))
            self.nu = min(self.nu, float((I(eigen_gershgorin(kk, True)) / gm).hi))
        if self.mu <= 0:
            raise ValueError('Dense anchor metric not verified positive')
        qt = qarray(self.t)
        qbar = list(map(Q, self.theta_bar))
        qbeta = list(map(Q, self.beta))
        residual = [qdot(row, qbar) - ri for row, ri in zip(self.qG, self.qr)]
        self.qb = [qdot(col, residual) for col in zip(*qt)]
        b2 = qdot(self.qb, self.qb)
        self.qtheta = [a - qdot(row, self.qb) / Q(self.mu) for a, row in zip(qbar, qt)]

        def qanchor(b):
            return qdot(b, [qdot(row, b) for row in self.qG]) - 2 * qdot(self.qr, b)
        self.qC = qanchor(qbeta) - qanchor(qbar) + b2 / Q(self.mu)
        cr = self.c[self.remaining]
        rad = self.rad[self.remaining]
        yr = self.y[self.remaining]
        self.dq = [qdot(list(map(Q, row)), self.qtheta) - Q(yy) for row, yy in zip(cr, yr)]
        dqmax = [abs(v) + sum((Q(s) * abs(t) for s, t in zip(r, self.qtheta)), Q(0)) for v, r in zip(self.dq, rad)]
        self.qB = sum((v * v for v in dqmax), Q(0)) / self.n
        self.qanchor_error = (Q(self.nu) - Q(self.mu)) * (2 * b2 / Q(self.mu) ** 2 + self.qB / (2 * Q(self.mu)))
        self.d = interval_q([[v] for v in self.dq])[:, 0]
        self.a = matvec(I(cr), I(self.beta)) - I(yr)
        self.ct = mm(I(cr), I(self.t))
        self.radii = rad
        self.cr = cr
        self.yr = yr
        ks = np.sum(rad != 0, axis=1)
        self.k = int(max(ks, default=0))
        if self.k > 6:
            raise ValueError('Pilot row reference limited to six uncertain cells')
        self.cells = np.zeros((self.m, self.k), dtype=int)
        self.width = np.zeros((self.m, self.k))
        for i, row in enumerate(rad):
            jj = np.flatnonzero(row)
            self.cells[i, :len(jj)] = jj
            self.width[i, :len(jj)] = row[jj]
        self.ag = I(self.width) * I(self.beta[self.cells])
        kcenter = mm(transpose(self.ct), self.ct) / self.n
        self.center_metric = self.metric + kcenter
        ww = (I(ks[:, None]) * I(rad).square()).sum(axis=0) / self.n
        self.kcenter = kcenter / self.mu
        self.envelope = 2 * (kcenter + mm(I(self.t.T), I(ww.lo[:, None], ww.hi[:, None]) * I(self.t))) / self.mu
        self.avg = (kcenter + mm(I(self.t.T), (I(rad).square().sum(axis=0) / self.n)[:, None] * I(self.t))) / self.mu
        self.path, self.basis = self._rank_path(self.envelope)
        self.gradient_upper = self._gradient_upper()
        self.setup_seconds = time.monotonic() - start

    def _rank_path(self, k):
        midpoint = (k.lo + k.hi) / 2
        vals, v = np.linalg.eigh(midpoint)
        s = np.round(v[:, ::-1] * 2 ** 24) / 2 ** 24
        gram = mm(I(s.T), I(s))
        mu = eigen_gershgorin(gram)
        nu = eigen_gershgorin(gram, True)
        if mu <= 0:
            raise ValueError('Numerical eigenbasis not verified invertible')
        err = gram - I(np.eye(self.p))
        e = eigen_gershgorin(I(-abs_upper(err), abs_upper(err)), True)
        transformed = mm(I(s.T), mm(k, I(s)))
        all_nu = eigen_gershgorin(transformed, True)
        kmax = float((I(all_nu) / mu).hi)
        correction = float((I(sqrt_up(kmax)) * sqrt_up(nu) * e / mu).hi)
        avgmid = (self.avg.lo + self.avg.hi) / 2
        av = np.linalg.eigvalsh(avgmid)[::-1]
        rows = []
        for r in range(1, self.p + 1):
            if r == self.p:
                rho = 0.0
            else:
                tail = eigen_gershgorin(transformed[r:, r:], True)
                rho = float(((I(sqrt_up(max(0.0, tail))) + correction).square() / mu).hi)
            qb = Q(rho) / (1 + Q(rho)) * self.qB
            rows.append({'rank': r, 'rho_upper': rho, 'B0_squared': float_up(self.qB), 'tail_error': float_up(qb), 'anchor_error': float_up(self.qanchor_error), 'average_eigenvalue_diagnostic': max(0.0, float(av[r])) if r < self.p else 0.0})
        return (rows, s)

    def _gradient_upper(self):
        qbeta = list(map(Q, self.beta))
        g0 = [qdot(row, qbeta) - ri for row, ri in zip(self.qG, self.qr)]
        base = [qdot(col, g0) for col in zip(*qarray(self.t))]
        out = []
        for j in range(self.p):
            pr = self.ct[:, j]
            gens = I(self.width) * I(self.t[self.cells, j])
            resgens = self.ag
            aa = (pr + self.a) / 2
            bb = (pr - self.a) / 2
            ga = (gens + resgens) / 2
            gb = (gens - resgens) / 2
            high, _ = row_max(aa, bb, ga, gb, 1.0)
            neg, _ = row_max(bb, aa, gb, ga, 1.0)
            interval = I(-neg.hi, high.hi).sum() / self.n + I(float_down(base[j]), float_up(base[j]))
            out.append(interval)
        gradient = I([float(v.lo) for v in out], [float(v.hi) for v in out])
        return float((gradient.square().sum() / self.mu).hi)

    def summary(self):
        return {'anchor': self.anchor_type, 'preconditioner': self.preconditioner_type, 'n': self.n, 'features': self.p, 'anchor_rows': int(np.sum(self.anchor_rows)), 'remaining_rows': self.m, 'uncertain_cells': int(np.sum(self.rad != 0)), 'uncertain_columns': int(np.sum(np.any(self.rad != 0, axis=0))), 'mu': self.mu, 'nu': self.nu, 'B0_squared': float_up(self.qB), 'anchor_error': float_up(self.qanchor_error), 'gradient_upper': self.gradient_upper, 'rank_path': self.path, 'setup_seconds': self.setup_seconds}

class AnchorSearch:

    def __init__(self, anchor, rank, search_bound='adaptive'):
        self.a = anchor
        self.rank = rank
        self.mode = search_bound
        self.r = np.eye(anchor.p) if rank == anchor.p else anchor.basis[:, :rank]
        qr = qarray(self.r)
        self.qH = [[qdot(col1, col2) for col2 in zip(*qr)] for col1 in zip(*qr)]
        self.H = interval_q(self.qH)
        self.hmu = eigen_gershgorin(self.H)
        if self.hmu <= 0:
            raise ValueError('Retained Gram not verified positive')
        self.rho = anchor.path[rank - 1]['rho_upper']
        self.qgamma = 1 / (1 + Q(self.rho))
        self.gamma = I(float_down(self.qgamma), float_up(self.qgamma))
        self.qtail = Q(self.rho) / (1 + Q(self.rho)) * anchor.qB
        self.bproj = mm(anchor.ct, I(self.r))
        self.tr = mm(I(anchor.t), I(self.r))
        self.theta = I([float_down(v) for v in anchor.qtheta], [float_up(v) for v in anchor.qtheta])
        self.hdiag = []
        for j in range(rank):
            proj_radius = (I(anchor.width) * I(abs_upper(self.tr[:, j])[anchor.cells])).sum(axis=1)
            h = anchor.mu * self.H[j, j] + self.gamma * (I(abs_upper(self.bproj[:, j])) + proj_radius).square().sum() / anchor.n
            self.hdiag.append(float(h.hi))
        self.hdiag = np.array(self.hdiag)
        radius2 = self.qgamma * anchor.qB / (4 * Q(anchor.mu) * Q(self.hmu))
        self.radius = np.ceil(np.sqrt(float(radius2)) * 2 ** 20) / 2 ** 20
        while Q(float(self.radius)) ** 2 < radius2:
            self.radius += 2 ** (-20)
        self.constant = I(float_down(anchor.qC), float_up(anchor.qC))
        self.anchor_error = anchor.qanchor_error
        self.initial_upper = float_up(Q(anchor.gradient_upper) + self.qtail + anchor.qanchor_error)
        self.best_search = -np.inf
        self.best_original = 0.0
        self.best_witness = None
        self.cache = {}
        self.points = []
        self.tree = []

    def evaluate(self, z):
        key = tuple(z)
        if key in self.cache:
            return self.cache[key]
        a = self.a
        zz = I(z)
        b0 = a.d + matvec(self.bproj, zz)
        theta = self.theta + matvec(self.tr, zz)
        bg = I(a.width) * theta[a.cells]
        rows, signs = row_max(a.a, b0, a.ag, bg, self.gamma)
        penalty = a.mu * dot(zz, matvec(self.H, zz))
        value = self.constant - penalty + rows.sum() / a.n
        point = {'z': list(z), 'upper': float(value.hi), 'lower': float(value.lo)}
        self.points.append(point)
        if float(value.lo) > self.best_search:
            self.best_search = float(value.lo)
            x = a.c.copy()
            for i, row in enumerate(a.remaining):
                for j, s, sgn in zip(a.cells[i], a.width[i], signs[i]):
                    if s:
                        x[row, j] = np.clip(x[row, j] + s * sgn, a.lo[row, j], a.hi[row, j])
            fit = np.linalg.solve(x.T @ x / a.n + a.lam * np.eye(a.p), x.T @ a.y / a.n)

            def loss(b):
                return (matvec(I(x), I(b)) - I(a.y)).square().sum() / a.n + a.lam * dot(I(b), I(b))
            lower = float((loss(a.beta) - loss(fit)).lo)
            if lower > self.best_original:
                self.best_original = lower
                self.best_witness = {'x': x.tolist(), 'theta': fit.tolist(), 'regret_lower': lower, 'z': list(z)}
        self.cache[key] = point
        return point

    def node_upper(self, lo, hi, cap):
        a = self.a
        c = (np.array(lo) + hi) / 2
        radius = (I(hi) - I(lo)) / 2
        center = self.evaluate(c)
        zz = I(c)
        theta = self.theta + matvec(self.tr, zz)
        bg = I(a.width) * theta[a.cells]
        bcenter = a.d + matvec(self.bproj, zz)
        bradius = I(abs_upper(bg)).sum(axis=1)
        b = I(down(bcenter.lo - bradius.hi), up(bcenter.hi + bradius.hi))
        gradient = []
        pen = -2 * a.mu * matvec(self.H, zz)
        for j in range(self.rank):
            pradius = (I(a.width) * I(abs_upper(self.tr[:, j])[a.cells])).sum(axis=1)
            xx = I(down(self.bproj[:, j].lo - pradius.hi), up(self.bproj[:, j].hi + pradius.hi))
            gradient.append(pen[j] - 2 * self.gamma * (b * xx).sum() / a.n)
        grad = I([float(v.lo) for v in gradient], [float(v.hi) for v in gradient])
        lipschitz = float((I(center['upper']) + (I(abs_upper(grad)) * radius).sum()).hi)
        bound = min(cap, lipschitz)
        if self.rank <= 3 and self.mode != 'center':
            corners = max((self.evaluate(q)['upper'] for q in itertools.product(*zip(lo, hi))))
            bound = min(bound, float((I(corners) + (I(self.hdiag) * radius.square()).sum()).hi))
        return bound

    def run(self, time_limit=10, absolute_tolerance=0.0001, relative_tolerance=0.0, record=False):
        start = time.monotonic()
        lo = tuple([-self.radius] * self.rank)
        hi = tuple([self.radius] * self.rank)
        upper = self.node_upper(lo, hi, self.initial_upper)
        heap = [(-upper, 0, lo, hi)]
        counter = expanded = 0
        reason = 'tolerance'
        trace = []
        self.tree = [{'id': 0, 'parent': None, 'lo': lo, 'hi': hi, 'upper': upper, 'children': []}]
        while heap:
            us = max(self.best_search, -heap[0][0])
            u = min(us, self.a.gradient_upper)
            l = max(0.0, self.best_original, float_down(Q(self.best_search) - self.qtail - self.anchor_error))
            trace.append({'seconds': time.monotonic() - start, 'lower': l, 'upper': u, 'search_lower': self.best_search, 'search_upper': us, 'nodes': expanded})
            if u - l <= max(absolute_tolerance, relative_tolerance * l):
                break
            if time.monotonic() - start >= time_limit:
                reason = 'time_limit'
                break
            if us - self.best_search < 1e-13 and u - l > absolute_tolerance:
                reason = 'tail_or_arithmetic_floor'
                break
            negative, idx, lo, hi = heapq.heappop(heap)
            if -negative <= self.best_search:
                continue
            widths = np.array(hi) - lo
            j = int(np.argmax(self.hdiag * widths ** 2))
            mid = (lo[j] + hi[j]) / 2
            for side in (0, 1):
                cl = list(lo)
                ch = list(hi)
                if side == 0:
                    ch[j] = mid
                else:
                    cl[j] = mid
                cl, ch = (tuple(cl), tuple(ch))
                bound = self.node_upper(cl, ch, -negative)
                counter += 1
                self.tree[idx]['children'].append(counter)
                self.tree.append({'id': counter, 'parent': idx, 'lo': cl, 'hi': ch, 'upper': bound, 'children': []})
                if bound > self.best_search:
                    heapq.heappush(heap, (-bound, counter, cl, ch))
            expanded += 1
        us = max(self.best_search, -heap[0][0] if heap else self.best_search)
        lower = max(0.0, self.best_original, float_down(Q(self.best_search) - self.qtail - self.anchor_error))
        upper = min(us, self.a.gradient_upper)
        if lower > upper:
            raise ArithmeticError('Original feasible lower exceeds certified upper')
        out = {'status': 'PASS', 'anchor': self.a.anchor_type, 'rank': self.rank, 'features': self.a.p, 'n': self.a.n, 'lower': lower, 'upper': upper, 'absolute_gap': upper - lower, 'relative_gap': (upper - lower) / max(lower, 1e-300), 'search_lower': self.best_search, 'search_upper': us, 'search_error': us - self.best_search, 'tail_error': float_up(self.qtail), 'anchor_error': float_up(self.anchor_error), 'B0_squared': float_up(self.a.qB), 'rho': self.rho, 'seconds': time.monotonic() - start, 'nodes': expanded, 'points': len(self.cache), 'stop_reason': reason, 'trace': trace, 'budget_seconds': time_limit, 'absolute_tolerance': absolute_tolerance}
        if record:
            out['certificate'] = {'lo': self.a.lo.tolist(), 'hi': self.a.hi.tolist(), 'y': self.a.y.tolist(), 'beta': self.a.beta.tolist(), 'lambda': self.a.lam, 'T': self.a.t.tolist(), 'theta_bar': self.a.theta_bar.tolist(), 'theta_c': [str(v) for v in self.a.qtheta], 'C_safe': str(self.a.qC), 'mu': self.a.mu, 'nu': self.a.nu, 'B0_squared': str(self.a.qB), 'anchor_error': str(self.a.qanchor_error), 'R': self.r.tolist(), 'rho': self.rho, 'gamma': str(self.qgamma), 'nodes': self.tree, 'points': self.points, 'witness': self.best_witness}
        return out


==> anc/code/pilot_arrow_tree_v28.py <==
"""Uniform residual-slab splitting diagnostic on saved original conditions."""
import os
for k in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[k]='1'
from pathlib import Path
from fractions import Fraction as F
import sys,json,time,argparse,traceback,copy
B=Path(__file__).resolve().parent;sys.path.insert(0,str(B/'source/code'))
import numpy as np,psutil
from compressed_edge_arrow_v27 import solve,prepare_compressed
from audit_compressed_arrow_v27 import verify
from observed_anchor import float_up


def run(source,out,maxnodes=33,cap=900,reference_updates=0):
    start=time.monotonic()
    if (source/'input.json').exists():
        data=json.loads((source/'input.json').read_text());result=data['result']
    else:
        receipt=json.loads((source/'source.json').read_text());folder=Path(receipt['folder'])
        original=json.loads((folder/'original_input.json').read_text());saved=json.loads((folder/receipt['receipt']).read_text());result=json.loads((folder/'result.json').read_text())
        data=dict(original=original,problem=saved['problem'],witness=json.loads((folder/'witness.json').read_text()),result=result)
    assert not data['problem'].get('extra_linear_inequalities')
    data['partition_theta']=data.get('partition_theta',data['problem']['theta'])
    lower=F(result['lower']);target=F(result['target']);root=json.loads((source/'proposal.json').read_text());root['halfspace_multipliers']=[]
    rows,_,_,_,_,_,oracles,_,_=prepare_compressed(data);m=len(rows)
    checked=verify(data,root);nodes={0:dict(id=0,parent=None,domains=[None]*m,upper=checked['exact_upper'],proposal=root)};leaves=[0];history=[]
    (out/'input.json').write_text(json.dumps(data));(out/'node_000.json').write_text(json.dumps(dict(proposal=root,audit=checked)))
    def save():
        upper=max(F(nodes[j]['upper']) for j in leaves)
        report=dict(status='EXACT_DIAGNOSTIC',condition=result['condition'],lower=float(lower),upper=float_up(upper),gap=float_up(upper-lower),target=float(target),target_met=upper-lower<=target,
                    elapsed_seconds=time.monotonic()-start,root_proposal_seconds=root['seconds'],source=str(source),timing='Saved root/input; diagnostic only',
                    nodes=[{k:v for k,v in r.items() if k!='proposal'} for r in nodes.values()],active_leaves=leaves,history=history)
        (out/'result.json').write_text(json.dumps(report,indent=2));return report
    while max(F(nodes[i]['upper']) for i in leaves)-lower>target and len(nodes)+2<=maxnodes and time.monotonic()-start<cap:
        parent=max(leaves,key=lambda j:F(nodes[j]['upper']));record=nodes[parent];options=[]
        for c in record['proposal']['branch_candidates']:
            i=c['row'];ii,left,right=oracles[i].intervals(record['domains'][i]);et=oracles[i].et[ii];slope=oracles[i].slope[ii]
            low=float(np.min(np.minimum(et+left*slope,et+right*slope)));high=float(np.max(np.maximum(et+left*slope,et+right*slope)))
            if high-low>1e-10:options.append((c['variance'],i,low,high,c['mean']))
        if not options:break
        _,row,low,high,mean=max(options);cut=float(np.round(np.clip(mean,low+.15*(high-low),high-.15*(high-low))*2**32)/2**32)
        bounds=record['domains'][row]
        if bounds is None:
            pt=np.array(data['partition_theta']);values=rows[row]['x']@pt-rows[row]['y']
            bounds=[float(np.min(values))-1e-12,float(np.max(values))+1e-12]
        children=[]
        for side in (0,1):
            idx=len(nodes);domains=[None if d is None else list(d) for d in record['domains']];domains[row]=[bounds[0],cut] if side==0 else [cut,bounds[1]]
            node_data=copy.deepcopy(data);node_data['problem']['theta']=record['proposal'].get('reference_theta',data['problem']['theta'])
            ans=solve(node_data,seconds=60,domains=domains,initial_points=record['proposal']['points'],lower=float(lower),max_iterations=10)
            for update in range(reference_updates):
                if ans['upper']-float(lower)<=float(target):break
                candidate=.5*np.array(ans['reference_theta'])+.5*np.array(ans['reference_fit'])
                node_data['problem']['theta']=candidate.tolist()
                trial=solve(node_data,seconds=60,domains=domains,initial_points=ans['points'],lower=float(lower),max_iterations=10)
                if trial['upper']<ans['upper']:ans=trial
                else:break
            audit=verify(data,ans,check_input=False);upper=min(F(audit['exact_upper']),F(record['upper']))
            (out/f'node_{idx:03d}.json').write_text(json.dumps(dict(proposal=ans,audit=audit)))
            nodes[idx]=dict(id=idx,parent=parent,domains=domains,upper=str(upper),proposal=ans,seconds=time.monotonic()-start)
            children.append(idx);print(json.dumps(dict(node=idx,parent=parent,gap=float_up(upper-lower),seconds=time.monotonic()-start)),flush=True)
        record.update(children=children,split=dict(row=row,cut=cut,interval=bounds));leaves.remove(parent);leaves.extend(children)
        history.append(dict(seconds=time.monotonic()-start,gap=float_up(max(F(nodes[j]['upper']) for j in leaves)-lower)));save()
    return save()


if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('--source',required=True);p.add_argument('--output',required=True);p.add_argument('--cpu',type=int,required=True);p.add_argument('--nodes',type=int,default=33);p.add_argument('--reference-updates',type=int,default=0);a=p.parse_args()
    psutil.Process().cpu_affinity([a.cpu]);out=Path(a.output);out.mkdir(parents=True,exist_ok=False)
    try:r=run(Path(a.source),out,a.nodes,reference_updates=a.reference_updates);print(json.dumps({k:v for k,v in r.items() if k not in ('nodes','history')}),flush=True)
    except Exception as exc:
        (out/'error.json').write_text(json.dumps(dict(error=str(exc),traceback=traceback.format_exc()),indent=2));raise


==> anc/code/planar_audit.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Independent rational certificate audit with support-normal polygon construction.\nImports v74 certificate checker, never imports v77 or its sweep implementation.\n'
import os
for key in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[key] = '1'
import ctypes
ctypes.windll.kernel32.GetCurrentProcess.restype = ctypes.c_void_p
ctypes.windll.kernel32.SetProcessAffinityMask.argtypes = [ctypes.c_void_p, ctypes.c_size_t]
assert ctypes.windll.kernel32.SetProcessAffinityMask(ctypes.windll.kernel32.GetCurrentProcess(), 1 << 8)
from pathlib import Path
import sys, json, traceback
BASE = Path(__file__).resolve().parent
import independent_moment_audit as check
from fractions import Fraction as Q

def independent_rowmax(a, b, ga, gb):
    g = [(x, y) for x, y in zip(ga, gb) if x or y]
    if not g:
        return a * a - b * b
    vertices = set()
    for x, y in g:
        for side in (-1, 1):
            normal = (-side * y, side * x)
            for tie in (-1, 1):
                signs = []
                for u, v in g:
                    cross = normal[0] * u + normal[1] * v
                    if cross:
                        signs.append(1 if cross > 0 else -1)
                    else:
                        signs.append(tie * (1 if x * u + y * v > 0 else -1))
                vertices.add((a + sum((u * s for (u, v), s in zip(g, signs)), Q(0)), b + sum((v * s for (u, v), s in zip(g, signs)), Q(0))))
    points = sorted(vertices)

    def cross(o, a, b):
        return (a[0] - o[0]) * (b[1] - o[1]) - (a[1] - o[1]) * (b[0] - o[0])

    def half(seq):
        out = []
        for point in seq:
            while len(out) > 1 and cross(out[-2], out[-1], point) <= 0:
                out.pop()
            out.append(point)
        return out
    hull = half(points)[:-1] + half(points[::-1])[:-1]
    if len(points) == 1:
        hull = points
    best = None
    for i, (u, v) in enumerate(hull):
        uu, vv = hull[(i + 1) % len(hull)]
        dx = uu - u
        dy = vv - v
        aa = dx * dx - dy * dy
        bb = 2 * (u * dx - v * dy)
        cc = u * u - v * v
        values = [cc, aa + bb + cc]
        if aa < 0 and 0 < -bb / (2 * aa) < 1:
            values.append(cc - bb * bb / (4 * aa))
        val = max(values)
        best = val if best is None else max(best, val)
    return best
check.rowmax = independent_rowmax
r = {'method': 'independent support normals + rational convex hull; original v74 rational certificate checker', 'audits': [], 'errors': []}
for path in sorted(BASE.glob('planar_tight_*_certificate.json')):
    try:
        r['audits'].append(check.audit(path, True))
    except Exception:
        r['errors'].append({'file': path.name, 'error': traceback.format_exc()})
    (BASE / 'planar_audit.json').write_text(json.dumps(r, indent=2))
print(json.dumps(r, indent=2))


==> anc/code/planar_density_run.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
from planar_oracle import *
import ctypes, json, time, traceback, csv
ctypes.windll.kernel32.GetCurrentProcess.restype = ctypes.c_void_p
ctypes.windll.kernel32.SetProcessAffinityMask.argtypes = [ctypes.c_void_p, ctypes.c_size_t]
assert ctypes.windll.kernel32.SetProcessAffinityMask(ctypes.windll.kernel32.GetCurrentProcess(), 1 << 8)
r = {'checks': [], 'density': [], 'errors': []}
namespace = {'__file__': str(BASE / 'planar_run.py'), '__name__': 'frozen_helpers'}
src = (BASE / 'planar_run.py').read_text()
snippet = src[src.index('def exhaustive('):src.index('rng=np.random.default_rng')]
exec('from itertools import product\n' + snippet, globals())
rng = np.random.default_rng(77103)
for k in (1, 2, 4, 8):
    for case in range(3):
        ac = Q(int(rng.integers(-8, 9)), 8)
        bc = Q(int(rng.integers(-8, 9)), 8)
        gamma = Q(3, 4)
        gg = [(Q(int(rng.integers(-8, 9)), 8), Q(int(rng.integers(-8, 9)), 8)) for _ in range(k)]
        if case == 1:
            gg = [(Q(j, 8), Q(2 * j, 8)) for j in range(k)]
        if case == 2:
            ac = Q(0)
            bc = Q(1, 4)
            gg = [(Q(0), Q(j + 1, 8)) for j in range(k)]
        v, z = exact_row_max(ac, bc, gg, gamma, True)
        assert v == exhaustive(ac, bc, gg, gamma)
        old = json.loads((BASE / 'planar_results.json').read_text())['exact_checks'][len(r['checks'])]
        assert str(v) == old['maximum'] and list(map(str, z)) == old['witness']
        r['checks'].append({'k': k, 'case': case, 'value_and_witness_unchanged': True})
rng = np.random.default_rng(77116)
xx = np.round(rng.normal(size=(128, 16)) / 4 * 1024) / 1024
x = np.column_stack([np.ones(128), xx])
coeff = np.array([1 / (j + 2) for j in range(17)])
noise = np.round(rng.normal(size=128) * 0.1 * 1024) / 1024
y = np.round((x @ coeff + noise) * 1024) / 1024
lam = 1 / 32
beta = np.linalg.solve(x.T @ x / 128 + lam * np.eye(17), x.T @ y / 128)
for k in (4, 8, 16):
    try:
        lo = x.copy()
        hi = x.copy()
        lo[:4, 1:k + 1] -= 1 / 16
        hi[:4, 1:k + 1] += 1 / 16
        start = time.perf_counter()
        a = PlanarObservedAnchor(lo, hi, y, beta, lam)
        aset = time.perf_counter() - start
        start = time.perf_counter()
        s = PlanarMomentSearch(a, 2)
        sset = time.perf_counter() - start
        start = time.perf_counter()
        out = s.run(time_limit=2, absolute_tolerance=1e-08, record=True)
        wall = time.perf_counter() - start
        file = f'planar_density_k{k}_certificate.json'
        (BASE / file).write_text(json.dumps(out, indent=2))
        r['density'].append({'k': k, 'n': 128, 'p': 17, 'uncertain_rows': 4, 'anchor_rows': 124, 'rank': 2, 'anchor_setup_seconds': aset, 'search_setup_seconds': sset, 'actual_solve_seconds': wall, 'certificate_file': file, **{key: v for key, v in out.items() if key not in ('certificate', 'trace')}})
    except Exception:
        r['errors'].append({'k': k, 'error': traceback.format_exc()})
    (BASE / 'planar_density_results.json').write_text(json.dumps(r, indent=2))
ns = {'__file__': str(BASE / 'planar_audit.py'), '__name__': 'upgrade_independent'}
src = (BASE / 'planar_audit.py').read_text()
exec(src[:src.index("r={'method'")], ns)
r['existing_dense_tree_audit'] = ns['check'].audit(BASE / 'planar_tight_diabetes_k10_planar_certificate.json', True)
(BASE / 'planar_density_results.json').write_text(json.dumps(r, indent=2))
keys = ['k', 'n', 'p', 'rank', 'lower', 'upper', 'absolute_gap', 'relative_gap', 'tail_error', 'search_error', 'anchor_setup_seconds', 'search_setup_seconds', 'actual_solve_seconds', 'nodes', 'points', 'stop_reason']
with (BASE / 'planar_density_summary.csv').open('w', newline='') as f:
    w = csv.DictWriter(f, fieldnames=keys, extrasaction='ignore')
    w.writeheader()
    w.writerows(r['density'])
print(json.dumps(r, indent=2))


==> anc/code/planar_oracle.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Scoped certified planar replacement for v74 row oracles. No old module mutation.'
import os
for key in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[key] = '1'
from pathlib import Path
import sys, types
from fractions import Fraction as Q
import numpy as np
BASE = Path(__file__).resolve().parent
from functools import cmp_to_key

def exact_row_max(a0, b0, generators, gamma, with_witness=False):
    """Exact planar sweep; reconstruct the best box witness once, after search.

    O(k log k) rational comparisons and O(k) remaining arithmetic operations;
    Fraction numerator/denominator bit complexity is not a unit-cost guarantee.
    """
    gamma = Q(gamma)
    if gamma <= 0:
        raise ValueError('gamma must be positive')
    a0 = Q(a0)
    b0 = Q(b0)
    generators = [(Q(x), Q(y)) for x, y in generators]
    oriented = []
    for j, (x, y) in enumerate(generators):
        if x == y == 0:
            continue
        o = 1 if y > 0 or (y == 0 and x > 0) else -1
        oriented.append((o * x, o * y, j, o))

    def compare(a, b):
        c = a[0] * b[1] - a[1] * b[0]
        return -1 if c > 0 else 1 if c < 0 else 0
    oriented.sort(key=cmp_to_key(compare))
    a = a0 - sum((x for x, y, j, o in oriented), Q(0))
    b = b0 - sum((y for x, y, j, o in oriented), Q(0))
    best = a * a - gamma * b * b
    best_step = None
    best_t = Q(0)
    m = len(oriented)
    for step in range(2 * m):
        direction = 1 if step < m else -1
        x, y, j, o = oriented[step % m]
        da = 2 * direction * x
        db = 2 * direction * y
        aa = da * da - gamma * db * db
        bb = 2 * (a * da - gamma * b * db)
        cc = a * a - gamma * b * b
        choices = [(cc, Q(0)), (aa + bb + cc, Q(1))]
        if aa < 0 and 0 < bb < -2 * aa:
            choices.append((cc - bb * bb / (4 * aa), -bb / (2 * aa)))
        value, t = max(choices, key=lambda z: z[0])
        if value > best:
            best = value
            best_step = step
            best_t = t
        a += da
        b += db
    if not with_witness:
        return best
    signs = [Q(-1)] * len(generators)
    for x, y, j, o in oriented:
        signs[j] = Q(-o)
    if best_step is not None:
        for step in range(best_step):
            x, y, j, o = oriented[step % m]
            signs[j] = Q(o if step < m else -o)
        direction = 1 if best_step < m else -1
        x, y, j, o = oriented[best_step % m]
        signs[j] = o * direction * (2 * best_t - 1)
    av = a0 + sum((x * z for (x, y), z in zip(generators, signs)), Q(0))
    bv = b0 + sum((y * z for (x, y), z in zip(generators, signs)), Q(0))
    assert av * av - gamma * bv * bv == best and all((-1 <= z <= 1 for z in signs))
    return (best, signs)
from interval_arithmetic import I
from rank_certificate import float_down, float_up

def row_max(a0, b0, ag, bg, gamma, with_witness=False):
    """Enclose maximum for every coefficient in input intervals, plus feasible float box witness.

    Exact midpoint optimum/witness is computed with Fraction. A uniform perturbation
    bound certifies interval coefficients; returned lower uses the float witness.
    Rational witnesses are available directly from exact_row_max(...,True).
    """
    if not isinstance(gamma, I):
        gamma = I(gamma)
    if float(gamma.lo) < 0:
        raise ValueError('gamma must be nonnegative')
    signs = np.zeros(ag.lo.shape)
    lower = []
    upper = []

    def middle(a, i):
        return (Q(float(a.lo[i])) + Q(float(a.hi[i]))) / 2

    def radius(a, i):
        return (Q(float(a.hi[i])) - Q(float(a.lo[i]))) / 2
    for i in range(len(a0.lo)):
        ac = middle(a0, i)
        bc = middle(b0, i)
        gc = (Q(float(gamma.lo)) + Q(float(gamma.hi))) / 2
        gg = [(middle(ag, (i, j)), middle(bg, (i, j))) for j in range(ag.lo.shape[1])]
        if gc == 0:
            candidates = []
            for s in (-1, 1):
                zs = [Q(s if x >= 0 else -s) for x, y in gg]
                av = ac + sum((x * z for (x, y), z in zip(gg, zs)), Q(0))
                candidates.append((av * av, zs))
            val, z = max(candidates, key=lambda z: z[0])
        else:
            val, z = exact_row_max(ac, bc, gg, gc, True)
        signs[i] = [float(v) for v in z]
        A = abs(ac) + sum((abs(x) for x, y in gg), Q(0))
        B = abs(bc) + sum((abs(y) for x, y in gg), Q(0))
        da = radius(a0, i) + sum((radius(ag, (i, j)) for j in range(len(gg))), Q(0))
        db = radius(b0, i) + sum((radius(bg, (i, j)) for j in range(len(gg))), Q(0))
        dg = (Q(float(gamma.hi)) - Q(float(gamma.lo))) / 2
        err = 2 * A * da + da * da + abs(gc) * (2 * B * db + db * db) + dg * (B + db) ** 2
        upper.append(float_up(val + err))
    aw = a0 + (ag * I(signs)).sum(axis=1)
    bw = b0 + (bg * I(signs)).sum(axis=1)
    lower = (aw.square() - gamma * bw.square()).lo
    if np.any(lower > np.array(upper)):
        raise ArithmeticError('Planar certified lower exceeds upper')
    return (I(lower, np.array(upper)), signs)

def _scoped_modules():
    anchor = types.ModuleType('planar_observed_scoped')
    anchor.__file__ = str(MODULE_DIR / 'observed_anchor.py')
    source = Path(anchor.__file__).read_text(encoding='utf-8')
    import ast
    class PlanarGuard(ast.NodeTransformer):
        def visit_If(self, node):
            if (isinstance(node.test, ast.Compare) and ast.unparse(node.test) == 'self.k > 6'
                and 'Pilot row reference limited to six uncertain cells' in ast.unparse(node)):
                return None
            return self.generic_visit(node)
    tree = PlanarGuard().visit(ast.parse(source))
    ast.fix_missing_locations(tree)
    source = ast.unparse(tree)
    exec(compile(source, anchor.__file__, 'exec'), anchor.__dict__)
    anchor.row_max = row_max
    moment = types.ModuleType('planar_moment_scoped')
    moment.__dict__.update(anchor.__dict__)
    source = (MODULE_DIR / 'moment_tail.py').read_text(encoding='utf-8').replace('from observed_anchor import *', '')
    exec(compile(source, 'planar_moment_scoped', 'exec'), moment.__dict__)
    return (anchor, moment)
_anchor, _moment = _scoped_modules()
PlanarObservedAnchor = _anchor.ObservedAnchor
PlanarAnchorSearch = _anchor.AnchorSearch
PlanarMomentSearch = _moment.MomentSearch


==> anc/code/planar_protocol.md <==
# Frozen planar v77 protocol
Written before execution. CPU affinity bit 8; BLAS threads 1. Exact rational planar geometry versus independent original box edge enumeration for k=1,2,4,8, including zero, collinear, and concave interior cases. Three deterministic random cases per k, seed 77103. Dense timing k=4,8,16 on same coefficients, one row, three repetitions; exponential reference only k<=8. Full-feature public diabetes: all 10 features + intercept, first 4 rows missing in all 10 features, radius 1/16; ridge lambda 1/32; midpoint fitted beta; observed anchor, full retained rank, 2-second search budget. Compare both row oracles for same smaller two-feature-missing problem. Retain errors and timeouts and practical upper/lower gap. Search budget excludes setup and initial-node cost; report actual wall time separately. No external transfers.

# Supplement frozen before refinement: retain initial run unchanged. Tight runs use
# absolute tolerance 1e-8 and same 2 second budget. Existing v74 vectorized interval
# edge oracle timed for k<=8; full rational certificate audit on three tight runs.

## Frozen density supplement (before execution)
Same synthetic full-feature design for k=4,8,16: n=128,p=17 including intercept, seed77116, quantized Gaussian features /4; response generated by coefficients1/(j+2) plus quantized noise, then quantized. First4 rows uncertain radius1/16 on first k feature columns. Candidate midpoint ridge lambda1/32; observed anchor and residual moment rank2 gradient basis, no rank tuning. Loop budget2s, absolute tolerance1e-8, same CPU8 and single BLAS thread. Retain every condition, including errors and loose gaps; anchor and search setup separate. Prior exact12 and timing results remain unmodified. Revised witness implementation records best sweep edge and parameter and reconstructs once. Prior timing results refer to the old copying implementation, so no revised-source speed claim uses them.


==> anc/code/planar_refine.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
from planar_oracle import *
import os, ctypes, time, json, statistics, traceback
ctypes.windll.kernel32.GetCurrentProcess.restype = ctypes.c_void_p
ctypes.windll.kernel32.SetProcessAffinityMask.argtypes = [ctypes.c_void_p, ctypes.c_size_t]
assert ctypes.windll.kernel32.SetProcessAffinityMask(ctypes.windll.kernel32.GetCurrentProcess(), 1 << 8)
import observed_anchor as old
from moment_tail import MomentSearch
from sklearn.datasets import load_diabetes
r = {'vectorized_interval_comparison': [], 'tight_certifications': [], 'audits': [], 'errors': []}
source = json.loads((BASE / 'planar_results.json').read_text())
for record in source['timings']:
    k = record['k']
    gg = [[float(Q(v)) for v in g] for g in record['generators']]
    aa = I([0.125])
    bb = I([-0.25])
    ag = I(np.array([[g[0] for g in gg]]))
    bg = I(np.array([[g[1] for g in gg]]))
    row = {'k': k}
    for name, fn in [('planar', row_max), ('v74_vectorized_box', old.row_max)]:
        if k > 8 and name != 'planar':
            continue
        times = []
        for rep in range(3):
            start = time.perf_counter()
            v, z = fn(aa, bb, ag, bg, 1.0)
            times.append(time.perf_counter() - start)
        row[name] = {'seconds': times, 'median': statistics.median(times), 'lower': float(v.lo[0]), 'upper': float(v.hi[0])}
    r['vectorized_interval_comparison'].append(row)
o = load_diabetes()
xx = np.round((o.data - o.data.mean(0)) / np.ptp(o.data, axis=0) * 1024) / 1024
x = np.column_stack([np.ones(len(xx)), xx])
y = np.round((o.target - o.target.min()) / np.ptp(o.target) * 1024) / 1024
for k, names in [(2, ['box', 'planar']), (10, ['planar'])]:
    lo = x.copy()
    hi = x.copy()
    lo[:4, 1:1 + k] -= 1 / 16
    hi[:4, 1:1 + k] += 1 / 16
    lam = 1 / 32
    beta = np.linalg.solve(x.T @ x / len(x) + lam * np.eye(11), x.T @ y / len(x))
    for name in names:
        try:
            start = time.perf_counter()
            a = (old.ObservedAnchor if name == 'box' else PlanarObservedAnchor)(lo, hi, y, beta, lam)
            aset = time.perf_counter() - start
            start = time.perf_counter()
            s = (MomentSearch if name == 'box' else PlanarMomentSearch)(a, a.p)
            sset = time.perf_counter() - start
            start = time.perf_counter()
            out = s.run(time_limit=2.0, absolute_tolerance=1e-08, record=True)
            solve = time.perf_counter() - start
            file = BASE / f'planar_tight_diabetes_k{k}_{name}_certificate.json'
            file.write_text(json.dumps(out, indent=2))
            r['tight_certifications'].append({'k': k, 'oracle': name, 'anchor_setup_seconds': aset, 'search_setup_seconds': sset, 'actual_solve_seconds': solve, 'certificate': file.name, **{key: v for key, v in out.items() if key not in ('certificate', 'trace')}})
        except Exception:
            r['errors'].append({'stage': 'tight', 'k': k, 'oracle': name, 'error': traceback.format_exc()})
        (BASE / 'planar_refinement.json').write_text(json.dumps(r, indent=2))
print(json.dumps(r, indent=2))


==> anc/code/planar_run.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Frozen, bounded planar row and full-feature certification experiment.'
import os
for key in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[key] = '1'
import ctypes
ctypes.windll.kernel32.GetCurrentProcess.restype = ctypes.c_void_p
ctypes.windll.kernel32.SetProcessAffinityMask.argtypes = [ctypes.c_void_p, ctypes.c_size_t]
assert ctypes.windll.kernel32.SetProcessAffinityMask(ctypes.windll.kernel32.GetCurrentProcess(), 1 << 8)
from planar_oracle import *
from itertools import product
import json, time, traceback, statistics
import observed_anchor as old
from moment_tail import MomentSearch
from sklearn.datasets import load_diabetes
OUT = BASE / 'planar_results.json'
results = {'protocol': 'planar_protocol.md', 'cpu': 8, 'threads': 1, 'exact_checks': [], 'timings': [], 'certifications': [], 'errors': []}

def save():
    OUT.write_text(json.dumps(results, indent=2), encoding='utf-8')

def exhaustive(ac, bc, gg, gamma):
    best = None
    for j in range(len(gg)):
        others = [l for l in range(len(gg)) if l != j]
        for bits in product((-1, 1), repeat=len(others)):
            a = ac + sum((gg[l][0] * s for l, s in zip(others, bits)), Q(0))
            b = bc + sum((gg[l][1] * s for l, s in zip(others, bits)), Q(0))
            x, y = gg[j]
            aa = x * x - gamma * y * y
            bb = 2 * (a * x - gamma * b * y)
            cc = a * a - gamma * b * b
            vals = [aa - bb + cc, aa + bb + cc]
            if aa < 0 and -1 < -bb / (2 * aa) < 1:
                vals.append(cc - bb * bb / (4 * aa))
            val = max(vals)
            best = val if best is None else max(val, best)
    return best
rng = np.random.default_rng(77103)
for k in (1, 2, 4, 8):
    for case in range(3):
        try:
            ac = Q(int(rng.integers(-8, 9)), 8)
            bc = Q(int(rng.integers(-8, 9)), 8)
            gamma = Q(3, 4)
            gg = [(Q(int(rng.integers(-8, 9)), 8), Q(int(rng.integers(-8, 9)), 8)) for _ in range(k)]
            if case == 1:
                gg = [(Q(j, 8), Q(2 * j, 8)) for j in range(k)]
            if case == 2:
                ac = Q(0)
                bc = Q(1, 4)
                gg = [(Q(0), Q(j + 1, 8)) for j in range(k)]
            t = time.perf_counter()
            v, z = exact_row_max(ac, bc, gg, gamma, True)
            pt = time.perf_counter() - t
            t = time.perf_counter()
            ref = exhaustive(ac, bc, gg, gamma)
            rt = time.perf_counter() - t
            assert v == ref
            results['exact_checks'].append({'k': k, 'case': case, 'exact_equal': True, 'maximum': str(v), 'witness': [str(x) for x in z], 'planar_seconds': pt, 'box_seconds': rt, 'interior': any((-1 < x < 1 for x in z))})
        except Exception:
            results['errors'].append({'stage': 'exact', 'k': k, 'case': case, 'error': traceback.format_exc()})
        save()
for k in (4, 8, 16):
    try:
        gg = [(Q(int(rng.integers(-8, 9)), 8), Q(int(rng.integers(-8, 9)), 8)) for _ in range(k)]
        row = {'k': k, 'coefficient_center': ['1/8', '-1/4'], 'generators': [[str(a), str(b)] for a, b in gg]}
        for name, fn in [('planar', lambda: exact_row_max(Q(1, 8), Q(-1, 4), gg, Q(1), True)), ('box', lambda: exhaustive(Q(1, 8), Q(-1, 4), gg, Q(1)))]:
            if name == 'box' and k > 8:
                continue
            times = []
            for rep in range(3):
                t = time.perf_counter()
                fn()
                times.append(time.perf_counter() - t)
            row[name + '_seconds'] = times
            row[name + '_median'] = statistics.median(times)
        results['timings'].append(row)
    except Exception:
        results['errors'].append({'stage': 'timing', 'k': k, 'error': traceback.format_exc()})
    save()
o = load_diabetes()
xx = o.data
xx = np.round((xx - xx.mean(0)) / np.ptp(xx, axis=0) * 1024) / 1024
x = np.column_stack([np.ones(len(xx)), xx])
y = np.round((o.target - o.target.min()) / np.ptp(o.target) * 1024) / 1024
for k, oracles in [(2, ['box', 'planar']), (10, ['planar'])]:
    lo = x.copy()
    hi = x.copy()
    lo[:4, 1:1 + k] -= 1 / 16
    hi[:4, 1:1 + k] += 1 / 16
    lam = 1 / 32
    c = (lo + hi) / 2
    beta = np.linalg.solve(c.T @ c / len(x) + lam * np.eye(x.shape[1]), c.T @ y / len(x))
    for name in oracles:
        try:
            t = time.perf_counter()
            a = (old.ObservedAnchor if name == 'box' else PlanarObservedAnchor)(lo, hi, y, beta, lam)
            setup = time.perf_counter() - t
            t = time.perf_counter()
            s = (MomentSearch if name == 'box' else PlanarMomentSearch)(a, a.p)
            search_setup = time.perf_counter() - t
            t = time.perf_counter()
            r = s.run(time_limit=2.0, record=True)
            elapsed = time.perf_counter() - t
            cert = BASE / f'planar_diabetes_k{k}_{name}_certificate.json'
            cert.write_text(json.dumps(r, indent=2), encoding='utf-8')
            results['certifications'].append({'dataset': 'sklearn diabetes', 'features': 11, 'rows': 442, 'uncertain_rows': 4, 'k': k, 'oracle': name, 'anchor_setup_seconds': setup, 'search_setup_seconds': search_setup, 'actual_solve_seconds': elapsed, **{key: v for key, v in r.items() if key not in ('certificate', 'trace')}, 'certificate_file': cert.name})
        except Exception:
            results['errors'].append({'stage': 'full', 'k': k, 'oracle': name, 'error': traceback.format_exc()})
        save()
print(json.dumps({'checks': len(results['exact_checks']), 'timings': results['timings'], 'full': results['certifications'], 'errors': results['errors']}, indent=2))


==> anc/code/plot_final_scope.py <==
"""Regenerate the manuscript scope figure from portable aggregate records."""
from pathlib import Path
import argparse,csv,json,os
for key in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):
    os.environ[key]='1'
if os.name=='nt':
    import ctypes
    kernel=ctypes.windll.kernel32
    kernel.GetCurrentProcess.restype=ctypes.c_void_p
    kernel.GetProcessAffinityMask.argtypes=(ctypes.c_void_p,ctypes.POINTER(ctypes.c_size_t),ctypes.POINTER(ctypes.c_size_t))
    kernel.SetProcessAffinityMask.argtypes=(ctypes.c_void_p,ctypes.c_size_t)
    process_mask,system_mask=ctypes.c_size_t(),ctypes.c_size_t()
    assert kernel.GetProcessAffinityMask(kernel.GetCurrentProcess(),ctypes.byref(process_mask),ctypes.byref(system_mask))
    allowed=[i for i in range(8*ctypes.sizeof(ctypes.c_size_t)) if process_mask.value & (1<<i)]
    assert kernel.SetProcessAffinityMask(kernel.GetCurrentProcess(),1<<(10 if 10 in allowed else max(allowed)))
elif hasattr(os,'sched_setaffinity'):
    allowed=os.sched_getaffinity(0)
    os.sched_setaffinity(0,{10 if 10 in allowed else max(allowed)})
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap,LogNorm
import numpy as np

def main():
    root=Path(__file__).resolve().parent.parent
    parser=argparse.ArgumentParser()
    parser.add_argument('--output',type=Path,default=Path('scope_final.pdf'))
    args=parser.parse_args()
    results=root/'results'
    general=json.loads((results/'general_adaptive_v33/summary.json').read_text())
    dense=json.loads((results/'refinement_v92/dense_edge_summary.json').read_text())
    structure=json.loads((results/'structure/structure_results.json').read_text())
    with (results/'tail_diagnostics/diagnostics.csv').open(newline='') as handle:
        diagnostics=list(csv.DictReader(handle))
    assert general['certified']==general['audited']==60
    assert dense['target_successes']==dense['conditions']==4
    plt.rcParams.update({'font.family':'sans-serif','font.sans-serif':['Arial','DejaVu Sans'],
        'font.size':7.5,'axes.labelsize':7.5,'axes.titlesize':8.5,
        'xtick.labelsize':7,'ytick.labelsize':7,'legend.fontsize':7,
        'axes.linewidth':.6,'lines.linewidth':1.2,'pdf.fonttype':42,'ps.fonttype':42})
    fig=plt.figure(figsize=(6.75,5.3))
    axes=[fig.add_axes(p) for p in ([.13,.62,.36,.23],[.64,.62,.33,.23],
                                  [.13,.16,.36,.25],[.64,.16,.33,.25])]
    fig.text(.13,.96,'Certification and computation across experiment families',fontsize=10,fontweight='bold')
    fig.text(.13,.92,'Each panel uses its stated design and precision target.',fontsize=7.5)
    ax=axes[0]
    names=['diabetes','concrete','superconductivity']
    columns=[(1/32,'concentrated'),(1/32,'dispersed'),(1/8,'concentrated'),(1/8,'dispersed')]
    counts=np.zeros((3,4),int)
    for i,name in enumerate(names):
        for j,(width,spread) in enumerate(columns):
            selected=[r for r in general['groups'] if r['dataset']==name and r['width']==width and r['spread']==spread]
            assert len(selected)==1 and selected[0]['conditions']==5
            counts[i,j]=selected[0]['certified']
    ax.imshow(counts,vmin=0,vmax=5,aspect='auto',cmap=LinearSegmentedColormap.from_list('pass',['#f4f6f7','#8ac6ba']))
    for i in range(3):
        for j in range(4):ax.text(j,i,f'{counts[i,j]}/5',ha='center',va='center')
    ax.set_xticks(range(4),['1/32\nConc.','1/32\nDisp.','1/8\nConc.','1/8\nDisp.'])
    ax.set_yticks(range(3),['Diabetes','Concrete','Supercond.'])
    ax.set_xticks(np.arange(-.5,4,1),minor=True);ax.set_yticks(np.arange(-.5,3,1),minor=True)
    ax.grid(which='minor',color='white',lw=2);ax.tick_params(which='both',length=0,pad=4)
    ax.spines[:].set_visible(False)
    ax.set_title('A  General coarsening: 60/60',loc='left',fontweight='bold',pad=10)
    ax.text(0,-.39,r'Width $\leq3\times10^{-6}$; all exact replays pass'+'\nComplete algorithm: at most 156.76 s',transform=ax.transAxes,va='top',fontsize=7)
    ax=axes[1]
    groups=[('concrete','concentrated'),('concrete','dispersed'),('superconductivity','concentrated'),('superconductivity','dispersed')]
    matrix=np.zeros((4,6))
    for i,(name,spread) in enumerate(groups):
        for j,(n,lam) in enumerate([(n,l) for n in (64,128) for l in (1/64,1/32,1/16)]):
            selected=[r for r in diagnostics if r['phase']!='rank_curve' and r['dataset']==name and r['spread']==spread and int(r['uncertain_rows'])==n and float(r['lam'])==lam and r['method']=='residual_gradient' and int(r['rank'])==3]
            assert len(selected)==1,(name,spread,n,lam,len(selected))
            matrix[i,j]=float(selected[0]['eta_r'])*1e6
    ax.imshow(matrix,aspect='auto',cmap='cividis',norm=LogNorm(vmin=matrix.min(),vmax=matrix.max()))
    for i in range(4):
        for j in range(6):ax.text(j,i,f'{matrix[i,j]:.1f}',ha='center',va='center',fontsize=6.4,color='white' if matrix[i,j]<10 else '#111111')
    ax.set_yticks(range(4),['Concr. C','Concr. D','Super. C','Super. D']);ax.set_xticks(range(6),['0.5','1','2','0.5','1','2'])
    ax.tick_params(length=0,pad=3);ax.spines[:].set_visible(False);ax.axvline(2.5,color='white',lw=1.5)
    ax.set_title('B  Rank-three tail diagnostics',loc='left',fontweight='bold',pad=10)
    ax.text(.25,-.18,'64 rows',transform=ax.transAxes,ha='center',va='top',fontsize=7)
    ax.text(.75,-.18,'128 rows',transform=ax.transAxes,ha='center',va='top',fontsize=7)
    ax.text(0,-.39,r'$\lambda$ multiplier; tail in $10^{-6}$'+'\n24 bound diagnostics; two cells per row',transform=ax.transAxes,va='top',fontsize=7)
    ax=axes[2]
    rows=dense['rows'];x=np.arange(len(rows))
    assert all(r['target_met_in_budget'] and r['independent_audit']=='PASS' and r['gap']<=1e-8 for r in rows)
    ax.bar(x-.17,[r['algorithm_seconds'] for r in rows],width=.34,color='#258f9b',label='Algorithm')
    ax.bar(x+.17,[r['independent_audit_seconds'] for r in rows],width=.34,color='#97a2b0',label='Replay')
    ax.set_yscale('log');ax.set_ylim(.7,2000);ax.set_ylabel('Complete time (s)')
    ax.set_xticks(x,['Diabetes\n10 cols','Synthetic\n4 cols','Synthetic\n8 cols','Synthetic\n16 cols'])
    ax.set_title('C  Dense rows: 4/4 certified',loc='left',fontweight='bold',pad=10)
    ax.legend(frameon=False,loc='upper left',fontsize=6.5)
    ax.text(0,-.39,r'Original width target $10^{-8}$; all features retained'+'\n4 uncertain rows; independent replay shown separately',transform=ax.transAxes,va='top',fontsize=7)
    ax=axes[3]
    costs=sorted([r for r in structure['results'] if r['method']=='residual_energy' and r['alpha']=='1/32'],key=lambda r:r['p'])
    assert [r['p'] for r in costs]==[17,65,257]
    setup=np.array([r['construction_seconds']+r['anchor_setup_seconds']+r['method_setup_seconds'] for r in costs])
    search=np.array([r['search_wall_seconds'] for r in costs]);x=np.arange(3)
    ax.plot(x,setup,'s-',color='#0072b2',ms=3.7,label='Setup');ax.plot(x,search,'o--',color='#7a7d80',ms=3.7,mfc='white',label='Search')
    ax.set_yscale('log');ax.set_ylim(.008,130);ax.set_xlim(-.2,2.3)
    ax.set_xticks(x,[str(r['p']) for r in costs]);ax.set_xlabel('Original parameters (p)');ax.set_ylabel('Elapsed time (s)')
    ax.text(2.02,setup[-1]*1.25,f'{setup[-1]:.2f} s',ha='right',va='bottom',fontsize=7)
    ax.text(2.02,search[-1]*1.35,f'{search[-1]:.3f} s',ha='right',va='bottom',fontsize=7)
    ax.legend(frameon=False,loc='upper left',fontsize=7)
    ax.set_title('D  Structural family: setup cost',loc='left',fontweight='bold',pad=10)
    ax.text(0,-.39,r'$\alpha=1/32$, rank 1; single timing per size'+'\nSetup includes input, anchor and method receipt',transform=ax.transAxes,va='top',fontsize=7)
    for ax in axes[2:]:
        ax.spines[['top','right']].set_visible(False);ax.grid(axis='y',color='#e6e9ec',lw=.5);ax.set_axisbelow(True)
    args.output.parent.mkdir(parents=True,exist_ok=True)
    fig.savefig(args.output,metadata={'Title':'Certification and computation across experiment families','Creator':'Matplotlib'})
    fig.savefig(args.output.with_suffix('.png'),dpi=180)
    evidence={'general_successes':int(counts.sum()),'general_cells':counts.tolist(),
              'dense_successes':4,'dense_algorithm_seconds':[r['algorithm_seconds'] for r in rows],
              'tail_diagnostics_1e6':matrix.tolist(),'structural_setup_seconds':setup.tolist(),
              'structural_search_seconds':search.tolist(),'raw_records_opened':False}
    args.output.with_suffix('.json').write_text(json.dumps(evidence,indent=2))
    print(json.dumps({'status':'PASS','output':str(args.output),'general':60,'dense':4}))

if __name__=='__main__':main()


==> anc/code/plot_paper_figures.py <==
"""Rebuild four manuscript figures using only portable scalar result records.

From the companion directory, run:
    python code/plot_paper_figures.py --output-dir ../images

The plots retain the manuscript's units and geometry. No experiment runner,
raw benchmark record, or completed-table certificate is imported or opened.
Each plot is accompanied by its plotted values and rendered panel geometry.
"""
from __future__ import annotations

import os
for _key in ("OMP_NUM_THREADS", "OPENBLAS_NUM_THREADS", "MKL_NUM_THREADS", "NUMEXPR_NUM_THREADS"):
    os.environ[_key] = "1"

import argparse
from collections import Counter
from fractions import Fraction
import json
from pathlib import Path
import re


def pin_one_cpu(requested: int | None) -> int:
    """Use one available logical CPU, leaving logical CPUs 0--3 unused."""
    import psutil
    process = psutil.Process()
    allowed = process.cpu_affinity()
    candidates = [cpu for cpu in allowed if cpu >= 4]
    if not candidates:
        raise RuntimeError("No available logical CPU outside reserved CPUs 0--3")
    selected = requested if requested is not None else (10 if 10 in candidates else candidates[-1])
    if selected not in candidates:
        raise ValueError(f"CPU {selected} is unavailable or reserved; choose from {candidates}")
    process.cpu_affinity([selected])
    return selected


def read_json(root: Path, name: str):
    return json.loads((root / name).read_text(encoding="utf-8"))


def save_figure(fig, stem: str, output: Path, evidence: dict) -> dict:
    import matplotlib.pyplot as plt
    from audit_panel_alignment import require_matplotlib_panel_alignment
    output.mkdir(parents=True, exist_ok=True)
    qa = output / "figure_qa"
    qa.mkdir(exist_ok=True)
    fig.canvas.draw()
    alignment = require_matplotlib_panel_alignment(
        fig, json_out=qa / f"{stem}.alignment.json",
        overlay_svg=qa / f"{stem}.alignment.svg", strict=True,
        tolerance_pt=1.5, gutter_tolerance_pt=1.5,
    )
    prefix = output / stem
    fig.savefig(prefix.with_suffix(".pdf"), bbox_inches="tight", pad_inches=.04)
    fig.savefig(prefix.with_suffix(".svg"), bbox_inches="tight", pad_inches=.04)
    fig.savefig(prefix.with_suffix(".png"), dpi=300, bbox_inches="tight", pad_inches=.04)
    evidence.update(raw_records_opened=False, experiment_solvers_run=False,
                    alignment_status=alignment["verdict"])
    (qa / f"{stem}.values.json").write_text(json.dumps(evidence, indent=2), encoding="utf-8")
    plt.close(fig)
    return {"figure": stem, "alignment": alignment["verdict"], "pdf": prefix.with_suffix(".pdf").name}


def plot_structure(root: Path, output: Path) -> dict:
    import matplotlib.pyplot as plt
    import numpy as np
    controls = read_json(root, "energy_mechanism/curvature_controls.json")
    structure = read_json(root, "structure/structure_results.json")
    assert controls["status"] == "PASS" and controls["fixed_p"] == 65
    scales = controls["scales"]
    x = [row["scale"] for row in scales]
    assert x == [1, 2, 4, 16, 64, 256]
    # Bounds have normalized-objective units; this panel displays 10^-6 units.
    values = {key: [float(Fraction(row[key])) * 1e6 for row in scales]
              for key in ("actual_omission", "energy", "enhanced_scalar", "metric_moment")}
    assert all(np.isfinite(v) and v > 0 for series in values.values() for v in series)
    fig, ax = plt.subplots(1, 2, figsize=(7.0, 2.5), layout="constrained")
    for key, label, color, marker in (
        ("actual_omission", "Actual omission", "#35434e", "x"),
        ("energy", "Energy", "#168c82", "o"),
        ("enhanced_scalar", "Enhanced scalar", "#e39722", "s"),
        ("metric_moment", "Preconditioned moment", "#2465a6", "^"),
    ):
        ax[0].plot(x, values[key], label=label, color=color, marker=marker, markersize=3, lw=1.1)
    ax[0].set(xscale="log", yscale="log", xlabel="Nuisance scale s",
              ylabel=r"Additive error bound ($10^{-6}$)")
    ax[0].set_title("A  Curvature-aware controls, fixed p=65", pad=28)
    ax[0].legend(frameon=False, loc="lower left", bbox_to_anchor=(-.02, 1.01),
                 ncol=2, fontsize=6.3, handlelength=1.5, columnspacing=1.0)
    ax[0].set_xticks(x, labels=list(map(str, x)))
    rows = sorted([row for row in structure["results"]
                   if row["alpha"] == "1/32" and row["method"] == "residual_energy"],
                  key=lambda row: row["p"])
    ps = [row["p"] for row in rows]
    assert ps == [17, 65, 257]
    setup = [sum(row[key] for key in ("construction_seconds", "anchor_setup_seconds", "method_setup_seconds"))
             for row in rows]
    search = [row["search_wall_seconds"] for row in rows]
    total = [a + b for a, b in zip(setup, search)]
    assert np.allclose(total, [row["method_end_to_end_seconds"] for row in rows], rtol=1e-10, atol=1e-10)
    for series, label, color, marker in (
        (setup, "Setup", "#2465a6", "o"), (search, "Search", "#168c82", "^"),
        (total, "Total", "#35434e", "s"),
    ):
        assert all(v > 0 and np.isfinite(v) for v in series)
        ax[1].plot(ps, series, label=label, color=color, marker=marker, markersize=3, lw=1.1)
    ax[1].set(yscale="log", xlabel="Original parameters p", ylabel="Wall time (s)")
    ax[1].set_title("B  Complete cost as dimension grows", pad=28)
    ax[1].set_xticks(ps)
    ax[1].legend(frameon=False, loc="lower left", bbox_to_anchor=(-.02, 1.01),
                 ncol=3, fontsize=6.3, handlelength=1.4, columnspacing=1.0)
    return save_figure(fig, "structure_main_v82", output,
                       dict(sources=["energy_mechanism/curvature_controls.json", "structure/structure_results.json"],
                            scales=x, bounds_1e6=values, p=ps, setup_seconds=setup, search_seconds=search))


def decision_counts(root: Path) -> dict:
    conditions = read_json(root, "energy_decisions/conditions.json")
    lookup = {(row["pool"], row["seed"]): row for row in conditions}
    assert len(lookup) == 15
    counts = {}
    for key, name in (("R", "frozen_decisions.json"), ("M", "decisions_baseline_extended.json")):
        rows = read_json(root, f"refinement_v92/{name}")
        assert len(rows) == 15
        seen, by_pool = set(), [0, 0, 0]
        for row in rows:
            match = re.fullmatch(r"pool([0-2])_(\d+)_adaptive_energy", row["instance"])
            if match is None:
                raise ValueError(f"Unexpected stored decision instance: {row['instance']}")
            pool, seed = map(int, match.groups())
            assert (pool, seed) not in seen
            seen.add((pool, seed))
            complete = row.get("complete_seconds", row.get("total_seconds"))
            condition = lookup[pool, seed]
            stop = (complete <= 120 and Fraction(row["upper"]) <=
                    Fraction(51, 50) * Fraction(condition["midpoint_lower"]))
            by_pool[pool] += int(stop)
        counts[key] = by_pool
    recorded = read_json(root, "refinement_v92/extended_decision_comparison.json")
    assert counts == recorded["counts"] == {"R": [5, 5, 5], "M": [0, 5, 0]}
    return counts


def plot_public(root: Path, output: Path) -> dict:
    import matplotlib.pyplot as plt
    import numpy as np
    aggregate = read_json(root, "contraction_real/aggregate.json")
    order = ["superconductivity", "parkinsons", "wine_white", "yacht"]
    by_name = {row["dataset"]: row for row in aggregate}
    assert set(by_name) == set(order)
    aggregate = [by_name[name] for name in order]
    counts = decision_counts(root)
    original = read_json(root, "energy_decisions/aggregate.json")
    energy = next(row for row in original["methods"] if row["method"] == "contraction_energy")["stops_by_pool"]
    assert energy == [5, 5, 3]
    fig, axes = plt.subplots(1, 2, figsize=(9.2, 2.8), gridspec_kw={"width_ratios": [1.15, 1]})
    x = np.arange(4)
    colors = ["#257c8c", "#dc8a35", "#868d9c"]
    plotted = []
    for j, (method, label) in enumerate((("energy", "Adaptive energy"),
                                       ("moment_centered", "Centered moment"), ("full", "Full search"))):
        offset = (j - 1) * .22
        medians = []
        for k, row in enumerate(aggregate):
            result = row["methods"][method]
            widths = result["widths"]
            assert len(widths) == 5 and all(np.isfinite(v) and v > 0 for v in widths)
            assert np.isclose(np.median(widths), result["median_width"], rtol=1e-12, atol=0)
            medians.append(result["median_width"])
            axes[0].scatter(np.full(5, x[k] + offset) + np.linspace(-.035, .035, 5), widths,
                            s=9, color=colors[j], edgecolor="white", linewidth=.3, zorder=3)
            plotted.append(dict(dataset=row["dataset"], method=method, widths=widths,
                                median_width=result["median_width"]))
        axes[0].bar(x + offset, medians, width=.19, color=colors[j], label=label, alpha=.88)
    axes[0].axhline(1e-5, color="#b55252", ls="--", lw=.9)
    axes[0].set_yscale("log")
    axes[0].set_xticks(x, ["Supercond.", "Parkinsons", "Wine", "Yacht"])
    axes[0].set_ylabel("Certified interval width")
    axes[0].tick_params(axis="x", labelsize=8)
    axes[0].legend(loc="upper center", bbox_to_anchor=(.5, 1.26), ncol=3, frameon=False, fontsize=7.5)
    bottom = np.zeros(3)
    for pool, color in enumerate(("#257c8c", "#6a9f9d", "#aec9c5")):
        values = [energy[pool], counts["R"][pool], counts["M"][pool]]
        axes[1].bar(np.arange(3), values, bottom=bottom, color=color, width=.62, label=f"Pool {pool + 1}")
        bottom += values
    axes[1].set_xticks(np.arange(3), ["Energy\n10 seconds", "Refined\n120 seconds", "Moment\n120 seconds"])
    axes[1].tick_params(axis="x", labelsize=8)
    axes[1].set_ylim(0, 16.1)
    axes[1].set_yticks([0, 5, 10, 15])
    axes[1].set_ylabel("Certified STOPs\n(15 conditions)")
    axes[1].legend(loc="upper center", bbox_to_anchor=(.5, 1.26), ncol=3, frameon=False, fontsize=7.5)
    for i, value in enumerate(bottom):
        axes[1].text(i, value + .23, str(int(value)), ha="center", fontsize=8)
    for ax, label in zip(axes, "AB"):
        ax.grid(axis="y", alpha=.17)
        ax.set_axisbelow(True)
        ax.text(-.15, 1.13, label, transform=ax.transAxes, fontweight="bold", fontsize=12)
    fig.subplots_adjust(left=.08, right=.99, bottom=.23, top=.76, wspace=.32)
    return save_figure(fig, "public_energy_v84", output,
                       dict(sources=["contraction_real/aggregate.json", "energy_decisions/aggregate.json",
                                     "energy_decisions/conditions.json", "refinement_v92/frozen_decisions.json",
                                     "refinement_v92/decisions_baseline_extended.json"],
                            widths=plotted, stops_by_pool=dict(energy=energy, refined=counts["R"], moment=counts["M"]),
                            deadlines_seconds=[10, 120, 120], target_width=1e-5))


def plot_calibration(root: Path, output: Path) -> dict:
    import matplotlib.pyplot as plt
    import numpy as np
    records = read_json(root, "dimension_and_decisions/calibration_endpoints.json")
    sensitivity = read_json(root, "dimension_and_decisions/calibration_sensitivity.json")
    methods = ("anchor", "gradient", "metric_pod", "metric_greedy", "full")
    endpoints = {(row["horizon_seconds"], row["job"], row["method"]): row["endpoint"]
                 for row in records["endpoints"]}
    assert len(records["conditions"]) == 12 and len(endpoints) == 120
    grid = set(np.linspace(0, 1, 501).tolist() + [.25])
    for endpoint in endpoints.values():
        if endpoint is not None:
            for value in (endpoint["lower_K2"], endpoint["upper_K2"]):
                if 0 <= value <= 1:
                    grid.update([value, np.nextafter(value, -np.inf), np.nextafter(value, np.inf)])
    grid = sorted(value for value in grid if 0 <= value <= 1)
    assert len(grid) == sensitivity["grid_points"]
    curves = []
    for method in methods:
        rows = []
        for threshold in grid:
            labels = []
            for job in range(12):
                endpoint = endpoints[10.0, job, method]
                labels.append("UNRESOLVED" if endpoint is None else
                              "STOP" if endpoint["upper_K2"] <= threshold else
                              "VIOLATING" if endpoint["lower_K2"] > threshold else "UNRESOLVED")
            counts = Counter(labels)
            rows.append(dict(threshold_K2=float(threshold), STOP=counts["STOP"],
                             definite=counts["STOP"] + counts["VIOLATING"]))
        primary = rows[grid.index(.25)]
        expected = next(row for row in sensitivity["primary_counts"] if row["method"] == method)
        assert primary["STOP"] == expected["STOP"] and primary["definite"] == expected["definite"]
        curves.append(dict(method=method, rows=rows))
    fig, axes = plt.subplots(1, 2, figsize=(7, 2.6), layout="constrained")
    colors = {"anchor": "#888888", "gradient": "#0072b2", "metric_pod": "#d55e00",
              "metric_greedy": "#009e73", "full": "#7a5195"}
    labels = {"anchor": "Anchor", "gradient": "Gradient", "metric_pod": "Metric POD",
              "metric_greedy": "Metric greedy", "full": "Full"}
    for curve in curves:
        method = curve["method"]
        for ax, key in zip(axes, ("definite", "STOP")):
            ax.step(grid, [row[key] for row in curve["rows"]], where="post", label=labels[method],
                    color=colors[method], ls="--" if method == "full" else "-")
    for ax, title in zip(axes, ("A  Definite decisions", "B  STOP decisions")):
        ax.set(xlim=(0, 1), ylim=(-.2, 12.5), xlabel=r"Training-objective tolerance ($\mathrm{K}^2$)",
               ylabel="Conditions / 12", title=title)
        ax.axvline(.25, color="black", ls=":", lw=.8)
    axes[1].legend(loc="lower right", frameon=False, ncol=2, fontsize=6.5)
    return save_figure(fig, "calibration_threshold_v83", output,
                       dict(sources=["dimension_and_decisions/calibration_endpoints.json",
                                     "dimension_and_decisions/calibration_sensitivity.json"],
                            horizon_seconds=10, primary_threshold_K2=.25, curves=curves))


def plot_zorro(root: Path, output: Path) -> dict:
    import matplotlib.pyplot as plt
    import numpy as np
    curves = read_json(root, "matched_external/anytime_curves.json")
    datasets = {"superconductivity": "Supercond.", "parkinsons": "Parkinsons",
                "wine_white": "Wine Quality", "yacht": "Yacht"}
    styles = (("adaptive_energy", "#257c8c", "Adaptive energy"),
              ("moment_centered", "#dc8a35", "Centered moment"),
              ("ZORRO_refined", "#726891", "ZORRO refined"))
    assert len(curves) == 12
    fig, axes = plt.subplots(2, 2, figsize=(8.5, 5.2))
    plotted = []
    for ax, (dataset, title) in zip(axes.flat, datasets.items()):
        for method, color, label in styles:
            rows = [row for row in curves if row["dataset"] == dataset and row["method"] == method]
            assert len(rows) == 1
            trace = rows[0]["trace"]
            assert trace and all(0 <= time <= 10 and np.isfinite(width) and width > 0 for time, width in trace)
            assert all(left[0] <= right[0] for left, right in zip(trace, trace[1:]))
            if trace[-1][0] < 10:
                trace = trace + [[10, trace[-1][1]]]
            ax.step([row[0] for row in trace], [row[1] for row in trace], where="post",
                    color=color, label=label, lw=1.2)
            plotted.append(dict(dataset=dataset, method=method, trace=trace))
        ax.set_title(title)
        ax.set_yscale("log")
        ax.set_xlim(0, 10)
        ax.grid(alpha=.15)
        ax.set_xlabel("Complete seconds")
        ax.set_ylabel("Interval width")
    axes[0, 0].legend(frameon=False, fontsize=8)
    fig.tight_layout()
    return save_figure(fig, "zorro_refinement_v91", output,
                       dict(sources=["matched_external/anytime_curves.json"], complete_cap_seconds=10,
                            width_units="normalized objective", curves=plotted))


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--results-dir", type=Path, default=Path(__file__).resolve().parent.parent / "results")
    parser.add_argument("--output-dir", type=Path, default=Path("paper_figures"))
    parser.add_argument("--cpu", type=int)
    parser.add_argument("--figures", nargs="+", choices=("structure", "public", "calibration", "zorro"),
                        default=["structure", "public", "calibration", "zorro"])
    args = parser.parse_args()
    cpu = pin_one_cpu(args.cpu)
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    plt.rcParams.update({"font.family": "sans-serif", "font.sans-serif": ["DejaVu Sans", "Arial"],
                         "font.size": 8, "axes.labelsize": 8, "axes.titlesize": 9,
                         "legend.fontsize": 7, "pdf.fonttype": 42, "ps.fonttype": 42,
                         "svg.fonttype": "none", "axes.spines.top": False, "axes.spines.right": False})
    builders = {"structure": plot_structure, "public": plot_public,
                "calibration": plot_calibration, "zorro": plot_zorro}
    reports = []
    for name in args.figures:
        # The two later figures retain the original 9-point base typography.
        with plt.rc_context({"font.size": 9 if name in ("public", "zorro") else 8}):
            reports.append(builders[name](args.results_dir, args.output_dir))
    print(json.dumps(dict(status="PASS", logical_cpu=cpu, numerical_threads=1,
                          raw_records_opened=False, experiment_solvers_run=False, figures=reports)))


if __name__ == "__main__":
    main()


==> anc/code/polynomial_majorant.py <==
"""Lifted exact polynomial residual majorant on a completion box."""
import itertools
import warnings
import numpy as np
from scipy.optimize import linprog,OptimizeWarning
from scipy.sparse import coo_matrix
from interval_arithmetic import I
from fast_interval import mm,matvec

def splits(key):
    out=set();n=len(key)
    for mask in range(1,2**n-1):
        a=tuple(key[i] for i in range(n) if mask>>i&1)
        b=tuple(key[i] for i in range(n) if not mask>>i&1)
        out.add(tuple(sorted((a,b))))
    return sorted(out)

def lift_bound(poly,n,moment_terms=None,psd_rounds=8):
    keys=set(k for k in poly if k)
    for j in range(n):keys.add((j,))
    for key in list(keys):
        for size in range(1,len(key)):
            keys.update(itertools.combinations(key,size))
    keys=sorted(keys,key=lambda x:(len(x),x));lookup={key:j for j,key in enumerate(keys)}
    objective=np.array([float(poly[k].hi) if k in poly else 0. for k in keys])
    rr=[];cc=[];vv=[];rhs=[];constraints=[];done=set()
    def add(terms,b):
        combined={}
        for j,v in terms:combined[j]=combined.get(j,0.)+v
        terms=tuple(sorted((j,v) for j,v in combined.items() if v))
        key=(terms,b)
        if key in done:return
        done.add(key);i=len(rhs);rhs.append(b);constraints.append(terms)
        for j,v in terms:rr.append(i);cc.append(j);vv.append(v)
    for key in keys:
        if len(key)==1:continue
        z=lookup[key]
        for first,second in splits(key):
            if first not in lookup or second not in lookup:continue
            a=lookup[first];b=lookup[second]
            add([(z,1.),(a,-1.)],0.)
            if a==b:
                for t in (0.,.25,.5,.75,1.):add([(a,2*t),(z,-1.)],t*t)
            else:
                add([(z,1.),(b,-1.)],0.)
                add([(a,1.),(b,1.),(z,-1.)],1.)
    cuts=[]
    for iteration in range(psd_rounds+1):
        A=coo_matrix((vv,(rr,cc)),shape=(len(rhs),len(keys))).tocsr()
        with warnings.catch_warnings():
            warnings.simplefilter('ignore',OptimizeWarning)
            ans=linprog(-objective,A_ub=A,b_ub=rhs,bounds=(0.,1.),method='highs',options={'threads':1})
        if not ans.success:raise RuntimeError(ans.message)
        if iteration==psd_rounds or not moment_terms:break
        Y=np.empty((len(moment_terms),len(moment_terms)))
        for i,first in enumerate(moment_terms):
            for j,second in enumerate(moment_terms):
                key=tuple(sorted(first+second));Y[i,j]=1. if not key else ans.x[lookup[key]]
        eigen,vectors=np.linalg.eigh(Y);bad=np.flatnonzero(eigen < -1e-5)
        if not len(bad):break
        for which in bad[:8]:
            v=np.round(vectors[:,which]*2**12)/2**12;terms=[];constant=0.
            for i,first in enumerate(moment_terms):
                for j in range(i,len(moment_terms)):
                    key=tuple(sorted(first+moment_terms[j]));co=-v[i]*v[j]*(1 if i==j else 2)
                    if not key:constant-=co
                    else:terms.append((lookup[key],co))
            add(terms,constant);cuts.append(v.tolist())
    dual=np.maximum(0.,-ans.ineqlin.marginals)
    l=objective.copy();h=objective.copy()
    for lam,terms in zip(dual,constraints):
        if lam==0:continue
        for col,v in terms:
            interval=I(l[col],h[col])-I(lam)*v;l[col]=interval.lo;h[col]=interval.hi
    correction=I(np.maximum(0.,h)).sum()
    value=(I(dual)*I(rhs)).sum()+correction+poly.get((),I(0.))
    return dict(upper=float(value.hi),solution=np.array([ans.x[lookup[(j,)]] for j in range(n)]),
                variables=len(keys),constraints=len(rhs),dual=dual.tolist(),monomials=[list(k) for k in keys],
                objective=objective.tolist(),constant_upper=float(poly.get((),I(0.)).hi),psd_cuts=cuts,moment_terms=[list(k) for k in (moment_terms or [])],
                residual_correction=float(correction.hi),solver_numeric_upper=-float(ans.fun)+float(poly.get((),I(0.)).hi))

def certificate(solver,lo,hi,x0,reference=None,build_only=False):
    a=solver.a;c=(lo+hi)/2
    x0=np.where(x0>=c,hi,lo);theta=solver.fit(x0) if reference is None else reference;solver.lower(x0,theta)
    active=[(int(i),int(j)) for i,j in solver.ids if lo[i,j]!=hi[i,j]]
    ir=np.array([i for i,j in active]);jc=np.array([j for i,j in active]);n=len(active)
    direction=I(np.where(x0[ir,jc]==lo[ir,jc],1.,-1.))
    delta=(I(hi[ir,jc])-I(lo[ir,jc]))*direction
    xx=x0[a.remaining];et=matvec(I(xx),I(theta))-I(a.yr)
    g0=matvec(I(a.t.T),matvec(solver.g,I(theta))-solver.r+matvec(I(xx.T),et)/a.n)
    coeff={():g0}
    xb=I(x0[ir]);err=matvec(xb,I(theta))-I(a.y[ir]);errb=matvec(xb,I(a.beta))-I(a.y[ir])
    linear=(mm(xb,I(a.t))*I(theta[jc,None])+err[:,None]*I(a.t[jc]))*delta[:,None]/a.n
    poly={}
    def add(key,value):poly[key]=poly.get(key,I(0.))+value
    q0=solver.beta_anchor-dot1(I(theta),matvec(solver.g,I(theta)))+2*dot1(solver.r,I(theta))
    q0=q0+((matvec(I(xx),I(a.beta))-I(a.yr)).square()-et.square()).sum()/a.n
    add((),q0)
    for j in range(n):
        coeff[(j,)]=linear[j]
        add((j,),2*(errb[j]*a.beta[jc[j]]-err[j]*theta[jc[j]])*delta[j]/a.n)
        for k in range(j,n):
            if ir[j]!=ir[k]:continue
            if j==k:
                coeff[(j,k)]=I(a.t[jc[j]])*theta[jc[j]]*delta[j].square()/a.n
                q=(I(a.beta[jc[j]]).square()-I(theta[jc[j]]).square())*delta[j].square()/a.n
            else:
                coeff[(j,k)]=(theta[jc[k]]*I(a.t[jc[j]])+theta[jc[j]]*I(a.t[jc[k]]))*delta[j]*delta[k]/a.n
                q=2*(I(a.beta[jc[j]])*a.beta[jc[k]]-I(theta[jc[j]])*theta[jc[k]])*delta[j]*delta[k]/a.n
            add((j,k),q)
    terms=list(coeff);C=I(np.array([coeff[k].lo for k in terms]),np.array([coeff[k].hi for k in terms]))
    gram=mm(C,I(C.lo.T,C.hi.T))/a.mu
    for j,first in enumerate(terms):
        for k in range(j,len(terms)):
            key=tuple(sorted(first+terms[k]));add(key,gram[j,k]*(1 if j==k else 2))
    if build_only:
        keys=set(k for k in poly if k)
        keys.update((j,) for j in range(n))
        for key in list(keys):
            for size in range(1,len(key)):keys.update(itertools.combinations(key,size))
        keys=sorted(keys,key=lambda k:(len(k),k))
        return dict(objective=[float(poly[k].hi) if k in poly else 0. for k in keys],
            coefficient_lower=[float(poly[k].lo) if k in poly else 0. for k in keys],
            monomials=[list(k) for k in keys],moment_terms=[list(k) for k in terms],
            constant_upper=float(poly[()].hi),constant_lower=float(poly[()].lo),
            theta=theta.tolist(),x0_uncertain=x0[ir,jc].tolist(),active_cells=[list(k) for k in active],
            T=a.t.tolist(),mu=a.mu,metric_rule=getattr(a,'residual_metric_rule',{'kind':'observed_rows'}))
    result=lift_bound(poly,n,moment_terms=terms)
    trial=x0.copy()
    for z,(i,j) in enumerate(active):trial[i,j]=np.clip(x0[i,j]+float(delta.lo[z]+delta.hi[z])/2*result['solution'][z],lo[i,j],hi[i,j])
    solver.lower(trial,solver.fit(trial))
    result.update(theta=theta.tolist(),x0_uncertain=x0[ir,jc].tolist())
    return result

def dot1(a,b):return (a*b).sum()


==> anc/code/prepare_public_data.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Extract each new public archive with one full extraction comparison.'
from pathlib import Path
import zipfile, json
BASE = DATA_CORE
receipts = []
for name in ('concrete', 'superconductivity'):
    out = BASE / name
    if out.exists():
        raise FileExistsError(out)
    out.mkdir()
    with zipfile.ZipFile(BASE / (name + '.zip')) as z:
        names = z.namelist()
        for member in names:
            destination = (out / member).resolve()
            assert destination.is_relative_to(out.resolve())
        z.extractall(out)
        comparisons = []
        for member in names:
            if member.endswith('/'):
                continue
            data = z.read(member)
            assert (out / member).read_bytes() == data
            comparisons.append({'name': member, 'bytes': len(data), 'same': True})
    receipts.append({'dataset': name, 'complete_extraction_check_once': True, 'files': comparisons})
(BASE / 'data_receipt.json').write_text(json.dumps({'status': 'PASS', 'archives': receipts}, indent=2), encoding='utf-8')
print(json.dumps({'status': 'PASS', 'datasets': receipts}))


==> anc/code/profile_offline_v32.json <==
{"status":"PASS","exact_original_schur_identities":36,"original_table_bound_checks":36,"invalid_metric_rejections":3,"raw_records_opened":false}

==> anc/code/profile_outer_v31.py <==
"""Complete retained-parameter coverage after profiling observed columns."""
import os
for k in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[k]='1'
from pathlib import Path
from fractions import Fraction as F
import json,sys,time,argparse,traceback,itertools,copy,math
B=Path(__file__).resolve().parent;sys.path.insert(0,str(B/'source/code'))
import numpy as np,psutil
from observed_anchor import float_up,float_down,sqrt_up
from profile_query_v31 import prepare
from compressed_edge_arrow_v27 import solve,prepare_compressed
from audit_compressed_arrow_v27 import verify


def run(source,out,cap=1800,maxnodes=1023):
    start=time.monotonic();raw=json.loads((source/'input.json').read_text());prior=json.loads((source/'exact_audit.json').read_text())
    assert prior['status']=='EXACT_AUDIT_PASS' and raw['problem'].get('profile_columns') is None
    original=raw['original'];lo=np.array(original['lo']);hi=np.array(original['hi']);n,p=lo.shape;J=np.flatnonzero(np.any(lo!=hi,axis=0));assert len(J)<=3
    beta=np.array(original['beta']);lam=F(original['lambda_value']);lower=F(raw['result']['lower']);U0=F(prior['exact_upper']);target=F(raw['result']['target'])
    data=prepare(raw,beta[J]);rows,*_=prepare_compressed(data);data['fixed_gscale']=rows[0]['gscale'];(out/'input.json').write_text(json.dumps(data))
    radius=F(math.ceil(sqrt_up(U0/lam)*2**24),2**24);assert radius*radius*lam>=U0
    rootlo=[float_down(F(beta[j])-radius) for j in J];roothi=[float_up(F(beta[j])+radius) for j in J]
    curvature=[lam+sum((max(F(lo[i,j])**2,F(hi[i,j])**2) for i in range(n)),F(0))/n for j in J]
    queries={};query_records=[];nodes={};leaves=[];history=[];errors=[]
    (out/'protocol.json').write_text(json.dumps(dict(source=str(source),initial_exact_upper=str(U0),lower=str(lower),target=str(target),radius=str(radius),
        rootlo=rootlo,roothi=roothi,curvature=list(map(str,curvature)),profile_columns=J.tolist(),cap=cap,maxnodes=maxnodes,
        query='small arrow dual, exact polynomial and central Schur checks',split='curvature-weighted widest coordinate',cost='Profile stage only; inherited input and full-domain certificate are separate'),indent=2))
    def query(t):
        key=tuple(t)
        if key in queries:return queries[key]
        current=copy.deepcopy(data);theta=np.zeros(p);theta[J]=t;current['problem']['theta']=theta.tolist()
        ans=solve(current,seconds=30,lower=float(lower),max_iterations=10)
        checked=verify(current,ans,check_input=not queries);value=F(checked['exact_upper']);idx=len(queries)
        (out/f'query_{idx:04d}.json').write_text(json.dumps(dict(t=list(t),proposal=ans,audit=checked)))
        queries[key]=value;query_records.append(dict(id=idx,t=list(t),exact_upper=str(value),seconds=time.monotonic()-start))
        return value
    def bound(l,u,limit):
        points=list(itertools.product(*zip(l,u)));best=max(query(t) for t in points)
        correction=sum((h*(F(b)-F(a))**2/4 for h,a,b in zip(curvature,l,u)),F(0))
        return min(limit,best+correction)
    def save(status):
        upper=max((F(nodes[i]['upper']) for i in leaves),default=U0);elapsed=time.monotonic()-start
        report=dict(status=status,lower=float(lower),upper=float_up(upper),gap=float_up(upper-lower),target=float(target),target_met=upper-lower<=target,
            profile_seconds=elapsed,cap_seconds=cap,query_count=len(queries),nodes=list(nodes.values()),active_leaves=leaves,history=history,queries=query_records,errors=errors)
        (out/'result.json').write_text(json.dumps(report,indent=2));return report
    try:
        value=bound(rootlo,roothi,U0);nodes[0]=dict(id=0,parent=None,lo=rootlo,hi=roothi,upper=str(value),seconds=time.monotonic()-start);leaves=[0];save('RUNNING')
        while max(F(nodes[i]['upper']) for i in leaves)-lower>target and time.monotonic()-start<cap and len(nodes)+2<=maxnodes:
            parent=max(leaves,key=lambda i:F(nodes[i]['upper']));node=nodes[parent]
            axis=max(range(len(J)),key=lambda j:curvature[j]*(F(node['hi'][j])-F(node['lo'][j]))**2);cut=(node['lo'][axis]+node['hi'][axis])/2
            assert node['lo'][axis]<cut<node['hi'][axis];children=[]
            for side in (0,1):
                if time.monotonic()-start>=cap:break
                l=node['lo'].copy();u=node['hi'].copy()
                if side==0:u[axis]=cut
                else:l[axis]=cut
                value=bound(l,u,F(node['upper']));idx=len(nodes);nodes[idx]=dict(id=idx,parent=parent,lo=l,hi=u,upper=str(value),seconds=time.monotonic()-start);children.append(idx)
            if len(children)!=2:break
            node.update(children=children,split=dict(axis=axis,cut=cut));leaves.remove(parent);leaves.extend(children)
            upper=max(F(nodes[i]['upper']) for i in leaves);item=dict(nodes=len(nodes),queries=len(queries),gap=float_up(upper-lower),seconds=time.monotonic()-start)
            history.append(item);save('RUNNING');print(json.dumps(item),flush=True)
    except Exception as exc:errors.append(dict(error=str(exc),traceback=traceback.format_exc()))
    return save('VERIFIED_COMPLETE_COVER' if not errors else 'VALID_PARENT_AFTER_ERROR')


if __name__=='__main__':
    ap=argparse.ArgumentParser();ap.add_argument('--source',required=True);ap.add_argument('--output',required=True);ap.add_argument('--cpu',type=int,required=True);ap.add_argument('--cap',type=float,default=1800);a=ap.parse_args();psutil.Process().cpu_affinity([a.cpu]);out=Path(a.output);out.mkdir(parents=True,exist_ok=False)
    result=run(Path(a.source),out,a.cap);print(json.dumps({k:v for k,v in result.items() if k not in ('nodes','queries','history')}),flush=True)


==> anc/code/profile_query_v31.py <==
"""Profile fully observed columns; certify a fixed retained comparator query."""
import os
for key in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[key]='1'
from pathlib import Path
from fractions import Fraction as F
from math import lcm
import sys,json,copy,time,argparse,traceback
B=Path(__file__).resolve().parent;sys.path.insert(0,str(B/'source/code'))
import numpy as np,psutil
from observed_anchor import float_down
from audit_sdp_exact import denominator,int_array,dot
from compressed_edge_arrow_v27 import solve
from audit_compressed_arrow_v27 import verify


def exact_metric(original,T):
    lo=np.array(original['lo']);hi=np.array(original['hi']);n,p=lo.shape;J=np.flatnonzero(np.any(lo!=hi,axis=0));K=np.setdiff1d(np.arange(p),J)
    X=lo[:,K];dx=denominator(X.flat);Xi=int_array(X,dx);den=n*dx*dx;Gi=Xi.T@Xi;lam=F(original['lambda_value'])
    assert (lam*den).denominator==1
    for i in range(len(K)):Gi[i,i]+=int(lam*den)
    T=np.asarray(T);assert T.shape==(p,len(K)) and np.all(T[J]==0)
    dt=denominator(T.flat);Ti=int_array(T[K],dt);metric=Ti.T@Gi@Ti;md=den*dt*dt
    mu=min(F(int(metric[i,i]-sum(abs(metric[i,j]) for j in range(len(K)) if j!=i)),md) for i in range(len(K)))
    return mu,J,K


def prepare(data,t=None):
    new=copy.deepcopy(data);o=new['original'];lo=np.array(o['lo']);hi=np.array(o['hi']);n,p=lo.shape
    J=np.flatnonzero(np.any(lo!=hi,axis=0));K=np.setdiff1d(np.arange(p),J);assert 0<len(J)<p
    X=lo[:,K];A=X.T@X/n+o['lambda_value']*np.eye(len(K));T=np.zeros((p,len(K)))
    T[K]=np.round(np.linalg.inv(np.linalg.cholesky(A)).T*2**30)/2**30
    mu,_,_=exact_metric(o,T);assert mu>0
    theta=np.zeros(p);theta[J]=np.array(new['witness']['theta'])[J] if t is None else np.array(t)
    new['problem'].update(T=T.tolist(),mu=float_down(mu),theta=theta.tolist(),profile_columns=J.tolist())
    new['problem'].pop('uniform_curvature_rule',None);new.pop('fixed_gscale',None);new['partition_theta']=theta.tolist()
    return new


def audit_input(data):
    o=data['original'];s=data['problem'];lo=np.array(o['lo']);hi=np.array(o['hi']);n,p=lo.shape
    assert np.all(np.isfinite(lo)) and np.all(lo<=hi);mu,J,K=exact_metric(o,s['T'])
    assert J.tolist()==s['profile_columns'] and 0<F(s['mu'])<=mu and np.all(np.array(s['theta'])[K]==0)
    assert set(map(tuple,s['active_cells']))==set(map(tuple,np.argwhere(lo!=hi)))
    x=np.array(data['witness']['x']);beta=list(map(F,o['beta']));theta=list(map(F,data['witness']['theta']));y=list(map(F,o['y']))
    assert x.shape==lo.shape and np.all(x>=lo) and np.all(x<=hi)
    value=F(o['lambda_value'])*sum((b*b-t*t for b,t in zip(beta,theta)),F(0))
    for xx,yy in zip(x,y):value+=((dot(list(map(F,xx)),beta)-yy)**2-(dot(list(map(F,xx)),theta)-yy)**2)/n
    assert F(data['result']['lower'])<=value
    return dict(status='PASS',original_witness=True,profile_columns=J.tolist(),eliminated_columns=len(K),exact_known_column_metric=True,
                scope='Fixed retained-comparator upper query; outer parameter coverage is required for a global regret bound')


if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('--source',required=True);p.add_argument('--output',required=True);p.add_argument('--cpu',type=int,required=True);a=p.parse_args();psutil.Process().cpu_affinity([a.cpu]);source=Path(a.source);out=Path(a.output);out.mkdir(parents=True,exist_ok=False);start=time.monotonic()
    try:
        data=prepare(json.loads((source/'input.json').read_text()));(out/'input.json').write_text(json.dumps(data))
        def emit(best,item):
            (out/'proposal.json').write_text(json.dumps(best));print(json.dumps(item),flush=True)
        ans=solve(data,seconds=120,lower=data['result']['lower'],max_iterations=15,emit=emit)
        checked=verify(data,ans);(out/'exact_audit.json').write_text(json.dumps(checked,indent=2))
        result=dict(status='EXACT_PROFILE_QUERY',upper=checked['upper'],gap_to_global_lower=checked['gap'],seconds=time.monotonic()-start,
                    retained_parameters=len(data['problem']['profile_columns']),scope='One query, not a global certificate')
        (out/'summary.json').write_text(json.dumps(result,indent=2));print(json.dumps(result),flush=True)
    except Exception as exc:(out/'error.json').write_text(json.dumps(dict(error=str(exc),traceback=traceback.format_exc()),indent=2));raise


==> anc/code/project_paths.py <==
from pathlib import Path
import os
MODULE_DIR = Path(__file__).resolve().parent
DATA_CORE = Path(os.environ.get('REGRET_CORE_DATA', MODULE_DIR / 'data'))
DATA_EXTRA = Path(os.environ.get('REGRET_EXTRA_DATA', MODULE_DIR / 'data'))


==> anc/code/protocol.md <==
# v75 focused strengthening protocol

2026-10-28, Asia/Shanghai. Preserve v74. The user's approved scope is two enhancements: explain task-relevant certification dimension under high-rank/many-column uncertainty, and evaluate meaningful three-way acquisition/model-update decisions. No new many-dataset sweep or new model class.

## Theory and mechanism

Prove an original-row residual-energy statement and an explicit positive-leakage interval-box ridge family. Verify all assumptions, the midpoint-trained candidate, full data rank, nonzero uncertainty in every column, actual regret sensitivity, the low-dimensional error, and a covariance/PCA separation. A zero-leakage control is supplemented by positive leakage so the result includes genuine effects in every uncertain column. Independent algebra/proof review accompanies implementation.

Fixed mechanism series: m=16,64,256 nuisance columns; p=m+1, n=2m; alpha=0,1/64,1/32,1/16. Signal rows u_i e0 with u_i in[3/4,5/4], y=2; nuisance rows alpha e0+t_j e_j with t_j in[sqrt(m),2sqrt(m)], y=alpha; weights1/(2m),lambda1/2. Every uncertain feature interval is independent. Gradient proposals use the existing rule and scalar ridge-anchor transformation. Compare rank-one generic v74 moment-tail and rank-one new residual-energy certification at a1e-6 absolute target,10second search cap. Analytic original optima and covariance lower bounds are independently checked. All twelve conditions retained. These are controlled mechanism constructions, distinct from real data.

## Decision study

Freeze a separate design before computing new certificate outcomes. Use one new1024-record Superconductivity subset excluding BOTH earlier1024-record development and1024-record confirmation sets. Five new paired mask seeds, concentrated2/dispersed8 columns, width1/8,128cells,2cells/uncertain row. Express output in Kelvin through a fixed scale and set tolerances from explicit unit-based policy budgets, with one primary and a fixed secondary grid. Never select a threshold from observed certificate brackets. Include a shared coarse bound as a decision comparator, reduced/full/input search, setup and selection costs, own evidence and time-to-decision. L>tau means a violating completion exists for the fixed candidate; policy may then require more information or model revision. Details will be saved in decision_design.md before runs.

## Execution and delivery

Single-threaded numerical libraries and logical CPU4 for timed queues, leaving CPUs0-3 free. Queue errors are recorded and remaining cases continue. Individual queues expected below15minutes; longer jobs use the user's15minute/90percent/completion checks. Each transfer/export receives one complete comparison. No raw survey uploads. Update manuscript as v75, compile, inspect and export a new author-review package; retain all previous deliveries.


==> anc/code/public_energy_rank3_run.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Rank-three physical-span energy diagnostic from exact row intervals.'
import os
for k in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[k] = '1'
import sys, time, json, itertools, traceback, csv
from pathlib import Path
from fractions import Fraction as F
B = Path(__file__).resolve().parent
ROOT = B.parent
sys.dont_write_bytecode = True
from public_energy_run import product_range, confirmation_problem, ObservedAnchor, basis_proposal, dot, maxabs, sqrt_upper, np, psutil

def determinant(a):
    if len(a) == 1:
        return a[0][0]
    return sum(((-1) ** j * a[0][j] * determinant([r[:j] + r[j + 1:] for r in a[1:]]) for j in range(len(a))), F(0))

def psd(a):
    return all((determinant([[a[i][j] for j in ids] for i in ids]) >= 0 for size in range(1, len(a) + 1) for ids in itertools.combinations(range(len(a)), size)))

def inverse(a):
    n = len(a)
    z = [r.copy() + [F(i == j) for j in range(n)] for i, r in enumerate(a)]
    for j in range(n):
        pivot = next((i for i in range(j, n) if z[i][j]))
        z[j], z[pivot] = (z[pivot], z[j])
        v = z[j][j]
        z[j] = [t / v for t in z[j]]
        for i in range(n):
            if i != j:
                v = z[i][j]
                z[i] = [t - v * u for t, u in zip(z[i], z[j])]
    return [r[n:] for r in z]

def qform(z, h):
    return sum((z[i] * h[i][j] * z[j] for i in range(len(z)) for j in range(len(z))), F(0))

def derive(a, R):
    n, p = (a.n, a.p)
    k = R.shape[1]
    beta = [F(v) for v in a.beta]
    lam = F(a.lam)
    u = [[dot([F(v) for v in row], [F(v) for v in R[:, j]]) for j in range(k)] for row in a.t]
    cols = list(map(list, zip(*u)))
    H = [[dot(x, y) for y in cols] for x in cols]
    assert psd(H) and determinant(H) > 0
    Hi = inverse(H)
    assert all((sum((H[i][z] * Hi[z][j] for z in range(k))) == int(i == j) for i in range(k) for j in range(k)))
    rows = []
    for low, high, yy in zip(a.lo, a.hi, a.y):
        lo = [F(v) for v in low]
        hi = [F(v) for v in high]
        c = [(x + y) / 2 for x, y in zip(lo, hi)]
        w = [(y - x) / 2 for x, y in zip(lo, hi)]
        js = [j for j, v in enumerate(w) if v]
        assert len(js) <= 2
        ec = dot(c, beta) - F(yy)
        eg = [w[j] * beta[j] for j in js]
        er = (ec - sum(map(abs, eg)), ec + sum(map(abs, eg)))
        pc = [dot(c, col) for col in cols]
        pg = [[w[j] * col[j] for j in js] for col in cols]
        pr = []
        dn = []
        c2 = dot(c, c)
        for signs in itertools.product((-1, 1), repeat=len(js)):
            z = [pc[l] + sum((pg[l][t] * signs[t] for t in range(len(js)))) for l in range(k)]
            projection = qform(z, Hi)
            norm = c2 + sum((2 * signs[t] * w[j] * c[j] + w[j] ** 2 for t, j in enumerate(js)))
            pr.append(projection)
            dn.append(norm - projection)
        assert min(dn) >= 0 and min(pr) >= 0
        rows.append(dict(score=maxabs(er), residual_squared=maxabs(er) ** 2, retained_squared=max(pr), discarded_squared=max(dn), granges=[product_range(pc[l], pg[l], ec, eg) for l in range(k)], fixed=not js, coordinates=pc))
    threshold = max((r['score'] for r in rows)) / 2
    sig = [r for r in rows if r['score'] >= threshold]
    nui = [r for r in rows if r['score'] < threshold]
    norm = lambda rs, key: sum((r[key] / n for r in rs), F(0))
    a2 = norm(nui, 'retained_squared')
    sigma2 = norm(sig, 'retained_squared')
    eps2 = norm(nui, 'residual_squared')
    E2 = norm(sig, 'residual_squared')
    b2 = norm(sig, 'discarded_squared')
    zb = [dot(beta, col) for col in cols]
    d2 = dot(beta, beta) - qform(zb, Hi)
    assert d2 >= 0
    fixed = [r for r in sig if r['fixed']]
    S = [[sum((r['coordinates'][i] * r['coordinates'][j] / n for r in fixed), F(0)) for j in range(k)] for i in range(k)]
    lower = F(0)
    upper = sum((Hi[i][j] * S[j][i] for i in range(k) for j in range(k)))
    assert upper >= 0 and psd(S)
    for _ in range(40):
        mid = (lower + upper) / 2
        if psd([[S[i][j] - mid * H[i][j] for j in range(k)] for i in range(k)]):
            lower = mid
        else:
            upper = mid
    assert psd([[S[i][j] - lower * H[i][j] for j in range(k)] for i in range(k)])
    kappa = lam + lower
    intervals = [(lam * zb[j] + sum((r['granges'][j][0] / n for r in sig), F(0)), lam * zb[j] + sum((r['granges'][j][1] / n for r in sig), F(0))) for j in range(k)]
    G2 = max((qform(list(z), Hi) for z in itertools.product(*intervals)))
    au, eps, sigma, E, b, d, G = [sqrt_upper(v) for v in (a2, eps2, sigma2, E2, b2, d2, G2)]
    sl = sqrt_upper(lam)
    omega = sqrt_upper(b * b / (lam + b * b))
    kb = lam * (kappa + b * b) / (lam + b * b)
    radius = (G + au * eps + omega * (au * E + sigma * eps) / 2 + omega ** 2 * sigma * E + (au * sl + sigma * b) * d) / kb
    terms = dict(residual=eps, retained_coupling=au * radius, signal_leakage=omega * (E + sigma * radius), candidate_leakage=sl * d)
    eta = sum(terms.values()) ** 2
    return dict(signal_rows=len(sig), nuisance_rows=len(nui), fixed_signal_rows=len(fixed), strict_energy_applicable=b2 == 0 and d2 == 0, strict_support=b2 == 0, candidate_in_span=d2 == 0, tail=float(eta), components={key: float(v) for key, v in terms.items()}, dominant_component=max(terms, key=terms.get), curvature_ratio=float(kb / kappa), tail_target_met=eta <= F(1, 400000), fractions={key: str(v) for key, v in dict(a2=a2, epsilon2=eps2, sigma2=sigma2, E2=E2, b2=b2, d2=d2, G2=G2, kappa=kappa, kappa_b=kb, radius=radius, eta=eta, fixed_signal_curvature=lower).items()}, gram=[[str(v) for v in row] for row in H], retained_curvature_proof='all principal minors of S_fixed-c*H nonnegative, exact40-step bisection')

def main():
    psutil.Process().cpu_affinity([8])
    out = B / 'public_energy_rank3_results.json'
    assert not out.exists()
    rows = []
    saved = json.loads((MODULE_DIR / 'metric_results.json').read_text())['results']
    started = time.monotonic()
    for name in ('diabetes', 'concrete', 'superconductivity'):
        for spread in ('concentrated', 'dispersed'):
            rec = dict(dataset=name, spread=spread, seed=78011, rank=3)
            try:
                t = time.monotonic()
                args, meta = confirmation_problem(name, spread, 78011)
                input_s = time.monotonic() - t
                t = time.monotonic()
                a = ObservedAnchor(*args, anchor='observed', preconditioner='midpoint')
                anchor_s = time.monotonic() - t
                t = time.monotonic()
                R = basis_proposal(a, 'gradient')[:, :3]
                basis_s = time.monotonic() - t
                t = time.monotonic()
                bound = derive(a, R)
                energy_s = time.monotonic() - t
                match = next((r for r in saved if r['dataset'] == name and r['spread'] == spread and (r['seed'] == 78011) and (r['method'] == 'gradient')))
                rec.update(status='PASS', n=a.n, p=a.p, energy=bound, moment_rank3_tail=match['tail'], input_seconds=input_s, anchor_seconds=anchor_s, basis_seconds=basis_s, energy_constants_seconds=energy_s, total_seconds=input_s + anchor_s + basis_s + energy_s)
            except Exception as error:
                rec.update(status='ERROR', error=str(error), traceback=traceback.format_exc())
            rows.append(rec)
            out.write_text(json.dumps(dict(status='RUNNING', results=rows), indent=2))
            print(name, spread, rec['status'], rec.get('energy', {}).get('tail'), flush=True)
    out.write_text(json.dumps(dict(status='PASS' if all((r['status'] == 'PASS' for r in rows)) else 'COMPLETED_WITH_ERRORS', results=rows, seconds=time.monotonic() - started, search_performed=False), indent=2))
    flat = [dict(dataset=r['dataset'], spread=r['spread'], rank=3, strict_energy_applicable=r['energy']['strict_energy_applicable'], leakage_energy_tail=r['energy']['tail'], moment_rank3_tail=r['moment_rank3_tail'], dominant_component=r['energy']['dominant_component'], curvature_ratio=r['energy']['curvature_ratio'], energy_constants_seconds=r['energy_constants_seconds'], total_seconds=r['total_seconds']) for r in rows if r['status'] == 'PASS']
    with (B / 'public_energy_rank3_summary.csv').open('w', newline='') as f:
        w = csv.DictWriter(f, fieldnames=list(flat[0]))
        w.writeheader()
        w.writerows(flat)
if __name__ == '__main__':
    main()


==> anc/code/public_energy_run.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Exact original-row rank-one energy diagnostics on six fixed public tables.'
import os
for k in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[k] = '1'
import sys, time, json, traceback, itertools, csv
from pathlib import Path
from fractions import Fraction as F
from unittest.mock import patch
B = Path(__file__).resolve().parent
ROOT = B.parent
sys.dont_write_bytecode = True
import numpy as np, psutil
from auto_energy import dot, maxabs, minabs, sqrt_upper
from greedy_run import confirmation_problem
from observed_anchor import ObservedAnchor
import moment_tail
from moment_tail import MomentSearch, basis_proposal

def product_range(a, u, b, v):
    k = len(u)
    if not k:
        return (a * b, a * b)
    assert k <= 2
    values = []
    for free in range(k):
        others = [j for j in range(k) if j != free]
        for signs in itertools.product((-1, 1), repeat=len(others)):
            aa = a + sum((u[j] * t for j, t in zip(others, signs)))
            bb = b + sum((v[j] * t for j, t in zip(others, signs)))
            A = u[free] * v[free]
            C = aa * bb
            D = aa * v[free] + bb * u[free]
            values.extend([A - D + C, A + D + C])
            if A and -1 < -D / (2 * A) < 1:
                values.append(C - D * D / (4 * A))
    return (min(values), max(values))

def derive(a, R):
    n, p = (a.n, a.p)
    beta = [F(v) for v in a.beta]
    lam = F(a.lam)
    r = [dot([F(v) for v in row], [F(v) for v in R[:, 0]]) for row in a.t]
    h = dot(r, r)
    rows = []
    assert h > 0
    for l, u, yy in zip(a.lo, a.hi, a.y):
        lo = [F(x) for x in l]
        hi = [F(x) for x in u]
        c = [(x + y) / 2 for x, y in zip(lo, hi)]
        w = [(y - x) / 2 for x, y in zip(lo, hi)]
        js = [j for j, v in enumerate(w) if v]
        assert len(js) <= 2
        ec = dot(c, beta) - F(yy)
        pc = dot(c, r)
        eg = [w[j] * beta[j] for j in js]
        pg = [w[j] * r[j] for j in js]
        er = (ec - sum(map(abs, eg)), ec + sum(map(abs, eg)))
        pr = (pc - sum(map(abs, pg)), pc + sum(map(abs, pg)))
        c2 = dot(c, c)
        dn = []
        for signs in itertools.product((-1, 1), repeat=len(js)):
            norm = c2 + sum((2 * t * w[j] * c[j] + w[j] * w[j] for j, t in zip(js, signs)))
            proj = pc + sum((t * w[j] * r[j] for j, t in zip(js, signs)))
            dn.append(norm - proj * proj / h)
        assert min(dn) >= 0
        rows.append(dict(score=maxabs(er), er=er, pr=pr, d2=max(dn), grange=product_range(pc, pg, ec, eg)))
    threshold = max((x['score'] for x in rows)) / 2
    signal = [x for x in rows if x['score'] >= threshold]
    nuisance = [x for x in rows if x['score'] < threshold]
    retained = lambda rs: sum((maxabs(x['pr']) ** 2 / (n * h) for x in rs), F(0))
    residual = lambda rs: sum((maxabs(x['er']) ** 2 / n for x in rs), F(0))
    a2 = retained(nuisance)
    sigma2 = retained(signal)
    eps2 = residual(nuisance)
    E2 = residual(signal)
    b2 = sum((x['d2'] / n for x in signal), F(0))
    d2 = dot(beta, beta) - dot(beta, r) ** 2 / h
    kappa = lam + sum((minabs(x['pr']) ** 2 / (n * h) for x in signal), F(0))
    gl = lam * dot(beta, r) + sum((x['grange'][0] / n for x in signal), F(0))
    gu = lam * dot(beta, r) + sum((x['grange'][1] / n for x in signal), F(0))
    G2 = max(abs(gl), abs(gu)) ** 2 / h
    au, eps, sigma, E, b, d, G = [sqrt_upper(x) for x in (a2, eps2, sigma2, E2, b2, d2, G2)]
    sl = sqrt_upper(lam)
    omega = sqrt_upper(b * b / (lam + b * b))
    kb = lam * (kappa + b * b) / (lam + b * b)
    radius = (G + au * eps + omega * (au * E + sigma * eps) / 2 + omega ** 2 * sigma * E + (au * sl + sigma * b) * d) / kb
    terms = dict(residual=eps, retained_coupling=au * radius, signal_leakage=omega * (E + sigma * radius), candidate_leakage=sl * d)
    eta = sum(terms.values()) ** 2
    return dict(signal_rows=len(signal), nuisance_rows=len(nuisance), threshold=str(threshold), strict_support=b2 == 0, candidate_in_span=d2 == 0, strict_energy_applicable=b2 == 0 and d2 == 0, fractions={k: str(v) for k, v in dict(h=h, a2=a2, sigma2=sigma2, epsilon2=eps2, E2=E2, b2=b2, d2=d2, G2=G2, kappa=kappa, kappa_b=kb, radius=radius, eta=eta).items()}, components={k: float(v) for k, v in terms.items()}, dominant_component=max(terms, key=terms.get), tail=float(eta), curvature_ratio=float(kb / kappa), tail_target_met=eta <= F(1, 400000))

def main():
    psutil.Process().cpu_affinity([8])
    out = B / 'public_energy_results.json'
    assert not out.exists()
    records = []
    saved = json.loads((MODULE_DIR / 'metric_results.json').read_text())['results']
    start = time.monotonic()
    for name in ('diabetes', 'concrete', 'superconductivity'):
        for spread in ('concentrated', 'dispersed'):
            rec = dict(dataset=name, spread=spread, seed=78011, rank=1)
            try:
                tick = time.monotonic()
                args, meta = confirmation_problem(name, spread, 78011)
                input_s = time.monotonic() - tick
                tick = time.monotonic()
                a = ObservedAnchor(*args, anchor='observed', preconditioner='midpoint')
                anchor_s = time.monotonic() - tick
                tick = time.monotonic()
                R = basis_proposal(a, 'gradient')[:, :1]
                basis_s = time.monotonic() - tick
                tick = time.monotonic()
                bound = derive(a, R)
                energy_s = time.monotonic() - tick
                tick = time.monotonic()
                with patch.object(moment_tail, 'basis_proposal', return_value=R):
                    m = MomentSearch(a, 1, kind='gradient')
                moment_s = time.monotonic() - tick
                rank3 = next((r for r in saved if r['dataset'] == name and r['spread'] == spread and (r['seed'] == 78011) and (r['method'] == 'gradient')))
                rec.update(status='PASS', n=a.n, p=a.p, energy=bound, moment_rank1_tail=float(m.qtail), moment_rank3_tail=rank3['tail'], input_seconds=input_s, anchor_seconds=anchor_s, basis_seconds=basis_s, energy_constants_seconds=energy_s, moment_setup_seconds=moment_s, total_seconds=input_s + anchor_s + basis_s + energy_s + moment_s)
            except Exception as error:
                rec.update(status='ERROR', error=str(error), traceback=traceback.format_exc())
            records.append(rec)
            out.write_text(json.dumps(dict(status='RUNNING', results=records), indent=2))
            print(name, spread, rec['status'], rec.get('energy', {}).get('tail'), flush=True)
    payload = dict(status='PASS' if all((r['status'] == 'PASS' for r in records)) else 'COMPLETED_WITH_ERRORS', results=records, seconds=time.monotonic() - start, search_performed=False)
    out.write_text(json.dumps(payload, indent=2))
    rows = []
    for r in records:
        if r['status'] == 'PASS':
            rows.append(dict(dataset=r['dataset'], spread=r['spread'], n=r['n'], p=r['p'], strict_energy_applicable=r['energy']['strict_energy_applicable'], leakage_energy_tail=r['energy']['tail'], moment_rank1_tail=r['moment_rank1_tail'], moment_rank3_tail=r['moment_rank3_tail'], dominant_component=r['energy']['dominant_component'], curvature_ratio=r['energy']['curvature_ratio'], energy_constants_seconds=r['energy_constants_seconds'], total_seconds=r['total_seconds']))
    with (B / 'public_energy_summary.csv').open('w', newline='') as f:
        w = csv.DictWriter(f, fieldnames=list(rows[0]))
        w.writeheader()
        w.writerows(rows)
if __name__ == '__main__':
    main()


==> anc/code/public_problems.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Fixed public full-feature designs; no data-dependent method selection.'
from pathlib import Path
import numpy as np
from sklearn.datasets import load_diabetes
BASE = Path(__file__).resolve().parent

def dataset(name, subset_seed=74001):
    if name == 'diabetes':
        o = load_diabetes()
        xx = o.data
        yy = o.target
        pool = [0, 2, 3, 4, 5, 6, 7, 8, 9]
        names = o.feature_names
    elif name == 'concrete':
        import pandas as pd
        tab = pd.read_excel(DATA_CORE / 'concrete/Concrete_Data.xls')
        xx = tab.iloc[:, :-1].to_numpy(float)
        yy = tab.iloc[:, -1].to_numpy(float)
        pool = list(range(xx.shape[1]))
        names = list(tab.columns[:-1])
    elif name == 'superconductivity':
        import pandas as pd
        tab = pd.read_csv(DATA_CORE / 'superconductivity/train.csv')
        development = np.sort(np.random.default_rng(74001).choice(len(tab), 1024, replace=False))
        if subset_seed == 74001:
            rows = development
        else:
            remaining = np.setdiff1d(np.arange(len(tab)), development)
            rows = np.sort(np.random.default_rng(subset_seed).choice(remaining, 1024, replace=False))
        xx = tab.iloc[rows, :-1].to_numpy(float)
        yy = tab.iloc[rows, -1].to_numpy(float)
        pool = list(range(xx.shape[1]))
        names = list(tab.columns[:-1])
    else:
        raise ValueError(name)
    span = np.ptp(xx, axis=0)
    span = np.where(span > 0, span, 1.0)
    x = np.round((xx - xx.mean(0)) / span * 1024) / 1024
    y = np.round((yy - yy.min()) / np.ptp(yy) * 1024) / 1024
    return (np.column_stack([np.ones(len(x)), x]), y, [j + 1 for j in pool], ['intercept'] + list(names))

def problem(name='diabetes', cells=128, width=1 / 8, seed=74011, spread='concentrated', per_row=2, subset_seed=74001):
    x, y, pool, names = dataset(name, subset_seed)
    if name == 'diabetes':
        concentrated = [3, 4]
    else:
        concentrated = pool[:2]
    columns = concentrated if spread == 'concentrated' else pool[:min(8, len(pool))]
    lo = x.copy()
    hi = x.copy()
    rows = np.random.default_rng(seed).permutation(len(x))[:cells // per_row]
    for k, i in enumerate(rows):
        chosen = [columns[(per_row * k + j) % len(columns)] for j in range(per_row)]
        for j in chosen:
            left = -1 + np.floor((x[i, j] + 1) / width) * width
            lo[i, j] = left
            hi[i, j] = left + width
    c = (lo + hi) / 2
    lam = 1 / 32
    beta = np.linalg.solve(c.T @ c / len(x) + lam * np.eye(x.shape[1]), c.T @ y / len(x))
    meta = {'dataset': name, 'n': len(x), 'features': x.shape[1], 'uncertain_cells': int(np.sum(lo != hi)), 'uncertain_columns': len(columns), 'uncertain_rows': len(rows), 'per_row': per_row, 'width': width, 'seed': seed, 'spread': spread, 'lambda': lam, 'features_names': names, 'subset_seed': subset_seed if name == 'superconductivity' else None}
    return ((lo, hi, y, beta, lam), meta)


==> anc/code/quadratic_majorant.py <==
"""Verified LP upper bounds for quadratic polynomials on [0,1]^d."""
import numpy as np
import warnings
from scipy.optimize import linprog,OptimizeWarning
from scipy.sparse import coo_matrix
from interval_arithmetic import I

def bound(linear,quadratic,psd_rounds=3):
    n=len(linear);pairs=[(j,k) for j in range(n) for k in range(j,n)]
    objective=list(linear)
    objective.extend(float((I(quadratic[j,k])+I(quadratic[k,j])).hi) if j!=k else quadratic[j,j] for j,k in pairs)
    c=np.array(objective);ii=[];jj=[];vv=[];rhs=[];constraints=[]
    def add(terms,b):
        row=len(rhs);constraints.append(terms);rhs.append(b)
        for col,v in terms:ii.append(row);jj.append(col);vv.append(v)
    for z,(j,k) in enumerate(pairs,start=n):
        if j==k:
            add([(z,1.),(j,-1.)],0.)
            for t in (0.,.25,.5,.75,1.):add([(j,2*t),(z,-1.)],t*t)
        else:
            add([(z,1.),(j,-1.)],0.)
            add([(z,1.),(k,-1.)],0.)
            add([(j,1.),(k,1.),(z,-1.)],1.)
    cuts=[]
    for iteration in range(psd_rounds+1):
        A=coo_matrix((vv,(ii,jj)),shape=(len(rhs),len(c))).tocsr()
        with warnings.catch_warnings():
            warnings.simplefilter('ignore',OptimizeWarning)
            ans=linprog(-c,A_ub=A,b_ub=rhs,bounds=(0.,1.),method='highs',options={'threads':1})
        if not ans.success:raise RuntimeError(ans.message)
        if iteration==psd_rounds:break
        moment=np.ones((n+1,n+1));moment[0,1:]=ans.x[:n];moment[1:,0]=ans.x[:n]
        for z,(j,k) in enumerate(pairs,start=n):moment[j+1,k+1]=moment[k+1,j+1]=ans.x[z]
        eigen,vectors=np.linalg.eigh(moment)
        bad=np.flatnonzero(eigen < -1e-6)
        if not len(bad):break
        for which in bad[:8]:
            v=np.round(vectors[:,which]*2**12)/2**12
            terms=[(j,-2*v[0]*v[j+1]) for j in range(n)]
            terms.extend((z,-v[j+1]*v[k+1]*(1 if j==k else 2)) for z,(j,k) in enumerate(pairs,start=n))
            add(terms,v[0]*v[0]);cuts.append(v.tolist())
    dual=np.maximum(0.,-ans.ineqlin.marginals)
    # Any nonnegative dual yields an upper bound after this residual correction.
    residual=I(c)
    l=residual.lo.copy();h=residual.hi.copy()
    for lam,terms in zip(dual,constraints):
        if not lam:continue
        for col,v in terms:
            interval=I(l[col],h[col])-I(lam)*v
            l[col]=interval.lo;h[col]=interval.hi
    dual_value=(I(dual)*I(rhs)).sum()+I(np.maximum(0.,h)).sum()
    return dict(upper=float(dual_value.hi),solution=ans.x[:n],dual=dual.tolist(),objective=c.tolist(),psd_cuts=cuts,residual_hi=h.tolist(),
                linear=list(map(float,linear)),quadratic=np.asarray(quadratic).tolist(),solver_numeric_upper=-float(ans.fun),
                residual_correction=float(I(np.maximum(0.,h)).sum().hi),verified=True)


==> anc/code/rank_certificate.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Controlled full-ambient regression certified in two retained directions.'
from fractions import Fraction as Q
import numpy as np
from dual_certificate import FullBoxOracle
from discounted_planar_oracle import maximize
from interval_arithmetic import I, matvec, dot
GRID = 2 ** 80

def qdot(a, b):
    return sum((x * y for x, y in zip(a, b)), Q(0))

def float_up(value):
    result = float(value)
    return float(np.nextafter(result, np.inf)) if Q(result) < value else result

def float_down(value):
    result = float(value)
    return float(np.nextafter(result, -np.inf)) if Q(result) > value else result

class RankTwoCertificate(FullBoxOracle):

    def __init__(self, lower, upper, response, beta, lam, rho):
        self.lo = np.asarray(lower, float)
        self.hi = np.asarray(upper, float)
        self.y = np.asarray(response, float)
        self.beta = np.asarray(beta, float)
        self.lam = float(lam)
        self.n, self.ambient_p = self.lo.shape
        self.p = 2
        assert Q(self.lam) == Q(1, 64)
        assert np.all(self.lo[:, 2:] == self.hi[:, 2:])
        self.center = (self.lo + self.hi) / 2
        self.radii = (self.hi - self.lo) / 2
        assert np.all(self.radii[:, :2] == 1 / 16)
        self.s = np.max(self.radii, axis=1)
        self.fixed = self.s == 0
        self.rho = Q(rho)
        self.gamma = 1 / (1 + self.rho)
        self.qbeta = list(map(Q, self.beta))
        self.qy = list(map(Q, self.y))
        self.qcenter = [[Q(v) for v in row] for row in self.center]
        self.residual = [qdot(row, self.qbeta) - y for row, y in zip(self.qcenter, self.qy)]
        self.qc = Q(1, 64) * qdot(self.qbeta, self.qbeta)
        self.b0 = sum((v * v for v in self.qy), Q(0)) / self.n
        self.tail = self.rho / (1 + self.rho) * self.b0
        candidate = self.qc + sum(((abs(r) + (abs(self.qbeta[0]) + abs(self.qbeta[1])) / 16) ** 2 for r in self.residual), Q(0)) / self.n
        self.initial_upper = float_up(candidate)
        self.gradient_upper = self.initial_upper
        self.direct_upper = self.initial_upper
        self.mu = 1.0
        self.t = np.eye(2)
        self.hdiag = np.array([float_up(1 + self.gamma * 64 * sum(((abs(row[j]) + Q(1, 16)) ** 2 for row in self.qcenter), Q(0)) / self.n) for j in range(2)])
        radius_squared = self.gamma * self.b0 / 4
        self.radius = np.ceil(np.sqrt(float(radius_squared)) * 2 ** 20) / 2 ** 20
        while Q(float(self.radius)) ** 2 < radius_squared:
            self.radius += 2 ** (-20)
        self.best_lower = -np.inf
        self.best_original_lower = 0.0
        self.best_original_witness = None
        self.best_witness = None
        self.calls = 0
        self.cache = {}

    def evaluate(self, z):
        key = tuple(z)
        if key in self.cache:
            return self.cache[key]
        self.calls += 1
        qz = list(map(Q, z))
        theta = [-8 * s for s in qz]
        row_values = []
        for i, row in enumerate(self.qcenter):
            b0 = qdot(row[:2], theta) - self.qy[i]
            generators = [(self.qbeta[j] / 16, theta[j] / 16) for j in range(2)]
            row_values.append(maximize(self.residual[i], b0, generators, self.gamma))
        high = sum(((v.numerator * GRID + v.denominator - 1) // v.denominator for v in row_values))
        low = sum((v.numerator * GRID // v.denominator for v in row_values))
        anchor = self.qc - qdot(qz, qz)
        upper = float_up(Q(high, GRID * self.n) + anchor)
        lower = float_down(Q(low, GRID * self.n) + anchor)
        if lower > self.best_lower:
            self.best_lower = lower
            x = self.center.copy()
            for i, row in enumerate(self.qcenter):
                b0 = qdot(row[:2], theta) - self.qy[i]
                _, signs = maximize(self.residual[i], b0, [(self.qbeta[j] / 16, theta[j] / 16) for j in range(2)], self.gamma, True)
                for j in range(2):
                    x[i, j] = np.clip(float(row[j] + signs[j] / 16), self.lo[i, j], self.hi[i, j])
            optimum = np.linalg.solve(x.T @ x / self.n + self.lam * np.eye(self.ambient_p), x.T @ self.y / self.n)
            original_lower = float((self.loss(x, self.beta) - self.loss(x, optimum)).lo)
            if original_lower > self.best_original_lower:
                self.best_original_lower = original_lower
                self.best_original_witness = {'completed_head': x[:, :2].tolist(), 'theta': optimum.tolist(), 'regret_lower': original_lower}
            self.best_witness = {'z': list(z), 'upper_problem_value_lower': lower, 'original_regret_lower': original_lower, 'completed_head': x[:, :2].tolist(), 'theta': optimum.tolist()}
        self.cache[key] = upper
        return upper

    def run(self, **kwargs):
        record = kwargs.pop('record_certificate', False)
        result = super().run(**kwargs)
        search_lower = result['lower']
        search_upper = result['upper']
        original_lower = max(0.0, self.best_original_lower, float_down(Q(search_lower) - self.tail))
        output = {'status': result['status'], 'stop_reason': result['stop_reason'], 'n': self.n, 'ambient_features': self.ambient_p, 'retained_dimension': 2, 'uncertain_cells': 2 * self.n, 'lower': original_lower, 'upper': search_upper, 'relative_gap': (search_upper - original_lower) / max(original_lower, 1e-300), 'upper_problem_lower': search_lower, 'upper_problem_upper': search_upper, 'search_error': search_upper - search_lower, 'tail_error_bound': float_up(self.tail), 'rho_exact': str(self.rho), 'gamma_exact': str(self.gamma), 'B0_squared_exact': str(self.b0), 'search_plus_tail_error': float_up(Q(search_upper) - Q(search_lower) + self.tail), 'feasible_full_model_lower': self.best_original_lower, 'nodes_expanded': result['nodes_expanded'], 'row_oracle_calls': self.calls, 'seconds': result['seconds'], 'witness': self.best_witness, 'root_radius': self.radius, 'row_oracle': 'exact discounted planar zonotope', 'scope': 'ridge-only exact whitening; retained coordinate basis; supplied tail spectral bound verified by integer construction'}
        if record:
            output['certificate'] = {'lower_table': self.lo.tolist(), 'upper_table': self.hi.tolist(), 'response': self.y.tolist(), 'beta': self.beta.tolist(), 'lambda': self.lam, 'hdiag_upper': self.hdiag.tolist(), 'nodes': self.search_tree, 'points': [{'z': list(z), 'upper': value} for z, value in self.cache.items()], 'initial_upper': self.initial_upper, 'best_original_witness': self.best_original_witness, 'parameterization': 'theta=(-8*s1,-8*s2,0,...,0); ridge-only anchor', 'retained_coordinates': [0, 1]}
        return output


==> anc/code/real_world_design.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Real-world interval construction with fixed residual row rules.'
import os
for k in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[k] = '1'
from pathlib import Path
import sys, time, json, itertools, traceback, csv
import numpy as np
import psutil
B = Path(__file__).resolve().parent
from datasets import dataset

def square_product_range(pc, pg, ec, eg):
    aa = pg * eg
    bb = pc * eg + pg * ec
    cc = pc * ec
    vv = [aa - bb + cc, aa + bb + cc]
    if aa and -1 < -bb / (2 * aa) < 1:
        vv.append(cc - bb * bb / (4 * aa))
    return (min(vv), max(vv))

def problem(name, lam, bits, m, width, spread, seed=84031, pool_seed=84001, frozen_columns=None, eligible_factor=4, iterations=0, nuisance_width=None, candidate_beta=None):
    x, y, names = dataset(name, pool_seed)
    n, p = x.shape
    nw = width if nuisance_width is None else nuisance_width
    fit = np.linalg.solve(x.T @ x / n + lam * np.eye(p), x.T @ y / n)
    if frozen_columns is None:
        order = np.argsort(abs(fit[1:])) + 1
        ns = order[:min(spread, p - 2)]
        sj = int(order[-1])
    else:
        ns = np.array(frozen_columns['nuisance'], int)
        sj = int(frozen_columns['signal'])
    cols = np.r_[ns, sj]
    left = -1 + np.floor((x[:, cols] + 1) / width) * width
    pilot_x = x.copy()
    pilot_x[:, cols] = left + width / 2
    pilot = np.linalg.solve(pilot_x.T @ pilot_x / n + lam * np.eye(p), pilot_x.T @ y / n)
    sr = abs(pilot_x @ pilot - y)
    signal = int(np.argmax(sr))
    eligible = np.argsort(sr)[:min(n - 1, eligible_factor * m)]
    eligible = eligible[eligible != signal]
    rows = np.random.default_rng(seed).choice(eligible, m, replace=False)
    lo = x.copy()
    hi = x.copy()
    lo[signal, sj] = left[signal, -1]
    hi[signal, sj] = left[signal, -1] + width
    for k, i in enumerate(rows):
        cc = [int(ns[(2 * k + t) % len(ns)]) for t in range(min(2, len(ns)))]
        for j in cc:
            l = -1 + np.floor((x[i, j] + 1) / width) * width
            lo[i, j] = l
            hi[i, j] = l + width
    for iteration in range(iterations):
        c = (lo + hi) / 2
        fixed = np.all(lo == hi, axis=1)
        reference = np.linalg.solve(c[fixed].T @ c[fixed] / n + lam * np.eye(p), c[fixed].T @ y[fixed] / n)
        prospective = x.copy()
        for i in range(n):
            for j in [int(ns[(2 * i + t) % len(ns)]) for t in range(min(2, len(ns)))]:
                ll = -1 + np.floor((x[i, j] + 1) / nw) * nw
                prospective[i, j] = ll + nw / 2
        scores = abs(prospective @ reference - y)
        for i in range(n):
            scores[i] += nw / 2 * sum((abs(reference[int(ns[(2 * i + t) % len(ns)])]) for t in range(min(2, len(ns)))))
        scores[signal] = np.inf
        eligible = np.argsort(scores)[:eligible_factor * m]
        rows = np.random.default_rng(seed).choice(eligible, m, replace=False)
        lo = x.copy()
        hi = x.copy()
        lo[signal, sj] = left[signal, -1]
        hi[signal, sj] = left[signal, -1] + width
        for i in rows:
            for j in [int(ns[(2 * i + t) % len(ns)]) for t in range(min(2, len(ns)))]:
                ll = -1 + np.floor((x[i, j] + 1) / nw) * nw
                lo[i, j] = ll
                hi[i, j] = ll + nw
    c = (lo + hi) / 2
    beta = np.linalg.solve(c.T @ c / n + lam * np.eye(p), c.T @ y / n) if candidate_beta is None else np.array(candidate_beta,float).copy()
    if bits and candidate_beta is None:
        beta = np.round(beta * 2 ** bits) / 2 ** bits
    meta = dict(dataset=name, n=n, p=p, lambda_value=lam, candidate_bits=bits, uncertain_nuisance_rows=m, uncertain_rows=m + 1, uncertain_cells=int(sum((lo != hi).flat)), width=width, nuisance_width=nw, spread=spread, seed=seed, pool_seed=pool_seed, signal_row=signal, signal_column=sj, nuisance_columns=ns.tolist(), row_ids=rows.tolist(), column_names=[names[j] for j in cols], pilot_uses_only_allowed_coarsened_inputs=True, eligible_factor=eligible_factor, selection_iterations=iterations)
    return ((lo, hi, y, beta, lam), meta)


==> anc/code/refinement_pipeline.py <==
"""Adaptive residual refinement with completed-evidence timing and covering boxes."""
import os
for k in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[k]='1'
import json,time,heapq,traceback
import numpy as np
from scipy.optimize import minimize
from local_residual import LocalResidualSearch
from robust_reference import propose
from polynomial_majorant import certificate
from sdp_residual import solve


def multistart(s,starts=64,seed=92101):
    a=s.a;ids=s.ids;lookup={int(i):j for j,i in enumerate(a.remaining)}
    ir=np.array([lookup[int(i)] for i,j in ids]);jc=ids[:,1]
    low=a.lo[a.remaining];high=a.hi[a.remaining];ds=(high-low)[ir,jc];qr=np.array(a.qr,float)
    def objective(z):
        x=low.copy();x[ir,jc]=low[ir,jc]+ds*z
        M=a.G+x.T@x/a.n;r=qr+x.T@a.yr/a.n;g=M@a.beta-r;u=np.linalg.solve(M,g);theta=a.beta-u
        eb=x@a.beta-a.yr;et=x@theta-a.yr
        grad=2/a.n*(eb[ir]*a.beta[jc]-et[ir]*theta[jc])*ds
        return -float(g@u),-grad
    rng=np.random.default_rng(seed);best=-np.inf;bestz=None;start=time.monotonic()
    for k in range(starts):
        z=np.full(len(ids),.5) if k==0 else rng.uniform(0,1,len(ids))
        fit=minimize(objective,z,jac=True,bounds=[(0,1)]*len(ids),method='L-BFGS-B',options={'ftol':1e-14,'gtol':1e-10,'maxiter':200})
        if -fit.fun>best:best=-fit.fun;bestz=fit.x.copy()
    x=a.c.copy();x[ids[:,0],jc]=a.lo[ids[:,0],jc]+ds*np.clip(bestz,0,1)
    s.lower(x,s.fit(x))
    return dict(seconds=time.monotonic()-start,starts=starts,seed=seed)


def refine(a,energy,pre_seconds,outdir,instance,meta,target=1e-5,budget=600,max_nodes=31):
    """pre_seconds includes the complete first-stage method and shared input costs.

    Both children must finish before their parent's bound is replaced.  The
    parent remains the covering certificate at any interrupted split.
    """
    start=time.monotonic();outdir.mkdir(parents=True,exist_ok=True)
    s=LocalResidualSearch(a);w=energy['certificate']['witness']
    s.lower(np.array(w['x']),np.array(w['theta']))
    lower=s.best;energy_upper=float(energy['upper']);upper=energy_upper
    trace=[dict(seconds=pre_seconds,lower=lower,upper=upper,stage='energy',nodes=0)]
    tree=[];errors=[];active={};nodes=0
    elapsed=lambda:pre_seconds+time.monotonic()-start
    def record(stage):
        nonlocal lower,upper
        lower=max(lower,s.best)
        upper=min(energy_upper,max(v['upper'] for v in active.values())) if active else energy_upper
        assert lower<=upper+1e-12
        trace.append(dict(seconds=elapsed(),lower=lower,upper=upper,stage=stage,nodes=nodes))
    def evaluate(lo,hi,node_id,parent):
        nonlocal nodes
        local=LocalResidualSearch(a);x=np.clip(np.array(s.witness['x']),lo,hi);local.lower(x,local.fit(x))
        try:theta,reference=propose(local,local.witness,domain=(lo,hi))
        except Exception as exc:
            theta=local.fit((lo+hi)/2);reference=dict(status='FALLBACK',error=str(exc))
        x=np.array(local.witness['x']);problem=certificate(local,lo,hi,x,theta,build_only=True)
        problem.update(domain_lo=lo.tolist(),domain_hi=hi.tolist())
        result=solve(problem,time_limit=max(.01,budget-elapsed()-1))
        # Moment coordinates also propose a feasible completed table.
        trial=(lo+hi)/2
        for z,((i,j),x0) in enumerate(zip(problem['active_cells'],problem['x0_uncertain'])):
            direction=1 if x0==lo[i,j] else -1
            trial[i,j]=np.clip(x0+direction*(hi[i,j]-lo[i,j])*result['linear_moments'][z],lo[i,j],hi[i,j])
        local.lower(trial,local.fit(trial));s.lower(np.array(local.witness['x']),np.array(local.witness['theta']))
        result.update(dataset=meta['dataset'],seed=meta['seed'],instance=instance,node_id=node_id,parent=parent,
                      lower=local.best,absolute_gap=result['upper']-local.best,completed_seconds=elapsed())
        receipt=dict(result=result,problem=problem,witness=local.witness,reference_proposal=reference)
        filename=f'{instance}_node{node_id}_receipt.json'
        (outdir/filename).write_text(json.dumps(receipt))
        nodes+=1
        return dict(id=node_id,parent=parent,lo=lo,hi=hi,upper=result['upper'],branch=result['branch_index'],
                    cells=problem['active_cells'],receipt=filename,completed_seconds=result['completed_seconds'])
    if upper-lower>target and elapsed()<budget:
        witness_cost=multistart(s);record('feasible_multistart')
        try:
            root=evaluate(a.lo.copy(),a.hi.copy(),0,None);active[0]=root
            tree.append({k:v for k,v in root.items() if k not in ('lo','hi','cells')});record('residual_root')
            counter=0
            while upper-lower>target and elapsed()<budget and nodes+2<=max_nodes:
                idx=max(active,key=lambda k:active[k]['upper']);parent=active[idx]
                i,j=parent['cells'][parent['branch']];cut=(parent['lo'][i,j]+parent['hi'][i,j])/2
                children=[]
                for side in (0,1):
                    if elapsed()>=budget:break
                    lo=parent['lo'].copy();hi=parent['hi'].copy()
                    if side==0:hi[i,j]=cut
                    else:lo[i,j]=cut
                    counter+=1;child=evaluate(lo,hi,counter,idx)
                    child['upper']=min(child['upper'],parent['upper']);children.append(child)
                    tree.append({k:v for k,v in child.items() if k not in ('lo','hi','cells')})
                if len(children)==2:
                    del active[idx]
                    for child in children:active[child['id']]=child
                    next(t for t in tree if t['id']==idx).update(split=[int(i),int(j),float(cut)],children=[c['id'] for c in children])
                    record('residual_split')
                else:record('incomplete_split_parent_retained');break
        except Exception as exc:
            errors.append(dict(error=str(exc),traceback=traceback.format_exc()));record('fallback_after_error')
    else:witness_cost=None
    total=elapsed();eligible=[t for t in trace if t['seconds']<=budget]
    credited=eligible[-1] if eligible else None
    answer=dict(status='PASS',dataset=meta['dataset'],seed=meta['seed'],instance=instance,
        lower=lower,upper=upper,absolute_gap=upper-lower,total_seconds=total,complete_budget_seconds=budget,
        target=target,target_met=upper-lower<=target,target_met_in_budget=bool(credited and credited['upper']-credited['lower']<=target),
        first_target_seconds=next((r['seconds'] for r in trace if r['upper']-r['lower']<=target),None),
        nodes=nodes,trace=trace,tree=tree,active_leaves=list(active),errors=errors,witness_cost=witness_cost,
        checkpoints={str(t):next((r for r in reversed(trace) if r['seconds']<=t),None) for t in (10,60,120,300,600)})
    (outdir/f'{instance}_witness.json').write_text(json.dumps(s.witness))
    (outdir/f'{instance}_result.json').write_text(json.dumps(answer,indent=2))
    return answer


==> anc/code/rep_pool_pools.json <==
{"previous_excluded_row_ids":[2,6,8,13,15,21,22,23,24,28,33,35,38,39,43,46,47,51,52,53,54,56,57,60,62,63,68,71,73,74,76,77,78,80,83,91,92,93,94,95,96,97,102,104,106,113,119,122,125,126,127,128,129,131,132,133,135,137,138,142,145,147,150,151,153,156,158,160,161,162,163,172,173,174,176,177,178,186,187,188,189,191,193,194,195,196,198,200,207,212,213,214,215,220,224,225,227,228,231,234,236,238,240,241,242,246,248,249,253,258,259,260,262,265,270,280,281,285,288,290,293,295,297,299,300,302,303,304,307,308,309,311,316,317,319,320,323,326,329,331,332,333,339,340,343,346,348,349,351,353,354,356,358,359,360,361,362,364,365,367,370,374,375,376,377,378,382,385,386,391,395,397,398,402,403,406,408,409,415,423,424,426,427,431,432,437,438,441,443,445,447,448,449,450,451,455,458,461,463,464,467,469,471,476,478,481,484,486,488,489,491,494,498,500,502,506,507,511,513,515,519,523,524,529,530,536,544,547,550,551,553,561,562,563,567,568,571,577,578,580,581,582,584,585,586,587,588,589,590,592,595,597,598,600,604,606,607,608,609,611,612,614,615,621,624,629,631,634,635,636,638,639,642,646,648,649,653,655,660,663,664,666,670,675,680,682,683,686,687,690,692,693,694,695,697,701,703,705,707,711,712,714,716,717,718,722,724,733,734,739,744,747,750,751,753,756,758,762,763,765,768,771,774,776,784,786,787,788,791,792,798,800,804,805,806,811,812,815,818,819,822,823,824,827,830,832,834,839,841,842,843,847,850,851,857,859,867,868,870,871,872,873,874,875,877,878,882,883,884,887,891,892,897,898,902,903,904,905,906,907,910,911,912,913,915,917,919,920,923,924,925,927,930,931,940,942,943,944,946,948,951,953,955,957,958,964,967,968,970,973,976,978,979,981,982,989,990,992,998,999,1001,1003,1006,1007,1013,1014,1021,1022,1023,1035,1036,1039,1043,1047,1048,1049,1050,1051,1052,1058,1059,1062,1064,1080,1086,1089,1093,1095,1096,1097,1100,1101,1102,1106,1107,1108,1120,1128,1131,1137,1138,1141,1144,1146,1150,1155,1157,1162,1164,1168,1169,1171,1172,1173,1174,1181,1182,1183,1185,1186,1187,1189,1191,1195,1199,1201,1203,1211,1214,1218,1221,1222,1223,1228,1229,1238,1239,1240,1243,1244,1246,1248,1250,1258,1261,1266,1267,1269,1270,1273,1275,1276,1278,1279,1280,1282,1284,1287,1289,1290,1291,1292,1294,1297,1301,1302,1303,1304,1310,1317,1318,1319,1320,1322,1324,1325,1327,1333,1336,1337,1342,1350,1352,1359,1361,1367,1369,1370,1371,1374,1375,1378,1380,1381,1384,1386,1387,1389,1390,1392,1396,1399,1403,1405,1406,1409,1410,1411,1412,1414,1415,1419,1422,1423,1425,1426,1427,1428,1429,1432,1434,1435,1436,1437,1439,1441,1442,1443,1447,1455,1456,1457,1458,1463,1464,1467,1474,1476,1478,1484,1486,1489,1491,1492,1495,1496,1503,1505,1507,1510,1514,1515,1516,1518,1522,1523,1525,1527,1531,1535,1536,1538,1541,1542,1548,1550,1553,1555,1556,1560,1561,1565,1570,1574,1577,1579,1580,1581,1582,1583,1585,1587,1588,1591,1593,1598,1601,1603,1604,1605,1606,1617,1618,1620,1621,1623,1630,1631,1632,1633,1635,1639,1640,1642,1648,1650,1661,1667,1679,1684,1689,1697,1699,1700,1701,1709,1716,1717,1718,1719,1723,1728,1730,1733,1737,1739,1746,1748,1752,1755,1756,1758,1761,1763,1764,1765,1766,1767,1770,1772,1775,1776,1777,1784,1786,1788,1789,1791,1794,1795,1796,1798,1801,1805,1806,1807,1815,1818,1819,1822,1823,1824,1826,1827,1828,1829,1830,1837,1844,1845,1847,1848,1849,1854,1855,1856,1857,1860,1861,1865,1867,1868,1869,1871,1873,1874,1875,1876,1877,1878,1881,1883,1885,1887,1888,1891,1895,1896,1899,1901,1903,1905,1906,1908,1912,1914,1916,1917,1919,1920,1922,1925,1927,1933,1937,1938,1940,1944,1945,1948,1952,1959,1961,1965,1966,1967,1969,1970,1971,1974,1975,1977,1979,1980,1981,1982,1990,1992,1994,1996,1997,2000,2003,2008,2010,2012,2013,2016,2026,2031,2035,2036,2037,2038,2042,2044,2045,2046,2048,2049,2051,2057,2061,2065,2075,2078,2081,2084,2086,2087,2088,2090,2092,2096,2105,2110,2113,2116,2117,2118,2123,2126,2127,2128,2131,2140,2144,2146,2149,2152,2153,2154,2157,2162,2163,2164,2167,2170,2172,2177,2178,2183,2184,2185,2186,2187,2188,2189,2190,2193,2197,2202,2204,2205,2212,2214,2217,2219,2221,2222,2223,2225,2226,2232,2233,2236,2237,2238,2246,2248,2250,2254,2255,2257,2260,2261,2262,2264,2267,2268,2270,2272,2273,2274,2275,2276,2279,2280,2281,2286,2288,2289,2290,2294,2295,2298,2300,2302,2305,2311,2312,2313,2316,2317,2319,2320,2321,2329,2330,2331,2333,2335,2336,2337,2338,2340,2344,2346,2348,2349,2352,2354,2355,2356,2357,2360,2361,2368,2371,2373,2376,2378,2379,2383,2384,2385,2387,2392,2393,2398,2405,2408,2417,2419,2420,2422,2424,2425,2426,2429,2431,2432,2435,2438,2447,2449,2455,2458,2464,2467,2469,2470,2471,2473,2474,2476,2480,2484,2485,2488,2492,2495,2500,2507,2510,2512,2515,2516,2519,2523,2530,2531,2533,2535,2538,2541,2542,2544,2547,2549,2558,2563,2564,2565,2567,2568,2574,2575,2576,2578,2579,2580,2581,2582,2587,2589,2592,2597,2600,2603,2616,2623,2626,2627,2637,2641,2642,2644,2645,2647,2652,2653,2656,2657,2659,2660,2668,2669,2670,2674,2676,2678,2681,2685,2687,2688,2690,2691,2692,2693,2694,2698,2699,2701,2702,2706,2707,2708,2713,2714,2715,2717,2719,2723,2724,2727,2730,2738,2740,2741,2743,2744,2745,2749,2750,2756,2757,2758,2763,2764,2766,2767,2769,2772,2777,2780,2781,2782,2784,2794,2795,2798,2800,2802,2813,2816,2817,2818,2820,2821,2825,2826,2827,2831,2833,2834,2842,2843,2844,2846,2848,2853,2855,2860,2861,2862,2869,2870,2871,2874,2876,2877,2878,2879,2882,2886,2887,2892,2894,2897,2903,2905,2906,2912,2913,2914,2916,2917,2918,2919,2921,2923,2925,2927,2929,2930,2933,2935,2936,2938,2940,2941,2942,2947,2948,2951,2952,2955,2958,2960,2964,2967,2968,2970,2972,2982,2983,2984,2985,2986,2990,2991,2994,2997,3004,3005,3006,3008,3009,3012,3013,3014,3018,3021,3023,3024,3025,3027,3028,3029,3030,3032,3033,3034,3035,3036,3040,3041,3044,3048,3049,3053,3059,3065,3068,3069,3070,3071,3073,3076,3077,3079,3080,3081,3087,3091,3094,3095,3096,3097,3101,3105,3108,3116,3117,3118,3122,3124,3126,3129,3130,3132,3134,3135,3138,3144,3146,3148,3154,3159,3160,3166,3171,3174,3185,3189,3191,3192,3201,3203,3204,3205,3206,3207,3210,3212,3214,3216,3218,3219,3224,3225,3227,3228,3229,3230,3231,3233,3234,3236,3237,3238,3239,3240,3241,3243,3245,3246,3247,3248,3253,3254,3259,3260,3271,3273,3277,3280,3287,3291,3294,3297,3298,3299,3304,3308,3309,3311,3312,3313,3314,3315,3317,3320,3321,3323,3324,3325,3328,3329,3333,3338,3340,3342,3343,3347,3349,3350,3351,3352,3354,3356,3359,3363,3368,3370,3371,3372,3373,3374,3377,3381,3382,3386,3387,3388,3389,3395,3398,3400,3404,3405,3406,3407,3408,3413,3416,3422,3423,3424,3425,3426,3428,3430,3434,3435,3439,3442,3444,3445,3448,3456,3457,3459,3464,3465,3466,3470,3473,3478,3482,3484,3487,3488,3490,3497,3502,3503,3505,3508,3514,3515,3517,3518,3520,3521,3528,3535,3536,3537,3538,3539,3540,3541,3542,3546,3547,3550,3552,3553,3554,3555,3558,3566,3568,3569,3574,3575,3576,3577,3578,3582,3586,3588,3589,3592,3593,3594,3595,3599,3600,3605,3607,3608,3617,3622,3624,3626,3627,3630,3632,3636,3637,3644,3651,3652,3653,3657,3658,3665,3666,3669,3673,3674,3680,3682,3685,3689,3691,3693,3694,3697,3700,3701,3703,3705,3712,3723,3725,3727,3729,3733,3734,3735,3736,3738,3739,3740,3742,3744,3750,3751,3753,3757,3761,3763,3769,3770,3773,3775,3778,3785,3788,3789,3795,3797,3803,3808,3814,3820,3823,3828,3829,3831,3836,3840,3842,3843,3845,3852,3855,3857,3859,3860,3862,3865,3866,3869,3870,3871,3872,3874,3886,3888,3891,3892,3897,3898,3901,3902,3904,3905,3906,3908,3909,3918,3919,3922,3923,3924,3925,3926,3927,3930,3932,3933,3935,3938,3939,3940,3942,3945,3946,3947,3948,3949,3953,3954,3959,3961,3962,3971,3972,3976,3979,3980,3981,3983,3984,3987,3990,3991,4001,4003,4006,4007,4009,4017,4025,4027,4029,4031,4032,4036,4039,4040,4047,4050,4054,4055,4059,4062,4065,4066,4067,4068,4070,4071,4073,4081,4085,4086,4087,4089,4093,4094,4096,4099,4101,4103,4117,4118,4121,4124,4127,4130,4131,4132,4138,4140,4141,4142,4143,4147,4149,4153,4174,4179,4187,4188,4189,4190,4206,4208,4209,4210,4216,4217,4219,4230,4231,4233,4234,4235,4236,4239,4240,4241,4242,4247,4248,4251,4252,4258,4265,4267,4274,4279,4280,4283,4284,4286,4288,4289,4294,4298,4305,4310,4312,4313,4314,4315,4317,4318,4321,4324,4326,4331,4334,4336,4337,4338,4339,4340,4341,4345,4352,4356,4359,4364,4370,4372,4374,4376,4378,4380,4382,4383,4387,4388,4392,4394,4398,4401,4403,4405,4414,4416,4418,4419,4420,4422,4424,4425,4427,4428,4433,4439,4441,4444,4445,4446,4451,4452,4457,4458,4461,4463,4464,4466,4470,4475,4476,4479,4480,4484,4485,4486,4488,4493,4502,4503,4504,4505,4507,4508,4509,4514,4517,4520,4521,4525,4529,4530,4537,4538,4542,4543,4544,4545,4546,4547,4548,4554,4555,4556,4560,4566,4568,4572,4573,4574,4585,4587,4589,4590,4593,4594,4596,4597,4601,4603,4609,4612,4613,4621,4622,4625,4626,4627,4628,4634,4639,4640,4641,4642,4650,4651,4657,4659,4661,4665,4666,4667,4669,4673,4676,4677,4682,4684,4687,4690,4691,4692,4693,4694,4696,4698,4699,4701,4702,4703,4704,4705,4707,4710,4712,4714,4716,4717,4723,4724,4725,4731,4734,4739,4741,4743,4748,4752,4753,4755,4760,4761,4765,4768,4769,4771,4772,4774,4775,4776,4777,4778,4780,4786,4792,4797,4800,4804,4807,4808,4809,4810,4813,4814,4815,4817,4820,4821,4823,4828,4833,4834,4840,4848,4851,4853,4854,4855,4857,4858,4859,4860,4863,4866,4868,4872,4874,4875,4876,4879,4880,4887,4898,4899,4900,4902,4905,4908,4909,4910,4912,4915,4916,4921,4922,4923,4924,4925,4926,4932,4934,4936,4937,4938,4939,4943,4945,4946,4947,4948,4950,4952,4953,4955,4957,4968,4970,4973,4974,4976,4977,4984,4988,4989,4992,4995,4999,5000,5001,5003,5006,5007,5012,5013,5015,5024,5026,5029,5032,5034,5041,5045,5058,5061,5062,5064,5068,5071,5073,5075,5080,5083,5085,5086,5087,5089,5090,5093,5094,5104,5112,5114,5117,5120,5123,5125,5126,5127,5128,5129,5133,5134,5139,5143,5145,5148,5153,5156,5157,5158,5160,5167,5168,5170,5171,5173,5174,5176,5177,5180,5189,5190,5194,5195,5197,5199,5201,5202,5205,5206,5209,5215,5220,5225,5227,5231,5233,5235,5237,5239,5244,5246,5247,5248,5250,5253,5256,5263,5267,5268,5269,5270,5273,5277,5278,5280,5282,5284,5286,5288,5289,5290,5294,5295,5300,5308,5317,5318,5319,5325,5326,5328,5330,5331,5335,5336,5338,5341,5345,5348,5349,5351,5355,5357,5361,5362,5365,5366,5367,5369,5373,5376,5377,5378,5380,5381,5383,5385,5389,5392,5393,5394,5395,5397,5402,5404,5407,5413,5414,5415,5416,5423,5424,5426,5429,5432,5436,5438,5440,5444,5446,5447,5448,5450,5451,5453,5455,5464,5465,5466,5467,5468,5470,5474,5478,5479,5480,5482,5483,5484,5488,5492,5493,5494,5498,5500,5506,5507,5509,5510,5512,5515,5518,5520,5522,5525,5526,5531,5532,5533,5534,5539,5543,5544,5545,5546,5550,5552,5554,5558,5561,5564,5574,5576,5578,5580,5583,5588,5589,5593,5594,5595,5596,5601,5603,5604,5605,5607,5608,5612,5618,5620,5623,5624,5630,5631,5637,5639,5640,5642,5646,5650,5652,5660,5666,5667,5668,5674,5676,5681,5683,5699,5700,5703,5704,5705,5709,5710,5712,5718,5719,5726,5731,5732,5735,5738,5739,5741,5743,5748,5749,5753,5755,5756,5757,5759,5764,5772,5774,5775,5776,5781,5783,5785,5792,5794,5795,5798,5800,5804,5805,5807,5809,5810,5811,5817,5818,5819,5821,5822,5824,5826,5827,5829,5830,5831,5833,5836,5837,5839,5840,5841,5842,5843,5846,5848,5850,5851,5855,5856,5857,5858,5859,5860,5862,5863,5864,5874,5878,5880,5881,5882,5883,5887,5889,5893,5894,5905,5907,5908,5911,5912,5913,5914,5915,5917,5921,5924,5927,5930,5931,5932,5933,5934,5940,5941,5943,5945,5946,5947,5951,5953,5963,5967,5975,5976,5977,5978,5979,5981,5983,5984,5992,5993,5995,6002,6005,6006,6012,6013,6016,6017,6018,6020,6021,6023,6025,6029,6030,6031,6033,6035,6037,6039,6042,6043,6044,6045,6052,6056,6061,6062,6063,6064,6066,6068,6074,6075,6076,6077,6081,6083,6085,6088,6089,6090,6092,6097,6098,6101,6104,6105,6112,6115,6116,6118,6123,6124,6125,6128,6129,6130,6131,6133,6135,6136,6138,6139,6142,6144,6145,6146,6150,6155,6156,6157,6158,6160,6162,6163,6164,6166,6172,6173,6174,6177,6180,6184,6187,6188,6189,6194,6198,6199,6203,6205,6207,6209,6222,6230,6236,6237,6240,6243,6244,6249,6250,6251,6253,6254,6256,6258,6259,6262,6263,6265,6266,6267,6272,6273,6274,6275,6280,6281,6283,6286,6288,6292,6297,6298,6301,6306,6309,6310,6313,6314,6316,6319,6322,6323,6324,6327,6328,6330,6331,6333,6335,6336,6338,6340,6341,6342,6343,6344,6347,6353,6354,6355,6357,6363,6364,6367,6372,6374,6377,6378,6381,6382,6383,6387,6389,6391,6396,6400,6401,6407,6410,6413,6415,6420,6426,6427,6428,6429,6431,6435,6438,6440,6441,6444,6445,6447,6450,6451,6453,6455,6456,6460,6462,6464,6467,6468,6472,6476,6478,6480,6484,6486,6487,6489,6492,6493,6496,6497,6500,6502,6504,6505,6508,6509,6510,6513,6516,6519,6520,6522,6525,6526,6528,6531,6536,6538,6539,6541,6543,6545,6549,6550,6551,6552,6555,6556,6557,6561,6562,6569,6573,6574,6577,6581,6582,6585,6586,6587,6588,6589,6592,6593,6596,6597,6598,6601,6603,6607,6610,6611,6614,6615,6618,6622,6624,6625,6627,6630,6633,6635,6644,6645,6646,6647,6650,6652,6656,6657,6659,6660,6661,6665,6668,6671,6679,6685,6689,6693,6695,6698,6699,6704,6705,6706,6708,6713,6714,6715,6716,6719,6721,6727,6728,6732,6734,6736,6740,6741,6742,6746,6747,6749,6750,6752,6753,6754,6756,6761,6763,6765,6767,6769,6770,6773,6782,6787,6790,6794,6795,6797,6805,6807,6808,6815,6816,6818,6821,6822,6824,6825,6829,6830,6833,6835,6841,6846,6853,6858,6860,6861,6862,6863,6867,6869,6871,6872,6873,6874,6875,6876,6879,6880,6881,6882,6888,6890,6892,6894,6901,6902,6905,6906,6907,6914,6925,6928,6932,6934,6935,6936,6938,6939,6948,6950,6951,6956,6957,6958,6961,6962,6966,6968,6972,6973,6974,6976,6978,6979,6984,6985,6986,6995,6996,7003,7004,7006,7007,7015,7020,7021,7023,7024,7025,7027,7028,7031,7033,7035,7036,7037,7038,7039,7042,7043,7046,7047,7052,7054,7059,7065,7066,7070,7072,7078,7091,7093,7095,7096,7099,7102,7103,7104,7108,7109,7110,7112,7113,7115,7116,7118,7123,7124,7128,7134,7135,7137,7141,7143,7146,7149,7158,7161,7162,7163,7166,7169,7170,7174,7177,7183,7190,7192,7193,7197,7198,7200,7203,7206,7208,7211,7212,7215,7216,7217,7220,7222,7235,7236,7237,7241,7246,7247,7248,7252,7253,7254,7257,7258,7260,7261,7262,7264,7268,7269,7282,7286,7288,7292,7293,7295,7297,7300,7302,7305,7307,7308,7310,7313,7328,7329,7330,7333,7334,7337,7338,7345,7346,7349,7353,7354,7355,7359,7363,7367,7369,7370,7374,7382,7383,7386,7387,7389,7392,7403,7404,7405,7409,7410,7411,7412,7414,7416,7421,7422,7423,7433,7434,7436,7437,7440,7441,7442,7448,7450,7451,7456,7457,7461,7471,7475,7478,7479,7482,7492,7493,7494,7499,7504,7509,7510,7511,7513,7514,7515,7516,7517,7519,7521,7523,7524,7526,7527,7530,7533,7536,7537,7538,7539,7540,7541,7542,7545,7546,7548,7550,7554,7557,7558,7559,7561,7563,7565,7566,7567,7569,7574,7577,7580,7581,7586,7587,7588,7589,7590,7609,7620,7621,7624,7625,7626,7629,7631,7632,7633,7644,7647,7648,7651,7659,7663,7665,7666,7672,7674,7675,7676,7678,7681,7682,7685,7686,7691,7692,7696,7697,7701,7702,7703,7706,7708,7709,7712,7713,7716,7718,7720,7721,7723,7725,7729,7732,7735,7737,7738,7744,7745,7750,7755,7757,7758,7760,7763,7764,7771,7773,7775,7777,7780,7781,7782,7783,7786,7787,7792,7793,7795,7801,7807,7808,7811,7813,7814,7815,7818,7827,7829,7830,7832,7833,7834,7835,7839,7841,7845,7846,7848,7856,7857,7858,7859,7860,7863,7874,7879,7880,7882,7883,7884,7886,7887,7889,7893,7895,7897,7898,7899,7907,7909,7913,7916,7925,7930,7935,7937,7940,7941,7943,7947,7949,7952,7953,7954,7955,7959,7960,7961,7963,7965,7966,7969,7970,7971,7972,7974,7979,7980,7981,7985,7986,7987,7989,7990,7992,7993,7997,8000,8016,8018,8025,8035,8038,8040,8041,8043,8045,8046,8055,8061,8064,8065,8067,8068,8069,8075,8078,8081,8082,8085,8086,8088,8096,8098,8099,8105,8107,8108,8112,8114,8116,8117,8123,8124,8128,8130,8131,8134,8135,8138,8139,8142,8144,8145,8149,8151,8156,8160,8161,8170,8172,8173,8175,8177,8180,8181,8186,8187,8190,8192,8193,8194,8197,8198,8199,8203,8204,8207,8208,8213,8216,8218,8219,8220,8225,8227,8230,8234,8237,8247,8251,8252,8253,8256,8258,8260,8261,8265,8266,8267,8268,8270,8274,8275,8277,8279,8280,8282,8283,8288,8289,8300,8302,8308,8313,8321,8326,8328,8330,8331,8333,8336,8339,8345,8347,8348,8350,8352,8353,8357,8362,8363,8367,8373,8376,8377,8378,8379,8380,8383,8385,8386,8387,8390,8391,8392,8396,8397,8400,8402,8404,8405,8407,8409,8410,8419,8422,8423,8426,8427,8429,8430,8431,8435,8436,8437,8441,8442,8444,8448,8450,8455,8456,8459,8472,8473,8476,8477,8478,8479,8484,8488,8489,8490,8491,8493,8496,8498,8499,8502,8505,8506,8508,8516,8517,8520,8521,8522,8525,8527,8528,8529,8530,8537,8538,8539,8542,8543,8544,8545,8546,8556,8561,8562,8564,8566,8568,8576,8578,8579,8580,8585,8586,8588,8589,8592,8595,8596,8599,8600,8601,8604,8610,8611,8612,8618,8622,8626,8627,8629,8630,8631,8632,8634,8637,8638,8640,8641,8642,8650,8653,8655,8660,8663,8665,8668,8669,8675,8676,8679,8680,8684,8688,8692,8694,8696,8697,8702,8708,8711,8714,8716,8719,8725,8727,8728,8729,8735,8736,8743,8745,8749,8751,8757,8758,8760,8762,8763,8766,8769,8770,8772,8777,8778,8779,8780,8783,8786,8789,8793,8799,8800,8803,8804,8806,8807,8809,8810,8812,8813,8817,8819,8822,8830,8831,8832,8835,8836,8837,8838,8839,8840,8842,8844,8845,8848,8852,8853,8855,8859,8862,8865,8866,8867,8871,8876,8877,8880,8883,8885,8886,8887,8888,8892,8893,8894,8896,8898,8904,8908,8914,8916,8918,8919,8921,8923,8924,8925,8926,8927,8929,8932,8935,8938,8940,8943,8944,8945,8948,8950,8951,8955,8958,8959,8960,8966,8969,8972,8974,8975,8976,8980,8983,8986,8988,8993,8997,8999,9000,9002,9003,9004,9008,9009,9013,9016,9019,9020,9021,9024,9025,9026,9027,9030,9031,9037,9038,9039,9040,9041,9042,9043,9045,9049,9052,9054,9055,9057,9059,9064,9065,9066,9071,9073,9074,9077,9078,9079,9082,9084,9086,9089,9090,9093,9094,9095,9101,9103,9104,9107,9108,9111,9114,9120,9121,9122,9124,9127,9128,9130,9134,9136,9138,9139,9142,9143,9145,9148,9149,9151,9152,9157,9158,9159,9160,9161,9167,9168,9172,9176,9179,9181,9183,9185,9187,9188,9191,9196,9201,9202,9205,9211,9214,9222,9224,9225,9228,9231,9232,9243,9246,9250,9253,9259,9261,9262,9264,9265,9266,9269,9270,9279,9282,9284,9288,9290,9291,9292,9293,9296,9302,9305,9306,9310,9312,9313,9314,9317,9324,9325,9326,9331,9332,9333,9335,9340,9343,9352,9354,9358,9365,9366,9367,9371,9374,9377,9381,9383,9384,9386,9387,9388,9392,9393,9395,9396,9398,9400,9402,9404,9405,9407,9412,9415,9423,9426,9427,9428,9431,9434,9435,9439,9440,9441,9443,9445,9450,9451,9452,9460,9461,9462,9467,9468,9472,9473,9476,9477,9486,9489,9491,9492,9497,9503,9504,9505,9507,9508,9509,9511,9515,9516,9519,9520,9524,9525,9527,9531,9532,9534,9535,9537,9539,9541,9542,9545,9547,9548,9550,9552,9553,9554,9555,9556,9557,9561,9564,9570,9572,9576,9578,9579,9580,9581,9582,9588,9596,9597,9600,9601,9610,9616,9618,9620,9622,9626,9627,9630,9631,9634,9635,9636,9637,9638,9639,9644,9645,9647,9653,9656,9657,9662,9664,9667,9673,9676,9679,9681,9682,9692,9693,9697,9698,9701,9702,9707,9709,9711,9712,9714,9715,9716,9719,9725,9727,9732,9737,9745,9746,9753,9754,9756,9763,9764,9766,9769,9770,9772,9773,9774,9776,9778,9779,9780,9781,9785,9786,9791,9794,9796,9802,9803,9804,9807,9810,9811,9814,9815,9817,9818,9821,9825,9829,9830,9831,9834,9836,9846,9847,9848,9850,9851,9854,9855,9856,9858,9861,9863,9866,9867,9869,9871,9875,9880,9881,9882,9892,9894,9895,9898,9899,9900,9903,9905,9910,9915,9924,9925,9929,9930,9934,9935,9936,9938,9942,9943,9944,9947,9949,9951,9952,9960,9962,9964,9966,9969,9970,9971,9972,9976,9983,9994,10001,10003,10005,10012,10016,10020,10021,10024,10027,10028,10030,10034,10037,10039,10040,10042,10048,10051,10053,10055,10059,10060,10061,10065,10066,10070,10075,10077,10080,10081,10082,10085,10087,10088,10089,10092,10093,10094,10097,10109,10110,10111,10113,10114,10115,10117,10118,10120,10121,10122,10124,10125,10126,10129,10131,10132,10133,10140,10141,10144,10146,10149,10150,10152,10160,10167,10173,10174,10176,10178,10179,10180,10181,10184,10187,10189,10192,10195,10203,10205,10206,10207,10212,10215,10220,10222,10225,10227,10232,10233,10234,10237,10238,10242,10243,10249,10251,10252,10254,10256,10258,10260,10261,10264,10265,10267,10268,10270,10276,10278,10279,10280,10281,10282,10283,10285,10286,10289,10290,10291,10293,10294,10296,10297,10298,10299,10301,10302,10304,10307,10308,10309,10310,10314,10318,10320,10321,10322,10323,10328,10331,10332,10334,10341,10347,10348,10351,10352,10353,10354,10355,10356,10358,10359,10361,10362,10370,10371,10372,10374,10375,10378,10380,10385,10390,10391,10393,10395,10399,10403,10406,10413,10415,10420,10421,10425,10427,10429,10434,10435,10441,10442,10448,10450,10458,10459,10462,10463,10465,10467,10468,10473,10475,10478,10485,10486,10497,10499,10501,10503,10506,10512,10513,10514,10520,10523,10530,10531,10534,10539,10541,10542,10544,10545,10546,10547,10551,10555,10557,10558,10559,10560,10561,10564,10568,10571,10573,10577,10578,10579,10580,10581,10582,10588,10592,10594,10595,10596,10597,10599,10607,10608,10610,10611,10614,10625,10627,10634,10636,10637,10640,10642,10643,10647,10651,10654,10655,10656,10657,10660,10662,10663,10664,10665,10669,10674,10675,10678,10683,10685,10686,10687,10688,10691,10695,10697,10698,10702,10704,10705,10711,10713,10723,10727,10728,10731,10734,10735,10743,10748,10751,10752,10756,10759,10765,10767,10770,10771,10772,10774,10776,10778,10780,10781,10788,10789,10792,10793,10795,10796,10798,10801,10804,10805,10807,10811,10816,10825,10826,10827,10828,10833,10839,10841,10843,10844,10852,10853,10855,10860,10861,10863,10867,10874,10877,10882,10887,10888,10889,10890,10891,10892,10893,10895,10896,10898,10899,10900,10901,10906,10909,10912,10918,10921,10923,10924,10926,10929,10931,10932,10937,10940,10947,10952,10953,10954,10955,10956,10958,10960,10961,10965,10969,10973,10979,10980,10981,10982,10989,10991,10994,10995,11000,11001,11007,11009,11013,11014,11017,11021,11026,11029,11030,11031,11040,11042,11045,11046,11050,11052,11053,11054,11056,11057,11059,11061,11068,11071,11072,11073,11074,11077,11081,11085,11086,11087,11088,11089,11090,11091,11096,11104,11109,11115,11119,11121,11123,11126,11130,11131,11141,11142,11148,11154,11155,11156,11157,11158,11159,11161,11163,11164,11165,11167,11170,11172,11174,11175,11178,11184,11185,11187,11188,11191,11197,11198,11200,11201,11202,11207,11209,11213,11214,11215,11217,11218,11219,11221,11225,11227,11228,11231,11233,11235,11237,11240,11242,11245,11246,11247,11250,11251,11252,11261,11263,11265,11267,11269,11270,11271,11275,11277,11279,11282,11283,11284,11285,11286,11295,11297,11299,11302,11303,11305,11306,11308,11310,11314,11318,11320,11321,11325,11326,11330,11333,11337,11340,11341,11344,11346,11347,11350,11352,11353,11356,11357,11358,11361,11363,11365,11375,11377,11378,11380,11382,11383,11385,11386,11387,11397,11403,11404,11405,11407,11411,11413,11417,11421,11425,11426,11427,11430,11432,11433,11435,11439,11443,11445,11447,11449,11450,11451,11453,11454,11456,11461,11468,11469,11475,11479,11484,11485,11487,11489,11491,11494,11496,11497,11498,11499,11501,11503,11504,11512,11517,11519,11528,11532,11535,11538,11541,11543,11544,11547,11548,11553,11557,11563,11565,11572,11573,11585,11586,11587,11593,11599,11602,11604,11605,11606,11607,11608,11610,11611,11614,11617,11618,11622,11624,11626,11629,11630,11633,11634,11637,11639,11640,11641,11642,11646,11652,11653,11655,11657,11659,11661,11662,11664,11670,11676,11681,11682,11683,11689,11691,11692,11696,11697,11698,11699,11700,11701,11702,11704,11708,11714,11715,11717,11718,11720,11724,11728,11729,11731,11732,11733,11734,11739,11741,11742,11744,11745,11748,11754,11758,11760,11761,11762,11764,11765,11768,11772,11774,11775,11776,11777,11780,11782,11783,11784,11788,11789,11791,11792,11793,11797,11802,11810,11811,11812,11813,11814,11815,11818,11820,11826,11831,11836,11837,11838,11843,11846,11847,11849,11854,11855,11858,11859,11861,11862,11864,11869,11872,11874,11876,11880,11883,11884,11885,11887,11892,11893,11894,11896,11902,11906,11910,11911,11912,11913,11920,11921,11924,11925,11926,11927,11929,11931,11932,11933,11936,11940,11941,11943,11944,11950,11952,11953,11954,11955,11956,11957,11958,11960,11962,11966,11967,11968,11969,11973,11978,11980,11984,11985,11987,11993,11994,11997,11998,12001,12002,12005,12007,12008,12014,12015,12017,12021,12023,12025,12026,12029,12034,12035,12036,12039,12040,12041,12049,12053,12054,12055,12056,12057,12059,12061,12062,12063,12064,12071,12072,12074,12076,12077,12078,12079,12084,12086,12087,12088,12089,12092,12097,12098,12099,12100,12101,12103,12104,12107,12108,12112,12114,12117,12125,12127,12131,12133,12135,12137,12140,12142,12145,12146,12147,12148,12149,12152,12155,12158,12159,12161,12167,12169,12176,12177,12185,12187,12190,12198,12199,12200,12201,12202,12209,12215,12218,12220,12226,12227,12232,12236,12237,12240,12245,12246,12247,12248,12255,12257,12261,12267,12269,12275,12280,12283,12285,12287,12295,12297,12298,12301,12302,12304,12308,12309,12312,12316,12317,12318,12325,12327,12329,12331,12332,12340,12342,12347,12348,12351,12357,12358,12360,12361,12365,12367,12370,12371,12378,12379,12381,12382,12383,12387,12388,12389,12390,12391,12392,12393,12395,12396,12397,12400,12403,12404,12413,12417,12421,12424,12427,12428,12429,12430,12431,12433,12434,12435,12440,12441,12446,12447,12448,12455,12458,12459,12462,12463,12464,12467,12468,12471,12472,12474,12475,12476,12478,12489,12490,12494,12495,12496,12499,12501,12505,12511,12513,12515,12517,12520,12522,12524,12526,12529,12530,12537,12542,12544,12550,12560,12566,12569,12571,12575,12576,12577,12578,12579,12581,12585,12586,12587,12590,12591,12593,12594,12596,12598,12600,12603,12606,12607,12609,12611,12612,12613,12614,12628,12632,12635,12638,12640,12642,12644,12645,12649,12651,12654,12656,12657,12658,12661,12667,12668,12669,12670,12675,12677,12680,12682,12687,12691,12695,12705,12706,12707,12708,12710,12712,12713,12717,12720,12722,12728,12730,12731,12732,12733,12738,12739,12740,12741,12745,12747,12751,12753,12754,12761,12762,12764,12766,12768,12770,12772,12775,12780,12781,12782,12787,12790,12792,12793,12794,12795,12797,12798,12800,12803,12807,12808,12816,12818,12820,12823,12826,12827,12828,12833,12836,12837,12838,12839,12850,12855,12856,12861,12865,12869,12872,12876,12881,12884,12885,12887,12888,12898,12899,12901,12905,12906,12907,12910,12911,12913,12916,12918,12919,12920,12922,12925,12926,12927,12936,12937,12943,12944,12950,12952,12953,12958,12962,12964,12966,12970,12972,12974,12975,12976,12978,12980,12981,12985,12989,12992,12993,12994,12996,12998,13001,13006,13009,13013,13014,13015,13018,13019,13025,13031,13034,13036,13043,13044,13049,13054,13057,13062,13064,13069,13072,13073,13074,13080,13084,13085,13089,13092,13093,13099,13100,13101,13102,13105,13107,13112,13113,13115,13120,13121,13127,13132,13134,13140,13141,13142,13146,13152,13153,13155,13158,13162,13163,13168,13169,13170,13176,13177,13178,13186,13190,13191,13192,13193,13194,13195,13196,13197,13205,13207,13209,13214,13215,13223,13224,13226,13229,13232,13236,13240,13246,13247,13248,13251,13255,13257,13259,13262,13263,13279,13280,13281,13284,13287,13291,13293,13294,13300,13302,13305,13311,13313,13314,13317,13318,13319,13320,13324,13325,13326,13329,13332,13336,13340,13342,13343,13344,13345,13348,13350,13356,13357,13358,13360,13361,13362,13365,13375,13376,13381,13384,13385,13386,13387,13390,13394,13395,13400,13403,13405,13406,13407,13408,13411,13412,13414,13417,13421,13423,13427,13431,13436,13441,13447,13451,13452,13455,13456,13457,13459,13460,13461,13464,13466,13467,13471,13472,13473,13476,13477,13479,13485,13487,13488,13489,13491,13492,13493,13497,13498,13499,13500,13501,13508,13512,13513,13519,13522,13524,13527,13530,13531,13533,13534,13537,13542,13545,13549,13550,13553,13554,13557,13558,13559,13565,13566,13567,13570,13573,13574,13576,13577,13583,13584,13585,13586,13587,13588,13590,13595,13596,13598,13601,13602,13604,13608,13609,13610,13611,13614,13615,13617,13624,13635,13638,13639,13641,13643,13648,13658,13663,13664,13666,13667,13668,13674,13675,13677,13680,13682,13685,13686,13688,13693,13694,13695,13697,13698,13699,13701,13703,13705,13706,13707,13708,13709,13712,13713,13716,13718,13719,13721,13724,13728,13730,13735,13739,13743,13755,13757,13759,13760,13761,13763,13764,13765,13770,13771,13774,13776,13779,13780,13781,13783,13788,13792,13794,13795,13796,13803,13805,13811,13813,13821,13827,13828,13829,13831,13832,13833,13837,13838,13842,13843,13844,13845,13851,13854,13855,13857,13858,13862,13867,13871,13873,13876,13877,13879,13880,13883,13885,13886,13888,13890,13891,13893,13898,13899,13903,13906,13907,13908,13910,13912,13914,13915,13924,13925,13926,13927,13928,13930,13933,13935,13941,13942,13944,13949,13951,13952,13955,13957,13958,13961,13964,13965,13966,13967,13968,13973,13975,13977,13979,13980,13981,13986,13990,13995,14000,14002,14003,14004,14006,14010,14014,14017,14020,14023,14026,14029,14033,14034,14038,14039,14041,14045,14050,14051,14052,14055,14057,14058,14060,14064,14067,14071,14072,14073,14074,14078,14083,14088,14091,14092,14093,14094,14096,14097,14105,14108,14109,14110,14111,14112,14116,14117,14121,14123,14125,14126,14131,14134,14140,14142,14143,14148,14149,14157,14158,14159,14164,14165,14167,14168,14169,14171,14173,14174,14175,14177,14185,14190,14192,14194,14197,14199,14200,14201,14202,14210,14214,14216,14225,14226,14227,14229,14233,14236,14237,14240,14242,14245,14247,14251,14253,14263,14267,14268,14269,14273,14274,14278,14281,14282,14283,14285,14286,14287,14289,14293,14295,14297,14300,14301,14302,14303,14305,14306,14307,14308,14309,14312,14314,14315,14321,14324,14325,14326,14327,14328,14329,14333,14341,14342,14346,14348,14350,14362,14366,14369,14372,14373,14381,14383,14385,14387,14393,14395,14396,14399,14401,14409,14411,14412,14415,14416,14419,14420,14421,14423,14425,14427,14428,14429,14432,14439,14445,14446,14457,14460,14461,14462,14464,14465,14468,14478,14479,14482,14484,14485,14486,14491,14493,14494,14497,14503,14505,14510,14511,14512,14517,14518,14519,14524,14527,14529,14530,14536,14547,14549,14550,14552,14563,14565,14566,14571,14575,14576,14578,14579,14580,14581,14582,14585,14588,14594,14596,14597,14603,14604,14605,14608,14609,14611,14612,14613,14614,14615,14616,14617,14621,14622,14623,14624,14631,14632,14633,14637,14638,14639,14641,14642,14643,14644,14645,14646,14647,14649,14652,14653,14654,14657,14662,14663,14666,14667,14672,14684,14689,14691,14694,14698,14701,14702,14706,14709,14711,14713,14716,14721,14722,14723,14725,14727,14730,14731,14732,14733,14743,14744,14745,14748,14749,14751,14752,14754,14756,14757,14762,14763,14766,14767,14771,14772,14773,14774,14780,14782,14783,14787,14788,14789,14791,14798,14803,14805,14806,14808,14810,14814,14815,14818,14819,14822,14824,14826,14834,14835,14836,14837,14839,14840,14842,14848,14850,14852,14856,14860,14863,14864,14866,14872,14878,14879,14885,14890,14892,14895,14896,14902,14906,14908,14914,14915,14917,14920,14923,14924,14925,14926,14928,14930,14933,14936,14939,14940,14941,14942,14943,14945,14948,14949,14952,14954,14955,14957,14958,14960,14972,14975,14976,14978,14980,14981,14984,14986,14993,14994,14997,14999,15000,15003,15007,15008,15009,15016,15018,15019,15020,15022,15028,15030,15032,15034,15036,15040,15041,15042,15045,15047,15048,15057,15059,15060,15063,15064,15067,15068,15070,15071,15073,15074,15076,15081,15083,15090,15098,15099,15101,15102,15106,15107,15110,15115,15116,15118,15125,15126,15130,15131,15132,15138,15141,15148,15151,15155,15156,15157,15158,15160,15161,15162,15164,15167,15176,15178,15179,15181,15182,15183,15184,15185,15188,15190,15191,15192,15196,15197,15201,15204,15205,15207,15209,15211,15214,15217,15224,15226,15228,15230,15233,15234,15239,15240,15242,15243,15249,15250,15252,15255,15258,15263,15264,15270,15271,15273,15279,15281,15285,15288,15289,15290,15294,15295,15296,15300,15301,15303,15304,15307,15313,15317,15320,15322,15324,15326,15330,15334,15336,15338,15339,15342,15343,15346,15349,15358,15361,15363,15364,15366,15367,15371,15377,15378,15380,15383,15384,15385,15387,15389,15391,15394,15395,15396,15397,15398,15399,15400,15401,15402,15407,15409,15410,15412,15414,15415,15417,15418,15420,15426,15437,15439,15447,15449,15454,15459,15461,15467,15471,15474,15476,15478,15479,15481,15482,15484,15487,15490,15491,15493,15494,15495,15500,15506,15507,15511,15512,15519,15521,15522,15527,15529,15532,15533,15534,15535,15540,15543,15548,15550,15556,15559,15562,15564,15566,15571,15572,15573,15574,15578,15579,15581,15589,15590,15592,15595,15596,15598,15603,15604,15608,15609,15615,15621,15622,15625,15626,15628,15635,15644,15647,15650,15653,15654,15658,15659,15660,15662,15663,15665,15666,15668,15670,15673,15678,15679,15680,15683,15684,15685,15686,15688,15689,15691,15692,15693,15694,15698,15699,15701,15706,15711,15716,15717,15725,15729,15732,15738,15741,15742,15744,15745,15748,15750,15751,15753,15754,15756,15757,15760,15762,15764,15766,15770,15773,15775,15777,15778,15783,15784,15788,15790,15791,15793,15795,15796,15797,15798,15800,15804,15805,15806,15809,15811,15815,15817,15818,15821,15822,15824,15829,15830,15833,15836,15837,15838,15840,15842,15846,15847,15848,15849,15851,15853,15864,15871,15873,15879,15883,15888,15889,15890,15891,15893,15896,15897,15900,15901,15904,15906,15908,15909,15914,15918,15924,15925,15929,15932,15933,15937,15940,15941,15943,15945,15949,15952,15954,15955,15960,15963,15964,15971,15973,15974,15983,15985,15987,15990,15992,15995,16000,16003,16005,16009,16011,16014,16016,16021,16022,16025,16032,16035,16040,16041,16042,16043,16047,16050,16052,16055,16057,16058,16059,16064,16070,16073,16075,16079,16089,16093,16098,16100,16101,16105,16108,16110,16117,16121,16122,16124,16125,16129,16131,16136,16137,16141,16143,16149,16152,16155,16158,16162,16164,16168,16170,16175,16176,16177,16178,16181,16186,16195,16197,16200,16202,16206,16208,16210,16214,16215,16216,16217,16219,16221,16223,16226,16227,16229,16234,16236,16237,16238,16240,16254,16258,16262,16263,16267,16268,16271,16272,16282,16284,16288,16290,16292,16294,16298,16299,16301,16302,16312,16313,16314,16315,16317,16320,16325,16327,16332,16336,16337,16340,16341,16342,16344,16347,16350,16353,16355,16358,16359,16361,16364,16365,16369,16370,16373,16376,16377,16379,16380,16385,16386,16387,16389,16391,16398,16401,16402,16404,16405,16407,16415,16420,16422,16424,16428,16430,16432,16436,16438,16444,16445,16447,16449,16450,16451,16452,16454,16455,16456,16457,16460,16461,16462,16464,16465,16466,16468,16472,16476,16479,16481,16482,16483,16486,16488,16489,16493,16495,16497,16498,16500,16501,16502,16503,16504,16505,16506,16507,16512,16514,16515,16521,16524,16527,16528,16529,16532,16534,16536,16537,16538,16544,16548,16555,16556,16560,16565,16571,16573,16574,16575,16578,16579,16580,16583,16584,16590,16591,16595,16606,16609,16610,16611,16614,16616,16618,16620,16624,16626,16628,16630,16632,16634,16636,16641,16643,16645,16646,16650,16651,16655,16658,16661,16667,16669,16670,16672,16674,16675,16678,16680,16685,16686,16688,16692,16693,16696,16697,16698,16699,16700,16702,16703,16704,16705,16709,16715,16716,16717,16721,16722,16724,16728,16731,16732,16734,16736,16738,16746,16751,16753,16757,16766,16770,16772,16774,16776,16778,16779,16780,16786,16787,16794,16800,16801,16805,16811,16815,16819,16820,16823,16826,16828,16829,16830,16840,16844,16847,16849,16851,16859,16860,16865,16866,16867,16869,16872,16873,16876,16877,16878,16883,16884,16887,16888,16889,16890,16891,16895,16896,16901,16902,16904,16906,16909,16910,16915,16920,16928,16931,16933,16936,16938,16943,16945,16946,16947,16948,16949,16952,16954,16963,16964,16965,16967,16969,16970,16971,16973,16974,16978,16983,16989,16992,16998,16999,17001,17002,17003,17006,17008,17013,17019,17024,17026,17027,17028,17029,17030,17032,17033,17035,17037,17038,17039,17041,17044,17046,17047,17048,17049,17050,17053,17054,17055,17056,17057,17058,17060,17062,17065,17067,17068,17069,17070,17072,17073,17077,17078,17079,17088,17091,17093,17094,17095,17105,17106,17110,17111,17113,17116,17118,17119,17121,17125,17126,17130,17131,17134,17141,17142,17144,17145,17147,17154,17157,17158,17160,17163,17165,17168,17172,17175,17177,17180,17182,17183,17185,17191,17194,17198,17199,17200,17205,17206,17211,17212,17214,17216,17219,17220,17223,17229,17230,17231,17234,17235,17237,17242,17244,17245,17246,17247,17249,17255,17261,17262,17264,17266,17269,17271,17273,17275,17276,17278,17279,17280,17283,17284,17285,17287,17288,17289,17291,17292,17294,17295,17296,17297,17299,17300,17301,17302,17305,17315,17325,17326,17327,17328,17329,17331,17333,17334,17335,17338,17340,17342,17349,17359,17361,17365,17366,17367,17368,17369,17370,17381,17382,17385,17387,17389,17390,17392,17394,17395,17396,17398,17399,17400,17402,17406,17410,17413,17415,17421,17422,17423,17424,17426,17427,17428,17429,17433,17434,17443,17448,17450,17452,17455,17456,17457,17467,17469,17474,17476,17477,17478,17484,17485,17486,17489,17492,17493,17496,17498,17502,17506,17511,17513,17517,17519,17521,17529,17532,17533,17534,17535,17536,17538,17541,17545,17546,17549,17551,17555,17559,17560,17561,17562,17564,17565,17566,17567,17568,17574,17576,17577,17580,17582,17593,17594,17596,17599,17604,17609,17612,17613,17617,17619,17624,17625,17627,17628,17634,17639,17640,17646,17650,17651,17654,17655,17656,17665,17666,17674,17680,17681,17682,17683,17685,17690,17691,17694,17696,17699,17705,17707,17708,17710,17711,17712,17713,17715,17718,17719,17726,17728,17729,17730,17731,17733,17734,17735,17742,17745,17746,17747,17749,17751,17754,17762,17763,17767,17771,17774,17777,17780,17786,17795,17797,17800,17802,17803,17804,17805,17811,17812,17813,17814,17816,17819,17822,17824,17825,17826,17828,17831,17832,17835,17836,17841,17843,17845,17846,17847,17850,17851,17852,17853,17855,17856,17863,17870,17871,17872,17876,17882,17883,17886,17889,17891,17892,17896,17897,17901,17903,17904,17905,17911,17914,17915,17916,17917,17919,17920,17923,17925,17929,17932,17935,17940,17941,17942,17945,17946,17948,17949,17954,17955,17956,17958,17960,17961,17964,17965,17967,17972,17974,17975,17977,17981,17986,17987,17990,17993,17995,17998,18000,18002,18004,18008,18010,18011,18012,18013,18014,18016,18020,18021,18022,18027,18032,18037,18038,18041,18042,18043,18048,18049,18051,18054,18055,18058,18066,18067,18068,18069,18071,18073,18074,18075,18077,18078,18086,18089,18091,18100,18104,18105,18108,18113,18115,18119,18121,18122,18132,18139,18141,18144,18146,18149,18150,18153,18154,18156,18158,18159,18162,18163,18166,18170,18174,18179,18182,18183,18185,18186,18189,18190,18192,18195,18197,18198,18200,18201,18207,18208,18209,18211,18212,18213,18214,18218,18220,18222,18227,18232,18234,18236,18242,18243,18244,18246,18249,18250,18252,18255,18257,18263,18267,18268,18269,18274,18278,18280,18282,18283,18290,18291,18293,18295,18303,18306,18311,18318,18319,18331,18333,18334,18335,18338,18339,18342,18343,18344,18346,18347,18355,18356,18357,18360,18362,18364,18365,18366,18367,18371,18372,18373,18375,18377,18379,18382,18386,18391,18395,18396,18397,18400,18401,18402,18408,18411,18419,18421,18423,18424,18425,18426,18427,18428,18429,18433,18437,18438,18442,18450,18452,18460,18461,18464,18465,18469,18470,18473,18475,18481,18486,18491,18492,18495,18498,18501,18503,18504,18505,18506,18512,18514,18518,18521,18528,18531,18534,18538,18539,18540,18543,18544,18553,18554,18555,18558,18561,18566,18567,18570,18571,18572,18574,18578,18580,18585,18587,18588,18590,18593,18594,18595,18596,18597,18600,18603,18605,18606,18608,18609,18610,18611,18617,18618,18622,18624,18625,18628,18631,18632,18633,18634,18640,18643,18647,18648,18649,18650,18652,18653,18654,18663,18664,18667,18669,18670,18671,18674,18675,18677,18678,18682,18683,18684,18686,18688,18689,18693,18697,18701,18704,18705,18709,18711,18714,18715,18716,18717,18718,18720,18721,18724,18726,18727,18728,18732,18733,18734,18736,18737,18743,18744,18746,18747,18748,18749,18750,18752,18755,18756,18758,18759,18761,18772,18775,18779,18783,18787,18789,18792,18794,18795,18796,18799,18802,18803,18804,18814,18816,18818,18820,18821,18822,18824,18826,18827,18828,18830,18831,18833,18835,18836,18841,18844,18845,18846,18847,18849,18850,18854,18858,18859,18860,18861,18862,18865,18867,18869,18874,18875,18876,18879,18885,18886,18887,18888,18889,18891,18894,18897,18898,18899,18902,18903,18904,18905,18907,18908,18913,18920,18922,18924,18927,18930,18932,18934,18937,18939,18943,18945,18946,18947,18948,18950,18951,18952,18956,18957,18958,18960,18963,18965,18969,18970,18971,18972,18976,18979,18983,18986,18987,18988,18991,18993,18995,18996,18998,18999,19002,19005,19006,19007,19009,19012,19013,19016,19019,19023,19028,19033,19035,19045,19048,19050,19054,19055,19056,19057,19061,19064,19065,19067,19069,19073,19074,19076,19079,19083,19086,19089,19094,19097,19098,19100,19101,19102,19103,19107,19108,19110,19112,19115,19117,19118,19122,19130,19131,19132,19135,19136,19137,19138,19140,19141,19142,19147,19148,19152,19154,19157,19159,19163,19164,19168,19169,19171,19174,19177,19179,19185,19188,19192,19194,19195,19196,19201,19202,19203,19206,19209,19212,19213,19217,19221,19222,19225,19231,19233,19234,19240,19241,19242,19244,19247,19248,19250,19255,19256,19258,19261,19262,19263,19272,19273,19274,19276,19278,19279,19284,19285,19291,19292,19293,19294,19297,19300,19302,19304,19305,19309,19310,19312,19315,19316,19320,19321,19322,19323,19324,19325,19327,19328,19331,19334,19336,19345,19347,19348,19351,19352,19353,19355,19356,19357,19358,19359,19361,19363,19365,19379,19381,19386,19389,19393,19398,19400,19401,19402,19403,19405,19408,19410,19423,19424,19425,19426,19427,19429,19435,19440,19445,19447,19452,19454,19455,19458,19460,19463,19464,19474,19476,19477,19479,19480,19482,19484,19487,19490,19492,19497,19498,19502,19505,19507,19515,19518,19521,19522,19524,19525,19526,19527,19530,19532,19533,19534,19536,19537,19538,19541,19545,19546,19547,19553,19554,19560,19562,19563,19566,19568,19573,19579,19581,19582,19586,19590,19591,19593,19595,19600,19605,19608,19613,19622,19623,19626,19627,19632,19633,19637,19638,19645,19646,19650,19654,19656,19659,19663,19664,19670,19676,19677,19681,19682,19685,19689,19700,19703,19711,19713,19716,19717,19719,19723,19729,19732,19735,19737,19739,19741,19742,19743,19744,19747,19748,19749,19751,19758,19761,19763,19766,19768,19769,19771,19775,19778,19779,19780,19783,19784,19786,19793,19795,19796,19797,19804,19810,19811,19812,19814,19817,19818,19820,19821,19822,19824,19827,19831,19834,19838,19839,19843,19844,19846,19848,19849,19852,19853,19854,19861,19865,19866,19867,19868,19869,19871,19873,19878,19879,19882,19883,19885,19887,19888,19891,19892,19896,19900,19901,19902,19906,19907,19910,19913,19915,19921,19924,19928,19936,19938,19942,19947,19948,19950,19951,19952,19953,19954,19957,19965,19966,19967,19968,19969,19983,19985,19986,19989,19990,19991,19993,19995,20001,20003,20004,20005,20007,20008,20012,20013,20014,20020,20021,20022,20024,20026,20027,20037,20038,20041,20042,20043,20045,20047,20049,20050,20051,20052,20054,20060,20063,20065,20072,20073,20078,20082,20084,20091,20099,20101,20103,20104,20105,20108,20110,20111,20115,20117,20118,20121,20124,20130,20131,20134,20137,20138,20140,20142,20143,20144,20145,20146,20151,20152,20154,20158,20159,20166,20170,20172,20174,20175,20179,20181,20183,20185,20189,20190,20194,20195,20200,20201,20204,20205,20206,20207,20208,20209,20212,20214,20223,20225,20228,20232,20236,20238,20239,20240,20246,20248,20250,20253,20254,20259,20260,20261,20264,20266,20268,20270,20271,20272,20273,20274,20276,20280,20282,20283,20284,20287,20288,20291,20294,20295,20301,20305,20306,20310,20313,20315,20317,20318,20320,20322,20323,20325,20327,20328,20330,20331,20338,20341,20351,20354,20356,20357,20359,20361,20362,20366,20371,20377,20380,20381,20383,20386,20393,20395,20396,20397,20398,20399,20401,20402,20403,20406,20409,20411,20412,20413,20416,20420,20421,20423,20427,20428,20430,20433,20434,20438,20443,20446,20453,20457,20459,20469,20470,20473,20474,20478,20481,20483,20484,20486,20487,20488,20494,20500,20501,20503,20505,20506,20508,20509,20510,20513,20514,20516,20517,20520,20523,20527,20530,20531,20535,20536,20538,20539,20540,20546,20549,20551,20553,20554,20558,20559,20560,20563,20567,20571,20572,20574,20576,20580,20582,20583,20586,20587,20589,20591,20596,20597,20599,20606,20607,20610,20614,20616,20619,20622,20623,20624,20625,20629,20632,20635,20636,20637,20639,20641,20650,20654,20656,20660,20661,20667,20668,20671,20673,20677,20679,20682,20684,20685,20686,20690,20694,20695,20696,20699,20707,20708,20711,20712,20714,20719,20721,20722,20726,20730,20733,20734,20735,20740,20742,20747,20757,20759,20761,20763,20766,20768,20776,20778,20779,20782,20783,20784,20796,20797,20800,20804,20806,20807,20812,20813,20815,20821,20822,20824,20825,20831,20838,20840,20847,20850,20852,20856,20858,20859,20862,20864,20869,20871,20875,20876,20878,20879,20880,20881,20883,20888,20893,20894,20897,20899,20900,20904,20905,20906,20910,20913,20916,20917,20923,20930,20932,20933,20935,20939,20941,20943,20946,20951,20952,20953,20956,20957,20959,20960,20961,20962,20963,20965,20969,20970,20971,20972,20976,20977,20978,20980,20986,20988,20990,20991,20993,20995,20997,21000,21008,21013,21014,21016,21024,21025,21028,21031,21034,21037,21039,21042,21043,21045,21046,21047,21049,21051,21055,21057,21058,21060,21063,21064,21072,21073,21075,21076,21079,21081,21094,21095,21097,21099,21100,21101,21103,21106,21107,21109,21110,21111,21112,21113,21116,21117,21120,21123,21124,21125,21130,21138,21143,21146,21148,21151,21152,21160,21162,21167,21171,21172,21173,21174,21180,21181,21182,21183,21184,21185,21186,21187,21192,21193,21201,21202,21206,21207,21210,21211,21219,21227,21231,21232,21234,21235,21238,21239,21244,21245,21247,21249,21250,21251,21252,21256],"pools":[{"seed":79011,"row_indices":[12,20,58,89,144,157,169,179,181,192,199,239,244,301,334,394,439,474,477,514,542,579,616,627,628,658,659,743,816,835,848,862,889,984,1016,1018,1088,1090,1116,1140,1178,1188,1209,1227,1231,1285,1296,1313,1316,1338,1356,1366,1373,1417,1418,1468,1469,1471,1497,1509,1512,1546,1559,1573,1638,1677,1678,1736,1740,1742,1747,1750,1759,1774,1783,1859,1882,1960,2014,2022,2023,2050,2063,2071,2085,2091,2093,2101,2112,2122,2136,2147,2150,2169,2196,2199,2271,2278,2367,2391,2397,2407,2430,2433,2440,2451,2496,2499,2509,2525,2527,2529,2540,2569,2590,2611,2655,2664,2703,2705,2747,2761,2773,2783,2852,2863,2875,2924,2932,2946,2962,2981,3010,3039,3067,3121,3133,3153,3183,3220,3250,3267,3364,3390,3393,3396,3397,3403,3431,3436,3468,3499,3544,3551,3564,3565,3597,3610,3615,3639,3649,3670,3679,3688,3713,3714,3745,3749,3754,3756,3780,3790,3810,3832,3834,3929,3955,3969,3975,4111,4112,4120,4126,4128,4137,4162,4185,4186,4214,4245,4278,4295,4335,4342,4357,4363,4397,4400,4434,4437,4468,4472,4481,4492,4500,4506,4511,4522,4526,4528,4539,4658,4685,4736,4738,4746,4750,4825,4826,4849,4856,4870,4929,4967,4975,4980,4987,5004,5033,5038,5040,5050,5053,5074,5101,5115,5159,5257,5262,5275,5287,5293,5309,5310,5314,5370,5398,5410,5462,5516,5538,5547,5551,5555,5579,5584,5597,5634,5647,5653,5656,5663,5758,5787,5799,5820,5845,5847,5869,5885,5904,5936,5961,5972,5985,5989,6019,6054,6069,6096,6127,6137,6201,6211,6217,6231,6233,6246,6247,6264,6291,6299,6318,6366,6380,6385,6399,6405,6406,6408,6423,6434,6474,6477,6495,6542,6567,6594,6658,6663,6673,6694,6701,6718,6776,6779,6791,6798,6799,6823,6839,6893,6900,6910,6919,6930,6947,6964,6983,7014,7062,7067,7076,7077,7136,7240,7243,7263,7270,7327,7427,7476,7485,7497,7502,7532,7572,7583,7592,7599,7637,7638,7649,7687,7699,7707,7741,7746,7791,7843,7853,7869,7875,7877,7904,7912,7957,7964,8042,8048,8051,8056,8074,8084,8101,8132,8141,8200,8205,8285,8299,8315,8316,8322,8323,8343,8382,8384,8408,8467,8504,8513,8534,8536,8558,8608,8609,8706,8710,8732,8733,8823,8834,8869,8870,8962,8971,8977,8989,8992,9018,9022,9023,9029,9105,9132,9135,9141,9163,9164,9180,9184,9235,9249,9299,9309,9316,9328,9348,9422,9456,9471,9480,9490,9495,9540,9587,9593,9705,9718,9720,9734,9747,9751,9752,9787,9789,9799,9812,9838,9864,9868,9874,9902,9909,9931,9955,9986,9993,10009,10031,10052,10056,10064,10079,10157,10217,10218,10236,10253,10275,10324,10330,10344,10350,10389,10394,10396,10412,10414,10418,10426,10443,10479,10496,10507,10540,10566,10569,10575,10602,10666,10668,10676,10726,10737,10755,10757,10763,10768,10783,10832,10850,10854,10872,10939,10944,10950,10951,10992,11032,11037,11049,11055,11084,11103,11106,11132,11140,11143,11195,11210,11216,11220,11253,11296,11304,11317,11338,11349,11354,11370,11374,11434,11436,11516,11539,11542,11552,11560,11580,11591,11595,11625,11678,11726,11735,11737,11743,11749,11778,11787,11803,11823,11875,11895,11899,11904,11918,11951,12019,12020,12031,12045,12052,12065,12069,12073,12081,12082,12095,12115,12136,12153,12174,12184,12188,12251,12306,12330,12344,12353,12385,12398,12399,12406,12437,12504,12521,12532,12582,12627,12629,12646,12655,12673,12752,12760,12784,12788,12801,12804,12848,12852,12873,12912,12924,12928,12933,12983,12999,13023,13039,13047,13050,13052,13076,13111,13117,13139,13166,13175,13180,13187,13188,13189,13219,13231,13241,13244,13298,13299,13321,13346,13359,13367,13369,13442,13478,13481,13518,13552,13556,13560,13569,13592,13593,13619,13630,13656,13676,13738,13751,13768,13773,13790,13869,13870,13889,13892,13919,13932,13989,14007,14022,14024,14027,14032,14062,14068,14087,14129,14144,14166,14181,14222,14231,14248,14272,14292,14299,14353,14354,14392,14405,14406,14408,14413,14426,14430,14434,14444,14463,14477,14504,14520,14533,14543,14546,14569,14601,14620,14625,14679,14680,14686,14738,14740,14760,14812,14820,14823,14869,14882,14894,14967,14982,14988,14989,15001,15044,15077,15105,15111,15145,15169,15236,15259,15293,15321,15328,15350,15359,15365,15452,15456,15530,15541,15542,15549,15576,15612,15614,15690,15695,15714,15724,15733,15774,15782,15792,15827,15834,15841,15845,15867,15880,15885,15886,15915,15916,15930,15934,15975,15984,16023,16029,16036,16071,16091,16103,16142,16150,16187,16218,16222,16224,16244,16249,16278,16297,16304,16306,16339,16360,16425,16478,16510,16546,16553,16596,16653,16687,16733,16749,16795,16802,16814,16831,16834,16853,16862,16894,16912,16917,16918,16986,17007,17034,17040,17099,17159,17193,17197,17222,17257,17281,17298,17304,17314,17352,17363,17372,17373,17375,17383,17384,17386,17417,17439,17446,17462,17481,17495,17497,17515,17527,17544,17552,17557,17586,17615,17618,17631,17632,17642,17663,17714,17717,17722,17724,17738,17743,17752,17783,17794,17796,17817,17837,17859,17860,17898,17902,17928,17979,17992,18001,18007,18053,18093,18101,18134,18161,18187,18204,18224,18233,18308,18314,18336,18351,18359,18389,18409,18431,18432,18436,18457,18519,18524,18525,18614,18616,18630,18637,18673,18712,18754,18768,18769,18798,18832,18856,18880,18893,18895,18916,18921,18977,19001,19060,19075,19080,19105,19114,19143,19191,19199,19204,19215,19232,19238,19281,19301,19313,19342,19368,19378,19396,19407,19412,19496,19514,19552,19572,19578,19598,19651,19666,19668,19669,19691,19705,19736,19746,19764,19765,19777,19809,19825,19830,19832,19851,19875,19909,19916,19927,19937,19941,19949,19998,20016,20032,20046,20057,20062,20064,20066,20083,20147,20149,20150,20171,20197,20219,20226,20258,20278,20279,20333,20363,20387,20391,20557,20564,20581,20620,20634,20640,20642,20669,20702,20705,20732,20762,20769,20791,20818,20828,20860,20868,20874,20882,20885,20886,20892,20903,20908,20912,20925,20942,21019,21040,21044,21089,21104,21132,21133,21136,21144,21168,21204,21217,21254]},{"seed":79023,"row_indices":[3,17,27,30,101,103,108,118,134,141,152,210,217,272,274,312,327,328,338,341,392,422,433,435,440,552,700,736,742,755,778,796,837,866,869,895,932,936,941,950,997,1017,1060,1070,1119,1127,1130,1142,1160,1170,1179,1206,1216,1219,1232,1235,1311,1330,1358,1368,1377,1385,1393,1401,1440,1539,1568,1590,1616,1629,1653,1707,1712,1729,1731,1751,1757,1780,1793,1797,1831,1884,1889,1900,1923,1958,1987,2015,2054,2055,2060,2067,2124,2176,2231,2259,2328,2339,2369,2390,2442,2443,2501,2524,2536,2554,2559,2561,2615,2629,2658,2680,2742,2796,2824,2830,2840,2858,2873,2891,2895,2898,2899,2922,2959,2973,2978,3047,3113,3119,3120,3167,3175,3194,3221,3269,3270,3302,3330,3367,3379,3409,3410,3417,3419,3450,3469,3584,3587,3601,3613,3647,3692,3704,3715,3726,3731,3758,3801,3802,3837,3850,3879,3951,3960,4000,4002,4012,4020,4033,4049,4077,4106,4113,4152,4183,4218,4220,4269,4296,4316,4347,4367,4402,4409,4412,4467,4477,4478,4497,4498,4523,4552,4562,4595,4614,4619,4629,4633,4643,4674,4679,4713,4728,4757,4758,4783,4787,4791,4799,4836,4882,4942,4958,4961,4997,5030,5048,5109,5110,5113,5130,5149,5161,5178,5192,5216,5251,5254,5274,5303,5322,5324,5347,5368,5403,5443,5486,5495,5513,5519,5559,5619,5622,5628,5664,5665,5669,5682,5684,5688,5762,5771,5854,5873,5875,5918,6026,6091,6094,6109,6117,6197,6204,6215,6223,6234,6242,6255,6270,6276,6368,6403,6439,6457,6459,6485,6514,6517,6521,6534,6544,6578,6584,6599,6636,6642,6649,6670,6674,6731,6819,6826,6852,6870,6922,6953,6954,6955,6963,7010,7030,7034,7044,7061,7064,7090,7151,7184,7188,7199,7205,7224,7259,7266,7274,7278,7281,7296,7306,7314,7322,7325,7335,7372,7385,7419,7459,7465,7508,7594,7606,7630,7636,7704,7726,7728,7740,7759,7767,7799,7822,7825,7870,7896,7901,7938,7956,7973,7998,8006,8007,8014,8047,8053,8110,8127,8162,8163,8196,8201,8278,8286,8303,8329,8344,8388,8424,8439,8446,8454,8464,8503,8523,8550,8552,8572,8614,8645,8647,8651,8677,8698,8701,8704,8709,8718,8775,8815,8827,8879,8902,8907,8915,8917,8930,8949,8965,8987,9015,9033,9035,9061,9075,9102,9123,9131,9133,9155,9186,9189,9190,9206,9207,9238,9275,9286,9298,9320,9372,9403,9410,9413,9414,9432,9436,9514,9533,9538,9543,9558,9562,9571,9599,9615,9623,9648,9649,9652,9674,9677,9683,9684,9686,9700,9717,9726,9729,9730,9742,9748,9765,9777,9782,9813,9823,9826,9827,9843,9890,9901,9907,9916,9917,9918,9946,9979,10049,10071,10072,10084,10139,10154,10162,10177,10197,10200,10201,10250,10257,10263,10274,10277,10295,10346,10360,10381,10383,10384,10398,10433,10449,10470,10487,10491,10500,10504,10518,10524,10549,10562,10609,10618,10641,10646,10652,10673,10680,10689,10745,10746,10758,10773,10797,10810,10817,10837,10842,10876,10894,10905,10908,10922,10962,11005,11006,11043,11083,11095,11128,11136,11160,11166,11173,11183,11222,11232,11248,11300,11423,11437,11442,11459,11460,11462,11464,11466,11477,11493,11524,11530,11533,11579,11582,11597,11668,11710,11757,11767,11798,11801,11806,11848,11867,11868,11881,11898,11907,11975,11977,11989,11996,11999,12042,12048,12110,12118,12120,12126,12171,12212,12213,12229,12243,12244,12268,12271,12362,12366,12384,12451,12457,12482,12487,12509,12538,12541,12552,12622,12623,12636,12647,12650,12660,12672,12681,12714,12716,12737,12742,12755,12767,12796,12809,12832,12871,12874,12934,12941,12947,13000,13030,13040,13079,13119,13125,13148,13161,13173,13234,13292,13351,13352,13355,13432,13433,13482,13509,13529,13538,13548,13606,13613,13622,13625,13633,13683,13690,13700,13702,13711,13734,13775,13778,13789,13812,13823,13839,13856,13864,13872,13875,13900,13911,13934,13943,13956,13970,13982,13984,14089,14101,14130,14135,14136,14141,14150,14204,14205,14220,14258,14260,14277,14294,14298,14310,14330,14336,14339,14343,14398,14410,14433,14437,14454,14458,14472,14473,14492,14507,14509,14523,14532,14535,14537,14548,14574,14589,14591,14592,14677,14714,14717,14719,14739,14776,14785,14829,14851,14859,14870,14874,14880,14881,14888,14901,14927,14962,14966,14985,14998,15010,15026,15027,15029,15043,15094,15109,15140,15203,15210,15215,15221,15232,15241,15245,15246,15254,15257,15308,15325,15337,15340,15352,15368,15374,15434,15436,15446,15480,15483,15501,15531,15558,15567,15613,15617,15630,15640,15661,15681,15712,15759,15776,15813,15835,15868,15892,15898,15931,15951,15953,15958,15966,15970,16002,16030,16066,16087,16096,16135,16147,16157,16190,16310,16335,16345,16362,16381,16392,16394,16416,16426,16487,16494,16496,16518,16523,16541,16562,16629,16652,16666,16714,16718,16729,16745,16758,16759,16762,16792,16845,16881,16940,16985,16995,17005,17015,17022,17051,17080,17100,17138,17169,17171,17179,17184,17224,17228,17239,17290,17306,17322,17339,17344,17346,17391,17407,17408,17444,17451,17453,17470,17500,17520,17522,17598,17605,17661,17670,17672,17693,17709,17736,17775,17789,17818,17829,17861,17874,17881,17893,17924,17936,17939,17997,18006,18040,18109,18110,18112,18140,18194,18199,18216,18221,18226,18235,18277,18279,18285,18309,18315,18350,18358,18361,18368,18380,18384,18393,18410,18415,18416,18440,18453,18458,18485,18537,18541,18592,18642,18646,18659,18679,18725,18757,18771,18793,18806,18808,18839,18883,18944,18968,18981,18984,19014,19027,19119,19151,19158,19220,19223,19228,19236,19245,19289,19329,19370,19371,19390,19397,19416,19421,19430,19432,19462,19493,19513,19516,19519,19523,19528,19540,19542,19576,19583,19619,19629,19635,19641,19678,19690,19692,19708,19808,19833,19836,19847,19880,19881,19899,19905,19914,19923,19955,19975,20006,20009,20018,20059,20068,20094,20132,20139,20161,20199,20203,20218,20296,20339,20350,20404,20410,20418,20440,20451,20471,20485,20521,20585,20613,20697,20715,20723,20780,20826,20844,20848,20854,20944,20954,20987,21021,21078,21086,21098,21142,21145,21164,21176,21209,21224,21225]},{"seed":79037,"row_indices":[7,9,79,81,90,117,164,190,203,211,218,230,263,264,273,279,322,342,355,381,388,419,446,457,460,462,497,505,520,527,531,559,573,574,575,641,644,651,684,719,769,790,814,826,845,852,856,861,863,879,881,890,918,926,962,965,1011,1012,1055,1073,1087,1104,1109,1114,1176,1194,1230,1237,1260,1315,1345,1391,1398,1400,1470,1472,1563,1584,1608,1628,1644,1662,1664,1666,1673,1691,1762,1771,1802,1808,1839,1910,1915,1939,1943,1964,1978,2030,2040,2056,2062,2083,2097,2100,2111,2121,2168,2173,2211,2227,2234,2235,2247,2256,2266,2304,2326,2345,2362,2410,2416,2439,2475,2520,2532,2551,2570,2586,2601,2604,2605,2619,2666,2697,2710,2733,2735,2736,2774,2791,2893,2937,2956,2966,2995,3007,3038,3052,3066,3102,3106,3168,3182,3187,3265,3266,3281,3282,3284,3290,3300,3316,3331,3346,3375,3441,3443,3447,3452,3455,3476,3501,3504,3507,3516,3524,3545,3598,3618,3638,3640,3672,3702,3706,3709,3710,3722,3777,3798,3819,3821,3826,3835,3848,3861,3876,3887,3934,3952,3963,3964,3989,4028,4074,4075,4079,4097,4136,4150,4158,4175,4184,4191,4201,4202,4244,4253,4264,4293,4304,4320,4329,4349,4360,4365,4366,4413,4436,4443,4483,4510,4515,4533,4550,4576,4578,4623,4646,4655,4656,4683,4722,4730,4732,4794,4885,4894,4940,4972,5010,5021,5023,5035,5065,5077,5084,5106,5181,5198,5217,5223,5224,5238,5272,5313,5363,5419,5435,5454,5457,5469,5471,5481,5491,5503,5504,5505,5527,5571,5645,5655,5671,5678,5685,5687,5696,5768,5876,5879,5886,5901,5903,5942,5954,5958,5959,5990,6022,6055,6065,6071,6079,6113,6120,6149,6219,6269,6279,6294,6300,6307,6320,6350,6369,6390,6414,6416,6432,6436,6446,6452,6458,6473,6475,6523,6563,6575,6576,6632,6634,6653,6654,6662,6677,6686,6692,6744,6748,6757,6780,6781,6810,6827,6844,6855,6877,6883,6887,6889,6891,6903,6911,6940,6941,6946,6969,6970,6991,6993,7018,7048,7056,7057,7073,7081,7121,7144,7179,7213,7226,7231,7249,7272,7277,7340,7350,7361,7364,7377,7399,7401,7406,7407,7417,7420,7431,7443,7467,7468,7483,7484,7505,7535,7547,7552,7576,7591,7597,7598,7601,7618,7628,7653,7705,7717,7734,7742,7803,7837,7915,7918,7920,7928,7999,8019,8030,8052,8054,8058,8104,8155,8171,8174,8178,8215,8239,8257,8290,8291,8304,8306,8374,8393,8412,8414,8432,8460,8461,8475,8509,8553,8591,8606,8624,8643,8681,8785,8787,8821,8860,8884,8901,8939,8941,8952,8994,8998,9032,9113,9154,9173,9195,9210,9216,9220,9227,9233,9240,9242,9247,9254,9255,9260,9278,9308,9347,9350,9361,9397,9421,9437,9442,9494,9549,9575,9577,9609,9613,9624,9660,9672,9691,9713,9741,9755,9798,9809,9857,9859,9876,9914,9920,9927,9956,9985,9987,10010,10015,10022,10045,10076,10098,10134,10143,10169,10188,10191,10211,10300,10340,10365,10387,10419,10422,10440,10451,10461,10484,10508,10552,10565,10593,10606,10617,10681,10706,10725,10760,10790,10800,10847,10849,10883,10914,10948,10966,10968,10974,10978,10988,10993,11015,11020,11035,11044,11094,11118,11144,11176,11249,11258,11274,11312,11313,11343,11351,11389,11395,11415,11418,11431,11476,11488,11495,11508,11515,11536,11581,11619,11644,11649,11675,11721,11786,11807,11819,11865,11897,11922,11938,11946,11948,11963,11974,11983,11990,12010,12028,12091,12123,12231,12254,12288,12300,12334,12349,12368,12372,12419,12442,12479,12486,12498,12558,12564,12574,12583,12595,12610,12620,12641,12719,12821,12829,12877,12880,12897,12930,12960,13020,13033,13041,13046,13051,13083,13090,13095,13137,13151,13204,13225,13230,13253,13254,13285,13295,13337,13373,13389,13410,13419,13440,13465,13483,13494,13505,13507,13516,13517,13520,13541,13543,13555,13578,13599,13660,13691,13717,13747,13791,13809,13840,13848,13850,13947,13948,13953,13978,13998,14019,14025,14043,14049,14056,14069,14113,14124,14146,14152,14154,14193,14219,14235,14250,14256,14265,14284,14304,14318,14320,14340,14358,14371,14391,14431,14449,14469,14496,14506,14508,14539,14542,14557,14628,14683,14688,14699,14729,14735,14768,14770,14817,14830,14887,14904,14910,14916,14944,15005,15006,15035,15049,15054,15069,15078,15087,15113,15172,15198,15218,15225,15237,15244,15310,15323,15333,15341,15351,15353,15406,15413,15465,15466,15503,15513,15517,15537,15555,15561,15563,15575,15584,15616,15624,15631,15648,15656,15667,15779,15789,15803,15808,15825,15839,15865,15872,15875,15894,15899,15919,15920,15942,15948,15982,16008,16053,16099,16102,16128,16146,16165,16171,16286,16329,16348,16366,16406,16435,16475,16477,16490,16519,16547,16552,16561,16576,16582,16605,16619,16621,16622,16625,16682,16730,16743,16756,16760,16788,16796,16797,16808,16824,16835,16837,16861,16892,16926,16927,16929,17085,17090,17096,17107,17174,17196,17213,17221,17256,17311,17317,17348,17358,17403,17414,17425,17435,17466,17499,17523,17525,17550,17572,17579,17585,17601,17606,17607,17616,17659,17695,17706,17766,17808,17815,17913,17930,17944,17953,18024,18028,18045,18047,18081,18088,18090,18126,18145,18164,18167,18172,18178,18219,18258,18313,18327,18376,18390,18403,18412,18439,18454,18487,18516,18517,18556,18573,18581,18620,18657,18660,18668,18681,18691,18707,18708,18722,18723,18807,18819,18840,18843,18864,18884,18910,18919,18953,18966,19018,19021,19043,19044,19063,19066,19104,19121,19127,19128,19144,19146,19210,19219,19282,19333,19346,19360,19366,19369,19388,19399,19417,19419,19420,19441,19448,19465,19506,19561,19570,19596,19652,19680,19695,19696,19697,19731,19738,19773,19785,19788,19791,19806,19816,19826,19829,19856,19860,19863,19870,19872,19895,19912,20002,20039,20080,20097,20098,20112,20113,20125,20135,20168,20187,20216,20229,20289,20293,20349,20353,20425,20467,20477,20534,20547,20556,20598,20604,20605,20608,20683,20710,20716,20731,20755,20756,20771,20773,20787,20811,20836,20920,20921,20924,21001,21005,21022,21052,21070,21121,21126,21131,21177,21191,21199,21213]}],"source_exclusions":"v78/pool_decision_pools.json","mutually_disjoint":true}

==> anc/code/rep_pool_protocol.md <==
# Frozen v79 record-pool replication and timing repetition

Frozen before v79 outcomes. Queue A selects three NEW disjoint1024-record Superconductivity pools with seeds79011,79023,79037, sequentially excluding every ID in v78's previous-exclusion manifest and all three v78decision pools. This excludes development74001, confirmation74101, decisiontrain75001, acquisitiontest77031, greedy78001 and pools78011/78023/78037. Twelve conditions cross new pools with32/64uncertain rows and concentrated2/dispersed8columns(two cells per row). Preserve v78 preprocessing, mask78041, reveal order78043, responsekelvin/128 rounded2^-20, lambda1/32, fixed midpoint candidate and tau.25K². If ANY searched method is unresolved at0, reveal half original uncertain cells(32/64of64/128), then evaluate ALL5methods on the same revealed table, retaining initial candidate. Otherwise no reveal. Savedcells correspond to earliestSTOP on these fixed checkpoints; violating and unresolved conditions without STOP save0.

Queue B freezes ALL FOUR v78 initial conditions with unresolved anchor: conditionIDs2,6,10,11(pool78011conc64,pool78023conc64,pool78037conc64,pool78037disp64). It repeats EVERY condition3times, without reveals, reconstructing identical original data/candidate/mask each time. No condition is selected using v79 outcomes. The exact v78candidate/reveal-cell coordinates are asserted unchanged. Each repetition constructs a fresh common input/anchor, identically charged to all methods. Method order rotates deterministically by condition and repeat; all proposals/receipts/searches are recomputed without caching. Three repeats are fixed to keep each queue below15minutes; estimate A3–4min,B5–7min,total8–11min. No additional timing repeats or adaptive tuning.

Both queues compare anchor-only plus rank3gradient, rank3metricPOD, rank3metricgreedy and full82. Metric proposals use the shared metric_basis.build_proposal API with completionpool32seed78041: POD transforms all32 full-fit displacements withT^-1 beforeSVD; greedy selects3fullfits using residual indicator in solver coordinates and solver-coordinate orthogonalization. Generic verified MomentSearch supplies all final tails/bounds, without treating numerical proposal indicators as certificates. Every method receives the SAME measured common input/anchor charge; only its own proposal/verification/search costs differ. Initial input charge conservatively includes the local complete-table diagnostic; this original measured input charge is repeated at the revealed checkpoint, as in v78. CSV loading, imports and experimental record-pool allocation are offline. The observed anchor and midpoint preconditioner are identical within each method pair.

Per-method budget10seconds inclusive. AnchorSTOP skips further work for every method. Otherwise proposal, verified moment receipt and search use the remaining budget, absolute tolerance1e-10. Noninterruptible calls may overrun; only completed events with charged time<=horizon earn credit at1,5,10seconds. Baseline is the shared eligible anchor interval, or[0,infinity] if not ready. STOP iff upper<=tau, VIOLATING iff lower>tau, otherwiseUNRESOLVED. Preserve every measured event, failure, overrun and censored observation. Queue errors skip to remaining jobs. CPU12,numericalthreads1,CPUs0–3reserved. Expected queue durations below15minutes; check progress during execution, report actual elapsed.

Report all per-condition classifications, additional decisions beyondanchor, paired counts, acquisition savings and all full setup/search timing. Timing summaries report event-observed counts and restricted time=min(first eligible event time,10), using10for nonhits. Summarize first STOP and first definite decision separately, with median/min/max and explicit censorship; a censored10 is not an observed crossing. Descriptive sampling variation uses the3new independent record pools as units; report perpool values and range, plus10000joint pool-bootstrap draws(seed79071) for mean reduced-minus-full decision/savedcell contrasts. No P values or population accuracy claims. New-pool and repeated-timing results remain separate. Raw tables/cellvalues remain local; scalar summaries omit raw cellvalues. All data/source IDs and proposal receipts stay in local artifacts for audit.


==> anc/code/rep_pool_run.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Two frozen v79 queues; complete inclusive timing and eligible events.'
import os
for k in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[k] = '1'
import sys, time, json, traceback, hashlib, argparse
from pathlib import Path
from unittest.mock import patch
B = Path(__file__).resolve().parent
R = B.parent
sys.dont_write_bytecode = True
import numpy as np, pandas as pd, psutil
from observed_anchor import ObservedAnchor
import moment_tail
from moment_tail import MomentSearch
from metric_basis import build_proposal
CAP = 10.0
TAU = 2 ** (-16)
METHODS = ('gradient', 'metric_pod', 'metric_greedy', 'full')

def classify(l, u):
    return 'STOP' if u <= TAU else 'VIOLATING' if l > TAU else 'UNRESOLVED'

def endpoint(events, horizon):
    valid = [e for e in events if e['seconds'] <= horizon]
    end = valid[-1] if valid else None
    first = next((e for e in valid if classify(e['lower'], e['upper']) != 'UNRESOLVED'), None)
    stop = next((e for e in valid if e['upper'] <= TAU), None)
    return dict(horizon_seconds=horizon, decision=classify(end['lower'], end['upper']) if end else 'UNRESOLVED', lower_K2=end['lower'] * 128 ** 2 if end else None, upper_K2=end['upper'] * 128 ** 2 if end else None, stage=end['stage'] if end else 'setup_not_ready', first_decision_seconds=first['seconds'] if first else None, first_stop_seconds=stop['seconds'] if stop else None, decision_event_observed=bool(first), stop_event_observed=bool(stop), restricted_decision_seconds=first['seconds'] if first else horizon, restricted_stop_seconds=stop['seconds'] if stop else horizon)

def fingerprint(args):
    h = hashlib.sha256()
    for v in args:
        h.update(np.asarray(v, dtype=np.float64).tobytes())
    return h.hexdigest()


==> anc/code/residual_energy.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Verified residual-energy refinement for the declared v75 mechanism family.\n\nThe search and original-table witnesses reuse v74. This module verifies a\nspecific original-data sufficient condition; it is not a general selector.\n'
import os
for _name in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS', 'VECLIB_MAXIMUM_THREADS'):
    os.environ[_name] = '1'
from fractions import Fraction
from math import isqrt
from pathlib import Path
import sys
import numpy as np
BASE = Path(__file__).resolve().parent
V74 = MODULE_DIR
from observed_anchor import AnchorSearch, ObservedAnchor, Q, float_up
from moment_tail import MomentSearch

def structure_problem(m=64, alpha=Fraction(1, 32)):
    """Return (lo, hi, y, beta, lambda), with independent original intervals."""
    m = int(m)
    root = isqrt(m)
    alpha = Fraction(alpha)
    if m < 4 or root * root != m or alpha < 0:
        raise ValueError('Require square m >= 4 and alpha >= 0')
    af = float(alpha)
    if Fraction(af) != alpha:
        raise ValueError('alpha must be exactly representable as binary64')
    n, p = (2 * m, m + 1)
    lo = np.zeros((n, p))
    hi = np.zeros_like(lo)
    y = np.empty(n)
    beta = np.zeros(p)
    beta[0] = 1.0
    lo[:m, 0], hi[:m, 0], y[:m] = (0.75, 1.25, 2.0)
    lo[m:, 0] = hi[m:, 0] = af
    y[m:] = af
    for j in range(m):
        lo[m + j, j + 1], hi[m + j, j + 1] = (root, 2 * root)
    return (lo, hi, y, beta, 0.5)

def analytic_structure(m=64, alpha=Fraction(1, 32)):
    """Exact targets and provable separations, without numerical eigensolvers."""
    m, alpha = (int(m), Fraction(alpha))
    exact_h = Fraction(5) / (4000 + 512 * alpha ** 2)
    exact_v = Fraction(1) / (800 + 512 * alpha ** 2)
    eta = alpha ** 2 / 1250
    delta = Fraction(5, 8) - alpha ** 2 / 2
    if delta <= 0:
        raise ValueError('PCA comparison requires alpha^2 < 5/4')
    pca_bound = Fraction(1, 512) * (Fraction(9, 16) * alpha ** 2) / delta ** 2
    b0 = 2 + alpha ** 2 / 2
    qvalues = {'alpha': alpha, 'exact_original_H': exact_h, 'exact_retained_V': exact_v, 'actual_reduction_gap': exact_h - exact_v, 'energy_tail': eta, 'ideal_generic_moment_tail': alpha ** 2 / 128, 'original_gradient_upper': Fraction(1, 512), 'original_projection_radius': Fraction(1, 25), 'signal_gradient_upper': Fraction(1, 32), 'signal_curvature_lower': Fraction(25, 32), 'nuisance_retained_operator_squared': alpha ** 2 / 2, 'endpoint_covariance_lambda_rplus1_lower': Fraction(5, 4), 'ridge_whitened_rho_lower': Fraction(5, 2), 'spectral_B0_squared': b0, 'spectral_tail_budget_lower': Fraction(5, 7) * b0, 'discounted_upper_lower_bound': Fraction(159, 224) - alpha ** 2 / 7, 'midpoint_covariance_pca_restricted_upper': pca_bound, 'pca_original_gap_lower': exact_h - pca_bound}
    return {'m': m, 'n': 2 * m, 'p': m + 1, 'independent_uncertain_cells': 2 * m, 'uncertain_columns': m + 1, 'full_column_rank_every_completion': True, 'all_nuisance_intervals_affect_regret': alpha > 0, 'spectral_rank_range': [1, m - 1], 'pca_rank_range': [1, m], 'fraction': {key: str(value) for key, value in qvalues.items()}, 'numeric': {key: float(value) for key, value in qvalues.items()}, 'discounted_upper_scope': 'Lower bound on the covariance-discounted retained upper itself; independent original-objective caps may tighten final software output.'}

def _serial_generic_receipt(receipt):
    return {key: value for key, value in receipt.items() if key not in ('projector', 'H', 'qH')}

def verify_structure_anchor(anchor, retained):
    """Check every input cell, exact midpoint gradient, and actual T/R geometry.

    Array comparisons here compare actual binary64 dyadic numbers. All
    nonzero input constants are subsequently represented as Fractions.
    """
    a = anchor
    if a.n % 2 or a.p != a.n // 2 + 1:
        raise ValueError('Input dimensions do not match the declared family')
    m = a.n // 2
    alpha = Fraction(float(a.lo[m, 0]))
    expected = structure_problem(m, alpha)
    for name, actual, required in zip(('lo', 'hi', 'y', 'beta'), (a.lo, a.hi, a.y, a.beta), expected[:4]):
        if not np.array_equal(actual, required):
            raise ValueError('Family verification failed for ' + name)
    if Fraction(a.lam) != Fraction(1, 2):
        raise ValueError('The declared ridge penalty is lambda=1/2')
    if a.anchor_type != 'observed' or np.any(a.anchor_rows):
        raise ValueError('Require the all-uncertain-row observed/ridge anchor')
    if a.preconditioner_type != 'anchor':
        raise ValueError('Exact proposal recovery requires ridge-anchor preprocessing')
    scale = Fraction(float(a.t[0, 0]))
    if scale <= 0 or not np.array_equal(a.t, float(scale) * np.eye(a.p)):
        raise ValueError('Actual dyadic preconditioner must be positive scalar')
    if retained.shape != (a.p, 1):
        raise ValueError('This family uses one retained direction')
    sign = Fraction(float(retained[0, 0]))
    expected_r = np.zeros_like(retained)
    expected_r[0, 0] = float(sign)
    if abs(sign) != 1 or not np.array_equal(retained, expected_r):
        raise ValueError('Existing gradient proposal did not recover span(e0) exactly')
    gradient = [Fraction(a.lam) * Fraction(float(b)) for b in a.beta]
    for i in range(a.n):
        residual = Fraction(float(a.c[i, 0])) - Fraction(float(a.y[i]))
        for j in np.flatnonzero(a.c[i]):
            gradient[int(j)] += Fraction(float(a.c[i, j])) * residual / a.n
    if any(gradient):
        raise ArithmeticError('Actual full-feature midpoint ridge gradient is nonzero')
    projection_radius = Fraction(1, 25)
    exact_coordinate_radius = projection_radius / abs(scale * sign)
    grid = 2 ** 20
    scaled = exact_coordinate_radius * grid
    grid_units = (scaled.numerator + scaled.denominator - 1) // scaled.denominator
    radius = Fraction(grid_units, grid)
    if radius < exact_coordinate_radius:
        raise ArithmeticError('Rounded root does not enclose the required projection')
    return {'certificate_type': 'verified_original_row_residual_energy_family', 'm': m, 'n': a.n, 'p': a.p, 'alpha': str(alpha), 'lambda': '1/2', 'G': '1/32', 'kappa': '25/32', 'a_squared': str(alpha ** 2 / 2), 'epsilon': '0', 'original_projection_radius': str(projection_radius), 'tail_error': str(alpha ** 2 / 1250), 'scalar_T': str(scale), 'basis_sign': str(sign), 'exact_coordinate_radius': str(exact_coordinate_radius), 'rounded_coordinate_radius': str(radius), 'actual_original_root_radius': str(abs(scale * sign) * radius), 'midpoint_gradient': [str(v) for v in gradient], 'signal_rows': [0, m], 'nuisance_rows': [m, 2 * m], 'row_ranges_are_half_open': True, 'all_input_cells_match_declared_family': True, 'effective_anchor': 'ridge_only_because_no_rows_are_fully_observed', 'all_feature_columns_independently_uncertain': True, 'full_column_rank_every_completion': True, 'actual_positive_nuisance_sensitivity': alpha > 0, 'gradient_proposal_raw_span_e0': True, 'root_scope': 'Tail is proved at the full optimizer projection, whose original magnitude is <=1/25. The rounded search box may be slightly larger.'}

class ResidualEnergySearch(MomentSearch):
    """v74 original-metric search with a verified family residual-energy tail."""

    def __init__(self, anchor, search_bound='adaptive'):
        super().__init__(anchor, 1, kind='gradient', search_bound=search_bound)
        self.generic_moment_receipt = _serial_generic_receipt(self.tail_receipt)
        self.generic_moment_tail = self.qtail
        self.structural_receipt = verify_structure_anchor(anchor, self.r)
        self.qtail = Fraction(self.structural_receipt['tail_error'])
        self.radius = float(Fraction(self.structural_receipt['rounded_coordinate_radius']))
        self.initial_upper = float_up(Fraction(anchor.gradient_upper) + self.qtail)

    def run(self, **kwargs):
        result = AnchorSearch.run(self, **kwargs)
        result.update({'method': 'residual_energy_structure', 'basis_kind': 'gradient', 'structural_receipt': self.structural_receipt, 'generic_v74_tail_error': float_up(self.generic_moment_tail), 'generic_v74_tail_error_fraction': str(self.generic_moment_tail), 'generic_v74_coordinate_radius': self.generic_moment_receipt['coordinate_radius'], 'coordinate_root_radius': self.radius, 'original_parameter_root_radius_fraction': self.structural_receipt['actual_original_root_radius'], 'search_values_include_additive_tail': True, 'analytic': analytic_structure(self.structural_receipt['m'], Fraction(self.structural_receipt['alpha']))})
        if 'certificate' in result:
            certificate = result['certificate']
            certificate.update({'method': 'residual_energy_structure', 'basis_kind': 'gradient', 'original_gradient_upper': self.a.gradient_upper, 'hdiag': self.hdiag.tolist(), 'tail_error': str(self.qtail), 'anchor_error': '0', 'coordinate_radius': self.radius, 'search_bound': self.mode, 'initial_upper': self.initial_upper, 'structural_receipt': self.structural_receipt, 'generic_moment_tail_receipt': self.generic_moment_receipt, 'search_values_include_additive_tail': True, 'node_bound_rule': 'min(parent_cap, center_gradient, corner_interpolation)', 'point_objective': 'original_retained_displacement_objective_plus_exact_tail'})
        return result


==> anc/code/robust_reference.py <==
"""Bounded numerical reference search; the final certificate is separate."""
import os,sys,time
from pathlib import Path
for k in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[k]='1'

import numpy as np,cvxpy as cp
from scipy.optimize import minimize

def propose(s,witness,iterations=8,starts=32,seed=92501,domain=None):
    a=s.a;p=a.p;ids=s.ids;lookup={int(i):ii for ii,i in enumerate(a.remaining)}
    dlo,dhi=(a.lo,a.hi) if domain is None else domain
    midpoint=(dlo+dhi)/2
    ir=np.array([lookup[int(i)] for i,j in ids]);jc=ids[:,1];low=dlo[a.remaining];high=dhi[a.remaining];ds=(high-low)[ir,jc]
    qr=np.array(a.qr,float);H=a.t@a.t.T/a.mu;mid=s.fit(midpoint);rng=np.random.default_rng(seed);records=[];pool=[]
    def add(x):
        xx=x[a.remaining];M=a.G+xx.T@xx/a.n;r=qr+xx.T@a.yr/a.n;theta=np.linalg.solve(M,r)
        g=M@a.beta-r;h=float(g@np.linalg.solve(M,g));K=a.t.T@M@a.t
        e,v=np.linalg.eigh((K+K.T)/2);factor=np.sqrt(np.maximum(0.,e*e/a.mu-e))[:,None]*v.T
        pool.append((h,factor,np.linalg.solve(a.t,theta-mid)))
    initial=np.clip(np.array(witness['x']),dlo,dhi);add(midpoint);add(initial);reference=mid.copy();start=time.monotonic()
    last=(initial[ids[:,0],jc]-dlo[ids[:,0],jc])/ds
    for iteration in range(iterations):
        z=cp.Variable(p);eta=cp.Variable();constraints=[]
        for h,factor,center in pool:constraints.append(h*1e6+cp.sum_squares(1000*factor@(z-center))<=eta)
        problem=cp.Problem(cp.Minimize(eta),constraints)
        proposal_backend='CLARABEL'
        proposal_error=None
        try:
            problem.solve(solver='CLARABEL',max_iter=150,tol_gap_abs=1e-8,tol_gap_rel=1e-9,tol_feas=1e-9)
        except cp.error.SolverError as exc:
            proposal_backend='SCS';proposal_error=str(exc)
            problem.solve(solver='SCS',eps=1e-7,max_iters=20000,verbose=False)
        if z.value is None or not np.isfinite(z.value).all():
            # This is a reference proposal, so any finite reference remains valid.
            # The subsequent original polynomial certificate supplies the guarantee.
            return reference,dict(seconds=time.monotonic()-start,iterations=iteration,
                starts=starts,seed=seed,trace=records,reference_fallback='last_finite_reference',
                proposal_status=problem.status,proposal_error=proposal_error)
        reference=mid+a.t@z.value;base=a.G@reference-qr
        constant=a.beta@a.G@a.beta-reference@a.G@reference-2*qr@(a.beta-reference)
        def objective(t):
            x=low.copy();x[ir,jc]=low[ir,jc]+ds*t
            eb=x@a.beta-a.yr;et=x@reference-a.yr;g=base+x.T@et/a.n;Hg=H@g
            value=constant+(eb@eb-et@et)/a.n+g@Hg
            grad=2/a.n*(eb[ir]*a.beta[jc]-et[ir]*reference[jc]+et[ir]*Hg[jc]+reference[jc]*(x@Hg)[ir])*ds
            return -value,-grad
        best=-np.inf;best_t=last
        for k in range(starts):
            init=last if k==0 else rng.uniform(0,1,len(ids))
            result=minimize(objective,init,jac=True,bounds=[(0,1)]*len(ids),method='L-BFGS-B',options={'ftol':1e-14,'gtol':1e-10,'maxiter':200})
            if -result.fun>best:best=-result.fun;best_t=result.x.copy()
        last=best_t;table=midpoint.copy();table[ids[:,0],jc]=dlo[ids[:,0],jc]+ds*last
        s.lower(table,s.fit(table));add(table)
        records.append(dict(iteration=iteration,finite_pool_value=float(problem.value)/1e6,sampled_surrogate_maximum=best,original_lower=s.best,
                            proposal_backend=proposal_backend,proposal_error=proposal_error))
    return reference,dict(seconds=time.monotonic()-start,iterations=iterations,starts=starts,seed=seed,trace=records,guarantee='numerical proposal only; validate with uniform polynomial and dual certificate')


==> anc/code/row_edge_exact.py <==
"""Exact reconstruction of original row polynomials and coupling PSD proofs."""
from pathlib import Path
from fractions import Fraction as F
from math import lcm
import sys,json,time,argparse
B=Path(__file__).resolve().parent
import numpy as np,psutil
from audit_sdp_exact import denominator,int_array
from observed_anchor import float_up
from edge_polynomial import edge_upper

def certify_psd(proposal,mu):
    H=[[[F(v) for v in row] for row in h] for h in proposal['quadratic']]
    d=[list(map(F,row)) for row in proposal['linear']];m=len(H);p=len(d[0]);N=1+m*p
    a=F(10**6)*F(proposal['gscale'])**2/mu
    Q=[[F(0)]*N for _ in range(N)];Q[0][0]=F(proposal['alpha'])
    for i in range(m):
        for j in range(p):
            ii=1+i*p+j;Q[0][ii]=Q[ii][0]=d[i][j]
            for k in range(m):
                for ell in range(p):Q[ii][1+k*p+ell]=(H[i][j][ell] if i==k else F(0))-(a if j==ell else F(0))
    qf=np.asarray(Q,dtype=float);vals,V=np.linalg.eigh(qf);assert min(vals)>0
    S=np.round((V/np.sqrt(vals)[None,:])*2**40)/2**40
    dq=lcm(*(v.denominator for row in Q for v in row));ds=denominator(S.flat)
    Qi=np.array([[int(v*dq) for v in row] for row in Q],dtype=object);Si=int_array(S,ds)
    checked=Si.T@Qi@Si;den=dq*ds*ds
    margin=min(F(int(checked[i,i]-sum(abs(checked[i,j]) for j in range(N) if j!=i)),den) for i in range(N))
    assert margin>0
    return H,d,Q,dict(dimension=N,congruence_lower=str(margin),status='PASS',cross_blocks='exact original metric')

def reconstruct(data,proposal):
    o=data['original'];s=data['problem'];lo=np.asarray(o['lo']);hi=np.asarray(o['hi']);n,p=lo.shape
    y=list(map(F,o['y']));beta=list(map(F,o['beta']));theta=list(map(F,s['theta']));T=[[F(v) for v in row] for row in s['T']]
    x=(lo+hi)/2
    for (i,j),v in zip(s['active_cells'],s['x0_uncertain']):x[i,j]=v
    rows=np.flatnonzero(np.any(lo!=hi,axis=1));fixed=np.flatnonzero(np.all(lo==hi,axis=1));m=len(rows);lam=F(o['lambda_value']);gs=F(proposal['gscale'])
    gf=[lam*v for v in theta];constant=lam*sum((v*v-w*w for v,w in zip(beta,theta)),F(0))
    def dot(a,b):return sum((v*w for v,w in zip(a,b)),F(0))
    for i in fixed:
        xx=list(map(F,x[i]));eb=dot(xx,beta)-y[i];et=dot(xx,theta)-y[i]
        constant+=(eb*eb-et*et)/n
        for j in range(p):gf[j]+=xx[j]*et/n
    gf=[dot(gf,[T[j][k] for j in range(p)]) for k in range(p)]
    H,d,Q,psd=certify_psd(proposal,F(s['mu']));polys=[]
    for ii,i in enumerate(rows):
        jj=np.flatnonzero(lo[i]!=hi[i]);k=len(jj);xx=list(map(F,x[i]));eb=dot(xx,beta)-y[i];et=dot(xx,theta)-y[i]
        delta=[(F(hi[i,j])-F(lo[i,j]))*(1 if x[i,j]==lo[i,j] else -1) for j in jj]
        grad={():[(dot([v*et/n for v in xx],[T[j][q] for j in range(p)])+gf[q]/m)/gs for q in range(p)]}
        poly={():F(10**6)*(eb*eb-et*et)/n}
        for a,j in enumerate(jj):
            grad[(a,)]=[delta[a]*(et*T[j][q]+theta[j]*dot(xx,[T[t][q] for t in range(p)]))/n/gs for q in range(p)]
            poly[(a,)]=F(2*10**6)*delta[a]*(eb*beta[j]-et*theta[j])/n
            for b in range(a,k):
                ell=jj[b];key=(a,b)
                grad[key]=[delta[a]*delta[b]*(theta[j]*T[j][q] if a==b else theta[ell]*T[j][q]+theta[j]*T[ell][q])/n/gs for q in range(p)]
                poly[key]=F(10**6)*delta[a]*delta[b]*(beta[j]*beta[ell]-theta[j]*theta[ell])*(1 if a==b else 2)/n
        terms=list(grad);dc=lcm(*(v.denominator for key in terms for v in grad[key]));dh=lcm(*(v.denominator for row in H[ii] for v in row))
        C=np.array([[int(v*dc) for v in grad[key]] for key in terms],dtype=object);Hi=np.array([[int(v*dh) for v in row] for row in H[ii]],dtype=object)
        gram=C@Hi@C.T;den=dc*dc*dh
        for a,key in enumerate(terms):
            poly[key]=poly.get(key,F(0))+2*dot(grad[key],d[ii])
            for b in range(a,len(terms)):
                product=tuple(sorted(key+terms[b]));poly[product]=poly.get(product,F(0))+F(int(gram[a,b])*(1 if a==b else 2),den)
        residual=[et]+[delta[a]*theta[j] for a,j in enumerate(jj)]
        polys.append((k,{key:value for key,value in poly.items() if value},residual))
    return constant,polys,psd



==> anc/code/row_edge_input.py <==
"""Original dense-row problems, feasible search and row features."""
import os
for name in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[name]='1'
from pathlib import Path
from math import comb
import sys,json,time,argparse,warnings
B=Path(__file__).resolve().parent
import numpy as np
from scipy.optimize import minimize
from sklearn.datasets import load_diabetes

def prepare(data):
    src=data['problem'];o=data['original'];lo=np.array(o['lo']);hi=np.array(o['hi'])
    beta=np.array(o['beta']);theta=np.array(src['theta']);T=np.array(src['T']);mu=src['mu'];y=np.array(o['y']);n,p=lo.shape
    x0=(lo+hi)/2
    for (i,j),v in zip(src['active_cells'],src['x0_uncertain']):x0[i,j]=v
    remaining=np.flatnonzero(np.any(lo!=hi,axis=1));fixed=np.all(lo==hi,axis=1);m=len(remaining)
    gf=(o['lambda_value']*theta+x0[fixed].T@(x0[fixed]@theta-y[fixed])/n)@T
    const=o['lambda_value']*(beta@beta-theta@theta)+np.sum((x0[fixed]@beta-y[fixed])**2-(x0[fixed]@theta-y[fixed])**2)/n
    rows=[]
    for i in remaining:
        jj=np.flatnonzero(lo[i]!=hi[i]);k=len(jj);ds=(hi[i,jj]-lo[i,jj])*np.where(x0[i,jj]==lo[i,jj],1.,-1.)
        codes=np.arange(1<<k,dtype=np.uint32);z=((codes[:,None]>>np.arange(k))&1).astype(float)
        x=np.repeat(x0[i,None,:],len(z),axis=0);x[:,jj]+=z*ds
        eb=x@beta-y[i];et=x@theta-y[i];gamma=(x*et[:,None])@T/n+gf/m
        rows.append(dict(row=int(i),jj=jj,ds=ds,z=z,x=x,eb=eb,et=et,gamma=gamma,f=(eb**2-et**2)/n,n=n,beta=beta,theta=theta,T=T,x0=x0[i],y=y[i]))
    gs=2.**np.ceil(np.log2(max(np.max(np.abs(row['gamma'])) for row in rows)))
    for row in rows:row['gamma']/=gs;row['gscale']=gs;row['f']*=1e6
    return rows,const*1e6,1e6*gs**2/mu

def at_point(row,z):
    x=row['x0'].copy();x[row['jj']]+=row['ds']*z
    # Recover the fixed anchor allocation from the saved zero vertex.
    anchor=row['gamma'][0]-(row['x0']*(row['x0']@row['theta']-row['y']))@row['T']/row['n']/row['gscale']
    eb=x@row['beta']-row['y'];et=x@row['theta']-row['y']
    g=(x*et)@row['T']/row['n']/row['gscale']+anchor
    return g,(eb**2-et**2)/row['n']*1e6

def oracle(row,H,d,tolerance=1e-4):
    g=row['gamma'];values=row['f']+np.sum((g@H)*g,axis=1)+2*g@d
    eligible=np.ones(len(values),bool)
    if 'residual_domain' in row:
        low,high=row['residual_domain'];eligible=(row['et']>=low)&(row['et']<=high)
    pool=np.flatnonzero(eligible)
    best=float(np.max(values[pool])) if len(pool) else -np.inf;bound=best
    bestz=row['z'][pool[np.argmax(values[pool])]].copy() if len(pool) else None
    cuts=[row['z'][int(j)].copy() for j in pool[np.argsort(values[pool])[-4:]]]
    maxactive=0
    for free,j in enumerate(row['jj']):
        ids=np.flatnonzero(row['z'][:,free]==0);g0=g[ids];x=row['x'][ids];eb=row['eb'][ids];et=row['et'][ids]
        ds=row['ds'][free];n=row['n'];T=row['T'];theta=row['theta'];beta=row['beta'];gs=row['gscale']
        g1=(ds*et[:,None]*T[j]+ds*theta[j]*(x@T))/(n*gs)
        g2=ds**2*theta[j]*T[j]/(n*gs);Hg0=g0@H+d
        coeff=np.array([values[ids],2*ds*(eb*beta[j]-et*theta[j])/n*1e6+2*np.sum(g1*Hg0,axis=1),
          np.full(len(ids),ds**2*(beta[j]**2-theta[j]**2)/n*1e6)+np.sum((g1@H)*g1,axis=1)+2*Hg0@g2,
          2*g1@H@g2,np.full(len(ids),g2@H@g2)])
        left=np.zeros(len(ids));right=np.ones(len(ids))
        if 'residual_domain' in row:
            low,high=row['residual_domain'];slope=ds*theta[j]
            if slope:
                v1=(low-et)/slope;v2=(high-et)/slope
                left=np.maximum(0.,np.minimum(v1,v2));right=np.minimum(1.,np.maximum(v1,v2));valid=left<=right
            else:valid=(et>=low)&(et<=high)
            if not np.any(valid):continue
            left=left[valid];right=right[valid];ids=ids[valid];coeff=coeff[:,valid]
            shifted=np.zeros_like(coeff);span=right-left
            for degree in range(5):
                for exponent in range(degree,5):shifted[degree]+=coeff[exponent]*comb(exponent,degree)*left**(exponent-degree)*span**degree
            coeff=shifted
        control=np.zeros_like(coeff)
        for q in range(5):
            for a in range(q+1):control[q]+=coeff[a]*comb(q,a)/comb(4,a)
        for values0,positions in [(control[0],left),(control[-1],right)]:
            top=np.argsort(values0)[-4:]
            for index in top:
                point=row['z'][ids[index]].copy();point[free]=positions[index]
                if values0[index]>best:
                    best=float(values0[index]);bestz=point.copy()
                if 'residual_domain' in row:cuts.append(point)
        stack=[(control,ids,left,right,0)]
        while stack:
            c,idx,left,right,depth=stack.pop();ub=np.max(c,axis=0);active=ub>best+tolerance
            if np.any(~active):bound=max(bound,float(np.max(ub[~active])))
            if not np.any(active):continue
            c=c[:,active];idx=idx[active];left=left[active];right=right[active];maxactive=max(maxactive,len(idx))
            a,b,cc,dd,e=c;center=(a+4*b+6*cc+4*dd+e)/16;mid=(left+right)/2
            q=int(np.argmax(center))
            if center[q]>best:
                best=float(center[q]);bestz=row['z'][idx[q]].copy();bestz[free]=mid[q];cuts.append(bestz.copy())
            if depth>=14:
                bound=max(bound,float(np.max(ub[active])));continue
            lc=np.array([a,(a+b)/2,(a+2*b+cc)/4,(a+3*b+3*cc+dd)/8,center])
            rc=np.array([center,(b+3*cc+3*dd+e)/8,(cc+2*dd+e)/4,(dd+e)/2,e])
            stack.extend([(lc,idx,left,mid,depth+1),(rc,idx,mid,right,depth+1)])
    return max(bound,best),best,bestz,cuts,maxactive



def problem(name,**unused):
    if name=='dense_diabetes':
        o=load_diabetes();xx=np.round((o.data-o.data.mean(0))/np.ptp(o.data,axis=0)*1024)/1024
        x=np.column_stack([np.ones(len(xx)),xx]);y=np.round((o.target-o.target.min())/np.ptp(o.target)*1024)/1024;k=10
    else:
        k=int(name.rsplit('_',1)[1]);rng=np.random.default_rng(77116)
        xx=np.round(rng.normal(size=(128,16))/4*1024)/1024;x=np.column_stack([np.ones(128),xx])
        coeff=np.array([1/(j+2) for j in range(17)]);noise=np.round(rng.normal(size=128)*.1*1024)/1024
        y=np.round((x@coeff+noise)*1024)/1024
    lam=1/32;beta=np.linalg.solve(x.T@x/len(x)+lam*np.eye(x.shape[1]),x.T@y/len(x))
    lo=x.copy();hi=x.copy();lo[:4,1:k+1]-=1/16;hi[:4,1:k+1]+=1/16
    return (lo,hi,y,beta,lam),dict(dataset=name,k=k,uncertain_rows=4,original_target=1e-8)

def witness_search(s,starts=4096,seed=92901):
 a=s.a;ids=s.ids;lookup={int(i):j for j,i in enumerate(a.remaining)};ir=np.array([lookup[int(i)] for i,j in ids]);jc=ids[:,1]
 low=a.lo[a.remaining];ds=(a.hi-a.lo)[ids[:,0],jc];qr=np.array(a.qr,float);rng=np.random.default_rng(seed);best=-np.inf;bestz=None
 def obj(z):
  x=low.copy();x[ir,jc]=low[ir,jc]+ds*z;M=a.G+x.T@x/a.n;r=qr+x.T@a.yr/a.n;g=M@a.beta-r;u=np.linalg.solve(M,g);theta=a.beta-u
  eb=x@a.beta-a.yr;et=x@theta-a.yr;gradient=2/a.n*(eb[ir]*a.beta[jc]-et[ir]*theta[jc])*ds
  return -float(g@u)*1e6,-gradient*1e6
 for k in range(starts):
  z=rng.uniform(0,1,len(ids)) if k%2 else rng.integers(0,2,len(ids)).astype(float)
  fit=minimize(obj,z,jac=True,bounds=[(0,1)]*len(ids),method='L-BFGS-B',options={'ftol':1e-12,'gtol':1e-8,'maxiter':300})
  if -fit.fun>best:best=-fit.fun;bestz=fit.x.copy()
 x=a.c.copy();x[ids[:,0],jc]=a.lo[ids[:,0],jc]+ds*np.clip(bestz,0,1);s.lower(x,s.fit(x))


==> anc/code/row_edge_offline_checks.json <==
{"status":"PASS","analytic_cases":[{"case":0,"status":"PASS","optimum":"1","upper":"1"},{"case":1,"status":"PASS","optimum":"1/4","upper":"1/4"},{"case":2,"status":"PASS","optimum":"3/16","upper":"3/16"},{"case":3,"status":"PASS","optimum":"-1/2","upper":"-1/2"},{"case":4,"status":"PASS","optimum":"3/2","upper":"3/2"},{"case":5,"status":"PASS","optimum":"1/16","upper":"1/16"}],"screened_points_checked":238,"sparse_oracles_against_exact":[{"row":0,"domain":null,"status":"PASS","numeric":170756.1016082764,"exact_upper":170756.10160827637},{"row":0,"domain":[0.521875,0.634375],"status":"PASS","numeric":154044.22416687012,"exact_upper":154044.22416687012},{"row":1,"domain":null,"status":"PASS","numeric":106179.31683858237,"exact_upper":106179.31683858235},{"row":1,"domain":[0.271875,0.384375],"status":"PASS","numeric":106179.31683858237,"exact_upper":106179.31683858235}],"exact_original_majorant_identities":20}

==> anc/code/row_edge_oracle.py <==
"""Conic coupling proposals separated by sparse row-edge oracles."""
import os
for key in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):
    os.environ[key]='1'
from pathlib import Path
from math import comb
import json,time,warnings
import numpy as np
import cvxpy as cp
from row_edge_input import prepare,at_point
B=Path(__file__).resolve().parent

class EdgeOracle:
    def __init__(self,row,cover):
        self.row=row;self.cover=cover;e=np.asarray(cover['edges'],dtype=np.int64)
        self.free=e[:,0];self.vertex=e[:,1];self.left=e[:,2]/cover['interval_scale'];self.right=e[:,3]/cover['interval_scale']
        x=row['x'][self.vertex];et=row['et'][self.vertex];eb=row['eb'][self.vertex]
        j=row['jj'][self.free];ds=row['ds'][self.free];n=row['n'];gs=row['gscale'];T=row['T'];theta=row['theta'];beta=row['beta']
        self.g0=row['gamma'][self.vertex]
        self.g1=(ds[:,None]*et[:,None]*T[j]+(ds*theta[j])[:,None]*(x@T))/(n*gs)
        self.g2=(ds**2*theta[j])[:,None]*T[j]/(n*gs)
        self.f0=row['f'][self.vertex];self.f1=2*ds*(eb*beta[j]-et*theta[j])/n*1e6
        self.f2=ds**2*(beta[j]**2-theta[j]**2)/n*1e6
        self.et=et;self.slope=ds*theta[j];self.k=len(row['jj'])

    def intervals(self,domain):
        left=self.left.copy();right=self.right.copy()
        if domain is not None:
            low,high=domain;slope=self.slope;nonzero=slope!=0
            a=np.zeros(len(slope));b=np.zeros(len(slope))
            a[nonzero]=(low-self.et[nonzero])/slope[nonzero];b[nonzero]=(high-self.et[nonzero])/slope[nonzero]
            left[nonzero]=np.maximum(left[nonzero],np.minimum(a[nonzero],b[nonzero]))
            right[nonzero]=np.minimum(right[nonzero],np.maximum(a[nonzero],b[nonzero]))
            right[(~nonzero)&((self.et<low)|(self.et>high))]=-1
        ids=np.flatnonzero(left<=right)
        return ids,left[ids],right[ids]

    def point(self,edge,t):
        z=((self.vertex[edge]>>np.arange(self.k))&1).astype(float);z[self.free[edge]]=t;return z

    def seeds(self,domain,limit=16):
        ids,left,right=self.intervals(domain)
        if not len(ids):return []
        rng=np.random.default_rng(92021);ii=rng.choice(len(ids),min(limit,len(ids)),replace=False)
        return [self.point(ids[q],t) for q in ii for t in (left[q],right[q])]

    def evaluate(self,H,d,domain=None,tolerance=1e-5):
        ids,left,right=self.intervals(domain)
        if not len(ids):return dict(upper=-np.inf,points=[],edges=0)
        g0=self.g0[ids];g1=self.g1[ids];g2=self.g2[ids];hg=g0@H+d
        power=np.array([self.f0[ids]+np.sum((g0@H)*g0,axis=1)+2*g0@d,
            self.f1[ids]+2*np.sum(g1*hg,axis=1),
            self.f2[ids]+np.sum((g1@H)*g1,axis=1)+2*np.sum(g2*hg,axis=1),
            2*np.sum((g1@H)*g2,axis=1),np.sum((g2@H)*g2,axis=1)])
        shifted=np.zeros_like(power);span=right-left
        for q in range(5):
            for r in range(q,5):shifted[q]+=power[r]*comb(r,q)*left**(r-q)*span**q
        control=np.zeros_like(shifted)
        for q in range(5):
            for r in range(q+1):control[q]+=shifted[r]*comb(q,r)/comb(4,r)
        values=np.concatenate([control[0],control[-1]]);top=np.argsort(values)[-min(len(values),2048):][::-1]
        pts=[];point_keys=set()
        for t in top:
            point=self.point(ids[t%len(ids)],left[t] if t<len(ids) else right[t-len(ids)])
            key=tuple(point)
            if key in point_keys:continue
            point_keys.add(key);pts.append(point)
            if len(pts)>=24:break
        best=float(np.max(values));bound=best;stack=[(control,ids,left,right,0)]
        while stack:
            c,idx,l,r,depth=stack.pop();ub=np.max(c,axis=0);active=ub>best+tolerance
            if np.any(~active):bound=max(bound,float(np.max(ub[~active])))
            if not np.any(active):continue
            c=c[:,active];idx=idx[active];l=l[active];r=r[active]
            if depth>=20:bound=max(bound,float(np.max(ub[active])));continue
            a,b,cc,dd,e=c;center=(a+4*b+6*cc+4*dd+e)/16;mid=(l+r)/2
            q=int(np.argmax(center))
            if center[q]>best:best=float(center[q]);pts.append(self.point(idx[q],mid[q]))
            lc=np.array([a,(a+b)/2,(a+2*b+cc)/4,(a+3*b+3*cc+dd)/8,center])
            rc=np.array([center,(b+3*cc+3*dd+e)/8,(cc+2*dd+e)/4,(dd+e)/2,e])
            stack.extend([(lc,idx,l,mid,depth+1),(rc,idx,mid,r,depth+1)])
        return dict(upper=max(bound,best),lower=best,points=pts,edges=len(ids))

def solve(rows,oracles,constant,coupling,domains,seconds=150,initial=None,initial_points=None,lower=-np.inf,stop_gap=8e-9):
    start=time.monotonic();m=len(rows);p=len(rows[0]['beta']);points=[];seen=[]
    for i,oracle in enumerate(oracles):
        pts=oracle.seeds(domains[i])
        if initial_points is not None:
            for z in initial_points[i]:
                z=np.asarray(z);et=rows[i]['x0']@rows[i]['theta']-rows[i]['y']+sum(rows[i]['ds']*rows[i]['theta'][rows[i]['jj']]*z)
                if domains[i] is None or domains[i][0]-1e-13<=et<=domains[i][1]+1e-13:pts.append(z)
        if initial is not None:pts.extend(oracle.evaluate(np.array(initial['quadratic'][i]),np.array(initial['linear'][i]),domains[i])['points'])
        unique={tuple(v):v for v in pts};seen.append(set(unique));points.append(list(unique.values()))
        if not pts:return dict(status='EMPTY',upper=-np.inf,seconds=time.monotonic()-start)
    alpha=cp.Variable();lin=[cp.Variable(p) for _ in rows];quad=[cp.Variable((p,p),symmetric=True) for _ in rows];tau=cp.Variable(m)
    matrix=[[cp.reshape(alpha,(1,1),order='C')]+[cp.reshape(q,(1,p),order='C') for q in lin]]
    for i in range(m):matrix.append([cp.reshape(lin[i],(p,1),order='C')]+[quad[i]-coupling*np.eye(p) if i==j else -coupling*np.eye(p) for j in range(m)])
    psd=cp.bmat(matrix);best=None;history=[]
    if initial is not None:
        upper=constant+initial['alpha'];stats=[]
        for i,oracle in enumerate(oracles):
            res=oracle.evaluate(np.array(initial['quadratic'][i]),np.array(initial['linear'][i]),domains[i]);upper+=res['upper'];stats.append({k:v for k,v in res.items() if k!='points'})
        prior=dict(initial);prior['residual_domains']=domains
        best=dict(status='NUMERICAL_PROPOSAL',upper=upper/1e6,proposal=prior,row_oracles=stats,branch_candidates=[],points=[[v.tolist() for v in row] for row in points])
    for iteration in range(35):
        constraints=[psd>>0];row_constraints=[]
        for i,pts in enumerate(points):
            vals=[at_point(rows[i],z) for z in pts];g=np.array([q[0] for q in vals]);f=np.array([q[1] for q in vals])
            gg=(g[:,:,None]*g[:,None,:]).reshape(len(g),p*p)
            c=tau[i]>=f+gg@cp.reshape(quad[i],(p*p,),order='C')+2*g@lin[i];constraints.append(c);row_constraints.append(c)
        problem=cp.Problem(cp.Minimize(constant+alpha+cp.sum(tau)),constraints)
        with warnings.catch_warnings():
            warnings.simplefilter('ignore')
            try:problem.solve(solver='CLARABEL',max_iter=150,time_limit=min(30,max(1,seconds-(time.monotonic()-start))),tol_gap_abs=1e-8,tol_gap_rel=1e-8,tol_feas=1e-8)
            except cp.error.SolverError:problem.solve(solver='SCS',eps=1e-6,max_iters=50000,time_limit_secs=30)
        if alpha.value is None:raise RuntimeError(problem.status)
        Y=(psd.value+psd.value.T)/2;vals=np.linalg.eigvalsh(Y);shift=max(0.,-float(vals[0]))+1e-9*max(1.,float(vals[-1]))
        upper=constant+float(alpha.value)+shift;rowstats=[];added=0;branches=[]
        newpoints=[]
        for i,oracle in enumerate(oracles):
            res=oracle.evaluate(quad[i].value+shift*np.eye(p),lin[i].value,domains[i]);upper+=res['upper']
            rowstats.append({k:v for k,v in res.items() if k!='points'});newpoints.append(res['points'])
            weights=np.maximum(0,np.asarray(row_constraints[i].dual_value));sw=np.sum(weights)
            theta=rows[i]['theta'];jj=rows[i]['jj'];et=rows[i]['x0']@theta-rows[i]['y']+np.asarray(points[i])@(rows[i]['ds']*theta[jj])
            mean=float(weights@et/sw) if sw else float(np.mean(et));var=float(weights@(et-mean)**2/sw) if sw else float(np.var(et))
            branches.append(dict(row=i,mean=mean,variance=var))
        rec=dict(iteration=iteration,numeric_relaxation=float(problem.value)/1e6,numeric_upper=upper/1e6,absolute_gap=upper/1e6-lower,seconds=time.monotonic()-start,cut_count=sum(map(len,points)),solver_status=problem.status)
        history.append(rec)
        if best is None or upper/1e6<best['upper']:
            proposal=dict(alpha=float(alpha.value)+shift,linear=[v.value.tolist() for v in lin],quadratic=[(v.value+shift*np.eye(p)).tolist() for v in quad],coupling=coupling,constant=constant,gscale=rows[0]['gscale'],residual_domains=domains,summary=rec)
            best=dict(status='NUMERICAL_PROPOSAL',upper=upper/1e6,proposal=proposal,row_oracles=rowstats,branch_candidates=branches,points=[[v.tolist() for v in row] for row in points])
        elif not best['branch_candidates']:
            best['branch_candidates']=branches
        for i,pts in enumerate(newpoints):
            for point in pts:
                key=tuple(point)
                if key not in seen[i]:points[i].append(point);seen[i].add(key);added+=1
        if best['upper']-lower<=stop_gap or not added or time.monotonic()-start>=seconds:break
    best.update(seconds=time.monotonic()-start,history=history);return best


==> anc/code/row_edge_screen.py <==
"""Exact certificate-guided row-edge screening and residual-slab bounds."""
import os
for key in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):
    os.environ[key]='1'
from pathlib import Path
from fractions import Fraction as F
from math import comb,lcm
import json,time,argparse
import numpy as np
from row_edge_exact import reconstruct
from edge_polynomial import zeta
B=Path(__file__).resolve().parent

def edge_powers(poly,k,free):
    den=lcm(*(v.denominator for v in poly.values()))
    keep=[j for j in range(k) if j!=free];loc={j:i for i,j in enumerate(keep)}
    power=np.zeros((5,1<<(k-1)),dtype=object)
    for key,value in poly.items():
        mask=sum(1<<loc[j] for j in set(key) if j!=free)
        power[key.count(free),mask]+=int(value*den)
    for row in power:zeta(row,k-1)
    return power,den

def bernstein(power):
    control=np.zeros_like(power)
    for q in range(5):
        for a in range(q+1):control[q]+=power[a]*(comb(q,a)*12//comb(4,a))
    return control

def halve(control):
    a,b,c,d,e=control;center=a+4*b+6*c+4*d+e
    return (np.array([16*a,8*(a+b),4*(a+2*b+c),2*(a+3*b+3*c+d),center],object),
            np.array([center,2*(b+3*c+3*d+e),4*(c+2*d+e),8*(d+e),16*e],object))

def screen(poly,k,cut,depth=4):
    """Keep an outer cover of every edge point with polynomial > cut."""
    result=[];scale=1<<depth
    for free in range(k):
        power,den=edge_powers(poly,k,free);control=bernstein(power)
        size=power.shape[1];left=np.full(size,scale,dtype=np.int64);right=np.zeros(size,dtype=np.int64)
        stack=[(control,np.arange(size),den*12,0,0)]
        while stack:
            c,ids,dn,level,pos=stack.pop();ub=np.max(c,axis=0)
            active=np.fromiter((int(v)*cut.denominator>cut.numerator*dn for v in ub),bool,len(ub))
            if not np.any(active):continue
            c=c[:,active];ids=ids[active]
            if level==depth:
                left[ids]=np.minimum(left[ids],pos);right[ids]=np.maximum(right[ids],pos+1);continue
            low,high=halve(c);stack.extend([(low,ids,dn*16,level+1,2*pos),(high,ids,dn*16,level+1,2*pos+1)])
        ids=np.flatnonzero(left<right)
        vertices=(ids&((1<<free)-1))|((ids>>free)<<(free+1))
        result.extend([free,int(v),int(left[i]),int(right[i])] for i,v in zip(ids,vertices))
    return dict(dimension=k,interval_scale=scale,edges=result,threshold=str(cut),arithmetic='exact integer Bernstein exclusion')

def restricted_upper(poly,k,allowed,residual,domain=None,tolerance=F(1,10000)):
    """Exact polynomial upper on screened edges intersected with a residual slab."""
    best=None;upper=None;count=0;scale=allowed['interval_scale'];edges=np.asarray(allowed['edges'],dtype=np.int64)
    if not len(edges):return None,dict(edges=0)
    for free in range(k):
        selected=edges[edges[:,0]==free]
        if not len(selected):continue
        power,den=edge_powers(poly,k,free);vertex=selected[:,1]
        ids=(vertex&((1<<free)-1))|((vertex>>(free+1))<<free);power=power[:,ids]
        ld=scale;left=selected[:,2].astype(object);right=selected[:,3].astype(object)
        if domain is not None:
            rd=lcm(*(F(v).denominator for v in list(residual)+list(domain)))
            ri=[int(F(v)*rd) for v in residual];dl,dh=[int(F(v)*rd) for v in domain]
            base=np.full(len(vertex),ri[0],object)
            for j in range(k):base+=((vertex>>j)&1).astype(object)*ri[j+1]
            slope=ri[free+1]
            if slope:
                ld=lcm(scale,abs(slope));left*=ld//scale;right*=ld//scale
                low=(dl-base if slope>0 else base-dh)*(ld//abs(slope))
                high=(dh-base if slope>0 else base-dl)*(ld//abs(slope))
                left=np.maximum(left,low);right=np.minimum(right,high)
                valid=np.fromiter((a<=b for a,b in zip(left,right)),bool,len(left))
            else:valid=np.fromiter((dl<=b<=dh for b in base),bool,len(base))
            if not np.any(valid):continue
            left=left[valid];right=right[valid];power=power[:,valid]
        shifted=np.zeros_like(power);span=right-left
        for degree in range(5):
            for exponent in range(degree,5):
                shifted[degree]+=power[exponent]*comb(exponent,degree)*left**(exponent-degree)*span**degree*ld**(4-exponent)
        stack=[(bernstein(shifted),den*ld**4*12,0)];count+=power.shape[1]
        while stack:
            c,dn,depth=stack.pop();ub=np.max(c,axis=0)
            lb=F(int(max(max(c[0]),max(c[-1]))),dn);best=lb if best is None else max(best,lb)
            cutoff=(best+tolerance)*dn
            active=np.fromiter((v>cutoff for v in ub),bool,len(ub))
            if np.any(~active):
                val=F(int(max(ub[~active])),dn);upper=val if upper is None else max(upper,val)
            if not np.any(active):continue
            c=c[:,active]
            if depth>=24:
                val=F(int(max(ub[active])),dn);upper=val if upper is None else max(upper,val);continue
            low,high=halve(c);stack.extend([(low,dn*16,depth+1),(high,dn*16,depth+1)])
    if best is None:return None,dict(edges=0)
    return max(best,upper) if upper is not None else best,dict(edges=int(count),sample_lower=float(best))



==> anc/code/run_adaptive_general_v33.py <==
"""Choose a certificate representation by its cone size, then certify original regret."""
import os
for k in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[k]='1'
from pathlib import Path
from fractions import Fraction as F
import json,time,argparse,traceback
import numpy as np,psutil
from public_problems import problem
from run_general_refinement import GRID,run as moment_run
from run_general_compact_v32 import run as compact_run
from observed_anchor import float_up

PROTOCOL=dict(version='v33',target=3e-6,complete_cap_seconds=9000,conditions=60,
    dispatch='Compare total symmetric cone entries: choose moment if smaller, otherwise compressed rows; depends only on p and row uncertain-cell counts',
    structural='Ranks1/2/3; tail budget2.5e-6; one-second retained search',
    compact='v32 compressed root and observed-column/profile or row-slab cover',
    moment='64 witness starts,8 reference exchanges with32 starts;60s root/40s child proposal;one reference update;33 evaluated nodes',
    inputs='Original60 conditions, original candidates, weights, feature intervals and penalties',
    clock='Dispatch input construction plus every delegated computation and exact bound evaluation; replay reported separately',threads=1)

def dispatch(lo,hi):
    p=len(lo[0]);ks=np.sum(np.asarray(lo)!=np.asarray(hi),axis=1);ks=ks[ks>0]
    order=1+int(sum(ks))+int(sum(k*(k+1)//2 for k in ks))
    moment=order*(order+1)//2
    compact=(p+1)*(p+2)//2+sum((p+int(k)+2)*(p+int(k)+3)//2 for k in ks)
    return dict(engine='moment' if moment<compact else 'compact',features=p,uncertain_rows=len(ks),
        uncertain_cells=int(sum(ks)),moment_order=order,moment_symmetric_entries=int(moment),compact_symmetric_entries=int(compact))

def run(cid,out):
    started=time.monotonic();name,width,spread,seed=GRID[cid]
    args,_=problem(name=name,cells=128,width=width,spread=spread,seed=seed,subset_seed=74101)
    route=dispatch(args[0],args[1]);elapsed=time.monotonic()-started
    (out/'dispatch.json').write_text(json.dumps(dict(**route,seconds=elapsed,protocol=PROTOCOL),indent=2))
    inner=out/'engine';inner.mkdir()
    offset=time.monotonic()-started
    if route['engine']=='compact':r=compact_run(cid,inner)
    else:r=moment_run(cid,inner,cap=max(.01,PROTOCOL['complete_cap_seconds']-offset),target=PROTOCOL['target'])
    history=[dict(h,seconds=offset+h['seconds']) for h in r['history']]
    for h in history:h['gap']=float_up(F(h['upper'])-F(h['lower']))
    keys=('condition','dataset','width','spread','seed','selected_rank','lower','upper','errors')
    result={k:r[k] for k in keys}
    result.update(status='COMPLETED' if not r['errors'] else 'COMPLETED_WITH_ERRORS',protocol=PROTOCOL,dispatch=route,
        absolute_gap=float_up(F(r['upper'])-F(r['lower'])),target=PROTOCOL['target'],
        target_met=F(r['upper'])-F(r['lower'])<=F(PROTOCOL['target']),
        target_met_in_budget=any(h['seconds']<=PROTOCOL['complete_cap_seconds'] and F(h['upper'])-F(h['lower'])<=F(PROTOCOL['target']) for h in history),
        total_seconds=time.monotonic()-started,cap_seconds=PROTOCOL['complete_cap_seconds'],dispatch_seconds=offset,
        engine_seconds=r['total_seconds'],history=history)
    (out/'result.json').write_text(json.dumps(result,indent=2));return result

if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('--condition',type=int,required=True);p.add_argument('--cpu',type=int,required=True);p.add_argument('--output',required=True)
    a=p.parse_args();psutil.Process().cpu_affinity([a.cpu]);out=Path(a.output)/f'condition_{a.condition:02d}';out.mkdir(parents=True,exist_ok=False)
    try:r=run(a.condition,out)
    except Exception as exc:r=dict(status='ERROR',condition=a.condition,error=str(exc),traceback=traceback.format_exc());(out/'result.json').write_text(json.dumps(r,indent=2))
    print(json.dumps({k:v for k,v in r.items() if k not in ('history','protocol')}),flush=True)


==> anc/code/run_additional_components.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Fixed rank-three controls for basis, bounding rule and dense preconditioner.'
from pathlib import Path
import json, time, traceback
from public_problems import problem
from observed_anchor import ObservedAnchor
from moment_tail import MomentSearch
from dual_certificate import reserve_cores
BASE = Path(__file__).resolve().parent

def main():
    reserve_cores()
    out = BASE / 'additional_components.json'
    if out.exists():
        raise FileExistsError(out)
    results = []
    for name in ('diabetes', 'concrete', 'superconductivity'):
        for spread in ('concentrated', 'dispersed'):
            for precond, kind, bound in (('midpoint', 'gradient', 'center'), ('midpoint', 'midpoint', 'adaptive'), ('anchor', 'gradient', 'adaptive')):
                try:
                    args, meta = problem(name=name, spread=spread)
                    t = time.monotonic()
                    a = ObservedAnchor(*args, preconditioner=precond)
                    r = MomentSearch(a, 3, kind=kind, search_bound=bound).run(time_limit=1, absolute_tolerance=1e-06)
                    row = {**meta, 'preconditioner': precond, 'basis': kind, 'search_bound': bound, 'status': 'PASS', 'result': r, 'total_seconds': time.monotonic() - t}
                except Exception as exc:
                    row = {'dataset': name, 'spread': spread, 'status': 'ERROR', 'error': str(exc), 'traceback': traceback.format_exc()}
                results.append(row)
                print(json.dumps({k: v for k, v in row.items() if k not in ('result', 'features_names')}), flush=True)
    out.write_text(json.dumps({'results': results, 'status': 'PASS' if all((r['status'] == 'PASS' for r in results)) else 'COMPLETED_WITH_ERRORS', 'selection': 'all six development tables; fixed rank3,1second,1e-6; three rules enumerated in script before execution'}, indent=2), encoding='utf-8')
if __name__ == '__main__':
    main()


==> anc/code/run_component_base.py <==
"""Fixed rank-three baseline for the six component-control inputs."""
from pathlib import Path
import json,time,traceback
from public_problems import problem
from observed_anchor import ObservedAnchor
from moment_tail import MomentSearch
from dual_certificate import reserve_cores

def main():
    reserve_cores();out=Path(__file__).resolve().parent/'component_base_results.json'
    assert not out.exists();records=[]
    for name in ('diabetes','concrete','superconductivity'):
      for pattern in ('concentrated','dispersed'):
        r={'dataset':name,'spread':pattern}
        try:
            args,meta=problem(name=name,spread=pattern);tick=time.monotonic()
            a=ObservedAnchor(*args,anchor='observed',preconditioner='midpoint')
            result=MomentSearch(a,3,kind='gradient',search_bound='adaptive').run(time_limit=1,absolute_tolerance=1e-6)
            r.update(meta,status='PASS',result=result,total_seconds=time.monotonic()-tick)
        except Exception as e:r.update(status='ERROR',error=str(e),traceback=traceback.format_exc())
        records.append(r)
    out.write_text(json.dumps({'status':'PASS' if all(r['status']=='PASS' for r in records) else 'COMPLETED_WITH_ERRORS','results':records},indent=2))

if __name__=='__main__':main()


==> anc/code/run_confirmation.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Sixty frozen public conditions; bounded searches and continuing queue.'
from pathlib import Path
from datetime import datetime
from zoneinfo import ZoneInfo
import json, time, traceback
import numpy as np
from public_problems import problem
from observed_anchor import ObservedAnchor
from moment_tail import MomentSearch, basis_proposal, tail_receipt
from dual_certificate import reserve_cores
BASE = Path(__file__).resolve().parent
SEEDS = (74111, 74123, 74137, 74141, 74153)

def main():
    reserve_cores()
    out = BASE / 'general_confirmation_results.json'
    if out.exists():
        raise FileExistsError(out)
    results = []
    started = time.monotonic()
    for name in ('diabetes', 'concrete', 'superconductivity'):
        for width in (1 / 32, 1 / 8):
            for spread in ('concentrated', 'dispersed'):
                for seed in SEEDS:
                    try:
                        args, meta = problem(name=name, cells=128, width=width, spread=spread, seed=seed, subset_seed=74101)
                        start = time.monotonic()
                        anchor = ObservedAnchor(*args, anchor='observed', preconditioner='midpoint')
                        setup = time.monotonic() - start
                        proposal = basis_proposal(anchor)
                        candidates = []
                        for rank in (1, 2, 3):
                            receipt = tail_receipt(anchor, proposal[:, :rank])
                            candidates.append((rank, receipt['tail_bound']))
                            if receipt['tail_bound'] <= 2.5e-06:
                                break
                        selected = next((rank for rank, tail in candidates if tail <= 2.5e-06), min(candidates, key=lambda q: q[1])[0])
                        rank_selection = time.monotonic() - start - setup
                        t0 = time.monotonic()
                        reduced = MomentSearch(anchor, selected).run(time_limit=1, absolute_tolerance=3e-06)
                        reduced['end_to_end_seconds'] = setup + rank_selection + time.monotonic() - t0
                        t0 = time.monotonic()
                        full = MomentSearch(anchor, anchor.p).run(time_limit=1, absolute_tolerance=3e-06)
                        full['end_to_end_seconds'] = setup + time.monotonic() - t0
                        common = max(reduced['lower'], full['lower'])
                        record = {**meta, 'status': 'PASS', 'rank_candidates': candidates, 'selected_rank': selected, 'tail_budget_met': next((t for r, t in candidates if r == selected)) <= 2.5e-06, 'setup_seconds': setup, 'rank_selection_seconds': rank_selection, 'reduced': reduced, 'full': full, 'common_lower': common, 'upper_reduction': 1 - reduced['upper'] / full['upper'], 'common_width_reduction': 1 - (reduced['upper'] - common) / max(full['upper'] - common, 1e-300), 'elapsed_seconds': time.monotonic() - start}
                    except Exception as exc:
                        record = {'dataset': name, 'width': width, 'spread': spread, 'seed': seed, 'status': 'ERROR', 'error': str(exc), 'traceback': traceback.format_exc()}
                    results.append(record)
                    (BASE / 'confirmation_progress.json').write_text(json.dumps({'status': 'RUNNING', 'time_beijing': datetime.now(ZoneInfo('Asia/Shanghai')).isoformat(), 'elapsed_seconds': time.monotonic() - started, 'results': results}, indent=2), encoding='utf-8')
                    print(json.dumps({k: v for k, v in record.items() if k not in ('reduced', 'full', 'features_names')} | ({'reduced_gap': record['reduced']['absolute_gap'], 'full_gap': record['full']['absolute_gap']} if 'reduced' in record else {})), flush=True)
    output = {'status': 'PASS' if all((v['status'] == 'PASS' for v in results)) else 'COMPLETED_WITH_ERRORS', 'conditions': len(results), 'results': results, 'elapsed_seconds': time.monotonic() - started, 'protocol': 'confirmation_protocol.md', 'timezone': 'Asia/Shanghai'}
    out.write_text(json.dumps(output, indent=2), encoding='utf-8')
if __name__ == '__main__':
    main()


==> anc/code/run_contraction_real.py <==
"""Full-cost comparison of contraction energy and centered moments."""
import os
for k in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):
    os.environ[k]='1'
from pathlib import Path
import json,time,traceback,csv,copy
import psutil
from project_paths import MODULE_DIR
from real_world_design import problem
from centered_signal_energy import proposal,constants as reference_constants,ObservedAnchor,CenteredSignalSearch,MomentSearch
from contraction_energy import constants,ContractionEnergySearch,AdaptiveEnergySearch
from run_real_world import coarse


def main():
    psutil.Process().cpu_affinity([int(os.environ.get('REGRET_TIMED_CPU','10'))])
    settings=json.loads((MODULE_DIR/'contraction_settings.json').read_text())
    output=Path(os.environ.get('REGRET_OUTPUT',MODULE_DIR/'contraction_run'))
    output.mkdir(exist_ok=True,parents=True)
    resultfile=output/'results.json'
    assert not resultfile.exists(),'Use a fresh output directory for each timed run'
    (output/'certificates').mkdir(exist_ok=True)
    rows=[];conditions=[];start=time.monotonic()
    def save(status='RUNNING'):
        resultfile.write_text(json.dumps(dict(status=status,settings=settings,conditions=conditions,results=rows,
                                              seconds=time.monotonic()-start),indent=2))
    for spec in settings['designs']:
        for seed in settings['mask_seeds']:
            name=spec['dataset'];condition=dict(dataset=name,seed=seed)
            try:
                t=time.monotonic()
                args,meta=problem(name,spec['lambda_value'],4,16,spec['width'],8,
                    seed=seed,pool_seed=spec['pool_seed'],frozen_columns=spec['frozen_columns'],
                    eligible_factor=2,iterations=3,nuisance_width=spec['nuisance_width'])
                input_s=time.monotonic()-t
                t=time.monotonic();a=ObservedAnchor(*args,anchor='observed',preconditioner='anchor');anchor_s=time.monotonic()-t
                t=time.monotonic();caps,wit=coarse(a);coarse_s=time.monotonic()-t
                t=time.monotonic();R=proposal(a,meta);proposal_s=time.monotonic()-t
                t=time.monotonic();rec=constants(a,R,meta);energy_s=time.monotonic()-t
                t=time.monotonic();ref=reference_constants(a,R,meta,reference_only=True);reference_s=time.monotonic()-t
                condition.update(meta,status='PASS',caps=caps,input_seconds=input_s,anchor_seconds=anchor_s,
                    coarse_seconds=coarse_s,proposal_seconds=proposal_s,energy_seconds=energy_s,reference_seconds=reference_s,
                    energy_receipt=rec)
            except Exception as e:
                condition.update(status='ERROR',error=str(e),traceback=traceback.format_exc())
                conditions.append(condition);save();print(name,seed,'INPUT ERROR',traceback.format_exc(),flush=True);continue
            conditions.append(condition);save()
            for method in ('energy','moment_centered','full'):
                row=dict(dataset=name,seed=seed,method=method)
                try:
                    pre=input_s+anchor_s+coarse_s+(0 if method=='full' else proposal_s)
                    pre+=energy_s if method=='energy' else reference_s if method=='moment_centered' else 0
                    t=time.monotonic()
                    energy_class=ContractionEnergySearch if os.environ.get('REGRET_PURE_ENERGY')=='1' else AdaptiveEnergySearch
                    solver=(energy_class(a,R,rec) if method=='energy' else
                            CenteredSignalSearch(a,R,ref,mode='moment_centered') if method=='moment_centered' else MomentSearch(a,a.p))
                    setup_s=time.monotonic()-t
                    solver.best_original=caps['common_lower'];solver.best_witness=wit
                    remaining=max(.001,settings['complete_budget_seconds']-pre-setup_s)
                    result=solver.run(time_limit=remaining,absolute_tolerance=settings['search_tolerance'],relative_tolerance=0,record=True)
                    result.update(method=method,dataset=name,seed=seed)
                    fn=f'{name}_{seed}_{method}.json'
                    (output/'certificates'/fn).write_text(json.dumps(result,indent=2))
                    result.pop('certificate',None)
                    row.update(result,preprocessing_seconds=pre,setup_seconds=setup_s,total_seconds=pre+setup_s+result['seconds'],
                        target_met=result['absolute_gap']<=settings['final_width_target'],
                        certificate_file='certificates/'+fn,complete_budget_seconds=settings['complete_budget_seconds'])
                    print(name,seed,method,'gap',result['absolute_gap'],'tail',result['tail_error'],'seconds',row['total_seconds'],flush=True)
                except Exception as e:
                    row.update(status='ERROR',error=str(e),traceback=traceback.format_exc());print(name,seed,method,'ERROR',traceback.format_exc(),flush=True)
                rows.append(row);save()
    expected=len(settings['designs'])*len(settings['mask_seeds'])*3
    save('PASS' if len(rows)==expected and all(r['status']=='PASS' for r in rows) else 'COMPLETED_WITH_ERRORS')
    flat=[{k:v for k,v in r.items() if k not in ('trace','traceback','contraction_receipt')} for r in rows]
    keys=sorted(set().union(*(r.keys() for r in flat)))
    with (output/'summary.csv').open('w',newline='') as f:
        w=csv.DictWriter(f,fieldnames=keys);w.writeheader();w.writerows(flat)

if __name__=='__main__':main()


==> anc/code/run_dense_compressed.py <==
"""Fixed four-case dense-row refinement with lifted residual coordinates."""
import os
for k in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[k]='1'
from pathlib import Path
import json,time,argparse,traceback
import numpy as np,psutil
from run_dense_refinement import problem
from planar_oracle import PlanarObservedAnchor,PlanarMomentSearch
from local_residual import LocalResidualSearch
from refinement_pipeline import multistart
from robust_reference import propose as reference_proposal
from compressed_polynomial import build
from sdp_residual import solve
from aggregate_split import propose as split_proposal,constraints as split_constraints
B=Path(__file__).resolve().parent
NAMES=['dense_diabetes','dense_synthetic_4','dense_synthetic_8','dense_synthetic_16']

def refit_moments(a,source,Y):
    ids=source['active_cells'];keys=list(map(tuple,source['moment_terms']));lookup={k:i for i,k in enumerate(keys)}
    x0=(a.lo+a.hi)/2
    for (i,j),v in zip(ids,source['x0_uncertain']):x0[i,j]=v
    xx=x0[a.remaining];G=a.G+xx.T@xx/a.n;r=np.array(a.qr,float)+xx.T@a.yr/a.n
    d=np.array([(a.hi[i,j]-a.lo[i,j])*(1 if x0[i,j]==a.lo[i,j] else -1) for i,j in ids]);Y=np.asarray(Y)
    for z,(i,j) in enumerate(ids):
        v=d[z]*Y[0,lookup[(z,)]]/a.n;G[j,:]+=v*x0[i];G[:,j]+=v*x0[i];r[j]+=v*a.y[i]
        for w,(rr,k) in enumerate(ids):
            if rr==i:G[j,k]+=d[z]*d[w]*Y[lookup[(z,)],lookup[(w,)]]/a.n
    candidate=np.linalg.solve((G+G.T)/2,r)
    z=np.linalg.solve(a.t,candidate-a.beta);norm=np.linalg.norm(z);radius=np.sqrt(a.gradient_upper/a.mu)
    if not np.isfinite(norm):return np.array(source['theta'])
    if norm>radius:candidate=a.beta+a.t@(z*(radius/norm))
    return candidate

def run(cid,out,cap=3600,target=1e-8):
    t0=time.monotonic();elapsed=lambda:time.monotonic()-t0
    args,meta=problem(NAMES[cid]);a=PlanarObservedAnchor(*args,preconditioner='midpoint')
    first=PlanarMomentSearch(a,11 if cid==0 else 2).run(time_limit=2,absolute_tolerance=target,record=True)
    original=dict(lo=a.lo.tolist(),hi=a.hi.tolist(),y=a.y.tolist(),beta=a.beta.tolist(),lambda_value=a.lam)
    (out/'original_input.json').write_text(json.dumps(original));(out/'first_stage.json').write_text(json.dumps(first))
    lo=first['lower'];up=first['upper'];history=[dict(seconds=elapsed(),lower=lo,upper=up,stage='structural')];nodes={};leaves=[];nextid=0;errors=[]
    def save(status='RUNNING'):
        r=dict(status=status,condition=cid,dataset=NAMES[cid],target=target,lower=lo,upper=up,absolute_gap=up-lo,target_met=up-lo<=target,
               target_met_in_budget=any(h['seconds']<=cap and h['upper']-h['lower']<=target for h in history),cap_seconds=cap,total_seconds=elapsed(),
               first_stage_width=first['absolute_gap'],nodes=[{k:v for k,v in d.items() if k not in ('source','Y')} for d in nodes.values()],active_leaves=leaves,history=history,errors=errors)
        (out/'result.json').write_text(json.dumps(r,indent=2));return r
    save()
    if up-lo<=target:return save('PASS')
    a=PlanarObservedAnchor(*args);s=LocalResidualSearch(a);w=first['certificate']['witness'];s.lower(np.array(w['x']),np.array(w['theta']))
    multistart(s);theta,diag=reference_proposal(s,s.witness);lo=max(lo,s.best);x0=np.array(s.witness['x']);ids=[list(map(int,v)) for v in s.ids]
    x0=np.where(x0>=(a.lo+a.hi)/2,a.hi,a.lo)
    def evaluate(theta,cuts,idx,parent,side=None):
        nonlocal lo
        base=dict(theta=np.asarray(theta).tolist(),T=a.t.tolist(),mu=a.mu,active_cells=ids,x0_uncertain=[float(x0[i,j]) for i,j in ids])
        source=build(original,base);source['domain_inequalities']=cuts;source['extra_linear_inequalities']=source['residual_link_inequalities']+cuts
        ans=solve(source,time_limit=min(90,max(.01,cap-elapsed()-5)),return_moments=True);Y=ans.pop('moment_matrix')
        # Relaxed first moments define an original feasible table after clipping.
        trial=x0.copy()
        for z,(i,j) in enumerate(ids):
            d=(a.hi[i,j]-a.lo[i,j])*(1 if x0[i,j]==a.lo[i,j] else -1)
            trial[i,j]=np.clip(x0[i,j]+d*ans['linear_moments'][z],a.lo[i,j],a.hi[i,j])
        s.lower(trial,s.fit(trial));lo=max(lo,s.best)
        ans.update(dataset=NAMES[cid],condition=cid,seed=77116 if cid else 77101,lower=lo,absolute_gap=ans['upper']-lo)
        file=f'node{idx}_receipt.json';(out/file).write_text(json.dumps(dict(result=ans,problem=source,witness=s.witness)))
        return dict(id=idx,parent=parent,side=side,upper=min(up if parent is None else nodes[parent]['upper'],ans['upper']),source=source,Y=Y,receipt=file,completed_seconds=elapsed())
    try:
        root=evaluate(theta,[],nextid,None);nodes[nextid]=root;leaves=[nextid];nextid+=1;up=min(up,root['upper'])
        history.append(dict(seconds=elapsed(),lower=lo,upper=up,stage='lifted_root'));save()
        while up-lo>target and elapsed()<cap and nextid+2<=49:
            parent=max(leaves,key=lambda j:nodes[j]['upper']);p=nodes[parent]
            axis,cut,sd=split_proposal(p['source'],p['Y']);prop=refit_moments(a,p['source'],p['Y']);candidate=.5*np.array(p['source']['theta'])+.5*prop;children=[]
            for side in (0,1):
                if elapsed()>=cap:break
                cuts=p['source']['domain_inequalities']+split_constraints(axis,cut,side)
                child=evaluate(candidate,cuts,nextid,parent,side);nodes[nextid]=child;children.append(nextid);nextid+=1
            if len(children)!=2:break
            p.update(children=children,split=dict(a=axis.tolist(),cut=cut));leaves.remove(parent);leaves.extend(children)
            up=min(up,max(nodes[j]['upper'] for j in leaves));history.append(dict(seconds=elapsed(),lower=lo,upper=up,stage='lifted_cover'));save()
    except Exception as exc:errors.append(dict(error=str(exc),traceback=traceback.format_exc()))
    return save('PASS' if not errors else 'COMPLETED_WITH_ERRORS')

if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('--condition',type=int,required=True);p.add_argument('--cpu',type=int,default=12);p.add_argument('--output',default='dense_compressed');a=p.parse_args();psutil.Process().cpu_affinity([a.cpu])
    out=B/a.output/f'condition_{a.condition:02d}';out.mkdir(parents=True,exist_ok=True);assert not (out/'result.json').exists()
    try:r=run(a.condition,out)
    except Exception as e:r=dict(status='ERROR',error=str(e),traceback=traceback.format_exc());(out/'result.json').write_text(json.dumps(r))
    print(json.dumps({k:v for k,v in r.items() if k not in ('nodes','history')}),flush=True)


==> anc/code/run_dense_refinement.py <==
"""Unchanged four dense-row tables, original 1e-8 target, joint refinement."""
import os
for k in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[k]='1'
from pathlib import Path
import argparse,json,traceback
import numpy as np,psutil
from sklearn.datasets import load_diabetes
import run_general_refinement as general
import planar_oracle as planar
B=Path(__file__).resolve().parent

def problem(name,**unused):
    if name=='dense_diabetes':
        o=load_diabetes();xx=np.round((o.data-o.data.mean(0))/np.ptp(o.data,axis=0)*1024)/1024
        x=np.column_stack([np.ones(len(xx)),xx]);y=np.round((o.target-o.target.min())/np.ptp(o.target)*1024)/1024;k=10
    else:
        k=int(name.rsplit('_',1)[1]);rng=np.random.default_rng(77116)
        xx=np.round(rng.normal(size=(128,16))/4*1024)/1024;x=np.column_stack([np.ones(128),xx])
        coeff=np.array([1/(j+2) for j in range(17)]);noise=np.round(rng.normal(size=128)*.1*1024)/1024
        y=np.round((x@coeff+noise)*1024)/1024
    lam=1/32;beta=np.linalg.solve(x.T@x/len(x)+lam*np.eye(x.shape[1]),x.T@y/len(x))
    lo=x.copy();hi=x.copy();lo[:4,1:k+1]-=1/16;hi[:4,1:k+1]+=1/16
    return (lo,hi,y,beta,lam),dict(dataset=name,k=k,uncertain_rows=4,original_target=1e-8)

def main():
    p=argparse.ArgumentParser();p.add_argument('--condition',type=int,required=True);p.add_argument('--cpu',type=int,default=8)
    p.add_argument('--output',default='dense_refined');a=p.parse_args();psutil.Process().cpu_affinity([a.cpu])
    general.problem=problem;general.ObservedAnchor=planar.PlanarObservedAnchor;general.MomentSearch=planar.PlanarMomentSearch
    general.basis_proposal=planar._moment.basis_proposal;general.tail_receipt=planar._moment.tail_receipt
    general.GRID=[('dense_diabetes',1/8,'all_features',77101)]+[(f'dense_synthetic_{k}',1/8,'first_columns',77116) for k in (4,8,16)]
    out=B/a.output/f'condition_{a.condition:02d}';out.mkdir(parents=True,exist_ok=True)
    if (out/'result.json').exists():raise FileExistsError(out/'result.json')
    try:r=general.run(a.condition,out,cap=1800,target=1e-8,first_rank=11 if a.condition==0 else 2,first_seconds=2)
    except Exception as exc:
        r=dict(status='ERROR',condition=a.condition,error=str(exc),traceback=traceback.format_exc())
        (out/'result.json').write_text(json.dumps(r,indent=2))
    print(json.dumps({k:v for k,v in r.items() if k not in ('nodes','history')}),flush=True)

if __name__=='__main__':main()


==> anc/code/run_energy_decisions.py <==
"""Frozen core-energy acquisition decisions on three disjoint evaluation pools."""
import os
for key in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[key]='1'
from pathlib import Path
import time,json,traceback
from fractions import Fraction as F
from unittest.mock import patch
import numpy as np,pandas as pd,psutil
from project_paths import MODULE_DIR,DATA_CORE
from centered_signal_energy import ObservedAnchor,proposal,constants as reference_constants,CenteredSignalSearch
from contraction_energy import constants,ContractionEnergySearch,AdaptiveEnergySearch
from real_world_design import problem
from run_real_world import coarse
from observed_anchor import I,matvec
from zorro_refined import run as zorro_run

def midpoint_interval(a,witness):
    theta=np.array(witness['theta']);c=a.c;y=a.y
    def objective(v):return (matvec(I(c),I(v))-I(y)).square().sum()/a.n+a.lam*I(v).square().sum()
    feasible=objective(a.beta)-objective(theta)
    residual=matvec(I(c),I(theta))-I(y)
    normal=matvec(I(c.T),residual)/a.n+a.lam*I(theta)
    transformed=matvec(I(a.t.T),normal)
    return max(0.,float(feasible.lo)),float((feasible+transformed.square().sum()/a.mu).hi)

def label(lower,upper,midlo,midhi,alpha):
    factor=1+F(str(alpha))
    if F(upper)<=factor*F(midlo):return 'STOP'
    if F(lower)>factor*F(midhi):return 'VIOLATION'
    return 'UNRESOLVED'

def main():
    psutil.Process().cpu_affinity([int(os.environ.get('REGRET_TIMED_CPU','10'))])
    settings=json.loads((MODULE_DIR/'decision_settings.json').read_text());alpha=settings['primary_increment_fraction']
    spec=next(s for s in json.loads((MODULE_DIR/'contraction_settings.json').read_text())['designs'] if s['dataset']=='superconductivity')
    sourcefile=Path(os.environ.get('REGRET_SOURCE_RESULTS',MODULE_DIR/'contraction_run/results.json'));source=json.loads(sourcefile.read_text())
    development=next(r for r in source['results'] if r['dataset']=='superconductivity' and r['seed']==88211 and r['method'] in ('energy','adaptive_energy'))
    sourcecert=json.loads((sourcefile.parent/development['certificate_file']).read_text())['certificate'];beta=np.array(sourcecert['beta'])
    start=time.monotonic();df=pd.read_csv(DATA_CORE/'superconductivity/train.csv');xx=df.iloc[:,:-1].to_numpy(float);yy=df.iloc[:,-1].to_numpy(float)
    old=np.sort(np.random.default_rng(74001).choice(len(df),1024,replace=False))
    scale=np.sort(np.random.default_rng(84001).choice(np.setdiff1d(np.arange(len(df)),old),1024,replace=False))
    dev=np.sort(np.random.default_rng(84101).choice(np.setdiff1d(np.arange(len(df)),np.union1d(old,scale)),1024,replace=False))
    excluded=np.union1d(np.union1d(old,scale),dev)
    available=np.random.default_rng(settings['partition_seed']).permutation(np.setdiff1d(np.arange(len(df)),excluded))
    ids=[np.sort(available[k*settings['pool_size']:(k+1)*settings['pool_size']]) for k in range(settings['pools'])]
    assert all(not np.intersect1d(v,excluded).size for v in ids)
    assert all(not np.intersect1d(ids[j],ids[k]).size for j in range(len(ids)) for k in range(j))
    span=np.where(np.ptp(xx[scale],axis=0)>0,np.ptp(xx[scale],axis=0),1.);mean=xx[scale].mean(0)
    yscale=np.ptp(yy[scale]);ymin=yy[scale].min();pools=[]
    for v in ids:
        x=np.column_stack([np.ones(len(v)),np.round((xx[v]-mean)/span*1024)/1024]);y=np.round((yy[v]-ymin)/yscale*1024)/1024
        pools.append((x,y,['intercept']+list(df.columns[:-1])))
    preparation=time.monotonic()-start
    output=Path(os.environ.get('REGRET_DECISION_OUTPUT',MODULE_DIR/'energy_decisions'));output.mkdir(parents=True,exist_ok=True);(output/'certificates').mkdir(exist_ok=True)
    resultfile=output/'results.json';assert not resultfile.exists();rows=[];conditions=[];began=time.monotonic()
    provenance=dict(pool_ids=[v.tolist() for v in ids],excluded_rows=len(excluded),mutually_disjoint=True,
        disjoint_from_development_and_scaling=True,response_scale=yscale,pool_preparation_seconds=preparation,
        candidate=beta.tolist(),frozen_candidate=True,plan=settings)
    (output/'pool_provenance_local.json').write_text(json.dumps(provenance,indent=2))
    def save(status='RUNNING'):resultfile.write_text(json.dumps(dict(status=status,settings=settings,conditions=conditions,results=rows,seconds=time.monotonic()-began),indent=2))
    for pool,pooldata in enumerate(pools):
      for seed in settings['mask_seeds']:
        meta=dict(dataset='superconductivity',pool=pool,seed=seed,origin='fresh_energy_decision')
        try:
            start=time.monotonic()
            with patch('real_world_design.dataset',return_value=pooldata):
                args,design=problem('superconductivity',spec['lambda_value'],4,16,spec['width'],8,seed=seed,
                    pool_seed=settings['partition_seed']+pool,frozen_columns=spec['frozen_columns'],eligible_factor=2,
                    iterations=3,nuisance_width=spec['nuisance_width'],candidate_beta=beta)
            input_s=preparation+time.monotonic()-start
            assert np.array_equal(args[3],beta)
            start=time.monotonic();a=ObservedAnchor(*args,anchor='observed',preconditioner='anchor');anchor_s=time.monotonic()-start
            start=time.monotonic();caps,wit=coarse(a);coarse_s=time.monotonic()-start
            start=time.monotonic();midlo,midhi=midpoint_interval(a,wit);mid_s=time.monotonic()-start
            common=input_s+anchor_s+coarse_s+mid_s
            start=time.monotonic();R=proposal(a,design);basis_s=time.monotonic()-start
            start=time.monotonic();rec=constants(a,R,design);energy_s=time.monotonic()-start
            start=time.monotonic();ref=reference_constants(a,R,design,reference_only=True);reference_s=time.monotonic()-start
            meta.update(design,status='PASS',midpoint_lower=midlo,midpoint_upper=midhi,caps=caps,input_seconds=input_s,
                anchor_seconds=anchor_s,coarse_seconds=coarse_s,midpoint_seconds=mid_s,common_seconds=common,
                candidate_kind='fixed_development_beta',actual_retained_rank=3,signal_unknown_columns=1)
        except Exception as exc:
            meta.update(status='ERROR',error=str(exc),traceback=traceback.format_exc());conditions.append(meta);save();continue
        conditions.append(meta)
        coarse_label=label(caps['common_lower'],caps['common_cap'],midlo,midhi,alpha)
        rows.append(dict(dataset='superconductivity',pool=pool,seed=seed,method='coarse',status='PASS',
            lower=caps['common_lower'],upper=caps['common_cap'],total_seconds=common,decision=coarse_label,
            decision_seconds=common if coarse_label!='UNRESOLVED' else None,saved_cells=33 if coarse_label=='STOP' else 0))
        for method in settings['methods']:
            if method=='coarse':continue
            row=dict(dataset='superconductivity',pool=pool,seed=seed,method=method)
            try:
                if method in ('contraction_energy','adaptive_energy','moment_centered'):
                    start=time.monotonic()
                    solver=(ContractionEnergySearch(a,R,rec) if method=='contraction_energy' else AdaptiveEnergySearch(a,R,rec)
                            if method=='adaptive_energy' else CenteredSignalSearch(a,R,ref,'moment_centered'))
                    setup=time.monotonic()-start;pre=common+basis_s+(reference_s if method=='moment_centered' else energy_s)
                    solver.best_original=caps['common_lower'];solver.best_witness=wit
                    result=solver.run(time_limit=max(.001,10-pre-setup),absolute_tolerance=1e-10,relative_tolerance=0,record=True)
                    row.update(preprocessing_seconds=pre,setup_seconds=setup,total_seconds=pre+setup+result['seconds'])
                    events=[dict(lower=v['lower'],upper=v['upper'],seconds=pre+setup+v['seconds']) for v in result['trace']]
                elif method=='SCIP':
                    from run_scip import run as scip_run
                    result=scip_run(a,common,10.,1e6,wit,absolute_tolerance=1e-10)
                    result.update(upper=result['numeric_upper'],absolute_gap=result['numeric_width'])
                    events=[dict(lower=v['lower'],upper=v['numeric_upper'],seconds=v['seconds']) for v in result['events']]
                    row.update(total_seconds=result['total_seconds'],upper_kind=result['upper_kind'])
                elif method=='ZORRO_refined':
                    result=zorro_run(a,common,10.,wit);events=result['events'];row.update(total_seconds=result['total_seconds'])
                else:raise ValueError(method)
                fn=f'pool{pool}_{seed}_{method}.json';(output/'certificates'/fn).write_text(json.dumps(result,indent=2))
                budget_events=[dict(lower=caps['common_lower'],upper=caps['common_cap'],seconds=common)]
                budget_events.extend(v for v in events if v['seconds']<=10.)
                if row['total_seconds']<=10.:
                    budget_events.append(dict(lower=result['lower'],upper=result['upper'],seconds=row['total_seconds']))
                budget_lower=budget_events[-1]['lower'];budget_upper=budget_events[-1]['upper']
                final_label=label(budget_lower,budget_upper,midlo,midhi,alpha)
                decision_s=common if coarse_label!='UNRESOLVED' else next((v['seconds'] for v in events if v['seconds']<=10. and label(v['lower'],v['upper'],midlo,midhi,alpha)!='UNRESOLVED'),None)
                row.update(status='PASS',lower=result['lower'],upper=result['upper'],absolute_gap=result['absolute_gap'],
                    tail_error=result.get('tail_error'),decision=final_label,decision_seconds=decision_s,
                    saved_cells=33 if final_label=='STOP' else 0,coarse_already_decided=coarse_label!='UNRESOLVED',certificate_file='certificates/'+fn,
                    budget_lower=budget_lower,budget_upper=budget_upper,decision_interval_width=budget_upper-budget_lower)
            except Exception as exc:row.update(status='ERROR',error=str(exc),traceback=traceback.format_exc())
            rows.append(row);save();print('pool',pool,seed,method,row['status'],row.get('decision'),row.get('absolute_gap'),flush=True)
    expected=settings['pools']*len(settings['mask_seeds'])*len(settings['methods'])
    save('PASS' if len(rows)==expected and all(r['status']=='PASS' for r in rows) else 'COMPLETED_WITH_ERRORS')

if __name__=='__main__':main()


==> anc/code/run_frozen_refinement.py <==
"""Frozen response-independent masks; complete method costs and raw receipts."""
import os
for k in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[k]='1'
from pathlib import Path
import sys,time,json,traceback,argparse
B=Path(__file__).resolve().parent;ROOT=B.parent;OLD=B


import numpy as np,psutil
from datasets import dataset
from centered_signal_energy import ObservedAnchor,proposal,constants as reference_constants,CenteredSignalSearch
from contraction_energy import constants,AdaptiveEnergySearch
from run_real_world import coarse

def make_instance(spec,seed):
    x,y,names=dataset(spec['dataset'],spec['pool_seed']);n,p=x.shape;lam=spec['lambda_value']
    chosen=np.random.default_rng(seed).choice(n,17,replace=False);signal=int(chosen[0]);nuisance=list(map(int,chosen[1:]));cols=spec['frozen_columns'];sj=cols['signal'];ns=cols['nuisance']
    lo=x.copy();hi=x.copy();ll=-1+np.floor((x[signal,sj]+1)/spec['width'])*spec['width'];lo[signal,sj]=ll;hi[signal,sj]=ll+spec['width']
    for order,i in enumerate(nuisance):
        for j in (ns[(2*order)%len(ns)],ns[(2*order+1)%len(ns)]):
            width=spec['nuisance_width'];ll=-1+np.floor((x[i,j]+1)/width)*width;lo[i,j]=ll;hi[i,j]=ll+width
    midpoint=(lo+hi)/2;beta=np.linalg.solve(midpoint.T@midpoint/n+lam*np.eye(p),midpoint.T@y/n);beta=np.round(beta*16)/16
    meta=dict(dataset=spec['dataset'],seed=seed,origin='independent_uniform',candidate_bits=4,n=n,p=p,lambda_value=lam,pool_seed=spec['pool_seed'],signal_row=signal,signal_column=sj,nuisance_columns=ns,row_ids=nuisance,uncertain_cells=int(np.sum(lo!=hi)),signal_unknown_columns=1,structural_rank_lower_bound=1,actual_retained_rank=3,response_independent_mask=True)
    return (lo,hi,y,beta,lam),meta

def run_one(spec,seed,out):
    from refinement_pipeline import refine
    start=time.monotonic();args,meta=make_instance(spec,seed);input_s=time.monotonic()-start
    start=time.monotonic();a=ObservedAnchor(*args,anchor='observed',preconditioner='anchor');anchor_s=time.monotonic()-start
    start=time.monotonic();caps,wit=coarse(a);coarse_s=time.monotonic()-start
    start=time.monotonic();R=proposal(a,meta);basis_s=time.monotonic()-start
    common=input_s+anchor_s+coarse_s+basis_s;meta.update(input_seconds=input_s,anchor_seconds=anchor_s,coarse_seconds=coarse_s,proposal_seconds=basis_s,caps=caps)
    instance=f"{spec['dataset']}_{seed}";(out/f'{instance}_meta.json').write_text(json.dumps(meta,indent=2))
    records={}
    for method in ('moment_centered','adaptive_energy'):
        start=time.monotonic();rec=reference_constants(a,R,meta,reference_only=True) if method=='moment_centered' else constants(a,R,meta)
        solver=CenteredSignalSearch(a,R,rec,'moment_centered') if method=='moment_centered' else AdaptiveEnergySearch(a,R,rec)
        setup=time.monotonic()-start;solver.best_original=caps['common_lower'];solver.best_witness=wit
        result=solver.run(time_limit=max(.001,10-common-setup),absolute_tolerance=1e-10,relative_tolerance=0,record=True)
        cost=common+setup+result['seconds'];result.update(dataset=spec['dataset'],seed=seed,complete_seconds=cost,setup_seconds=setup,common_seconds=common)
        (out/f'{instance}_{method}.json').write_text(json.dumps(result));records[method]=result
    energy=records['adaptive_energy'];final=refine(a,energy,energy['complete_seconds'],out,instance,meta)
    final.update(moment_width=records['moment_centered']['absolute_gap'],moment_seconds=records['moment_centered']['complete_seconds'],
                 energy_width=energy['absolute_gap'],energy_seconds=energy['complete_seconds'],energy_stop=energy['stop_reason'])
    (out/f'{instance}_result.json').write_text(json.dumps(final,indent=2))
    return final

def main():
    parser=argparse.ArgumentParser();parser.add_argument('--seed',type=int,required=True);parser.add_argument('--dataset');parser.add_argument('--output',default='frozen_validation')
    parser.add_argument('--cpu',type=int,default=os.environ.get('REGRET_CPU'),help='Logical CPU; default reserves CPUs 0--3')
    args=parser.parse_args();allowed=sorted(psutil.Process().cpu_affinity());available=[cpu for cpu in allowed if cpu>=4]
    cpu=args.cpu if args.cpu is not None else (available[-1] if available else None)
    if cpu is None or cpu not in allowed:parser.error(f'Choose --cpu from {allowed}; default reserves logical CPUs 0--3')
    psutil.Process().cpu_affinity([cpu]);settings=json.loads((OLD/'contraction_settings.json').read_text());out=B/args.output;out.mkdir(exist_ok=True)
    for spec in settings['designs']:
        if args.dataset and spec['dataset']!=args.dataset:continue
        file=out/f"{spec['dataset']}_{args.seed}_result.json"
        if file.exists():continue
        try:result=run_one(spec,args.seed,out)
        except Exception as exc:
            result=dict(status='ERROR',dataset=spec['dataset'],seed=args.seed,error=str(exc),traceback=traceback.format_exc());file.write_text(json.dumps(result,indent=2))
        print(json.dumps({k:v for k,v in result.items() if k not in ('trace','tree','checkpoints')}),flush=True)

if __name__=='__main__':main()


==> anc/code/run_general_compact_v32.py <==
"""Complete-cost original-grid certification with common compact fallbacks."""
import os
for k in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[k]='1'
from pathlib import Path
from fractions import Fraction as F
import json,sys,time,argparse,traceback
B=Path(__file__).resolve().parent;sys.path.insert(0,str(B/'source/code'))
import numpy as np,psutil
from public_problems import problem
from observed_anchor import ObservedAnchor,float_up
from moment_tail import MomentSearch,basis_proposal,tail_receipt
from run_general_refinement import GRID
from fresh_arrow_v29 import run as root_run
from profile_outer_v31 import run as profile_run
from pilot_arrow_tree_v28 import run as row_run

PROTOCOL=dict(version='v32',target=3e-6,complete_cap_seconds=9000,conditions=60,
    first_stage='Ranks1/2/3, tail budget2.5e-6, one second retained search; original midpoint preconditioner',
    root='64 feasible starts; matrix Young curvature tau1/2;16 reference rounds with32 starts;90s small-cone proposal; exact local/central/row verification',
    profile='At most3 uncertain columns: exact observed-column elimination with rounded verified metric, curvature interpolation,1023 outer boxes',
    rows='More than3 uncertain columns: fixed-reference residual slabs,513 nodes,60s per proposal,10 exchange rounds',
    inputs='Original60 conditions, original candidates, weights, feature intervals and penalties',
    clock='All input/preprocessing, reference and feasible searches, numerical proposals, exact bound evaluations, completed partial children and output; independent replay separately',
    failures='Retain the valid parent and original records; continue other conditions',threads=1)


def run(cid,out):
    start=time.monotonic();elapsed=lambda:time.monotonic()-start;name,width,spread,seed=GRID[cid]
    args,meta=problem(name=name,cells=128,width=width,spread=spread,seed=seed,subset_seed=74101)
    anchor=ObservedAnchor(*args,preconditioner='midpoint');basis=basis_proposal(anchor);candidates=[]
    for rank in (1,2,3):
        tail=tail_receipt(anchor,basis[:,:rank])['tail_bound'];candidates.append((rank,tail))
        if tail<=2.5e-6:break
    rank=next((r for r,t in candidates if t<=2.5e-6),min(candidates,key=lambda x:x[1])[0])
    first=MomentSearch(anchor,rank).run(time_limit=1,absolute_tolerance=PROTOCOL['target'],record=True)
    (out/'first_stage.json').write_text(json.dumps(first));o=dict(lo=anchor.lo.tolist(),hi=anchor.hi.tolist(),y=anchor.y.tolist(),beta=anchor.beta.tolist(),lambda_value=anchor.lam)
    (out/'original_input.json').write_text(json.dumps(o));lower=F(first['lower']);upper=F(first['upper']);target=F(PROTOCOL['target']);history=[];errors=[]
    def record(stage):
        history.append(dict(stage=stage,seconds=elapsed(),lower=float(lower),upper=float_up(upper),gap=float_up(upper-lower)))
        r=dict(status='RUNNING',condition=cid,dataset=name,width=width,spread=spread,seed=seed,selected_rank=rank,rank_candidates=candidates,
            lower=float(lower),upper=float_up(upper),absolute_gap=float_up(upper-lower),target=float(target),target_met=upper-lower<=target,
            target_met_in_budget=any(h['seconds']<=PROTOCOL['complete_cap_seconds'] and F(h['upper'])-F(h['lower'])<=target for h in history),
            total_seconds=elapsed(),cap_seconds=PROTOCOL['complete_cap_seconds'],history=history,errors=errors,protocol=PROTOCOL)
        (out/'result.json').write_text(json.dumps(r,indent=2));return r
    r=record('structural')
    try:
        if upper-lower>target:
            root=out/'root';root.mkdir();rr=root_run(cid,root,iterations=16,use_young=True,root_only=True)
            lower=max(lower,F(rr['lower']));upper=min(upper,F(rr['upper']));r=record('compact_root')
            if upper-lower>target and elapsed()<PROTOCOL['complete_cap_seconds']:
                remaining=PROTOCOL['complete_cap_seconds']-elapsed();count=int(np.sum(np.any(anchor.lo!=anchor.hi,axis=0)))
                if count<=3:
                    child=out/'profile';child.mkdir();pr=profile_run(root,child,cap=remaining,maxnodes=1023);upper=min(upper,F(pr['upper']));r=record('profile_cover')
                else:
                    child=out/'rows';child.mkdir();pr=row_run(root,child,maxnodes=513,cap=remaining,reference_updates=0);upper=min(upper,F(pr['upper']));r=record('row_cover')
    except Exception as exc:
        errors.append(dict(error=str(exc),traceback=traceback.format_exc()));r=record('valid_parent_after_error')
    r['status']='COMPLETED' if not errors else 'COMPLETED_WITH_ERRORS';r['total_seconds']=elapsed()
    (out/'result.json').write_text(json.dumps(r,indent=2));return r


if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('--condition',type=int,required=True);p.add_argument('--output',required=True);p.add_argument('--cpu',type=int,required=True);a=p.parse_args();psutil.Process().cpu_affinity([a.cpu]);out=Path(a.output)/f'condition_{a.condition:02d}';out.mkdir(parents=True,exist_ok=False)
    try:r=run(a.condition,out)
    except Exception as exc:r=dict(status='ERROR',condition=a.condition,error=str(exc),traceback=traceback.format_exc());(out/'result.json').write_text(json.dumps(r,indent=2))
    print(json.dumps({k:v for k,v in r.items() if k not in ('history','protocol')}),flush=True)


==> anc/code/run_general_refinement.py <==
"""Complete original 60-condition grid with a fixed aggregate-cover fallback."""
import os
for k in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[k]='1'
from pathlib import Path
from fractions import Fraction as F
import sys,json,time,traceback,argparse
B=Path(__file__).resolve().parent
import numpy as np,psutil
from public_problems import problem
from observed_anchor import ObservedAnchor
from moment_tail import MomentSearch,basis_proposal,tail_receipt
from local_residual import LocalResidualSearch
from refinement_pipeline import multistart
from robust_reference import propose as initial_reference
from polynomial_majorant import certificate
from sdp_residual import solve
from aggregate_split import propose as split_propose,constraints as split_constraints
from moment_reference import propose as moment_reference

SEEDS=(74111,74123,74137,74141,74153)
GRID=[(d,w,s,k) for d in ('diabetes','concrete','superconductivity') for w in (1/32,1/8) for s in ('concentrated','dispersed') for k in SEEDS]

def run(cid,out,cap=1800,target=3e-6,first_rank=None,first_seconds=1,root_proposal_seconds=60,child_proposal_seconds=40,max_nodes=33,root_reference_steps=1,latest_root=False,preserve_first_split_reference=False,first_split_proposal_seconds=None):
 name,width,spread,seed=GRID[cid];t0=time.monotonic();elapsed=lambda:time.monotonic()-t0
 args,meta=problem(name=name,cells=128,width=width,spread=spread,seed=seed,subset_seed=74101)
 a=ObservedAnchor(*args,preconditioner='midpoint');proposal=basis_proposal(a);choices=[]
 for rank in ((first_rank,) if first_rank is not None else (1,2,3)):
  tail=tail_receipt(a,proposal[:,:rank])['tail_bound'];choices.append((rank,tail))
  if tail<=2.5e-6:break
 rank=next((r for r,e in choices if e<=2.5e-6),min(choices,key=lambda v:v[1])[0])
 first=MomentSearch(a,rank).run(time_limit=first_seconds,absolute_tolerance=target,record=True)
 (out/'first_stage.json').write_text(json.dumps(first))
 original=dict(lo=a.lo.tolist(),hi=a.hi.tolist(),y=a.y.tolist(),beta=a.beta.tolist(),lambda_value=a.lam)
 (out/'original_input.json').write_text(json.dumps(original))
 lower=first['lower'];upper=first['upper'];history=[dict(seconds=elapsed(),lower=lower,upper=upper,stage='structural_first_stage')]
 nodes={};leaves=[];errors=[];best_witness=first['certificate']['witness'];next_id=0
 def save(status='RUNNING'):
  result=dict(status=status,condition=cid,dataset=name,width=width,spread=spread,seed=seed,target=target,lower=lower,upper=upper,
      absolute_gap=upper-lower,target_met=upper-lower<=target,total_seconds=elapsed(),cap_seconds=cap,
      target_met_in_budget=any(h['seconds']<=cap and h['upper']-h['lower']<=target for h in history),
      first_stage_width=first['absolute_gap'],selected_rank=rank,rank_candidates=choices,history=history,
      root_reference_steps=root_reference_steps,latest_root=latest_root,preserve_first_split_reference=preserve_first_split_reference,first_split_proposal_seconds=first_split_proposal_seconds,
      nodes=[{k:v for k,v in n.items() if k not in ('problem','moments')} for n in nodes.values()],active_leaves=leaves,errors=errors)
  (out/'result.json').write_text(json.dumps(result,indent=2));return result
 save()
 if upper-lower<=target:return save('PASS')
 # Fresh anchor metric for the joint polynomial; its setup is charged.
 a=ObservedAnchor(*args);s=LocalResidualSearch(a);s.lower(np.array(best_witness['x']),np.array(best_witness['theta']))
 multistart(s);theta,reference=initial_reference(s,s.witness);w=s.witness;x0=np.array(w['x']);lower=max(lower,s.best)
 (out/'witness.json').write_text(json.dumps(w))
 def evaluate(theta,cuts,idx,parent,side=None):
  nonlocal lower
  src=certificate(s,a.lo,a.hi,x0,theta,build_only=True);src.update(domain_lo=a.lo.tolist(),domain_hi=a.hi.tolist())
  if cuts:src['extra_linear_inequalities']=cuts
  proposal_seconds=root_proposal_seconds if parent is None else child_proposal_seconds
  if parent is not None and nodes[parent]['parent'] is None and first_split_proposal_seconds is not None:proposal_seconds=first_split_proposal_seconds
  ans=solve(src,time_limit=min(proposal_seconds,max(.01,cap-elapsed()-3)),return_moments=True)
  Y=ans.pop('moment_matrix');lower=max(lower,s.best)
  ans.update(dataset=name,seed=seed,condition=cid,lower=lower,absolute_gap=ans['upper']-lower,target=target)
  file=f'node{idx}_receipt.json';(out/file).write_text(json.dumps(dict(result=ans,problem=src,witness=s.witness)))
  (out/'witness.json').write_text(json.dumps(s.witness))
  return dict(id=idx,parent=parent,side=side,upper=min(upper if parent is None else nodes[parent]['upper'],ans['upper']),
              problem=src,moments=Y,receipt=file,completed_seconds=elapsed())
 try:
  root=evaluate(theta,[],next_id,None);nodes[next_id]=root;leaves=[next_id];next_id+=1;upper=min(upper,root['upper'])
  history.append(dict(seconds=elapsed(),lower=lower,upper=upper,stage='joint_root'));save()
  # A fixed number of relaxed-moment warm-up steps precedes subdivision.
  for warm_step in range(root_reference_steps):
   if upper-lower<=target or elapsed()>=cap:break
   prop,diag=moment_reference(s,root['problem'],root['moments']);candidate=.5*np.array(root['problem']['theta'])+.5*prop
   improved=evaluate(candidate,[],next_id,None);nodes[next_id]=improved
   if latest_root or improved['upper']<root['upper']:leaves=[next_id];root=improved
   next_id+=1;upper=min(upper,root['upper']);history.append(dict(seconds=elapsed(),lower=lower,upper=upper,stage='root_reference_update'));save()
  while upper-lower>target and elapsed()<cap and next_id+2<=max_nodes:
   parent=max(leaves,key=lambda i:nodes[i]['upper']);p=nodes[parent];axis,cut,diag=split_propose(p['problem'],p['moments'])
   if preserve_first_split_reference and p['parent'] is None:candidate=np.array(p['problem']['theta'])
   else:
    prop,rd=moment_reference(s,p['problem'],p['moments']);candidate=.5*np.array(p['problem']['theta'])+.5*prop
   children=[]
   for side in (0,1):
    if elapsed()>=cap:break
    cuts=p['problem'].get('extra_linear_inequalities',[])+split_constraints(axis,cut,side)
    node=evaluate(candidate,cuts,next_id,parent,side);nodes[next_id]=node;children.append(next_id);next_id+=1
   if len(children)!=2:break
   p.update(children=children,split=dict(a=axis.tolist(),cut=cut));leaves.remove(parent);leaves.extend(children)
   upper=min(upper,max(nodes[i]['upper'] for i in leaves));history.append(dict(seconds=elapsed(),lower=lower,upper=upper,stage='aggregate_cover'));save()
 except Exception as exc:errors.append(dict(error=str(exc),traceback=traceback.format_exc()))
 return save('PASS' if not errors else 'COMPLETED_WITH_ERRORS')

def main():
 p=argparse.ArgumentParser();p.add_argument('--condition',type=int,required=True);p.add_argument('--output',default='general_refined');p.add_argument('--cpu',type=int);args=p.parse_args()
 if args.cpu is not None:psutil.Process().cpu_affinity([args.cpu])
 out=B/args.output/f'condition_{args.condition:02d}';out.mkdir(parents=True,exist_ok=True)
 if (out/'result.json').exists():raise FileExistsError(out/'result.json')
 try:r=run(args.condition,out)
 except Exception as exc:
  r=dict(status='ERROR',condition=args.condition,error=str(exc),traceback=traceback.format_exc());(out/'result.json').write_text(json.dumps(r,indent=2))
 print(json.dumps({k:v for k,v in r.items() if k not in ('nodes','history')}),flush=True)
if __name__=='__main__':main()


==> anc/code/run_independent_masks.py <==
"""Frozen response-independent signal/nuisance masks on the same four tasks."""
import os
for key in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[key]='1'
from pathlib import Path
import sys,json,time,traceback,csv
import numpy as np,psutil
from project_paths import MODULE_DIR
B=MODULE_DIR
from datasets import dataset
from centered_signal_energy import ObservedAnchor,proposal,constants as reference_constants,CenteredSignalSearch
from contraction_energy import constants,AdaptiveEnergySearch
from run_real_world import coarse

def main():
 psutil.Process().cpu_affinity([int(os.environ.get('REGRET_TIMED_CPU','10'))])
 plan=json.loads((B/'independent_mask_settings.json').read_text());settings=json.loads((B/'contraction_settings.json').read_text())
 out=Path(os.environ.get('REGRET_INDEPENDENT_OUTPUT',B/'independent_masks'));out.mkdir(parents=True,exist_ok=True);(out/'certificates').mkdir(exist_ok=True)
 assert not (out/'results.json').exists();rows=[];conditions=[];started=time.monotonic()
 def save(status='RUNNING'):(out/'results.json').write_text(json.dumps(dict(status=status,plan=plan,conditions=conditions,results=rows,seconds=time.monotonic()-started),indent=2))
 for spec in settings['designs']:
  for seed in plan['seeds']:
   meta=dict(dataset=spec['dataset'],seed=seed,origin='independent_uniform',candidate_bits=4)
   try:
    start=time.monotonic();x,y,names=dataset(spec['dataset'],spec['pool_seed']);n,p=x.shape;lam=spec['lambda_value']
    chosen=np.random.default_rng(seed).choice(n,17,replace=False);signal=int(chosen[0]);nuisance=list(map(int,chosen[1:]));cols=spec['frozen_columns'];sj=cols['signal'];ns=cols['nuisance']
    lo=x.copy();hi=x.copy()
    ll=-1+np.floor((x[signal,sj]+1)/spec['width'])*spec['width'];lo[signal,sj]=ll;hi[signal,sj]=ll+spec['width']
    for order,i in enumerate(nuisance):
     for j in (ns[(2*order)%len(ns)],ns[(2*order+1)%len(ns)]):
      width=spec['nuisance_width'];ll=-1+np.floor((x[i,j]+1)/width)*width;lo[i,j]=ll;hi[i,j]=ll+width
    midpoint=(lo+hi)/2;beta=np.linalg.solve(midpoint.T@midpoint/n+lam*np.eye(p),midpoint.T@y/n);beta=np.round(beta*16)/16
    input_s=time.monotonic()-start
    meta.update(n=n,p=p,lambda_value=lam,pool_seed=spec['pool_seed'],signal_row=signal,signal_column=sj,
        nuisance_columns=ns,row_ids=nuisance,uncertain_cells=int(np.sum(lo!=hi)),signal_unknown_columns=1,
        structural_rank_lower_bound=1,actual_retained_rank=3,response_independent_mask=True)
    start=time.monotonic();a=ObservedAnchor(lo,hi,y,beta,lam,anchor='observed',preconditioner='anchor');anchor_s=time.monotonic()-start
    start=time.monotonic();caps,wit=coarse(a);coarse_s=time.monotonic()-start
    start=time.monotonic();R=proposal(a,meta);basis_s=time.monotonic()-start
    start=time.monotonic();rec=constants(a,R,meta);energy_s=time.monotonic()-start
    start=time.monotonic();ref=reference_constants(a,R,meta,reference_only=True);reference_s=time.monotonic()-start
    common=input_s+anchor_s+coarse_s+basis_s
    meta.update(status='PASS',caps=caps,input_seconds=input_s,anchor_seconds=anchor_s,coarse_seconds=coarse_s,proposal_seconds=basis_s)
   except Exception as exc:
    meta.update(status='ERROR',error=str(exc),traceback=traceback.format_exc());conditions.append(meta);save();continue
   conditions.append(meta)
   for method in plan['methods']:
    row={k:meta[k] for k in ('dataset','seed','origin','signal_unknown_columns','structural_rank_lower_bound','actual_retained_rank')};row['method']=method
    try:
     start=time.monotonic();solver=AdaptiveEnergySearch(a,R,rec) if method=='adaptive_energy' else CenteredSignalSearch(a,R,ref,'moment_centered');setup=time.monotonic()-start
     pre=common+(energy_s if method=='adaptive_energy' else reference_s);solver.best_original=caps['common_lower'];solver.best_witness=wit
     result=solver.run(time_limit=max(.001,10-pre-setup),absolute_tolerance=1e-10,relative_tolerance=0,record=True)
     filename=f"{meta['dataset']}_{seed}_{method}.json";(out/'certificates'/filename).write_text(json.dumps(result,indent=2));result.pop('certificate')
     row.update(result,status='PASS',method=method,preprocessing_seconds=pre,setup_seconds=setup,total_seconds=pre+setup+result['seconds'],
       target_met=result['absolute_gap']<=1e-5,tail_target_met=result['tail_error']<=2.5e-6,coarse_already_met=caps['common_gap']<=1e-5,certificate_file='certificates/'+filename)
    except Exception as exc:row.update(status='ERROR',error=str(exc),traceback=traceback.format_exc())
    rows.append(row);save();print(row['dataset'],seed,method,row['status'],row.get('absolute_gap'),flush=True)
 save('PASS' if len(rows)==40 and all(r['status']=='PASS' for r in rows) else 'COMPLETED_WITH_ERRORS')

if __name__=='__main__':main()


==> anc/code/run_localized_refinement.py <==
"""Uniform lifted-residual refinement with valid rowwise box localizers."""
import os
for key in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[key]='1'
from pathlib import Path
import sys,json,time,argparse,traceback
import numpy as np,psutil
from scipy.optimize import minimize
from planar_oracle import PlanarObservedAnchor
from local_residual import LocalResidualSearch
from robust_reference import propose as reference_proposal
from compressed_polynomial import build
from localized_moment import solve
from run_dense_compressed import refit_moments
from aggregate_split import propose as split_proposal,constraints as split_constraints
B=Path(__file__).resolve().parent

def witness_search(s,starts=4096,seed=92901):
 a=s.a;ids=s.ids;lookup={int(i):j for j,i in enumerate(a.remaining)};ir=np.array([lookup[int(i)] for i,j in ids]);jc=ids[:,1]
 low=a.lo[a.remaining];ds=(a.hi-a.lo)[ids[:,0],jc];qr=np.array(a.qr,float);rng=np.random.default_rng(seed);best=-np.inf;bestz=None
 def obj(z):
  x=low.copy();x[ir,jc]=low[ir,jc]+ds*z;M=a.G+x.T@x/a.n;r=qr+x.T@a.yr/a.n;g=M@a.beta-r;u=np.linalg.solve(M,g);theta=a.beta-u
  eb=x@a.beta-a.yr;et=x@theta-a.yr;gradient=2/a.n*(eb[ir]*a.beta[jc]-et[ir]*theta[jc])*ds
  return -float(g@u)*1e6,-gradient*1e6
 for k in range(starts):
  z=rng.uniform(0,1,len(ids)) if k%2 else rng.integers(0,2,len(ids)).astype(float)
  fit=minimize(obj,z,jac=True,bounds=[(0,1)]*len(ids),method='L-BFGS-B',options={'ftol':1e-12,'gtol':1e-8,'maxiter':300})
  if -fit.fun>best:best=-fit.fun;bestz=fit.x.copy()
 x=a.c.copy();x[ids[:,0],jc]=a.lo[ids[:,0],jc]+ds*np.clip(bestz,0,1);s.lower(x,s.fit(x))

def run(kind,cid,out,cap=1800,proposal_seconds=300,reference_rule='expected',basis_rule='full',solver='CLARABEL'):
 start=time.monotonic();elapsed=lambda:time.monotonic()-start
 if kind=='dense':
  from run_dense_refinement import problem
  names=['dense_diabetes','dense_synthetic_4','dense_synthetic_8','dense_synthetic_16'];args,meta=problem(names[cid]);target=1e-8
 else:
  from public_problems import problem
  from run_general_refinement import GRID
  name,width,spread,seed=GRID[cid];args,meta=problem(name=name,cells=128,width=width,spread=spread,seed=seed,subset_seed=74101);target=3e-6
 a=PlanarObservedAnchor(*args);s=LocalResidualSearch(a);original=dict(lo=a.lo.tolist(),hi=a.hi.tolist(),y=a.y.tolist(),beta=a.beta.tolist(),lambda_value=a.lam)
 (out/'original_input.json').write_text(json.dumps(original));witness_search(s);theta,reference=reference_proposal(s,s.witness)
 x0=np.array(s.witness['x']);x0=np.where(x0>=(a.lo+a.hi)/2,a.hi,a.lo);ids=s.ids.tolist();lo=s.best;up=a.gradient_upper
 nodes={};leaves=[];nextid=0;errors=[];history=[dict(seconds=elapsed(),lower=lo,upper=up,stage='witness_and_reference')]
 def save(status='RUNNING'):
  r=dict(status=status,kind=kind,condition=cid,meta=meta,target=target,lower=lo,upper=up,absolute_gap=up-lo,target_met=up-lo<=target,reference_rule=reference_rule,basis_rule=basis_rule,proposal_solver=solver,
    target_met_in_budget=any(h['seconds']<=cap and h['upper']-h['lower']<=target for h in history),cap_seconds=cap,total_seconds=elapsed(),
    initial_upper=a.gradient_upper,nodes=[{k:v for k,v in d.items() if k not in ('source','Y')} for d in nodes.values()],active_leaves=leaves,history=history,errors=errors)
  (out/'result.json').write_text(json.dumps(r,indent=2));return r
 save()
 def evaluate(theta,cuts,idx,parent,side=None):
  nonlocal lo
  base=dict(theta=np.asarray(theta).tolist(),T=a.t.tolist(),mu=a.mu,active_cells=ids,x0_uncertain=[float(x0[i,j]) for i,j in ids]);src=build(original,base)
  src['domain_inequalities']=cuts;src['extra_linear_inequalities']=src['residual_link_inequalities']+cuts
  src['localizing_solver']=solver
  if basis_rule=='omit':
   src['moment_terms']=[k for k in src['moment_terms'] if not(len(k)==1 and k[0]>=len(ids))]
   src['moment_basis_rule']='omit_linear_residuals'
  ans=solve(src,seconds=min(proposal_seconds,max(1.,cap-elapsed()-2)),return_moments=True);Y=ans.pop('moment_matrix')
  old={tuple(k):(l,u) for k,l,u in zip(src['monomials'],src['coefficient_lower'],src['objective'])};src['monomials']=ans['monomials']
  src['coefficient_lower']=[old.get(tuple(k),(0.,0.))[0] for k in src['monomials']];src['objective']=[old.get(tuple(k),(0.,0.))[1] for k in src['monomials']]
  trial=x0.copy()
  for z,(i,j) in enumerate(ids):
   delta=(a.hi[i,j]-a.lo[i,j])*(1 if x0[i,j]==a.lo[i,j] else -1);trial[i,j]=np.clip(x0[i,j]+delta*ans['linear_moments'][z],a.lo[i,j],a.hi[i,j])
  s.lower(trial,s.fit(trial));lo=max(lo,s.best);ans.update(lower=lo,absolute_gap=ans['upper']-lo,condition=cid)
  file=f'node{idx}_receipt.json';(out/file).write_text(json.dumps(dict(result=ans,problem=src,witness=s.witness)))
  return dict(id=idx,parent=parent,side=side,upper=min(up if parent is None else nodes[parent]['upper'],ans['upper']),source=src,Y=Y,receipt=file,completed_seconds=elapsed())
 try:
  root=evaluate(theta,[],nextid,None);nodes[nextid]=root;leaves=[nextid];nextid+=1;up=min(up,root['upper']);history.append(dict(seconds=elapsed(),lower=lo,upper=up,stage='localized_root'));save()
  while up-lo>target and elapsed()<cap and nextid+2<=17:
   parent=max(leaves,key=lambda j:nodes[j]['upper']);p=nodes[parent];axis,cut,sd=split_proposal(p['source'],p['Y'])
   candidate=np.array(p['source']['theta']) if reference_rule=='parent' else refit_moments(a,p['source'],p['Y']);children=[]
   for side in (0,1):
    if elapsed()>=cap:break
    cuts=p['source']['domain_inequalities']+split_constraints(axis,cut,side);child=evaluate(candidate,cuts,nextid,parent,side);nodes[nextid]=child;children.append(nextid);nextid+=1
   if len(children)!=2:break
   p.update(children=children,split=dict(a=axis.tolist(),cut=cut));leaves.remove(parent);leaves.extend(children)
   up=min(up,max(nodes[j]['upper'] for j in leaves));history.append(dict(seconds=elapsed(),lower=lo,upper=up,stage='localized_cover'));save()
 except Exception as e:errors.append(dict(error=str(e),traceback=traceback.format_exc()))
 return save('PASS' if not errors else 'COMPLETED_WITH_ERRORS')

if __name__=='__main__':
 p=argparse.ArgumentParser();p.add_argument('--kind',choices=['dense','general'],required=True);p.add_argument('--condition',type=int,required=True);p.add_argument('--cpu',type=int,required=True);p.add_argument('--output',default='localized_refinement');p.add_argument('--reference-rule',choices=['expected','parent'],default='expected');p.add_argument('--basis-rule',choices=['full','omit'],default='full');p.add_argument('--solver',choices=['CLARABEL','SCS'],default='CLARABEL');a=p.parse_args();psutil.Process().cpu_affinity([a.cpu]);out=B/a.output/f'{a.kind}_{a.condition:02d}';out.mkdir(parents=True,exist_ok=True);assert not (out/'result.json').exists()
 try:r=run(a.kind,a.condition,out,reference_rule=a.reference_rule,basis_rule=a.basis_rule,solver=a.solver)
 except Exception as e:r=dict(status='ERROR',condition=a.condition,error=str(e),traceback=traceback.format_exc());(out/'result.json').write_text(json.dumps(r,indent=2))
 print(json.dumps({k:v for k,v in r.items() if k not in ('nodes','history','meta')}),flush=True)


==> anc/code/run_matched_controls.py <==
"""Matched precision/nuisance-row controls on the four primary datasets."""
import os
for k in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):
    os.environ[k]='1'
from pathlib import Path
import time,json,csv,traceback,copy
import numpy as np
import psutil
from project_paths import MODULE_DIR
from datasets import dataset
from centered_signal_energy import ObservedAnchor,proposal,constants as reference_constants,CenteredSignalSearch
from contraction_energy import constants,ContractionEnergySearch,AdaptiveEnergySearch
from run_real_world import coarse


def main():
    psutil.Process().cpu_affinity([10])
    primary=Path(os.environ.get('REGRET_PRIMARY_RUN',MODULE_DIR/'contraction_run'))
    output=Path(os.environ.get('REGRET_PRECISION_OUTPUT',MODULE_DIR/'matched_controls'))
    output.mkdir(exist_ok=True,parents=True);(output/'certificates').mkdir(exist_ok=True)
    out=output/'results.json';assert not out.exists()
    src=json.loads((primary/'results.json').read_text());assert src['status']=='PASS'
    first=src['settings']['mask_seeds'][0];records=[];conditions=[];start=time.monotonic()
    def save(status='RUNNING'):
        out.write_text(json.dumps(dict(status=status,seed=first,conditions=conditions,results=records,
           seconds=time.monotonic()-start,primary_run='contraction_run',complete_budget_seconds=10,
           search_tolerance=1e-10,reused_primary_runs=8),indent=2))
    for spec in src['settings']['designs']:
        name=spec['dataset'];original=next(c for c in src['conditions'] if c['dataset']==name and c['seed']==first)
        base=next(r for r in src['results'] if r['dataset']==name and r['seed']==first and r['method']=='energy')
        cert=json.loads((primary/base['certificate_file']).read_text())['certificate']
        base_lo=np.array(cert['lo']);base_hi=np.array(cert['hi']);yy=np.array(cert['y']);lam=original['lambda_value']
        xx,_,_=dataset(name,original['pool_seed']);si,sj=original['signal_row'],original['signal_column']
        for rowrule in ('residual','uniform'):
            for bits in (0,8,4):
                condition=dict(dataset=name,row_rule=rowrule,candidate_bits=bits,seed=first)
                if rowrule=='residual' and bits==4:
                    condition.update(status='PASS',caps=original['caps'],coarse_already_met=original['caps']['common_gap']<=1e-5,
                        n=original['n'],p=original['p'],uncertain_cells=original['uncertain_cells'],reused_primary=True)
                    conditions.append(condition)
                    for method in ('energy','moment_centered'):
                        row=copy.deepcopy(next(r for r in src['results'] if r['dataset']==name and r['seed']==first and r['method']==method))
                        row.update(row_rule=rowrule,candidate_bits=bits,reused_primary=True,certificate_origin='primary',
                                   coarse_already_met=condition['coarse_already_met'])
                        records.append(row);print(name,rowrule,bits,method,'REUSED',row['absolute_gap'],flush=True)
                    save();continue
                try:
                    t=time.monotonic();lo=base_lo.copy();hi=base_hi.copy();meta=original.copy()
                    if rowrule=='uniform':
                        lo=xx.copy();hi=xx.copy();lo[si,sj]=base_lo[si,sj];hi[si,sj]=base_hi[si,sj]
                        rows=np.random.default_rng(first).choice(np.setdiff1d(np.arange(len(xx)),[si]),16,replace=False)
                        ns=original['nuisance_columns'];nw=original['nuisance_width']
                        for i in rows:
                            for j in [int(ns[(2*i+t)%len(ns)]) for t in range(2)]:
                                ll=-1+np.floor((xx[i,j]+1)/nw)*nw;lo[i,j]=ll;hi[i,j]=ll+nw
                        meta['row_ids']=rows.tolist()
                    midpoint=(lo+hi)/2
                    beta=np.linalg.solve(midpoint.T@midpoint/len(xx)+lam*np.eye(xx.shape[1]),midpoint.T@yy/len(xx))
                    if bits:beta=np.round(beta*2**bits)/2**bits
                    input_s=time.monotonic()-t
                    t=time.monotonic();a=ObservedAnchor(lo,hi,yy,beta,lam,anchor='observed',preconditioner='anchor');anchor_s=time.monotonic()-t
                    t=time.monotonic();caps,wit=coarse(a);cap_s=time.monotonic()-t
                    t=time.monotonic();R=proposal(a,meta);basis_s=time.monotonic()-t
                    t=time.monotonic();rec=constants(a,R,meta);energy_s=time.monotonic()-t
                    t=time.monotonic();ref=reference_constants(a,R,meta,reference_only=True);ref_s=time.monotonic()-t
                    common=input_s+anchor_s+cap_s+basis_s
                    condition.update(status='PASS',caps=caps,coarse_already_met=caps['common_gap']<=1e-5,n=a.n,p=a.p,
                       uncertain_cells=int(np.sum(lo!=hi)),input_seconds=input_s,anchor_seconds=anchor_s,
                       common_seconds=common,energy_seconds=energy_s,reference_seconds=ref_s,
                       signal_row=si,signal_column=sj,nuisance_rows=meta['row_ids'])
                except Exception as e:
                    condition.update(status='ERROR',error=str(e),traceback=traceback.format_exc());conditions.append(condition);save();continue
                conditions.append(condition)
                for method in ('energy','moment_centered'):
                    row=dict(dataset=name,row_rule=rowrule,candidate_bits=bits,seed=first,method=method)
                    try:
                        t=time.monotonic()
                        energy_class=ContractionEnergySearch if os.environ.get('REGRET_PURE_ENERGY')=='1' else AdaptiveEnergySearch
                        s=energy_class(a,R,rec) if method=='energy' else CenteredSignalSearch(a,R,ref,'moment_centered')
                        setup=time.monotonic()-t;pre=common+(energy_s if method=='energy' else ref_s)
                        s.best_original=caps['common_lower'];s.best_witness=wit
                        result=s.run(time_limit=max(.001,10-pre-setup),absolute_tolerance=1e-10,relative_tolerance=0,record=True)
                        fn=f'{name}_{rowrule}_{bits}_{method}.json'
                        (output/'certificates'/fn).write_text(json.dumps(result,indent=2));result.pop('certificate',None)
                        row.update(result,method=method,status='PASS',preprocessing_seconds=pre,setup_seconds=setup,
                          total_seconds=pre+setup+result['seconds'],target_met=result['absolute_gap']<=1e-5,
                          coarse_already_met=condition['coarse_already_met'],certificate_file='certificates/'+fn,
                          certificate_origin='matched',reused_primary=False)
                        print(name,rowrule,bits,method,'gap',row['absolute_gap'],'tail',row['tail_error'],'total',row['total_seconds'],flush=True)
                    except Exception as e:
                        row.update(status='ERROR',error=str(e),traceback=traceback.format_exc());print(traceback.format_exc(),flush=True)
                    records.append(row);save()
    save('PASS' if len(records)==48 and all(r['status']=='PASS' for r in records) else 'COMPLETED_WITH_ERRORS')
    flat=[{k:v for k,v in r.items() if k not in ('trace','traceback','contraction_receipt')} for r in records]
    keys=sorted(set().union(*(r.keys() for r in flat)))
    with (output/'summary.csv').open('w',newline='') as f:
        w=csv.DictWriter(f,fieldnames=keys);w.writeheader();w.writerows(flat)

if __name__=='__main__':main()


==> anc/code/run_multirank_exact.py <==
"""All unchanged 18 multirank instances, exact sparse block elimination."""
import os
for key in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[key]='1'
from pathlib import Path
import sys,json,time,traceback
from fractions import Fraction as F
B=Path(__file__).resolve().parent;
from multirank_run import problem,GRID
from arrowhead_certificate import certify
import numpy as np,psutil
psutil.Process().cpu_affinity([6]);out=B/'multirank_exact';out.mkdir(exist_ok=True);records=[]
for cid,(rank,delta,ell) in enumerate(GRID):
 try:
    start=time.monotonic();lo,hi,y,beta,lam=problem(rank,delta,ell);n,p=lo.shape
    # Detect centers from nonzero candidate coordinates, then verify every row
    # belongs to exactly one center/leaf pair before scalar elimination.
    centers=np.flatnonzero(beta);assert np.all(beta[centers]==1);receipts=[];seen=set()
    for center in centers:
        groups=[];leaf_ids=[];row_ids=[]
        for leaf in range(p):
            if leaf in centers:continue
            ids=np.flatnonzero((lo[:,leaf]!=0)|(hi[:,leaf]!=0));ids=ids[(lo[ids,center]!=0)|(hi[ids,center]!=0)]
            # At ell=0 the signal row is paired by its original sparse index.
            nuisance=[i for i in ids if lo[i,leaf]!=hi[i,leaf]]
            if not nuisance:continue
            assert len(nuisance)==1;trow=int(nuisance[0]);srow=trow-n//2
            assert lo[srow,center]!=hi[srow,center] and lo[srow,leaf]==hi[srow,leaf]
            assert y[srow]==2 and lo[trow,center]==hi[trow,center]
            other=[j for j in range(p) if j not in (int(center),leaf)]
            assert not np.any(lo[np.ix_([srow,trow],other)]) and not np.any(hi[np.ix_([srow,trow],other)])
            assert srow not in seen and trow not in seen;seen.update([srow,trow])
            groups.append((lo[srow,leaf],lo[trow,center],y[trow],lo[srow,center],hi[srow,center],lo[trow,leaf],hi[trow,leaf]))
            leaf_ids.append(leaf);row_ids.append([srow,trow])
        rec=certify(groups,n,F(lam),target=F(1,100000*len(centers)));rec.update(center=int(center),leaf_ids=leaf_ids,row_ids=row_ids);receipts.append(rec)
    assert len(seen)==n
    lower=sum((F(r['lower']) for r in receipts),F(0));upper=sum((F(r['upper']) for r in receipts),F(0))
    row=dict(status='PASS',condition=cid,rank=rank,delta=str(delta),ell=str(ell),lower=str(lower),upper=str(upper),absolute_gap=float(upper-lower),
        total_seconds=time.monotonic()-start,target_met=upper-lower<=F(1,100000),blocks=len(receipts),points=sum(len(r['points']) for r in receipts))
    (out/f'condition_{cid}_receipt.json').write_text(json.dumps(dict(result=row,blocks=receipts),indent=2))
 except Exception as exc:row=dict(status='ERROR',condition=cid,error=str(exc),traceback=traceback.format_exc())
 records.append(row);print(json.dumps(row),flush=True);(out/'results.json').write_text(json.dumps(records,indent=2))


==> anc/code/run_precision_controls.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Fixed-mask candidate precision and random nuisance-row ablation.'
import os
for k in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[k] = '1'
from pathlib import Path
import sys, time, json, csv, traceback
import numpy as np, psutil
B = Path(__file__).resolve().parent
OLD = MODULE_DIR
from datasets import dataset
from centered_signal_energy import ObservedAnchor, proposal, constants, CenteredSignalSearch
from run_real_world import coarse

def main():
    psutil.Process().cpu_affinity([10])
    source = json.loads((OLD / 'confirmation_results.json').read_text())
    out = B / 'precision_row_results.json'
    assert not out.exists()
    records = []
    conditions = []
    start = time.monotonic()
    for name in ('concrete', 'superconductivity', 'airfoil', 'powerplant'):
        original = next((c for c in source['conditions'] if c['dataset'] == name and c['seed'] == 84111))
        old = next((r for r in source['results'] if r['dataset'] == name and r['seed'] == 84111 and (r['method'] == 'energy')))
        cert = json.loads((OLD / old['certificate_file']).read_text())['certificate']
        base_lo = np.array(cert['lo'])
        base_hi = np.array(cert['hi'])
        yy = np.array(cert['y'])
        xx, _, _ = dataset(name, original['pool_seed'])
        si = original['signal_row']
        sj = original['signal_column']
        lam = original['lambda_value']
        for rowrule in ('selected', 'random_nuisance'):
            lo = base_lo.copy()
            hi = base_hi.copy()
            meta = original.copy()
            if rowrule == 'random_nuisance':
                lo = xx.copy()
                hi = xx.copy()
                lo[si, sj] = base_lo[si, sj]
                hi[si, sj] = base_hi[si, sj]
                rows = np.random.default_rng(85111).choice(np.setdiff1d(np.arange(len(xx)), [si]), 16, replace=False)
                ns = original['nuisance_columns']
                nw = original['nuisance_width']
                for i in rows:
                    for j in [int(ns[(2 * i + t) % len(ns)]) for t in range(2)]:
                        ll = -1 + np.floor((xx[i, j] + 1) / nw) * nw
                        lo[i, j] = ll
                        hi[i, j] = ll + nw
                meta['row_ids'] = rows.tolist()
            c = (lo + hi) / 2
            for bits in (0, 8, 4):
                condition = dict(dataset=name, row_rule=rowrule, candidate_bits=bits)
                try:
                    t = time.monotonic()
                    beta = np.linalg.solve(c.T @ c / len(c) + lam * np.eye(c.shape[1]), c.T @ yy / len(c))
                    beta = np.round(beta * 2 ** bits) / 2 ** bits if bits else beta
                    fit_s = time.monotonic() - t
                    t = time.monotonic()
                    a = ObservedAnchor(lo, hi, yy, beta, lam, anchor='observed', preconditioner='anchor')
                    anchor_s = time.monotonic() - t
                    t = time.monotonic()
                    caps, witness = coarse(a)
                    caps_s = time.monotonic() - t
                    t = time.monotonic()
                    R = proposal(a, meta)
                    basis_s = time.monotonic() - t
                    t = time.monotonic()
                    rec = constants(a, R, meta)
                    energy_s = time.monotonic() - t
                    t = time.monotonic()
                    ref = constants(a, R, meta, reference_only=True)
                    ref_s = time.monotonic() - t
                    common = original['input_seconds'] + fit_s + anchor_s + caps_s + basis_s
                    condition.update(status='PASS', caps=caps, coarse_already_met=caps['common_gap'] <= 1e-05, energy_tail=rec['tail'], tail_met=rec['tail_target_met'], n=a.n, p=a.p, rank=3, uncertain_cells=int(np.sum(lo != hi)), actual_uncertain_columns=int(sum(np.any(lo != hi, axis=0))), energy_seconds=energy_s, reference_seconds=ref_s, common_seconds=common)
                except Exception as e:
                    condition.update(status='ERROR', error=str(e), traceback=traceback.format_exc())
                    conditions.append(condition)
                    continue
                conditions.append(condition)
                for method in ('energy', 'moment_centered'):
                    row = dict(dataset=name, row_rule=rowrule, candidate_bits=bits, method=method)
                    try:
                        t = time.monotonic()
                        solver = CenteredSignalSearch(a, R, rec if method == 'energy' else ref, method)
                        setup = time.monotonic() - t
                        solver.best_original = caps['common_lower']
                        solver.best_witness = witness
                        pre = common + (energy_s if method == 'energy' else ref_s)
                        result = solver.run(time_limit=max(0.001, 10 - pre - setup), absolute_tolerance=1e-05, relative_tolerance=0, record=True)
                        filename = f'precision_{name}_{rowrule}_{bits}_{method}.json'
                        folder = B / 'precision_certificates'
                        folder.mkdir(exist_ok=True)
                        (folder / filename).write_text(json.dumps(result, indent=2))
                        result.pop('certificate', None)
                        row.update(result, status='PASS', method=method, total_seconds=pre + setup + result['seconds'], coarse_already_met=condition['coarse_already_met'], target_met=result['absolute_gap'] <= 1e-05, certificate_file='precision_certificates/' + filename)
                        print(name, rowrule, bits, method, 'coarse', row['coarse_already_met'], 'tail', row['tail_error'], 'width', row['absolute_gap'], flush=True)
                    except Exception as e:
                        row.update(status='ERROR', error=str(e), traceback=traceback.format_exc())
                        print(name, rowrule, bits, method, 'ERROR', str(e), flush=True)
                    records.append(row)
                    out.write_text(json.dumps(dict(status='RUNNING', conditions=conditions, results=records, seconds=time.monotonic() - start), indent=2))
    out.write_text(json.dumps(dict(status='PASS' if len(records) == 48 and all((r['status'] == 'PASS' for r in records)) else 'COMPLETED_WITH_ERRORS', conditions=conditions, results=records, seconds=time.monotonic() - start), indent=2))
    flat = [{k: v for k, v in r.items() if k not in ('trace', 'traceback')} for r in records]
    keys = sorted(set().union(*(r.keys() for r in flat)))
    with (B / 'precision_row_summary.csv').open('w', newline='') as f:
        w = csv.DictWriter(f, fieldnames=keys)
        w.writeheader()
        w.writerows(flat)
if __name__ == '__main__':
    main()


==> anc/code/run_real_world.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Frozen new-mask and disjoint-pool public confirmation, complete costs.'
import os
for k in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[k] = '1'
from pathlib import Path
import sys, time, json, traceback, csv
from fractions import Fraction as F
import numpy as np
import psutil
B = Path(__file__).resolve().parent
from real_world_design import problem
from centered_signal_energy import proposal, constants, CenteredSignalSearch, ObservedAnchor, MomentSearch, I, matvec, dot, float_up

def coarse(a):
    beta = [F(v) for v in a.beta]
    loss = F(0)
    for i in a.remaining:
        e = abs(dot([F(v) for v in a.c[i]], beta) - F(a.y[i])) + sum((abs(F(w) * b) for w, b in zip(a.rad[i], beta)), F(0))
        loss += e ** 2 / a.n
    anchored = a.qC + loss
    original = a.gradient_upper
    a.gradient_upper = min(original, float_up(anchored))
    mid = a.c
    theta = np.linalg.solve(mid.T @ mid / a.n + a.lam * np.eye(a.p), mid.T @ a.y / a.n)

    def objective(b):
        return (matvec(I(mid), I(b)) - I(a.y)).square().sum() / a.n + a.lam * I(b).square().sum()
    lower = max(0.0, float((objective(a.beta) - objective(theta)).lo))
    return (dict(gradient_cap=original, observed_loss_cap=float_up(anchored), common_cap=a.gradient_upper, common_lower=lower, common_gap=a.gradient_upper - lower), dict(x=mid.tolist(), theta=theta.tolist(), regret_lower=lower, z=None))

def main():
    psutil.Process().cpu_affinity([10])
    grid = json.loads((MODULE_DIR / 'experiment_settings.json').read_text())['designs']
    out = B / 'confirmation_results.json'
    assert not out.exists()
    rows = []
    conditions = []
    start = time.monotonic()
    specs = {'concrete': (0, 1 / 16, 84001), 'superconductivity': (0, 1 / 2, 84101), 'airfoil': (0, 1 / 16, 84001), 'powerplant': (0, 1 / 8, 84101)}
    (B / 'confirmation_certificates').mkdir(exist_ok=True)

    def save(status='RUNNING'):
        out.write_text(json.dumps(dict(status=status, conditions=conditions, results=rows, seconds=time.monotonic() - start), indent=2))
    for name, (cid, nw, pool) in specs.items():
        design = next((r for r in grid if r['dataset'] == name and r['condition'] == cid))
        frozen = dict(signal=design['signal_column'], nuisance=design['nuisance_columns'])
        for seed in range(84111, 84116):
            condition = dict(dataset=name, seed=seed, design_id=cid)
            try:
                t = time.monotonic()
                args, meta = problem(name, design['lambda_value'], 4, 16, design['width'], design['spread'], seed=seed, pool_seed=pool, frozen_columns=frozen, eligible_factor=2, iterations=3, nuisance_width=nw)
                input_s = time.monotonic() - t
                t = time.monotonic()
                a = ObservedAnchor(*args, anchor='observed', preconditioner='anchor')
                anchor_s = time.monotonic() - t
                t = time.monotonic()
                caps, witness = coarse(a)
                coarse_s = time.monotonic() - t
                t = time.monotonic()
                R = proposal(a, meta)
                basis_s = time.monotonic() - t
                t = time.monotonic()
                rec = constants(a, R, meta)
                energy_s = time.monotonic() - t
                t = time.monotonic()
                ref = constants(a, R, meta, reference_only=True)
                ref_s = time.monotonic() - t
                condition.update(meta, status='PASS', caps=caps, energy_receipt=rec, input_seconds=input_s, anchor_seconds=anchor_s, coarse_seconds=coarse_s, basis_seconds=basis_s, energy_verification_seconds=energy_s, reference_seconds=ref_s, disjoint_from_development=pool == 84101)
            except Exception as e:
                condition.update(status='ERROR', error=str(e), traceback=traceback.format_exc())
                conditions.append(condition)
                save()
                print(name, seed, 'COMMON ERROR', str(e), flush=True)
                continue
            conditions.append(condition)
            save()
            for method in ('energy', 'moment_centered', 'hybrid', 'full'):
                row = dict(dataset=name, seed=seed, method=method)
                try:
                    pre = input_s + anchor_s + coarse_s + (0 if method == 'full' else basis_s) + (ref_s if method == 'moment_centered' else energy_s if method != 'full' else 0)
                    t = time.monotonic()
                    solver = MomentSearch(a, a.p) if method == 'full' else CenteredSignalSearch(a, R, ref if method == 'moment_centered' else rec, method)
                    setup = time.monotonic() - t
                    solver.best_original = caps['common_lower']
                    solver.best_witness = witness
                    remaining = max(0.001, 10 - pre - setup)
                    result = solver.run(time_limit=remaining, absolute_tolerance=1e-05, relative_tolerance=0, record=True)
                    fn = f'{name}_{seed}_{method}.json'
                    path = B / 'confirmation_certificates' / fn
                    path.write_text(json.dumps(result, indent=2))
                    result.pop('certificate', None)
                    total = pre + setup + result['seconds']
                    row.update(result, status='PASS', method=method, setup_seconds=setup, preprocessing_seconds=pre, total_seconds=total, complete_budget_seconds=10.0, target_met=result['absolute_gap'] <= 1e-05, energy_tail_target_met=rec['tail_target_met'], certificate_file=str(path.relative_to(B)))
                    print(name, seed, method, 'tail', result['tail_error'], 'width', result['absolute_gap'], 'total', total, flush=True)
                except Exception as e:
                    row.update(status='ERROR', error=str(e), traceback=traceback.format_exc())
                    print(name, seed, method, 'ERROR', str(e), flush=True)
                rows.append(row)
                save()
    save('PASS' if len(rows) == 80 and all((r['status'] == 'PASS' for r in rows)) else 'COMPLETED_WITH_ERRORS')
    flat = [{k: v for k, v in r.items() if k not in ('trace', 'traceback')} for r in rows]
    keys = sorted(set().union(*(r.keys() for r in flat)))
    with (B / 'confirmation_summary.csv').open('w', newline='') as f:
        w = csv.DictWriter(f, fieldnames=keys)
        w.writeheader()
        w.writerows(flat)
if __name__ == '__main__':
    main()


==> anc/code/run_row_edge_refinement.py <==
"""Uniform complete-cost dense-row certification on the original ridge target.

All experiments use the same reference, row-edge dual, screening and tree rules.
The run constructs new inputs and witnesses and verifies each committed bound.
"""
import os
for key in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):
    os.environ[key]='1'
from pathlib import Path
from fractions import Fraction as F
from math import lcm
import sys,json,time,argparse,traceback
import numpy as np,psutil
B=Path(__file__).resolve().parent
from row_edge_input import problem
from planar_oracle import PlanarObservedAnchor
from local_residual import LocalResidualSearch
from row_edge_input import witness_search
from robust_reference import propose
from row_edge_input import prepare
from row_edge_oracle import EdgeOracle,solve
from row_edge_exact import reconstruct
from row_edge_screen import screen,restricted_upper
from edge_polynomial import edge_upper
from observed_anchor import float_up
from audit_sdp_exact import dot,qvalue,denominator,int_array

CONFIG=dict(version='v22',target=1e-8,complete_cap_seconds=1800,root_seconds=180,
    node_seconds=90,max_nodes=65,reference_iterations=8,reference_starts=32,
    witness_starts=4096,witness_seed=92901,screen_depth=4,screen_target_fraction='99/100',
    oracle_scaled_tolerance='1/10000',numeric_early_gap=8e-9,library_threads=1,
    split='largest row residual variance; dyadic mean clipped to inner 70 percent',
    cost='all input, anchor, feasible search, reference, numerical proposal, screening and exact bound evaluation; independent replay audit separately',
    errors='retain valid parent, record failure and continue other conditions')

def make_input(cid):
    names=['dense_diabetes','dense_synthetic_4','dense_synthetic_8','dense_synthetic_16']
    args,meta=problem(names[cid]);a=PlanarObservedAnchor(*args);s=LocalResidualSearch(a)
    witness_search(s,starts=CONFIG['witness_starts'],seed=CONFIG['witness_seed'])
    theta,reference=propose(s,s.witness,iterations=CONFIG['reference_iterations'],starts=CONFIG['reference_starts'])
    x=np.array(s.witness['x']);x0=np.where(x>=(a.lo+a.hi)/2,a.hi,a.lo);ids=s.ids.tolist()
    original=dict(lo=a.lo.tolist(),hi=a.hi.tolist(),y=a.y.tolist(),beta=a.beta.tolist(),lambda_value=a.lam)
    source=dict(theta=theta.tolist(),T=a.t.tolist(),mu=a.mu,active_cells=ids,x0_uncertain=[float(x0[i,j]) for i,j in ids])
    return dict(original=original,problem=source,witness=s.witness,result=dict(lower=s.best),meta=meta,reference=reference)

def audit_input(data):
    o=data['original'];s=data['problem'];lo=np.array(o['lo']);hi=np.array(o['hi']);n,p=lo.shape
    assert np.all(np.isfinite(lo)) and np.all(lo<=hi)
    ids=list(map(tuple,s['active_cells']));assert set(ids)==set(map(tuple,np.argwhere(lo!=hi)))
    x=(lo+hi)/2
    for (i,j),v in zip(ids,s['x0_uncertain']):assert v in (lo[i,j],hi[i,j]);x[i,j]=v
    fixed=np.all(lo==hi,axis=1);rows=np.flatnonzero(~fixed);lam=F(o['lambda_value']);assert lam>0
    beta=list(map(F,o['beta']));y=list(map(F,o['y']));dx=denominator(x.flat);dy=denominator(y)
    X=int_array(x,dx);Y=np.array([int(v*dy) for v in y],object);den=n*dx*dx;Gi=X[fixed].T@X[fixed]
    assert (lam*den).denominator==1
    for j in range(p):Gi[j,j]+=int(lam*den)
    G=[[F(int(v),den) for v in row] for row in Gi];r=[F(int(v),n*dx*dy) for v in X[fixed].T@Y[fixed]]
    T=np.array(s['T']);dt=denominator(T.flat);Ti=int_array(T,dt);metric=Ti.T@Gi@Ti;metric_den=den*dt*dt
    exact_mu=min(F(int(metric[j,j]-sum(abs(metric[j,k]) for k in range(p) if j!=k)),metric_den) for j in range(p));assert 0<F(s['mu'])<=exact_mu
    wx=np.array(data['witness']['x']);theta=list(map(F,data['witness']['theta']));assert wx.shape==lo.shape and np.all(wx>=lo) and np.all(wx<=hi)
    lower=qvalue(G,r,beta)-qvalue(G,r,theta)
    for i in rows:
        row=list(map(F,wx[i]));lower+=((dot(row,beta)-y[i])**2-(dot(row,theta)-y[i])**2)/n
    assert F(data['result']['lower'])<=lower
    return dict(status='PASS',exact_metric=True,original_witness=True,exact_witness_value=str(lower),uncertain_rows=len(rows),uncertain_cells=len(ids))

def full_cover(k):
    return dict(dimension=k,interval_scale=1,edges=[[j,v,0,1] for j in range(k) for v in range(1<<k) if not(v&(1<<j))])

def exact_proposal(data,proposal,covers=None,domains=None):
    const,polys,psd=reconstruct(data,proposal);value=const+F(proposal['alpha'])/10**6;bounds=[];stats=[]
    for i,(k,poly,residual) in enumerate(polys):
        if covers is None:bound,stat=edge_upper(poly,k,tolerance=F(1,10000))
        else:bound,stat=restricted_upper(poly,k,covers[i],residual,None if domains[i] is None else list(map(F,domains[i])))
        if bound is None:return None,polys,dict(status='EXACT_EMPTY',empty_row=i)
        bounds.append(bound);value+=bound/10**6;stats.append(stat)
    return value,polys,dict(status='PASS',psd=psd,exact_upper=str(value),scaled_row_uppers=list(map(str,bounds)),rows=stats)

def run(cid,out):
    start=time.monotonic();elapsed=lambda:time.monotonic()-start
    data=make_input(cid);(out/'input.json').write_text(json.dumps(data));input_audit=audit_input(data)
    (out/'input_audit.json').write_text(json.dumps(input_audit));rows,constant,coupling=prepare(data)
    lower=F(data['result']['lower']);threshold=lower+F(99,100)*F(CONFIG['target']);target=F(CONFIG['target'])
    nodes={};leaves=[];history=[];errors=[];root_upper=None;covers=None;screen_record=None
    def save(status):
        if not leaves:
            r=dict(status='ERROR',condition=cid,meta=data['meta'],target=float(target),target_met=False,target_met_in_budget=False,total_seconds=elapsed(),errors=errors,reason='No completed verified root certificate')
            (out/'result.json').write_text(json.dumps(r,indent=2));return r
        upper=max(threshold,max((F(nodes[i]['exact_upper']) for i in leaves),default=threshold))
        if root_upper is not None:upper=min(root_upper,upper)
        r=dict(status=status,condition=cid,meta=data['meta'],target=float(target),lower=float(lower),upper=float_up(upper),absolute_gap=float_up(upper-lower),target_met=upper-lower<=target,
           total_seconds=elapsed(),cap_seconds=CONFIG['complete_cap_seconds'],target_met_in_budget=upper-lower<=target and elapsed()<=CONFIG['complete_cap_seconds'],
           protocol=CONFIG,active_leaves=leaves,nodes=[{k:v for k,v in d.items() if k!='result'} for d in nodes.values()],history=history,errors=errors,
           exact_upper=str(upper),exact_lower=str(lower),screen_threshold=str(threshold))
        (out/'result.json').write_text(json.dumps(r,indent=2));return r
    try:
        raw_covers=[full_cover(len(row['jj'])) for row in rows];full_oracles=[EdgeOracle(row,cover) for row,cover in zip(rows,raw_covers)]
        m=len(rows);p=len(rows[0]['beta']);initial=dict(alpha=1.,linear=[np.zeros(p).tolist() for _ in rows],quadratic=[((m+.25)*coupling*np.eye(p)).tolist() for _ in rows],gscale=rows[0]['gscale'])
        root=solve(rows,full_oracles,constant,coupling,[None]*m,seconds=CONFIG['root_seconds'],initial=initial,lower=float(lower))
        root_upper,polys,checked=exact_proposal(data,root['proposal']);assert root_upper is not None and root_upper>=lower
        root.update(exact=checked);(out/'node_000.json').write_text(json.dumps(root))
        nodes[0]=dict(id=0,parent=None,domains=[None]*m,exact_upper=str(root_upper),result=root,completed_seconds=elapsed());leaves=[0]
        history.append(dict(seconds=elapsed(),lower=float(lower),upper=float_up(root_upper),stage='root'));save('RUNNING')
        print(json.dumps(dict(condition=cid,node=0,gap=float_up(root_upper-lower),seconds=elapsed())),flush=True)
        if root_upper-lower<=target:return save('PASS')
        del full_oracles,raw_covers
        bounds=list(map(F,checked['scaled_row_uppers']));covers=[];at=elapsed()
        for (k,poly,residual),b in zip(polys,bounds):covers.append(screen(poly,k,b-(root_upper-threshold)*10**6,CONFIG['screen_depth']))
        screen_record=dict(root_node=0,threshold=str(threshold),root_upper=str(root_upper),rows=covers,seconds=elapsed()-at)
        (out/'screen.json').write_text(json.dumps(screen_record));oracles=[EdgeOracle(row,cover) for row,cover in zip(rows,covers)]
        def evaluate(domains,parent):
            idx=len(nodes);prior=nodes[parent]['result'];ans=solve(rows,oracles,constant,coupling,domains,seconds=min(CONFIG['node_seconds'],max(1,CONFIG['complete_cap_seconds']-elapsed())),initial=prior.get('proposal'),initial_points=prior.get('points'),lower=float(lower))
            if 'proposal' not in ans:raise RuntimeError('Empty numerical domain needs an explicit exact certificate')
            value,_,cert=exact_proposal(data,ans['proposal'],covers,domains)
            if value is None:value=threshold
            ans['exact']=cert;(out/f'node_{idx:03d}.json').write_text(json.dumps(ans));upper=min(value,F(nodes[parent]['exact_upper']))
            nodes[idx]=dict(id=idx,parent=parent,domains=domains,exact_upper=str(upper),result=ans,completed_seconds=elapsed())
            print(json.dumps(dict(condition=cid,node=idx,parent=parent,gap=float_up(upper-lower),seconds=elapsed())),flush=True);return idx
        while max(F(nodes[i]['exact_upper']) for i in leaves)>threshold and elapsed()<CONFIG['complete_cap_seconds'] and len(nodes)+2<=CONFIG['max_nodes']:
            parent=max(leaves,key=lambda i:F(nodes[i]['exact_upper']));node=nodes[parent];options=[]
            for c in node['result']['branch_candidates']:
                i=c['row'];ids,left,right=oracles[i].intervals(node['domains'][i]);et=oracles[i].et[ids];slope=oracles[i].slope[ids]
                low=float(np.min(np.minimum(et+left*slope,et+right*slope)));high=float(np.max(np.maximum(et+left*slope,et+right*slope)))
                if high-low>1e-10:options.append((c['variance'],i,low,high,c['mean']))
            if not options:break
            _,row,low,high,mean=max(options);cut=float(np.round(np.clip(mean,low+.15*(high-low),high-.15*(high-low))*2**32)/2**32)
            bounds=node['domains'][row]
            if bounds is None:bounds=[float(np.min(rows[row]['et']))-1e-12,float(np.max(rows[row]['et']))+1e-12]
            children=[]
            for side in (0,1):
                if elapsed()>=CONFIG['complete_cap_seconds']:break
                domains=[None if d is None else list(d) for d in node['domains']];domains[row]=[bounds[0],cut] if side==0 else [cut,bounds[1]]
                children.append(evaluate(domains,parent))
            if len(children)!=2:break
            node.update(children=children,split=dict(row=row,cut=cut,original_interval=bounds));leaves.remove(parent);leaves.extend(children)
            upper=min(root_upper,max(threshold,max(F(nodes[i]['exact_upper']) for i in leaves)))
            history.append(dict(seconds=elapsed(),lower=float(lower),upper=float_up(upper),stage='exact_residual_cover'));save('RUNNING')
    except Exception as e:errors.append(dict(error=str(e),traceback=traceback.format_exc()))
    return save('PASS' if not errors else 'COMPLETED_WITH_ERRORS')

if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('--condition',type=int,required=True);p.add_argument('--cpu',type=int,required=True);p.add_argument('--output',default='dense_edge');a=p.parse_args();psutil.Process().cpu_affinity([a.cpu])
    out=B/a.output/f'condition_{a.condition:02d}';out.mkdir(parents=True,exist_ok=False);(out/'protocol.json').write_text(json.dumps(CONFIG,indent=2))
    try:r=run(a.condition,out)
    except Exception as e:r=dict(status='ERROR',condition=a.condition,error=str(e),traceback=traceback.format_exc());(out/'result.json').write_text(json.dumps(r,indent=2))
    print(json.dumps({k:v for k,v in r.items() if k not in ('nodes','history','protocol','exact_upper','exact_lower')}),flush=True)


==> anc/code/run_saved_refinement.py <==
"""Refine every regenerated, unchanged primary/control/independent/decision table."""
import os
for key in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):
    os.environ[key]='1'
from pathlib import Path
import argparse,json,time,traceback
import numpy as np
import psutil
from observed_anchor import ObservedAnchor
from centered_signal_energy import proposal
from contraction_energy import constants,AdaptiveEnergySearch
from run_real_world import coarse
from refinement_pipeline import refine
B=Path(__file__).resolve().parent

def inputs(family,input_dir=None):
    defaults={'controls':['contraction_run','matched_controls'],
              'independent':['independent_masks'],'decisions':['energy_decisions']}
    folders=[Path(input_dir)] if input_dir else [B/s for s in defaults[family]]
    rows=[]
    for folder in folders:
        saved=json.loads((folder/'results.json').read_text())
        for row in saved['results']:
            wanted='adaptive_energy' if family in ('independent','decisions') else 'energy'
            if row.get('method')!=wanted or row.get('reused_primary'):continue
            path=folder/row['certificate_file']
            dataset=row.get('dataset','superconductivity');seed=row['seed']
            if family=='controls':
                primary=folder.name=='contraction_run'
                stem=f"{'primary' if primary else 'matched'}_{dataset}_{seed}_{row.get('row_rule','residual')}_{row.get('candidate_bits',4)}"
            else:stem=path.stem
            rows.append((path,stem,dataset,seed))
    return rows

def main():
    parser=argparse.ArgumentParser()
    parser.add_argument('--family',choices=['controls','independent','decisions'],required=True)
    parser.add_argument('--input-dir',help='A regenerated run directory containing results.json and certificates/')
    parser.add_argument('--dataset');parser.add_argument('--output')
    parser.add_argument('--cpu',type=int)
    args=parser.parse_args();allowed=psutil.Process().cpu_affinity()
    chosen=args.cpu if args.cpu is not None else (10 if 10 in allowed else allowed[-1])
    psutil.Process().cpu_affinity([chosen])
    out=B/(args.output or f'frozen_{args.family}');out.mkdir(parents=True,exist_ok=True)
    for file,instance,name,seed in inputs(args.family,args.input_dir):
        if args.dataset and args.dataset!=name:continue
        if (out/f'{instance}_result.json').exists():continue
        try:
            raw=json.loads(file.read_text());c=raw['certificate'];er=c['energy_receipt']
            lo=np.array(c['lo']);hi=np.array(c['hi']);si=er['signal_rows'][0]
            sj=int(np.flatnonzero(lo[si]!=hi[si])[0])
            meta=dict(dataset=name,seed=seed,signal_row=si,signal_column=sj,row_ids=er['nuisance_rows'])
            start=time.monotonic();a=ObservedAnchor(c['lo'],c['hi'],c['y'],c['beta'],c['lambda_value'])
            caps,wit=coarse(a);R=proposal(a,meta);rec=constants(a,R,meta)
            solver=AdaptiveEnergySearch(a,R,rec);solver.best_original=caps['common_lower'];solver.best_witness=wit
            pre=time.monotonic()-start
            energy=solver.run(time_limit=max(.001,10-pre),absolute_tolerance=1e-10,relative_tolerance=0,record=True)
            cost=time.monotonic()-start
            energy.update(dataset=name,seed=seed,complete_seconds=cost,source_instance=file.name,
                input_contract='fixed stored binary table; all new anchor/proposal/constants/search costs remeasured')
            (out/f'{instance}_adaptive_energy.json').write_text(json.dumps(energy))
            (out/f'{instance}_meta.json').write_text(json.dumps(meta))
            result=refine(a,energy,cost,out,instance,meta)
            result.update(original_width=raw['absolute_gap'],energy_width=energy['absolute_gap'],energy_seconds=cost,family=args.family)
        except Exception as exc:
            result=dict(status='ERROR',instance=instance,error=str(exc),traceback=traceback.format_exc())
        (out/f'{instance}_result.json').write_text(json.dumps(result,indent=2))
        print(json.dumps({k:v for k,v in result.items() if k not in ('trace','tree','checkpoints')}),flush=True)

if __name__=='__main__':main()


==> anc/code/run_scip.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Matched public original-objective SCIP controls with explicit scaling.'
import os
for key in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[key] = '1'
from pathlib import Path
import sys, time, json, traceback, csv
import numpy as np, psutil
from fractions import Fraction as F
B = Path(__file__).resolve().parent
ROOT = B.parent
OLD = MODULE_DIR
from centered_signal_energy import ObservedAnchor, dot
from run_real_world import coarse
from observed_anchor import sqrt_up, I, matvec, dot as idot
from pyscipopt import Model, quicksum, Eventhdlr, SCIP_EVENTTYPE

def feasible(a, x):
    theta = np.linalg.solve(x.T @ x / a.n + a.lam * np.eye(a.p), x.T @ a.y / a.n)

    def loss(b):
        return (matvec(I(x), I(b)) - I(a.y)).square().sum() / a.n + a.lam * idot(I(b), I(b))
    return float((loss(a.beta) - loss(theta)).lo)

class Trace(Eventhdlr):

    def __init__(self, a, variables, start, common, budget, scale, lower):
        self.a = a
        self.variables = variables
        self.start = start
        self.common = common
        self.budget = budget
        self.scale = scale
        self.lower = lower
        self.primal = -float('inf')
        self.events = []

    def eventinit(self):
        self.model.catchEvent(SCIP_EVENTTYPE.NODEFOCUSED | SCIP_EVENTTYPE.BESTSOLFOUND | SCIP_EVENTTYPE.LPSOLVED, self)

    def eventexit(self):
        self.model.dropEvent(SCIP_EVENTTYPE.NODEFOCUSED | SCIP_EVENTTYPE.BESTSOLFOUND | SCIP_EVENTTYPE.LPSOLVED, self)

    def eventexec(self, event):
        now = self.common + time.monotonic() - self.start
        if now >= self.budget:
            self.model.interruptSolve()
            return
        primal = float(self.model.getPrimalbound()) / self.scale
        if self.model.getNSols() and primal > self.primal + 1e-12:
            self.primal = primal
            sol = self.model.getBestSol()
            x = self.a.c.copy()
            for (i, j), var in self.variables.items():
                x[i, j] += self.a.rad[i, j] * np.clip(self.model.getSolVal(sol, var), -1, 1)
            self.lower = max(self.lower, feasible(self.a, x))
        self.events.append(dict(seconds=self.common + time.monotonic() - self.start, lower=self.lower, numeric_upper=min(self.a.gradient_upper, float(self.model.getDualbound()) / self.scale), nodes=int(self.model.getNNodes())))

def run(a, common, budget, scale, witness, absolute_tolerance=1e-05):
    start = time.monotonic()
    radius = sqrt_up(a.gradient_upper / a.mu)
    model = Model('matched_regret_displacement')
    model.hideOutput()
    model.setRealParam('limits/absgap', absolute_tolerance * scale)
    model.setRealParam('numerics/feastol', 1e-09)
    model.setRealParam('numerics/dualfeastol', 1e-09)
    model.setIntParam('parallel/maxnthreads', 1)
    z = [model.addVar(f'z{j}', lb=-radius, ub=radius) for j in range(a.p)]
    variables = {}
    evars = {}
    K = a.t.T @ a.G @ a.t
    qb = list(map(F, a.beta))
    g0 = [dot(row, qb) - v for row, v in zip(a.qG, a.qr)]
    hh = [float(dot(list(map(F, col)), g0)) for col in a.t.T]
    objective = 2 * quicksum((hh[j] * z[j] for j in range(a.p))) - quicksum((float(K[j, k]) * z[j] * z[k] for j in range(a.p) for k in range(a.p)))
    for ii, i in enumerate(a.remaining):
        ec = float(a.c[i] @ a.beta - a.y[i])
        ae = ec
        be = ec - quicksum((float(a.ct.lo[ii, j] + a.ct.hi[ii, j]) / 2 * z[j] for j in range(a.p)))
        for j in np.flatnonzero(a.rad[i]):
            s = model.addVar(f's{i}_{j}', lb=-1, ub=1)
            variables[int(i), int(j)] = s
            ae += float(a.rad[i, j] * a.beta[j]) * s
            be += float(a.rad[i, j] * a.beta[j]) * s - float(a.rad[i, j]) * s * quicksum((float(a.t[j, k]) * z[k] for k in range(a.p)))
        bound = abs(ec) + sum((abs(float(a.rad[i, j] * a.beta[j])) for j in np.flatnonzero(a.rad[i]))) + radius * sum(abs(a.c[i] @ a.t)) + radius * sum((a.rad[i, j] * sum(abs(a.t[j])) for j in np.flatnonzero(a.rad[i])))
        ev = model.addVar(f'e{i}', lb=-float(bound), ub=float(bound))
        evars[int(i)] = ev
        model.addCons(ev == be)
        objective += (ae * ae - ev * ev) / a.n
    t = model.addVar('scaled_regret', lb=0, ub=float(a.gradient_upper * scale))
    model.addCons(t <= scale * objective)
    model.setObjective(t, 'maximize')
    seed = model.createSol()
    th = np.array(witness['theta'])
    zm = np.linalg.solve(a.t, a.beta - th)
    for var, value in zip(z, zm):
        model.setSolVal(seed, var, float(value))
    for var in variables.values():
        model.setSolVal(seed, var, 0.0)
    for i, var in evars.items():
        model.setSolVal(seed, var, float(a.c[i] @ th - a.y[i]))
    model.setSolVal(seed, t, max(0.0, (witness['regret_lower'] - 1e-12) * scale))
    accepted = model.addSol(seed, free=True)
    logger = Trace(a, variables, start, common, budget, scale, witness['regret_lower'])
    model.includeEventhdlr(logger, 'trace', 'completed original-objective evidence')
    setup = time.monotonic() - start
    remaining = max(0.001, budget - common - setup)
    model.setRealParam('limits/time', remaining)
    model.optimize()
    x = a.c.copy()
    if model.getNSols():
        for (i, j), var in variables.items():
            x[i, j] += a.rad[i, j] * np.clip(model.getVal(var), -1, 1)
    lower = max(logger.lower, feasible(a, x))
    upper = min(a.gradient_upper, float(model.getDualbound()) / scale)
    total = common + time.monotonic() - start
    return dict(status='PASS', budget_seconds=budget, objective_scale=scale, lower=lower, numeric_upper=upper, numeric_width=upper - lower, target_met=upper - lower <= 1e-05, total_seconds=total, setup_seconds=setup, remaining_internal_limit=remaining, solver_seconds=model.getSolvingTime(), solver_status=str(model.getStatus()), nodes=int(model.getNNodes()), initial_solution_accepted=bool(accepted), upper_kind='SCIP tolerance-based dual, capped by common outward bound', events=logger.events)

def main():
    psutil.Process().cpu_affinity([10])
    source = json.loads((OLD / 'confirmation_results.json').read_text())
    out = B / 'scip_followup_results.json'
    assert not out.exists()
    records = []
    for name in ('concrete', 'superconductivity', 'airfoil', 'powerplant'):
        condition = next((c for c in source['conditions'] if c['dataset'] == name and c['seed'] == 84111))
        original = next((r for r in source['results'] if r['dataset'] == name and r['seed'] == 84111 and (r['method'] == 'energy')))
        cert = json.loads((OLD / original['certificate_file']).read_text())['certificate']
        args = [np.array(cert[k], float) for k in ('lo', 'hi', 'y', 'beta')] + [cert['lambda_value']]
        a = ObservedAnchor(*args, anchor='observed', preconditioner='anchor')
        caps, witness = coarse(a)
        common = sum((condition[k] for k in ('input_seconds', 'anchor_seconds', 'coarse_seconds')))
        for budget, scale in ((10.0, 1000000.0), (30.0, 1000000.0), (10.0, 1.0)):
            row = dict(dataset=name, seed=84111, common_seconds=common, p=a.p, n=a.n)
            try:
                row.update(run(a, common, budget, scale, witness))
                print(name, budget, scale, row['solver_status'], row['numeric_width'], flush=True)
            except Exception as e:
                row.update(status='ERROR', budget_seconds=budget, objective_scale=scale, error=str(e), traceback=traceback.format_exc())
                print(name, budget, scale, 'ERROR', str(e), flush=True)
            records.append(row)
            out.write_text(json.dumps(dict(status='RUNNING', results=records), indent=2))
    out.write_text(json.dumps(dict(status='PASS' if all((r['status'] == 'PASS' for r in records)) else 'COMPLETED_WITH_ERRORS', results=records), indent=2))
    flat = [{k: v for k, v in r.items() if k not in ('events', 'traceback')} for r in records]
    keys = sorted(set().union(*(r.keys() for r in flat)))
    with (B / 'scip_followup_summary.csv').open('w', newline='') as f:
        w = csv.DictWriter(f, fieldnames=keys)
        w.writeheader()
        w.writerows(flat)
if __name__ == '__main__':
    main()


==> anc/code/run_scip_matched.py <==
"""SCIP on exactly the saved primary instances and midpoint witnesses.

Run after run_contraction_real.py; set REGRET_SOURCE_RESULTS to that results.json.
The input/candidate stage is reused with its recorded cost; anchor, cap and SCIP
construction/solve costs are newly measured. No source row is dropped on error.
"""
import os
for key in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):
    os.environ[key]='1'
from pathlib import Path
import json,time,traceback
import numpy as np
import psutil
from centered_signal_energy import ObservedAnchor
from run_real_world import coarse
from run_scip import run

def main():
    psutil.Process().cpu_affinity([int(os.environ.get('REGRET_TIMED_CPU','10'))])
    sourcefile=Path(os.environ.get('REGRET_SOURCE_RESULTS',Path(__file__).parent/'contraction_run/results.json'))
    source=json.loads(sourcefile.read_text())
    output=Path(os.environ.get('REGRET_SCIP_OUTPUT',sourcefile.parent/'scip_matched_results.json'))
    assert not output.exists()
    records=[]
    for condition in source['conditions']:
        if os.environ.get('REGRET_ALL_MASKS','1')!='1' and condition['seed']!=source['settings']['mask_seeds'][0]:continue
        if str(condition['seed']) in os.environ.get('REGRET_SKIP_SEEDS','').split(','):continue
        row=dict(dataset=condition['dataset'],seed=condition['seed'])
        try:
            saved=next(r for r in source['results'] if r['dataset']==row['dataset'] and r['seed']==row['seed'] and r['method'] in ('energy','adaptive_energy'))
            cert=json.loads((sourcefile.parent/saved['certificate_file']).read_text())['certificate']
            args=[np.array(cert[k],float) for k in ('lo','hi','y','beta')]+[cert['lambda_value']]
            start=time.monotonic();a=ObservedAnchor(*args,anchor='observed',preconditioner='anchor');anchor_s=time.monotonic()-start
            start=time.monotonic();caps,witness=coarse(a);cap_s=time.monotonic()-start
            common=condition['input_seconds']+anchor_s+cap_s
            row.update(n=a.n,p=a.p,input_seconds=condition['input_seconds'],anchor_seconds=anchor_s,coarse_seconds=cap_s,
                       same_saved_instance=True,midpoint_lower=witness['regret_lower'])
            tolerance=float(os.environ.get('REGRET_SCIP_TOLERANCE','1e-10'))
            row.update(search_tolerance=tolerance)
            row.update(run(a,common,10.,1e6,witness,absolute_tolerance=tolerance))
        except Exception as exc:
            row.update(status='ERROR',error=str(exc),traceback=traceback.format_exc())
        records.append(row)
        output.write_text(json.dumps(dict(status='RUNNING',results=records),indent=2))
        print(row['dataset'],row['status'],row.get('numeric_width'),row.get('total_seconds'),flush=True)
    output.write_text(json.dumps(dict(status='PASS' if records and all(r['status']=='PASS' for r in records) else 'COMPLETED_WITH_ERRORS',results=records),indent=2))

if __name__=='__main__':main()


==> anc/code/run_structure.py <==
from project_paths import MODULE_DIR, DATA_CORE, DATA_EXTRA
'Run the frozen twelve-condition residual-structure mechanism queue.\n\nNo queue runs at import. Start only after the other CPU4 queue has finished.\nAll numerical work is single-threaded on logical CPU4; failures are retained\nand remaining conditions continue.\n'
import os
for _name in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS', 'VECLIB_MAXIMUM_THREADS'):
    os.environ[_name] = '1'
import argparse
from datetime import datetime
from fractions import Fraction
import json
from pathlib import Path
import time
import traceback
BASE = Path(__file__).resolve().parent
CONDITIONS = tuple(((m, alpha) for m in (16, 64, 256) for alpha in (Fraction(0), Fraction(1, 64), Fraction(1, 32), Fraction(1, 16))))
METHODS = ('generic_v74_moment', 'residual_energy')
CAP_SECONDS = 10.0
TARGET = 1e-06

def configure_cpu():
    import psutil
    process = psutil.Process()
    process.cpu_affinity([4])
    actual = process.cpu_affinity()
    if actual != [4]:
        raise RuntimeError('Timed queue requires logical CPU4; actual ' + str(actual))
    return {'logical_cpu_affinity': actual, 'numerical_threads': 1, 'reserved_logical_cpus': [0, 1, 2, 3]}

def save_json(path, value):
    path = Path(path)
    temporary = path.with_suffix(path.suffix + '.tmp')
    temporary.write_text(json.dumps(value, ensure_ascii=False, indent=2, allow_nan=False), encoding='utf-8')
    temporary.replace(path)

def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output', type=Path, default=BASE / 'structure_results.json')
    args = parser.parse_args()
    if args.output.exists():
        raise FileExistsError(args.output)
    execution = configure_cpu()
    from residual_energy import ObservedAnchor, MomentSearch, ResidualEnergySearch, structure_problem, analytic_structure
    started = time.monotonic()
    payload = {'study': 'v75_frozen_original_residual_structure_mechanism', 'timezone': 'Asia/Shanghai', 'started_at': datetime.now().astimezone().isoformat(), 'protocol': str(BASE / 'protocol.md'), 'execution': execution, 'search_cap_seconds': CAP_SECONDS, 'absolute_target': TARGET, 'method_order': list(METHODS), 'conditions': [{'m': m, 'alpha': str(alpha)} for m, alpha in CONDITIONS], 'timing_scope': 'Common input construction and anchor setup are measured once per condition. Each method total attributes that same common cost plus its own setup/search. No code is timed concurrently.', 'results': [], 'status': 'running'}
    save_json(args.output, payload)
    for m, alpha in CONDITIONS:
        case = {'m': m, 'alpha': str(alpha), 'n': 2 * m, 'p': m + 1}
        try:
            tick = time.monotonic()
            inputs = structure_problem(m, alpha)
            construction_seconds = time.monotonic() - tick
            tick = time.monotonic()
            anchor = ObservedAnchor(*inputs, anchor='observed', preconditioner='anchor')
            anchor_seconds = time.monotonic() - tick
            common = {'construction_seconds': construction_seconds, 'anchor_setup_seconds': anchor_seconds, 'anchor_summary': anchor.summary(), 'analytic': analytic_structure(m, alpha)}
        except Exception as exc:
            for method in METHODS:
                payload['results'].append({**case, 'method': method, 'status': 'ERROR', 'phase': 'common_input_or_anchor', 'error': str(exc), 'traceback': traceback.format_exc()})
            save_json(args.output, payload)
            print(json.dumps({**case, 'status': 'ERROR', 'phase': 'common_input_or_anchor'}, ensure_ascii=False), flush=True)
            continue
        for method in METHODS:
            entry = {**case, **common, 'method': method}
            try:
                tick = time.monotonic()
                search = MomentSearch(anchor, 1, kind='gradient') if method == 'generic_v74_moment' else ResidualEnergySearch(anchor)
                method_setup_seconds = time.monotonic() - tick
                representative = method == 'residual_energy' and m == 64 and (alpha == Fraction(1, 32))
                tick = time.monotonic()
                result = search.run(time_limit=CAP_SECONDS, absolute_tolerance=TARGET, relative_tolerance=0.0, record=representative)
                search_wall_seconds = time.monotonic() - tick
                exact_h = Fraction(common['analytic']['fraction']['exact_original_H'])
                if not Fraction(result['lower']) <= exact_h <= Fraction(result['upper']):
                    raise ArithmeticError('Computed interval excludes analytic original optimum')
                entry.update({'status': 'PASS', 'method_setup_seconds': method_setup_seconds, 'search_wall_seconds': search_wall_seconds, 'method_end_to_end_seconds': construction_seconds + anchor_seconds + method_setup_seconds + search_wall_seconds, 'target_attained': result['absolute_gap'] <= TARGET, 'analytic_original_contained': True})
                if representative:
                    certificate_path = BASE / 'structure_representative_certificate.json'
                    receipt = {**case, 'study': payload['study'], 'execution': execution, 'analytic': common['analytic'], 'result': result}
                    save_json(certificate_path, receipt)
                    result.pop('certificate')
                    entry['certificate_path'] = str(certificate_path)
                entry['result'] = result
            except Exception as exc:
                entry.update({'status': 'ERROR', 'error': str(exc), 'traceback': traceback.format_exc()})
            payload['results'].append(entry)
            payload['elapsed_seconds'] = time.monotonic() - started
            save_json(args.output, payload)
            print(json.dumps({**case, 'method': method, 'status': entry['status'], 'width': entry.get('result', {}).get('absolute_gap'), 'stop_reason': entry.get('result', {}).get('stop_reason')}, ensure_ascii=False), flush=True)
    payload.update({'status': 'completed', 'completed_at': datetime.now().astimezone().isoformat(), 'elapsed_seconds': time.monotonic() - started, 'successful_results': sum((r['status'] == 'PASS' for r in payload['results'])), 'error_results': sum((r['status'] == 'ERROR' for r in payload['results']))})
    save_json(args.output, payload)
if __name__ == '__main__':
    main()


==> anc/code/run_tail_diagnostics.py <==
"""Fixed rank curves and row/penalty controls with verified retained Gram bounds."""
import os
for key in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):
    os.environ[key]='1'
from pathlib import Path
import argparse,csv,json,time,traceback
import numpy as np,psutil
from public_problems import problem
from observed_anchor import ObservedAnchor
from moment_tail import basis_proposal,tail_receipt

B=Path(__file__).resolve().parent

def snapshot(a):
    rng=np.random.default_rng(77031);ds=[]
    for index in range(9):
        x=a.c if index==0 else a.lo+(a.hi-a.lo)*rng.random(a.lo.shape)
        ds.append(np.linalg.solve(x.T@x/a.n+a.lam*np.eye(a.p),x.T@a.y/a.n)-a.beta)
    physical,_,_=np.linalg.svd(np.array(ds).T,full_matrices=False)
    mapped=np.linalg.solve(a.t,physical);mapped/=np.linalg.norm(mapped,axis=0)
    return np.round(mapped*2**24)/2**24

def run(out,cpu):
    psutil.Process().cpu_affinity([cpu]);out.mkdir(parents=True,exist_ok=False)
    started=time.monotonic();records=[];errors=[]
    conditions=[(n,p,64,1.,'rank_curve') for n in ('diabetes','concrete','superconductivity') for p in ('concentrated','dispersed')]
    conditions += [(n,p,r,l,'sensitivity') for n in ('concrete','superconductivity') for p in ('concentrated','dispersed') for r in (64,128) for l in (.5,1.,2.)]
    for name,spread,nrows,mult,phase in conditions:
        try:
            tick=time.monotonic();args,meta=problem(name=name,spread=spread,cells=2*nrows)
            lo,hi,y,_,lam=args;lam*=mult;c=(lo+hi)/2
            beta=np.linalg.solve(c.T@c/len(c)+lam*np.eye(c.shape[1]),c.T@y/len(c))
            a=ObservedAnchor(lo,hi,y,beta,lam,anchor='observed',preconditioner='midpoint')
            common=time.monotonic()-tick
            for method in ('residual_gradient','snapshot_pod'):
                tick=time.monotonic();proposal=basis_proposal(a) if method=='residual_gradient' else snapshot(a)
                proposal_seconds=time.monotonic()-tick
                for rank in ((1,2,3,4,6) if phase=='rank_curve' else (3,)):
                    try:
                        tick=time.monotonic();r=proposal[:,:rank];t=tail_receipt(a,r)
                        g,coupling,radius=t['gradient_norm'],t['coupling_norm'],t['coordinate_radius']
                        terms=[g*g/a.mu,2*g*coupling*radius/a.mu,(coupling*radius)**2/a.mu]
                        row=dict(phase=phase,dataset=name,spread=spread,uncertain_rows=nrows,uncertain_cells=2*nrows,
                            lam=lam,method=method,rank=rank,G_r=g,C_r=coupling,R_s=radius,mu=a.mu,
                            eta_r=t['tail_bound'],gradient_term=terms[0],mixed_term=terms[1],coupling_term=terms[2],
                            dominant=('gradient','mixed','coupling')[int(np.argmax(terms))],
                            Hmu=t['Hmu'],gram_lower_method=t['gram_lower_method'],
                            common_seconds=common,proposal_seconds=proposal_seconds,verification_seconds=time.monotonic()-tick,
                            basis=r.tolist(),gram=[[str(v) for v in q] for q in t['qH']])
                        records.append(row)
                    except Exception as exc:errors.append(dict(dataset=name,spread=spread,phase=phase,rows=nrows,lam=lam,method=method,rank=rank,error=str(exc)))
        except Exception as exc:errors.append(dict(dataset=name,spread=spread,phase=phase,rows=nrows,lam_multiplier=mult,error=str(exc),traceback=traceback.format_exc()))
        report=dict(status='RUNNING',records=records,errors=errors,seconds=time.monotonic()-started,cpu=cpu)
        (out/'results.json').write_text(json.dumps(report,indent=2))
        print(json.dumps(dict(dataset=name,spread=spread,rows=nrows,lambda_multiplier=mult,phase=phase,records=len(records),errors=len(errors))),flush=True)
    report.update(status='PASS' if not errors and len(records)==108 else 'COMPLETED_WITH_ERRORS',seconds=time.monotonic()-started)
    (out/'results.json').write_text(json.dumps(report,indent=2))
    scalar=[{k:v for k,v in row.items() if k not in ('basis','gram')} for row in records]
    with (out/'diagnostics.csv').open('w',newline='') as file:
        writer=csv.DictWriter(file,fieldnames=list(scalar[0]));writer.writeheader();writer.writerows(scalar)
    print(json.dumps(dict(status=report['status'],records=len(records),errors=len(errors),seconds=report['seconds'])))

if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('--output',type=Path,default=B/'tail_diagnostics');p.add_argument('--cpu',type=int,default=10)
    a=p.parse_args();run(a.output,a.cpu)


==> anc/code/run_zorro_matched.py <==
"""Same-instance ZORRO fixed-point model enclosure converted to training regret."""
import os
for key in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):
    os.environ[key]='1'
from pathlib import Path
import json,time,traceback
import numpy as np,psutil
from centered_signal_energy import ObservedAnchor
from run_real_world import coarse
from zorro_regret import run

def main():
    psutil.Process().cpu_affinity([int(os.environ.get('REGRET_TIMED_CPU','10'))])
    sourcefile=Path(os.environ.get('REGRET_SOURCE_RESULTS',Path(__file__).parent/'contraction_run/results.json'))
    source=json.loads(sourcefile.read_text())
    output=Path(os.environ.get('REGRET_ZORRO_OUTPUT',sourcefile.parent/'zorro_matched_results.json'))
    assert not output.exists();records=[]
    for condition in source['conditions']:
        if condition['seed']!=source['settings']['mask_seeds'][0]:continue
        row=dict(dataset=condition['dataset'],seed=condition['seed'])
        try:
            saved=next(r for r in source['results'] if r['dataset']==row['dataset'] and r['seed']==row['seed'] and r['method'] in ('energy','adaptive_energy'))
            cert=json.loads((sourcefile.parent/saved['certificate_file']).read_text())['certificate']
            args=[np.array(cert[k],float) for k in ('lo','hi','y','beta')]+[cert['lambda_value']]
            start=time.monotonic();a=ObservedAnchor(*args,anchor='observed',preconditioner='anchor');anchor_s=time.monotonic()-start
            start=time.monotonic();caps,witness=coarse(a);cap_s=time.monotonic()-start
            common=condition['input_seconds']+anchor_s+cap_s
            row.update(n=a.n,p=a.p,same_saved_instance=True,input_seconds=condition['input_seconds'])
            row.update(run(a,common,10.,witness))
        except Exception as exc:row.update(status='ERROR',error=str(exc),traceback=traceback.format_exc())
        records.append(row);output.write_text(json.dumps(dict(status='RUNNING',results=records),indent=2))
        print(row['dataset'],row['status'],row.get('fixed_point_cover_complete'),row.get('absolute_gap'),row.get('total_seconds'),row.get('error',''),flush=True)
    output.write_text(json.dumps(dict(status='PASS' if len(records)==4 and all(r['status']=='PASS' for r in records) else 'COMPLETED_WITH_ERRORS',results=records),indent=2))

if __name__=='__main__':main()


==> anc/code/run_zorro_refined.py <==
"""Portable full-budget ZORRO refinement on primary first-mask instances."""
import os
for key in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[key]='1'
from pathlib import Path
import json,time,traceback
import numpy as np,psutil
from centered_signal_energy import ObservedAnchor
from run_real_world import coarse
from zorro_refined import run

def main():
    psutil.Process().cpu_affinity([int(os.environ.get('REGRET_TIMED_CPU','10'))])
    sourcefile=Path(os.environ.get('REGRET_SOURCE_RESULTS',Path(__file__).parent/'contraction_run/results.json'))
    source=json.loads(sourcefile.read_text());first=source['settings']['mask_seeds'][0]
    out=Path(os.environ.get('REGRET_ZORRO_REFINED_OUTPUT',sourcefile.parent/'zorro_refined_results.json'))
    assert not out.exists();rows=[]
    for meta in source['conditions']:
        if meta['seed']!=first:continue
        row=dict(dataset=meta['dataset'],seed=meta['seed'])
        try:
            old=next(r for r in source['results'] if r['dataset']==meta['dataset'] and r['seed']==first and r['method'] in ('energy','adaptive_energy'))
            cert=json.loads((sourcefile.parent/old['certificate_file']).read_text())['certificate']
            args=[np.array(cert[k],float) for k in ('lo','hi','y','beta')]+[cert['lambda_value']]
            start=time.monotonic();a=ObservedAnchor(*args,anchor='observed',preconditioner='anchor');anchor=time.monotonic()-start
            start=time.monotonic();caps,wit=coarse(a);cap=time.monotonic()-start
            row.update(run(a,meta['input_seconds']+anchor+cap,10.,wit))
        except Exception as exc:row.update(status='ERROR',error=str(exc),traceback=traceback.format_exc())
        rows.append(row);out.write_text(json.dumps(dict(status='RUNNING',results=rows),indent=2))
        print(row['dataset'],row['status'],row.get('absolute_gap'),flush=True)
    out.write_text(json.dumps(dict(status='PASS' if len(rows)==4 and all(r['status']=='PASS' for r in rows) else 'COMPLETED_WITH_ERRORS',results=rows),indent=2))

if __name__=='__main__':main()


==> anc/code/sdp_residual.py <==
"""Numerical moment proposal with a separately evaluated valid dual upper."""
import os,sys,time,warnings
from pathlib import Path
for k in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[k]='1'
B=Path(__file__).resolve().parent


import numpy as np,cvxpy as cp
from scipy.sparse import coo_matrix
from interval_arithmetic import I
from fast_interval import mm
from polynomial_majorant import splits

def constraints_from_keys(keys):
    lookup={k:i for i,k in enumerate(keys)};N=len(keys)
    rows=[];cols=[];values=[];rhs=[];constraints=[];done=set()
    def add(terms,b):
        combined={}
        for j,v in terms:combined[j]=combined.get(j,0.)+v
        terms=tuple(sorted((j,v) for j,v in combined.items() if v));key=(terms,b)
        if key in done:return
        done.add(key);i=len(rhs);rhs.append(b);constraints.append(terms)
        for j,v in terms:rows.append(i);cols.append(j);values.append(v)
    for key in keys:
        if len(key)==1:continue
        z=lookup[key]
        for first,second in splits(key):
            a=lookup[first];b=lookup[second]
            add([(z,1.),(a,-1.)],0.)
            if a==b:
                for t in (0.,.25,.5,.75,1.):add([(a,2*t),(z,-1.)],t*t)
            else:
                add([(z,1.),(b,-1.)],0.);add([(a,1.),(b,1.),(z,-1.)],1.)
    A=coo_matrix((values,(rows,cols)),shape=(len(rhs),N)).tocsr()
    return A,rhs,constraints

def solve(source,max_iters=15000,eps=1e-6,time_limit=None,return_moments=False):
    start=time.monotonic();keys=[tuple(k) for k in source['monomials']];lookup={k:i for i,k in enumerate(keys)};N=len(keys)
    A,rhs,constraints=constraints_from_keys(keys)
    extra=source.get('extra_linear_inequalities',[])
    if extra:
        from scipy.sparse import vstack
        rows=[];cols=[];values=[];new_rhs=[]
        for i,cut in enumerate(extra):
            row=[(lookup[tuple(key)],float(value)) for key,value in cut['terms']]
            constraints.append(tuple(row));new_rhs.append(float(cut['rhs']))
            for j,v in row:rows.append(i);cols.append(j);values.append(v)
        A=vstack([A,coo_matrix((values,(rows,cols)),shape=(len(extra),N)).tocsr()],format='csr');rhs=rhs+new_rhs
    terms=[tuple(k) for k in source['moment_terms']];m=len(terms)
    rr=[];cc=[];vv=[];constant=np.zeros(m*m)
    for i,first in enumerate(terms):
        for j,second in enumerate(terms):
            key=tuple(sorted(first+second));row=i*m+j
            if not key:constant[row]=1.
            else:rr.append(row);cc.append(lookup[key]);vv.append(1.)
    mapping=coo_matrix((vv,(rr,cc)),shape=(m*m,N)).tocsr()
    y=cp.Variable(N);Y=cp.reshape(mapping@y+constant,(m,m),order='C')
    linear=A@y<=rhs;psd=Y>>0
    scale=1e6;c=np.array(source['objective'])*scale
    problem=cp.Problem(cp.Maximize(c@y),[linear,psd,y>=0,y<=1])
    with warnings.catch_warnings():
        warnings.simplefilter('ignore',UserWarning)
        options={} if time_limit is None else {'time_limit_secs':max(.01,time_limit)}
        if source.get('proposal_solver')=='CLARABEL':
            problem.solve(solver='CLARABEL',max_iter=120,time_limit=90. if time_limit is None else max(.01,time_limit),
                          tol_gap_abs=1e-9,tol_gap_rel=1e-9,tol_feas=1e-9,verbose=False)
        else:
            problem.solve(solver='SCS',eps=eps,max_iters=max_iters,verbose=False,**options)
    solver_seconds=time.monotonic()-start
    if linear.dual_value is None or psd.dual_value is None:raise RuntimeError(problem.status)
    dual=np.floor(np.maximum(0.,linear.dual_value)*2**20)/2**20
    S=(psd.dual_value+psd.dual_value.T)/2
    evals,vecs=np.linalg.eigh(S);factor=np.round(vecs*np.sqrt(np.maximum(evals,0.))[None,:]*2**24)/2**24
    positive=mm(I(factor),I(factor.T))
    true_c=I(source['objective'])*scale;reslo=true_c.lo.copy();reshi=true_c.hi.copy()
    for lam,terms0 in zip(dual,constraints):
        if not lam:continue
        for j,v in terms0:
            z=I(reslo[j],reshi[j])-I(lam)*v;reslo[j]=z.lo;reshi[j]=z.hi
    constant_psd=I(0.)
    for i,first in enumerate(terms):
        for j,second in enumerate(terms):
            key=tuple(sorted(first+second));value=positive[i,j]
            if not key:constant_psd=constant_psd+value
            else:
                k=lookup[key];z=I(reslo[k],reshi[k])+value;reslo[k]=z.lo;reshi[k]=z.hi
    correction=I(np.maximum(0.,reshi)).sum()
    upper=((I(dual)*I(rhs)).sum()+constant_psd+correction)/scale+source['constant_upper']
    dimensions=sum(len(key)==1 for key in keys)
    first=np.array([float(y.value[lookup[(j,)]]) for j in range(dimensions)])
    variance=np.array([max(0.,float(y.value[lookup[(j,j)]])-first[j]**2) for j in range(dimensions)])
    sensitivity=np.zeros(dimensions)
    for key,coef in zip(keys,source['objective']):
        for j in set(key):sensitivity[j]+=abs(coef)
    branch=int(np.argmax(variance*sensitivity))
    result=dict(status='PASS',solver_status=problem.status,upper=float(upper.hi),numeric_objective=problem.value/scale+source['constant_upper'],
        seconds=time.monotonic()-start,solver_seconds=solver_seconds,correction=float(correction.hi)/scale,
        scale=scale,dual=dual.tolist(),psd_factor=factor.tolist(),max_iters=max_iters,eps=eps,
        linear_moments=first.tolist(),moment_variance=variance.tolist(),branch_index=branch)
    if return_moments:result['moment_matrix']=Y.value.tolist()
    return result


==> anc/code/uniform_curvature_v28.py <==
"""Uniform interval-row curvature from the matrix Young inequality."""
from fractions import Fraction as F
from math import lcm
from pathlib import Path
import sys,copy
B=Path(__file__).resolve().parent;sys.path.insert(0,str(B/'source/code'))
import numpy as np
from audit_sdp_exact import denominator,int_array,dot,qvalue
from observed_anchor import float_down


def curvature(original,tau):
    lo=np.array(original['lo']);hi=np.array(original['hi']);c=(lo+hi)/2;half=(hi-lo)/2;n,p=c.shape
    fixed=np.all(lo==hi,axis=1);remaining=np.flatnonzero(~fixed);dc=denominator(c.flat);C=int_array(c,dc)
    dg=n*dc*dc;Gi=C[fixed].T@C[fixed];lam=F(original['lambda_value']);assert (lam*dg).denominator==1
    for j in range(p):Gi[j,j]+=int(lam*dg)
    G=[[F(int(v),dg) for v in row] for row in Gi]
    U=C[remaining].T@C[remaining];dhalf=denominator(half.flat);D=int_array(half,dhalf)
    counts=np.sum(lo!=hi,axis=1);dd=np.sum(counts[:,None]*D*D,axis=0)
    t=F(tau);assert 0<t<1
    lower=[[G[i][j]+(1-t)*F(int(U[i,j]),dg) for j in range(p)] for i in range(p)]
    for j in range(p):lower[j][j]-=(1/t-1)*F(int(dd[j]),n*dhalf*dhalf)
    return lower,G


def choose(data,tau):
    new=copy.deepcopy(data);G,_=curvature(new['original'],tau);gf=np.array(G,float)
    T=np.round(np.linalg.inv(np.linalg.cholesky(gf)).T*2**20)/2**20
    dm=lcm(*(v.denominator for row in G for v in row));M=np.array([[int(v*dm) for v in row] for row in G],object)
    dt=denominator(T.flat);Ti=int_array(T,dt);K=Ti.T@M@Ti;den=dm*dt*dt
    mu=min(F(int(K[i,i]-sum(abs(K[i,j]) for j in range(len(G)) if j!=i)),den) for i in range(len(G)));assert mu>0
    new['problem']['T']=T.tolist();new['problem']['mu']=float_down(mu)
    new['problem']['uniform_curvature_rule']=dict(kind='matrix_young',tau=float(tau),
        delta_bound='diagonal sum of row uncertain-cell count times squared halfwidth, divided by n')
    return new


def audit(data):
    o=data['original'];s=data['problem'];rule=s['uniform_curvature_rule'];assert rule['kind']=='matrix_young'
    lo=np.array(o['lo']);hi=np.array(o['hi']);n,p=lo.shape;assert np.all(np.isfinite(lo)) and np.all(lo<=hi)
    assert set(map(tuple,s['active_cells']))==set(map(tuple,np.argwhere(lo!=hi)))
    G,G0=curvature(o,rule['tau']);T=np.array(s['T']);dt=denominator(T.flat);Ti=int_array(T,dt)
    dm=lcm(*(v.denominator for row in G for v in row));Gi=np.array([[int(v*dm) for v in row] for row in G],object)
    K=Ti.T@Gi@Ti;den=dm*dt*dt
    mu=min(F(int(K[i,i]-sum(abs(K[i,j]) for j in range(p) if j!=i)),den) for i in range(p))
    assert 0<F(s['mu'])<=mu
    beta=list(map(F,o['beta']));theta=list(map(F,data['witness']['theta']));x=np.array(data['witness']['x']);y=list(map(F,o['y']))
    assert x.shape==lo.shape and np.all(x>=lo) and np.all(x<=hi)
    value=F(o['lambda_value'])*sum((b*b-t*t for b,t in zip(beta,theta)),F(0))
    for row,yi in zip(x,y):
        xx=list(map(F,row));value+=((dot(xx,beta)-yi)**2-(dot(xx,theta)-yi)**2)/n
    assert F(data['result']['lower'])<=value
    return dict(status='PASS',exact_metric=True,uniform_curvature='matrix_young',tau=rule['tau'],original_witness=True)


==> anc/code/verify_compressed_v29.py <==
"""Algebra and rejection tests for the small-cone certificate, without raw data."""
import os
for k in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[k]='1'
from pathlib import Path
from fractions import Fraction as F
import sys,json,copy
B=Path(__file__).resolve().parent;sys.path.insert(0,str(B/'source/code'))
import numpy as np,psutil
from observed_anchor import ObservedAnchor
from local_residual import LocalResidualSearch
from compressed_edge_arrow_v27 import prepare_compressed,coordinates,recover
from audit_compressed_arrow_v27 import reconstruct,positive_ldl,dot,verify
from uniform_curvature_v28 import choose,curvature


def main():
    allowed=psutil.Process().cpu_affinity()
    psutil.Process().cpu_affinity([12] if 12 in allowed else [allowed[-1]])
    rng=np.random.default_rng(92927);cases=0;curvatures=0
    for k in (1,2,3):
        n,p=16,5;x=rng.integers(-4,5,(n,p))/8;x[:,0]=1;y=rng.integers(-8,9,n)/8
        beta=rng.integers(-3,4,p)/16;lo=x.copy();hi=x.copy();lo[:3,1:k+1]-=1/16;hi[:3,1:k+1]+=1/16
        a=ObservedAnchor(lo,hi,y,beta,1/8);search=LocalResidualSearch(a);search.lower(x,search.fit(x));ids=search.ids.tolist()
        data=dict(original=dict(lo=lo.tolist(),hi=hi.tolist(),y=y.tolist(),beta=beta.tolist(),lambda_value=1/8),
                  problem=dict(T=a.t.tolist(),mu=a.mu,theta=search.fit(x).tolist(),active_cells=ids,x0_uncertain=[lo[i,j] for i,j in ids]),
                  witness=search.witness,result=dict(lower=search.best,target=3e-6))
        for metric in (data,choose(data,.5)):
            rows,const,c,g0,origins,bases,oracles,pts,error=prepare_compressed(metric)
            H=[np.eye(k+1)*1e4 for _ in rows];d=[np.zeros(k+1) for _ in rows]
            proposal=recover(H,d,bases,c,const,oracles,[None]*len(rows));proposal.update(coordinate_scales=[r['coordinate_scale'].tolist() for r in rows],gscale=rows[0]['gscale'],residual_domains=[None]*len(rows),halfspace_multipliers=[])
            constant,polys,psd=reconstruct(metric,proposal);checked=verify(metric,proposal)
            assert checked['status']=='EXACT_AUDIT_PASS' and error<1e-11
            for rep in range(5):
                z=[rng.integers(0,17,k)/16 for _ in rows];direct=const+proposal['alpha'];reconstructed=constant+F(proposal['alpha'])
                for i,(row,zi) in enumerate(zip(rows,z)):
                    xx=row['x0'].copy();xx[row['jj']]+=zi*row['ds'];eb=xx@row['beta']-row['y'];et=xx@row['theta']-row['y'];u=coordinates(row,zi)
                    direct+=(eb*eb-et*et)/n*1e6+2*c*u@(bases[i].T@g0)+u@np.array(proposal['quadratic'][i])@u+2*u@proposal['linear'][i]
                    val=F(0)
                    for mon,co in polys[i][1].items():
                        term=co
                        for j in mon:term*=F(zi[j])
                        val+=term
                    reconstructed+=val
                assert abs(float(reconstructed)-direct)<=1e-8*max(1,abs(direct));cases+=1
            invalid=copy.deepcopy(proposal);invalid['quadratic'][0][0][0]=-1
            try:reconstruct(metric,invalid)
            except AssertionError:pass
            else:raise AssertionError('Indefinite local certificate accepted')
        for tau in (.25,.5,.75):
            lower,_=curvature(data['original'],tau)
            for rep in range(4):
                xx=lo+(hi-lo)*rng.integers(0,17,(n,p))/16;xf=[[F(v) for v in row] for row in xx]
                M=[[sum((row[i]*row[j] for row in xf),F(0))/n+F(i==j,8)-lower[i][j] for j in range(p)] for i in range(p)]
                for j in range(p):M[j][j]+=F(1,2**50)
                positive_ldl(M);curvatures+=1
    report=dict(status='PASS',polynomial_identity_cases=cases,uniform_curvature_cases=curvatures,indefinite_rejections=6,source='synthetic original rows',raw_records_opened=False)
    (B/'compressed_offline_v29.json').write_text(json.dumps(report,indent=2));print(json.dumps(report))

if __name__=='__main__':main()


==> anc/code/verify_contraction_offline.py <==
"""Exact normal-equation checks of the contraction refinement, no raw records."""
from pathlib import Path
from fractions import Fraction as F
import json
from audit_real_world import dot,quad,inverse,root


def verify():
    cases=0;improvements=0;ratios=[]
    for scale in (F(1,64),F(1,4),F(4),F(64)):
      for noise in (F(0),F(1,1024),F(1,32)):
       for shift in (F(0),F(1,8)):
        for leak in (F(0),F(1,256)):
          K=[[F(i==j)+F(abs(i-j)==2,64) for j in range(4)] for i in range(4)]
          mu=F(63,64);nu=F(65,64);cc=(nu-mu)/2
          rows=[[F(1),F(1,8),F(0),F(0)],
                [F(1,32),F(0),scale,F(0)],
                [F(0),F(1,64),F(0),scale]]
          h=[F(1,64),-F(1,128),leak,-leak]
          residuals=[F(1,4),noise,-noise];z0=[shift,-shift/2,F(0),F(0)]
          M=[[K[i][j]+sum((x[i]*x[j] for x in rows),F(0)) for j in range(4)] for i in range(4)]
          g=[h[i]+sum((x[i]*e for x,e in zip(rows,residuals)),F(0)) for i in range(4)]
          hc=[h[i]-dot(K[i],z0) for i in range(4)]
          ec=[e-dot(x,z0) for x,e in zip(rows,residuals)]
          a2=sum((dot(x[:2],x[:2]) for x in rows[1:]),F(0));a=root(a2)
          eps2=dot(ec[1:],ec[1:]);eps=root(eps2)
          sr=[hc[j]+rows[0][j]*ec[0] for j in range(2)];G=root(dot(sr,sr))
          d=root(dot(hc[2:],hc[2:]));im=root(1/mu)
          mixed=[sum((x[j]*e for x,e in zip(rows[1:],ec[1:])),F(0)) for j in range(2)]
          bb=root(dot(mixed,mixed));rho=sum((dot(x[2:],x[2:]) for x in rows[1:]),F(0))
          gamma2=rho/(mu+rho);gamma=root(gamma2);t=min(im/2,root(rho)/mu)
          RA=(G+a*eps+(cc/mu+a*im/2)*d+cc*eps*im/2)/mu
          RC=min(RA,(G+min(a*eps,bb+a*gamma2*eps)+(cc/mu+a*t)*d+cc*t*eps)/mu)
          gc=[hc[i]+sum((x[i]*e for x,e in zip(rows,ec)),F(0)) for i in range(4)]
          radius=min(RC,root(dot(gc,gc))/mu)
          energy2=min((eps+a*radius)**2,eps2+2*bb*radius+a2*radius**2)
          eta=(gamma*root(energy2)+(d+cc*radius)*im)**2
          oldeta=(eps+a*RA+(d+cc*RA)*im)**2
          disp=[dot(row,g) for row in inverse(M)]
          full=dot(g,disp);restricted=quad(g[:2],inverse([row[:2] for row in M[:2]]))
          assert 0<=full-restricted<=eta
          assert sum(((disp[j]-z0[j])**2 for j in range(2)),F(0))<=radius**2
          assert eta<=oldeta+F(1,2**60)
          cases+=1;improvements+=eta<oldeta
          ratios.append(float(eta/oldeta) if oldeta else 0.)
    return dict(status='PASS',exact_normal_equation_cases=cases,
       contraction_improves_original_bound=improvements,ratio_range=[min(ratios),max(ratios)],
       support_leakage_in_examples=0,nonzero_metric_cross_blocks=True,
       translated_retained_references=True,raw_records_opened=False)

def main():
    print(json.dumps(verify()))

if __name__=='__main__':main()


==> anc/code/verify_offline.py <==
"""Exact checks of the stated mathematics, public summaries, and portable imports."""
import os
for k in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):
    os.environ[k]='1'
from pathlib import Path
from fractions import Fraction as F
import csv,importlib,json
from audit_real_world import dot,quad,inverse,root

B=Path(__file__).resolve().parent


def main():
    import psutil
    allowed=psutil.Process().cpu_affinity()
    psutil.Process().cpu_affinity([10] if 10 in allowed else [allowed[-1]])
    imports=['interval_arithmetic','discounted_planar_oracle','dual_certificate',
        'rank_certificate','automatic_basis','observed_anchor','moment_tail',
        'residual_energy','epsilon_energy','leakage_energy','auto_energy',
        'anchor_energy','centered_signal_energy','planar_oracle','greedy_basis',
        'metric_basis','datasets','real_world_design','run_real_world','audit_real_world',
        'contraction_energy','audit_contraction_real','zorro_regret','audit_zorro_matched',
        'zorro_refined','fixed_point_contract','run_energy_decisions','audit_energy_decisions',
        'run_zorro_refined','run_independent_masks','audit_zorro_refined']
    for name in imports:importlib.import_module(name)
    K=[[F(i==j)+F(abs(i-j)==2,64) for j in range(4)] for i in range(4)]
    mu=F(63,64);nu=F(65,64);cc=(nu-mu)/2
    h=[F(1,64),-F(1,128),F(1,2**18),-F(1,2**18)]
    cases=0
    for scale in (F(1,16),F(1),F(32),F(1024)):
      for noise in (F(0),F(1,1024),F(1,32)):
       for z0 in ([F(0)]*4,[F(1,8),-F(1,16),F(0),F(0)]):
        rows=[[F(1),F(0),F(0),F(0)],[F(1,32),F(0),scale,F(0)],[F(0),F(1,32),F(0),scale]]
        res=[F(1,4),noise,-noise]
        M=[[K[i][j]+sum((v[i]*v[j] for v in rows),F(0)) for j in range(4)] for i in range(4)]
        g=[h[i]+sum((v[i]*e for v,e in zip(rows,res)),F(0)) for i in range(4)]
        hc=[h[i]-dot(K[i],z0) for i in range(4)];ec=[e-dot(v,z0) for v,e in zip(rows,res)]
        a=F(1,32);eps=root(ec[1]**2+ec[2]**2);G=root((hc[0]+ec[0])**2+hc[1]**2)
        d=root(hc[2]**2+hc[3]**2);im=root(1/mu)
        R=(G+a*eps+(cc/mu+a*im/2)*d+cc*eps*im/2)/mu
        eta=(eps+a*R+(d+cc*R)*im)**2
        disp=[dot(v,g) for v in inverse(M)];full=dot(g,disp)
        small=[[M[i][j] for j in range(2)] for i in range(2)];restricted=quad(g[:2],inverse(small))
        assert 0<=full-restricted<=eta
        assert sum(((disp[i]-z0[i])**2 for i in range(2)),F(0))<=R**2
        cases+=1
    # Positive-ridge finite-box interior counterexample, using original normal equations.
    beta=[F(1,3),F(0)];lam=F(1,3);values=[]
    for t in (-1,0,1):
        X=[[F(t),F(0)],[F(1),F(0)],[F(0),F(1)]];y=[F(0),F(1),F(0)]
        M=[[sum((x[i]*x[j]/3 for x in X),F(0))+lam*(i==j) for j in range(2)] for i in range(2)]
        rr=[sum((x[i]*z/3 for x,z in zip(X,y)),F(0)) for i in range(2)]
        g=[dot(M[i],beta)-rr[i] for i in range(2)];values.append(quad(g,inverse(M)))
    assert values==[F(0),F(1,54),F(0)]
    result_root=B.parent/'results'
    agg=json.loads((result_root/'real_world/public_energy_aggregate.json').read_text())
    assert len(agg)==4 and sum(r['methods']['energy']['successes'] for r in agg)==20
    assert sum(r['tail_successes'] for r in agg)==12
    audit=json.loads((result_root/'real_world/independent_audit_results.json').read_text())
    assert audit['status']=='PASS' and audit['conditions']==20 and audit['full_trees']==4
    with (result_root/'precision_and_scip/precision_row_summary.csv').open(newline='') as f:
        precision=list(csv.DictReader(f))
    assert len(precision)==48 and all(r['status']=='PASS' for r in precision)
    scip=json.loads((result_root/'precision_and_scip/SCIP_FOLLOWUP_REPORT.json').read_text())
    assert scip['status']=='PASS' and scip['runs']==12
    # Check the scoped dense-row adapter on a row with more than six unknowns.
    import numpy as np
    from planar_oracle import PlanarObservedAnchor,exact_row_max
    lo=np.vstack([np.r_[1.,np.zeros(8)],np.r_[1.,np.ones(8)]])
    hi=lo.copy();hi[0,1:]=1.
    anchored=PlanarObservedAnchor(lo,hi,np.array([.2,.3]),np.zeros(9),1/32)
    assert anchored.k==8
    # A full-column-rank but non-diagonally-dominant Gram must be certifiable.
    from observed_anchor import ObservedAnchor
    from moment_tail import tail_receipt
    small_lo=np.array([[1.,0.,.25],[1.,.5,-.25]])
    small_hi=small_lo.copy();small_hi[0,1]=.25
    small_anchor=ObservedAnchor(small_lo,small_hi,np.array([.1,.3]),np.array([.125,0.,0.]),1/32)
    nonorthogonal=np.array([[1.,2.],[0.,1.],[0.,0.]])
    gram_check=tail_receipt(small_anchor,nonorthogonal)
    assert gram_check['gram_lower_method']=='exact_inverse_norm'
    assert 0<F(gram_check['Hmu'])<=F(1,7)
    try:
        tail_receipt(small_anchor,np.array([[1.,2.],[0.,0.],[0.,0.]]))
    except (ValueError,ZeroDivisionError,StopIteration):
        pass
    else:
        raise AssertionError('A singular retained Gram was accepted')
    for k in (1,2,4,8):
        generators=[(F(j+1,16),F((-1)**j*(j+2),32)) for j in range(k)]
        value,w=exact_row_max(F(1,8),F(-1,4),generators,F(1,2),True)
        assert len(w)==k and all(-1<=s<=1 for s in w)
        assert value==(F(1,8)+sum((a*s for (a,b),s in zip(generators,w)),F(0)))**2-F(1,2)*(F(-1,4)+sum((b*s for (a,b),s in zip(generators,w)),F(0)))**2
    from audit_curvature_controls import audit as curvature_audit
    curvature=curvature_audit();assert curvature['status']=='PASS'
    automatic=json.loads((result_root/'energy_mechanism/auto_energy_audit_results.json').read_text())
    assert len(automatic['reports'])==6
    assert all(r['complete_binary_coverage_verified'] and r['every_node_upper_verified'] and r['original_full_witness_verified'] for r in automatic['reports'])
    paper_root=next(p for p in (B.parent/'paper/sections',B.parent.parent/'sections') if p.exists())
    width_source=(paper_root/'dimension_v78.tex').read_text()
    width_definition=r'\delta_r(\mathcal K)=\inf_{\dim S=r}\sup_{u\in\mathcal K}\operatorname{dist}_2(u,S)'
    assert width_definition in width_source and width_definition+'^2' not in width_source
    from verify_contraction_offline import verify as verify_contraction
    contraction=verify_contraction()
    current=json.loads((result_root/'contraction_real/aggregate.json').read_text())
    current_audit=json.loads((result_root/'contraction_real/independent_audit.json').read_text())
    assert len(current)==4 and all(a['median_paired_reduction']>0 for a in current)
    assert sum(a['methods']['energy']['successes'] for a in current)==20
    assert current_audit['status']=='PASS' and current_audit['conditions']==20 and current_audit['full_trees']==4
    matched=json.loads((result_root/'matched_controls/aggregate.json').read_text())
    matched_audit=json.loads((result_root/'matched_controls/independent_audit.json').read_text())
    assert matched['status']=='PASS' and matched['runs']==48 and matched['new_runs']==40
    assert {r['dataset'] for r in matched['conditions']}=={r['dataset'] for r in current}
    assert matched_audit['status']=='PASS' and matched_audit['energy_conditions']==24
    assert sum(a['energy_narrower_pairs'] for a in current)==19
    assert sum(a['equal_pairs'] for a in current)==1
    adaptive_audit=json.loads((result_root/'contraction_real/adaptive_independent_audit.json').read_text())
    assert adaptive_audit['status']=='PASS' and adaptive_audit['conditions']==40 and adaptive_audit['full_trees']==4
    with (result_root/'contraction_real/summary.csv').open(newline='') as f:current_rows=list(csv.DictReader(f))
    for row in current_rows:
        if row['method']=='energy':
            assert float(row['tail_error'])<=float(row['centered_moment_tail'])+1e-18
    external=result_root/'matched_external'
    scip_matched=json.loads((external/'scip_strict_results.json').read_text())
    assert scip_matched['status']=='PASS' and len(scip_matched['results'])==4
    assert all(r['same_saved_instance'] and r['search_tolerance']==1e-10 for r in scip_matched['results'])
    zorro_audit=json.loads((external/'zorro_independent_audit.json').read_text())
    assert zorro_audit['status']=='PASS' and sum(r.get('fixed_point_equations',False) for r in zorro_audit['reports'])==3
    midpoint=json.loads((external/'midpoint_increments.json').read_text())
    assert len(midpoint['conditions'])==20
    for r in midpoint['conditions']:
        assert 0<=r['midpoint_lower']<=r['midpoint_upper']
        assert 0<=r['increment_lower']<=r['increment_upper']
        assert r['midpoint_upper']-r['midpoint_lower']<1e-12
    uniform=json.loads((result_root/'independent_masks/aggregate.json').read_text())
    uniform_audit=json.loads((result_root/'independent_masks/independent_audit.json').read_text())
    assert uniform['status']=='PASS' and len(uniform['datasets'])==4
    assert all(v['adaptive_median_width']<v['moment_median_width'] for v in uniform['datasets'])
    assert sum(v['strict_pairs'] for v in uniform['datasets'])==14 and sum(v['equal_pairs'] for v in uniform['datasets'])==6
    assert uniform_audit['status']=='PASS' and uniform_audit['conditions']==20 and uniform_audit['full_trees']==4
    all_scip=json.loads((external/'scip_all_masks.json').read_text())
    assert all_scip['status']=='PASS' and len(all_scip['results'])==20
    refined_audit=json.loads((external/'zorro_refined_independent_audit.json').read_text())
    assert refined_audit['status']=='PASS' and all(v['complete_partition'] and v['all_parent_bounds_valid'] for v in refined_audit['reports'])
    assert sum(v['verified_model_bounds'] for v in refined_audit['reports'])==80
    decisions=result_root/'energy_decisions'
    operational=json.loads((decisions/'aggregate.json').read_text());op_audit=json.loads((decisions/'independent_audit.json').read_text())
    by_method={v['method']:v for v in operational['methods']}
    assert operational['conditions']==15 and operational['pools']==3
    assert by_method['contraction_energy']['stop']==by_method['adaptive_energy']['stop']==13
    assert by_method['moment_centered']['stop']==5 and by_method['coarse']['stop']==0
    assert by_method['contraction_energy']['saved_cells']-by_method['moment_centered']['saved_cells']==264
    assert op_audit['status']=='PASS' and op_audit['conditions']==15 and op_audit['core_energy_receipts']==30
    assert op_audit['adaptive_complete_trees']==op_audit['pure_energy_mathematical_tree_checks']==3
    assert op_audit['disjoint_pools'] and op_audit['exact_relative_tolerance']=='1/50'
    formats=json.loads((decisions/'primary_fixed_point_contract.json').read_text())
    assert formats['status']=='PASS' and formats['conditions']==20
    from fixed_point_contract import verify as verify_fixed_point
    toy=np.array([[1.,.25,-.5],[1.,-.125,.75]])
    contract=verify_fixed_point(dict(lo=toy.tolist(),hi=toy.tolist(),beta=[.125,-.0625,.5]))
    assert contract['exact_decoded_predictions']
    refinement=json.loads((result_root/'refinement_v92/audit_summary.json').read_text())
    for family,count in (('frozen_independent',20),('frozen_validation',20),('frozen_controls',40),('frozen_decisions',15)):
        report=refinement[family]
        assert report['conditions']==report['target_successes']==count
        assert all(v['status']=='PASS' and v['failures']==0 for v in report['audits'])
    assert refinement['multirank_exact']['target_successes']==18
    from run_adaptive_general_v33 import PROTOCOL as general_protocol
    general=json.loads((result_root/'general_adaptive_v33/all_conditions.json').read_text())
    general_summary=json.loads((result_root/'general_adaptive_v33/summary.json').read_text())
    assert all(general['protocol'][k]==v for k,v in general_protocol.items())
    assert sorted(r['condition'] for r in general['records'])==list(range(60))
    for r in general['records']:
        assert r['status']=='COMPLETED' and not r['errors']
        assert r['target_met_in_budget'] and r['independent_audit']['status']=='PASS'
        assert F(r['upper'])-F(r['lower'])<=F(r['target'])==F(3e-6)
        assert r['total_seconds']<=9000 and r['independent_audit']['geometry_only_dispatch']
    assert general_summary['certified']==general_summary['audited']==60
    print(json.dumps({'status':'PASS','portable_core_modules':len(imports),'exact_centered_energy_cases':cases,
        'positive_ridge_interior_example':'1/54','dense_row_adapter_unknowns':8,'feasible_planar_witnesses':4,
        'public_final_width_successes':'20/20','strict_tail_successes':'10/20',
        'real_world_datasets_with_narrower_median':4,
        'exact_contraction_normal_equation_cases':contraction['exact_normal_equation_cases'],
        'matched_primary_dataset_control_runs':48,'new_matched_searches':40,
        'matched_energy_condition_audits':24,
        'adaptive_exact_audits':40,'same_instance_strict_scip_runs':4,
        'zorro_exact_fixed_point_and_adapter_audits':3,'midpoint_increment_intervals':20,
        'response_independent_masks':20,'response_independent_exact_trees':4,
        'all_primary_scip_masks':20,'refined_zorro_exact_model_bounds':80,
        'core_energy_new_pool_conditions':15,'core_energy_STOPS':13,'moment_STOPS':5,
        'extra_policy_saved_cells':264,'exact_integer_inference':'PASS',
        'saved_independent_audits':'20conditions,4complete_trees','precision_runs':48,'scip_runs':12,
        'enhanced_curvature_normal_equation_cases':curvature['original_normal_equation_cases'],
        'automatic_energy_complete_trees':len(automatic['reports']),'classical_width_definition':'unsquared Euclidean distance',
        'refined_original_independent_successes':20,'refined_new_independent_successes':20,
        'refined_primary_and_control_successes':40,'refined_decision_successes':15,
        'exact_multirank_successes':18,
        'general_original_conditions':60,'general_target_successes':60,'general_independent_replays':60,
        'raw_records_opened':False,'timed_queues_rerun':False}))


if __name__=='__main__':main()



==> anc/code/verify_profile_v32.py <==
"""Exact Schur identities and original-table checks for the profile query."""
import os
for key in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):os.environ[key]='1'
from pathlib import Path
from fractions import Fraction as F
import sys,json,copy
B=Path(__file__).resolve().parent;sys.path.insert(0,str(B/'source/code'))
import numpy as np,psutil
from observed_anchor import ObservedAnchor
from local_residual import LocalResidualSearch
from profile_query_v31 import prepare,audit_input
from compressed_edge_arrow_v27 import prepare_compressed,recover
from audit_compressed_arrow_v27 import verify,inverse,dot


def loss(x,y,b,lam):return lam*dot(b,b)+sum(((dot(row,b)-v)**2 for row,v in zip(x,y)),F(0))/len(y)


def main():
    allowed=psutil.Process().cpu_affinity()
    psutil.Process().cpu_affinity([12] if 12 in allowed else [allowed[-1]])
    rng=np.random.default_rng(93211);count=0
    for k in (1,2,3):
        n,p=12,5;x=rng.integers(-4,5,(n,p))/8;x[:,0]=1;y=rng.integers(-8,9,n)/8;beta=rng.integers(-4,5,p)/16
        lo=x.copy();hi=x.copy();lo[:3,1:k+1]-=1/16;hi[:3,1:k+1]+=1/16;lam=1/8
        a=ObservedAnchor(lo,hi,y,beta,lam);search=LocalResidualSearch(a);search.lower(x,search.fit(x));ids=search.ids.tolist()
        raw=dict(original=dict(lo=lo.tolist(),hi=hi.tolist(),y=y.tolist(),beta=beta.tolist(),lambda_value=lam),
            problem=dict(theta=search.fit(x).tolist(),T=a.t.tolist(),mu=a.mu,active_cells=ids,x0_uncertain=[lo[i,j] for i,j in ids]),
            witness=search.witness,result=dict(lower=search.best,target=3e-6))
        t=rng.integers(-4,5,k)/16;data=prepare(raw,t);audit_input(data)
        rows,const,c,g0,origins,V,oracles,points,error=prepare_compressed(data)
        assert all(len(r['coordinate_indices'])==1 for r in rows)
        proposal=recover([np.eye(1)*1000 for _ in rows],[np.zeros(1) for _ in rows],V,c,const,oracles,[None]*len(rows))
        proposal.update(coordinate_scales=[r['coordinate_scale'].tolist() for r in rows],coordinate_indices=[r['coordinate_indices'].tolist() for r in rows],
            gscale=rows[0]['gscale'],reference_theta=data['problem']['theta'],partition_theta=data['partition_theta'],residual_domains=[None]*len(rows),halfspace_multipliers=[])
        checked=verify(data,proposal);upper=F(checked['exact_upper']);J=data['problem']['profile_columns'];K=[j for j in range(p) if j not in J];yf=list(map(F,y));bf=list(map(F,beta))
        for rep in range(12):
            xx=lo+(hi-lo)*rng.integers(0,17,(n,p))/16;xf=[list(map(F,row)) for row in xx]
            M=[[F(lam)*(i==j)+sum((row[i]*row[j] for row in xf),F(0))/n for j in range(p)] for i in range(p)]
            rhs=[sum((row[j]*yi for row,yi in zip(xf,yf)),F(0))/n for j in range(p)]
            A=[[M[i][j] for j in K] for i in K];Ai=inverse(A);base=list(map(F,data['problem']['theta']))
            residual=[dot(M[i],base)-rhs[i] for i in K];fit=[-dot(row,residual) for row in Ai];full=base.copy()
            for j,v in zip(K,fit):full[j]=v
            direct=loss(xf,yf,bf,F(lam))-loss(xf,yf,full,F(lam))
            profiled=loss(xf,yf,bf,F(lam))-loss(xf,yf,base,F(lam))+dot(residual,[dot(row,residual) for row in Ai])
            assert direct==profiled and direct<=upper;count+=1
        bad=copy.deepcopy(data);bad['problem']['mu']*=2
        try:audit_input(bad)
        except AssertionError:pass
        else:raise AssertionError('Invalid profile curvature accepted')
    report=dict(status='PASS',exact_original_schur_identities=count,original_table_bound_checks=count,invalid_metric_rejections=3,raw_records_opened=False)
    (B/'profile_offline_v32.json').write_text(json.dumps(report,indent=2));print(json.dumps(report))

if __name__=='__main__':main()


==> anc/code/verify_refinement_offline.py <==
"""Regenerate a small synthetic degree-four certificate and audit it exactly."""
import os
for key in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):
    os.environ[key]='1'
from pathlib import Path
from fractions import Fraction
import json,tempfile
import numpy as np
from observed_anchor import ObservedAnchor
from local_residual import LocalResidualSearch
from polynomial_majorant import certificate
from sdp_residual import solve
from audit_sdp_exact import audit,denominator,int_array
from aggregate_split import constraints
from compressed_polynomial import build as compressed_build
from audit_compressed_exact import audit as compressed_audit
from localized_moment import solve as localized_solve
from halfspace_moment import solve as halfspace_solve
B=Path(__file__).resolve().parent

def verify():
    # Averaging binary input values can produce incomparable odd denominators.
    mixed=[[Fraction(1,6),Fraction(1,10),Fraction(-1,4)]]
    common=denominator(v for row in mixed for v in row)
    assert common==60 and int_array(mixed,common).tolist()==[[10,6,-15]]
    rejected_scale=False
    try:int_array(mixed,10)
    except AssertionError:rejected_scale=True
    assert rejected_scale
    lo=np.array([[1.,.125,-.25],[1.,.5,.125],[1.,-.5,.25],[1.,.25,.5]])
    hi=lo.copy();hi[0,1]+=.125;hi[0,2]+=.25;hi[1,1]+=.25
    y=np.array([.125,.5,-.25,.25]);beta=np.array([.125,.25,-.125]);lam=.25
    a=ObservedAnchor(lo,hi,y,beta,lam);s=LocalResidualSearch(a)
    s.lower(lo,s.fit(lo));theta=s.fit((lo+hi)/2)
    source=certificate(s,lo,hi,lo,theta,build_only=True)
    source.update(domain_lo=lo.tolist(),domain_hi=hi.tolist())
    original=dict(lo=lo.tolist(),hi=hi.tolist(),y=y.tolist(),beta=beta.tolist(),lambda_value=lam)
    reports=[]
    with tempfile.TemporaryDirectory(prefix='refinement_check_',dir=B) as tmp:
        for case in ('whole_box','conditional_halfspace'):
            current=dict(source)
            if case=='conditional_halfspace':
                current['extra_linear_inequalities']=constraints(np.array([1.,-.5,.25]),.5,0)
            result=solve(current,time_limit=5)
            result.update(dataset='synthetic_offline',seed=92001,lower=s.best,absolute_gap=result['upper']-s.best)
            file=Path(tmp)/f'{case}_receipt.json'
            file.write_text(json.dumps(dict(result=result,problem=current,witness=s.witness)))
            reports.append(audit(file,original))
        base=dict(theta=theta.tolist(),T=a.t.tolist(),mu=a.mu,active_cells=s.ids.tolist(),
                  x0_uncertain=[float(lo[i,j]) for i,j in s.ids])
        for case in ('lifted_residual_box','lifted_residual_halfspace'):
            current=compressed_build(original,base)
            if case.endswith('halfspace'):
                cuts=constraints(np.array([1.,-.5,.25]),.5,0)
                current['domain_inequalities']=cuts
                current['extra_linear_inequalities']=current['residual_link_inequalities']+cuts
            result=solve(current,time_limit=5)
            result.update(dataset='synthetic_offline',seed=92001,lower=s.best,absolute_gap=result['upper']-s.best)
            file=Path(tmp)/f'{case}_receipt.json'
            file.write_text(json.dumps(dict(result=result,problem=current,witness=s.witness)))
            reports.append(compressed_audit(file,original))
        for case in ('localized_box','localized_halfspace','localized_psd_halfspace_left','localized_psd_halfspace_right'):
            current=compressed_build(original,base)
            if 'halfspace' in case:
                cuts=constraints(np.array([1.,-.5,.25]),.5,int(case.endswith('right')))
                current['domain_inequalities']=cuts
                current['extra_linear_inequalities']=current['residual_link_inequalities']+cuts
                if '_psd_' in case:
                    nv=len(current['active_cells'])+len(current['residual_left'])
                    current['additional_moment_blocks']=[dict(kind='halfspace_localizer',domain_inequality_index=0,basis=[[]]+[[j] for j in range(nv)],polynomial=[[[],cuts[0]['rhs']]]+[[key,-v] for key,v in cuts[0]['terms']])]
            result=localized_solve(current,seconds=5)
            coefficients={tuple(k):(l,u) for k,l,u in zip(current['monomials'],current['coefficient_lower'],current['objective'])}
            current['monomials']=result['monomials']
            current['coefficient_lower']=[coefficients.get(tuple(k),(0.,0.))[0] for k in current['monomials']]
            current['objective']=[coefficients.get(tuple(k),(0.,0.))[1] for k in current['monomials']]
            result.update(dataset='synthetic_offline',seed=92001,lower=s.best,absolute_gap=result['upper']-s.best)
            file=Path(tmp)/f'{case}_receipt.json'
            file.write_text(json.dumps(dict(result=result,problem=current,witness=s.witness)))
            reports.append(compressed_audit(file,original))
        for case,side in [('original_row_halfspace_left',0),('original_row_halfspace_right',1)]:
            current=dict(source)
            current['extra_linear_inequalities']=constraints(np.array([1.,-.5,.25]),.5,side)
            current,result=halfspace_solve(current,seconds=5)
            result.update(dataset='synthetic_offline',seed=92001,lower=s.best,
                          absolute_gap=result['upper']-s.best,target=1e-5)
            file=Path(tmp)/f'{case}_receipt.json'
            file.write_text(json.dumps(dict(result=result,problem=current,witness=s.witness)))
            reports.append(audit(file,original))
            assert reports[-1]['target_met']==(result['absolute_gap']<=1e-5)
        # The checker must reject a PSD localizer with an incorrect slack.
        payload=json.loads(file.read_text())
        payload['result']['moment_blocks'][1]['polynomial'][0][1]+=1.
        wrong=Path(tmp)/'invalid_halfspace_receipt.json';wrong.write_text(json.dumps(payload))
        rejected=False
        try:audit(wrong,original)
        except AssertionError:rejected=True
        assert rejected
    return dict(status='PASS',synthetic_polynomials=len(reports),original_rows=True,
                conditional_RLT=True,lifted_residual_links=True,rowwise_box_localizers=True,
                halfspace_PSD_localizers=True,invalid_halfspace_rejected=True,
                study_target_labels_checked=True,exact_factor_and_dual=True,
                mixed_denominator_scaling=True,nonintegral_scaling_rejected=True,raw_records_opened=False)

if __name__=='__main__':print(json.dumps(verify()))


==> anc/code/verify_row_edge_offline.py <==
"""Analytic checks for sparse edge covers and conditional exact bounds."""
from fractions import Fraction as F
from pathlib import Path
import itertools,json
import numpy as np
from row_edge_screen import screen,restricted_upper
from row_edge_oracle import EdgeOracle
from row_edge_input import prepare,oracle as full_oracle
from row_edge_exact import reconstruct,certify_psd

cases=[({(0,):F(1)},1,F(1),[F(0),F(1)],None),
       ({(0,):F(1),(0,0):F(-1)},1,F(1,4),[F(0),F(1)],None),
       ({(0,):F(1),(0,0):F(-1)},1,F(3,16),[F(0),F(1)],[F(0),F(1,4)]),
       ({():F(-1),(0,):F(2),(0,0):F(-2),(1,):F(2),(1,1):F(-2)},2,F(-1,2),[F(0),F(0),F(1)],None),
       ({(0,):F(1),(1,):F(1)},2,F(3,2),[F(0),F(0),F(1)],[F(1,4),F(1,2)]),
       ({(0,0):F(1),(0,0,0):F(-2),(0,0,0,0):F(1)},1,F(1,16),[F(0),F(1)],None)]
checks=[]
for i,(poly,k,opt,residual,domain) in enumerate(cases):
    cover=screen(poly,k,min(opt-F(1,10),F(-2)),depth=4)
    bound,_=restricted_upper(poly,k,cover,residual,domain,tolerance=F(1,10**11))
    assert opt<=bound<=opt+F(1,10**9),(i,opt,bound)
    checks.append(dict(case=i,status='PASS',optimum=str(opt),upper=str(bound)))
poly={(0,):F(1),(0,0):F(-1),(1,):F(2),(1,1):F(-2),(2,):F(-1,3)}
cut=F(1,8);cover=screen(poly,3,cut,4);edges=cover['edges'];scale=cover['interval_scale'];covered=0
for free in range(3):
    for fixed in itertools.product([0,1],repeat=2):
        z=list(fixed);z.insert(free,0);vertex=sum(v<<j for j,v in enumerate(z))
        for numerator in range(65):
            z[free]=F(numerator,64);value=sum(v*np.prod([z[j] for j in key]) for key,v in poly.items())
            if value>cut:
                assert any(f==free and v==vertex and F(l,scale)<=z[free]<=F(r,scale) for f,v,l,r in edges)
                covered+=1
rng=np.random.default_rng(92021);lo=rng.integers(-4,5,(6,4))/8;hi=lo.copy();hi[:2,:3]+=.25
y=rng.integers(-4,5,6)/8;beta=rng.integers(-4,5,4)/8;theta=rng.integers(-4,5,4)/8
ids=np.argwhere(lo!=hi);data=dict(original=dict(lo=lo.tolist(),hi=hi.tolist(),y=y.tolist(),beta=beta.tolist(),lambda_value=.25),problem=dict(theta=theta.tolist(),T=np.eye(4).tolist(),mu=.25,active_cells=ids.tolist(),x0_uncertain=lo[ids[:,0],ids[:,1]].tolist()))
rows,constant,coupling=prepare(data);m=len(rows);quad=(m+.25)*coupling*np.eye(4)
proposal=dict(alpha=1.,quadratic=[quad.tolist() for _ in rows],linear=[np.zeros(4).tolist() for _ in rows],gscale=rows[0]['gscale'])
constant,polys,_=reconstruct(data,proposal);oracle_checks=[]
for i,(row,(k,poly,residual)) in enumerate(zip(rows,polys)):
    all_edges=[[free,v,0,16] for free in range(k) for v in range(2**k) if not v&(1<<free)]
    cover=dict(interval_scale=16,dimension=k,edges=all_edges);engine=EdgeOracle(row,cover)
    low=float(min(row['et']));high=float(max(row['et']));domains=[None,[low+.2*(high-low),low+.8*(high-low)]]
    for domain in domains:
        numeric=engine.evaluate(quad,np.zeros(4),domain,tolerance=1e-7)
        exact,_=restricted_upper(poly,k,cover,residual,None if domain is None else list(map(F,domain)),tolerance=F(1,10**7))
        oldrow=dict(row)
        if domain is not None:oldrow['residual_domain']=domain
        legacy=full_oracle(oldrow,quad,np.zeros(4),tolerance=1e-7)
        assert abs(numeric['upper']-float(exact))<1e-6 and abs(numeric['upper']-legacy[0])<1e-6
        oracle_checks.append(dict(row=i,domain=domain,status='PASS',numeric=numeric['upper'],exact_upper=float(exact)))
# Independent exact original-objective identity at interior multivariate points.
H,dd,Q,psd=certify_psd(proposal,F(data['problem']['mu']));identity_checks=0
qlo=[[F(v) for v in row] for row in lo];qb=list(map(F,beta));qt=list(map(F,theta));qy=list(map(F,y));n=6;p=4;gs=F(proposal['gscale'])
dot=lambda a,b:sum((v*w for v,w in zip(a,b)),F(0))
for trial in range(20):
    zs=[[F(int(v),8) for v in rng.integers(0,9,3)] for _ in range(2)];x=[list(row) for row in qlo]
    for i,z in enumerate(zs):
        for j,t in enumerate(z):x[i][j]+=F(1,4)*t
    fixed_g=[F(1,4)*v for v in qt]
    for i in range(2,n):
        et=dot(x[i],qt)-qy[i]
        fixed_g=[g+xx*et/n for g,xx in zip(fixed_g,x[i])]
    blocks=[]
    for i in range(2):
        et=dot(x[i],qt)-qy[i];blocks.extend((xx*et/n+g/2)/gs for xx,g in zip(x[i],fixed_g))
    v=[F(1)]+blocks;quad_value=sum((v[i]*Q[i][j]*v[j] for i in range(len(v)) for j in range(len(v))),F(0))
    row_value=F(0)
    for z,(_,poly,_) in zip(zs,polys):
        for key,coef in poly.items():
            term=coef
            for j in key:term*=z[j]
            row_value+=term
    decomposed=constant+(F(proposal['alpha'])+row_value-quad_value)/10**6
    grad=[F(1,4)*w for w in qt]
    direct=F(1,4)*(dot(qb,qb)-dot(qt,qt))
    for i in range(n):
        eb=dot(x[i],qb)-qy[i];et=dot(x[i],qt)-qy[i]
        direct+=(eb*eb-et*et)/n;grad=[g+xx*et/n for g,xx in zip(grad,x[i])]
    direct+=dot(grad,grad)/F(data['problem']['mu'])
    assert decomposed==direct
    identity_checks+=1
report=dict(status='PASS',analytic_cases=checks,screened_points_checked=covered,sparse_oracles_against_exact=oracle_checks,exact_original_majorant_identities=identity_checks)
Path(__file__).with_name('row_edge_offline_checks.json').write_text(json.dumps(report,indent=2));print(json.dumps(report))


==> anc/code/zorro_refined.py <==
"""Full-budget ZORRO splitting with a valid inherited upper on every child."""
import os
for key in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):
    os.environ[key]='1'
import heapq,time
import numpy as np
from zorro_regret import enclosure
from observed_anchor import I,matvec

def center_lower(c,y,beta,lam,theta):
    def objective(v):return (matvec(I(c),I(v))-I(y)).square().sum()/len(y)+lam*I(v).square().sum()
    return max(0.,float((objective(beta)-objective(theta)).lo))

def run(a,common,budget,witness):
    start=time.monotonic();deadline=start+max(.001,budget-common)
    cells=[tuple(map(int,v)) for v in np.argwhere(a.rad)];m=len(cells)
    nodes=[dict(id=0,parent=None,lo=[-1.]*m,hi=[1.]*m,upper=a.gradient_upper,
                assessed=False,envelope_owner=None,bound_owner=None,children=[])]
    heap=[(-a.gradient_upper,0)];receipts=[];events=[];lower=witness['regret_lower'];attempts=0
    while heap and time.monotonic()<deadline:
        _,idx=heapq.heappop(heap);node=nodes[idx]
        if node['assessed']:
            scores=node['split_scores'];j=int(np.argmax(scores));middle=(node['lo'][j]+node['hi'][j])/2
            for side in (0,1):
                lo=node['lo'].copy();hi=node['hi'].copy()
                if side:lo[j]=middle
                else:hi[j]=middle
                child=dict(id=len(nodes),parent=idx,lo=lo,hi=hi,upper=node['upper'],assessed=False,
                    envelope_owner=node['envelope_owner'],bound_owner=node['bound_owner'],children=[])
                nodes.append(child);node['children'].append(child['id']);heapq.heappush(heap,(-child['upper'],child['id']))
            continue
        c=a.c.copy();rad=a.rad.copy()
        for k,(i,j) in enumerate(cells):
            c[i,j]+=a.rad[i,j]*(node['lo'][k]+node['hi'][k])/2
            rad[i,j]*=(node['hi'][k]-node['lo'][k])/2
        receipt=enclosure(c,rad,a.y,a.beta,a.lam,deadline);attempts+=1
        if time.monotonic()>deadline:
            heapq.heappush(heap,(-node['upper'],idx));break
        node['assessed']=True;node['envelope_status']=receipt['status']
        if receipt['status']=='PASS':
            owner=len(receipts);receipts.append(dict(node_id=idx,receipt=receipt));node['envelope_owner']=owner
            if receipt['upper']<node['upper']:node['upper']=receipt['upper'];node['bound_owner']=owner
            node['split_scores']=receipt['split_scores']
            lower=max(lower,center_lower(c,a.y,a.beta,a.lam,np.array(receipt['real_component'])))
        else:
            node['split_scores']=[float(rad[i,j]*(np.linalg.norm(c[i])+rad[i,j])) for i,j in cells]
        heapq.heappush(heap,(-node['upper'],idx))
        upper=-heap[0][0];assert lower<=upper
        events.append(dict(seconds=common+time.monotonic()-start,lower=lower,upper=upper,width=upper-lower,
                           attempts=attempts,leaves=len(heap),completed_envelopes=len(receipts)))
        if upper-lower<=1e-10:break
    upper=-heap[0][0];leaves=[idx for _,idx in heap]
    return dict(status='PASS',method='ZORRO_refined',lower=lower,upper=upper,absolute_gap=upper-lower,
        total_seconds=common+time.monotonic()-start,preprocessing_seconds=common,objective_lambda=a.lam,
        attempts=attempts,completed_envelopes=len(receipts),leaves=len(heap),events=events,nodes=nodes,
        envelope_receipts=receipts,leaf_ids=leaves,source_cells=cells,
        fixed_point_cover_complete=all(nodes[j]['envelope_owner'] is not None for j in leaves),
        inherited_parent_upper=True,common_cap=a.gradient_upper)


==> anc/code/zorro_regret.py <==
"""Scoped ZORRO fixed-point reimplementation and joint-symbol regret adapter.

Implements Zhu et al. (NeurIPS 2024), Appendix I, equations (22), (23), (39).
Labels are observed and every uncertain cell has its own shared symbol. Matrix
and polynomial coefficient enclosures are outward rounded. The exact original
ridge objective and all predictor columns are retained. This is a paper-based
reimplementation, not execution of the authors' notebook.
"""
import os
for key in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):
    os.environ[key]='1'
import time,itertools
import numpy as np
from observed_anchor import I,mm,matvec,dot,abs_upper,up,down


def outer(a,b):return a[:,None]*b[None,:]


def stack(columns):
    return I(np.column_stack([v.lo for v in columns]),np.column_stack([v.hi for v in columns]))


def inverse_enclosure(B):
    J=np.linalg.inv(B)
    error=I(np.eye(len(B)))-mm(I(J),I(B))
    q=float(I(abs_upper(error)).sum(axis=1).hi.max())
    assert q<1
    mag=float(I(abs(J)).sum(axis=1).hi.max())
    delta=float((I(q)*mag/(1-I(q))).hi)
    return I(down(J-delta),up(J+delta))


def enclosure(c,rad,y,beta,lam,deadline):
    start=time.monotonic();n,p=c.shape
    M=mm(I(c.T),I(c))/n+I(lam*np.eye(p))
    rhs=matvec(I(c.T),I(y))/n
    midM=c.T@c/n+lam*np.eye(p)
    wR=np.linalg.solve(midM,c.T@y/n)
    _,B=np.linalg.eigh(midM);B=np.round(B*2**24)/2**24
    J=inverse_enclosure(B)
    Q=mm(J,mm(M,I(B)))
    cells=[tuple(map(int,v)) for v in np.argwhere(rad)]
    linear={};quadratic={};labels={};pert=I(np.zeros((p,p)))
    for k,(i,j) in enumerate(cells):
        e=np.eye(p)[j];width=rad[i,j]
        linear[(k,)]=(outer(I(c[i]),I(e))+outer(I(e),I(c[i])))*(I(width)/n)
        labels[k]=I(e)*(I(width)*I(y[i])/n)
        transformed=(outer(matvec(J,I(c[i])),I(B[j]))+outer(J[:,j],matvec(I(B.T),I(c[i]))))*(I(width)/n)
        pert=pert+I(abs_upper(transformed))
        for ell in range(k,len(cells)):
            ii,jj=cells[ell]
            if ii!=i:continue
            if ell==k:
                part=outer(I(e),I(e))*(I(width)*I(width)/n)
                transformed=outer(J[:,j],I(B[j]))*(I(width)*I(width)/n)
            else:
                ee=np.eye(p)[jj]
                part=(outer(I(e),I(ee))+outer(I(ee),I(e)))*(I(width)*I(rad[ii,jj])/n)
                transformed=(outer(J[:,j],I(B[jj]))+outer(J[:,jj],I(B[j])))*(I(width)*I(rad[ii,jj])/n)
            quadratic[(k,ell)]=part
            pert=pert+I(abs_upper(transformed))
    H=-up(abs_upper(Q)+pert.hi)
    np.fill_diagonal(H,down(np.diag(Q.lo)-np.diag(pert.hi)))
    s=np.linalg.solve(H,np.ones(p));Hs=matvec(I(H),I(s))
    margin=float(Hs.lo.min())
    if not (min(s)>0 and margin>0):
        return dict(status='NEEDS_SPLITTING',seconds=time.monotonic()-start,
                    positive_inverse_test=False,minimum_diagonal=float(np.diag(H).min()),
                    minimum_test_vector=float(s.min()),minimum_test_margin=margin)
    D=np.column_stack([np.linalg.solve(midM,labels[k].lo-linear[(k,)].lo@wR) for k in range(len(cells))])
    force={():matvec(M,I(wR))-rhs}
    def add(key,value):
        key=tuple(sorted(key));force[key]=force.get(key,I(np.zeros(p)))+value
    MD=mm(M,I(D))
    for k in range(len(cells)):
        add((k,),MD[:,k]+matvec(linear[(k,)],I(wR))-labels[k])
    for key,A in linear.items():
        AD=mm(A,I(D))
        for k in range(len(cells)):add(key+(k,),AD[:,k])
    for key,A in quadratic.items():
        add(key,matvec(A,I(wR)))
        AD=mm(A,I(D))
        for k in range(len(cells)):add(key+(k,),AD[:,k])
    transformed=mm(J,stack(list(force.values())))
    r=I(abs_upper(transformed)).sum(axis=1).hi
    kval=np.linalg.solve(H,r)
    kval=up(np.maximum(kval,0.)*(1+1e-8)+1e-15*s)
    for _ in range(4):
        residual=matvec(I(H),I(kval)).lo-r
        if min(residual)>=0:break
        delta=float(up(max(0.,np.max(-residual/Hs.lo))))
        kval=up(kval+up(delta*s)+1e-16*s)
    assert min(kval)>=0 and min(matvec(I(H),I(kval)).lo-r)>=0
    # Preserve all data-symbol dependencies in g_beta^T(beta-theta).
    g={():matvec(M,I(beta))-rhs}
    for key,A in linear.items():g[key]=matvec(A,I(beta))-labels[key[0]]
    for key,A in quadratic.items():g[key]=matvec(A,I(beta))
    displacement={():I(beta)-I(wR)}
    for k in range(len(cells)):displacement[(k,)]=-I(D[:,k])
    for j in range(p):displacement[(len(cells)+j,)]=-I(B[:,j])*I(kval[j])
    poly={}
    for key,x in g.items():
        for key2,v in displacement.items():
            monomial=tuple(sorted(key+key2));value=dot(x,v)
            poly[monomial]=poly.get(monomial,I(0.))+value
    upper=I(0.);split_scores=np.zeros(len(cells))
    for monomial,coefficient in poly.items():
        for index in set(monomial):
            if index<len(cells):split_scores[index]+=float(abs_upper(coefficient))*monomial.count(index)
        if not monomial:upper=upper+coefficient
        elif all(monomial.count(k)%2==0 for k in set(monomial)):
            upper=upper+I(0.,max(0.,float(coefficient.hi)))
        else:upper=upper+I(0.,float(abs_upper(coefficient)))
    check_count=0;largest_violation=0.
    rng=np.random.default_rng(90271)
    for eps in rng.uniform(-1,1,size=(32,len(cells))):
        x=c.copy()
        for v,(i,j) in zip(eps,cells):x[i,j]+=rad[i,j]*v
        theta=np.linalg.solve(x.T@x/n+lam*np.eye(p),x.T@y/n)
        t=np.linalg.solve(B,theta-wR-D@eps)
        largest_violation=max(largest_violation,float(np.max(abs(t)-kval)))
        value=float((beta-theta)@(x.T@x/n+lam*np.eye(p))@(beta-theta))
        assert np.max(abs(t)-kval)<=1e-10 and value<=float(upper.hi)+1e-10
        check_count+=1
    return dict(status='PASS',upper=float(upper.hi),seconds=time.monotonic()-start,
                positive_inverse_test=True,minimum_test_margin=margin,
                fixed_point_box_verified=True,rounding_residuals_included=True,
                data_symbols=len(cells),nondata_symbols=p,forcing_monomials=len(force),
                regret_monomials=len(poly),sampled_normal_equations=check_count,
                largest_sample_enclosure_violation=largest_violation,
                basis=B.tolist(),inverse_lower=J.lo.tolist(),inverse_upper=J.hi.tolist(),
                real_component=wR.tolist(),data_component=D.tolist(),nondata_radii=kval.tolist(),
                fixed_point_matrix=H.tolist(),forcing_radius=r.tolist(),split_scores=split_scores.tolist())


def run(a,common,budget,witness):
    start=time.monotonic();deadline=start+max(.001,budget-common)
    queue=[(a.c.copy(),a.rad.copy(),0)];complete=[];attempts=[];peak=1
    while queue and time.monotonic()<deadline:
        c,rad,depth=queue.pop()
        result=enclosure(c,rad,a.y,a.beta,a.lam,deadline)
        attempts.append({k:v for k,v in result.items() if k not in ('basis','inverse_lower','inverse_upper','real_component','data_component','nondata_radii','fixed_point_matrix','forcing_radius')})
        if time.monotonic()>deadline:
            queue.append((c,rad,depth));break
        if result['status']=='PASS':complete.append(result);continue
        # Appendix J splitting keeps lambda fixed and covers the original box.
        cells=np.argwhere(rad);weights=[rad[i,j]*(np.linalg.norm(c[i])+rad[i,j]) for i,j in cells]
        i,j=cells[int(np.argmax(weights))];half=rad[i,j]/2
        rad=rad.copy();rad[i,j]=half
        for sign in (-1,1):
            cc=c.copy();cc[i,j]+=sign*half;queue.append((cc,rad.copy(),depth+1))
        peak=max(peak,len(queue)+len(complete))
    full=not queue
    zupper=max((r['upper'] for r in complete),default=float('inf')) if full else float('inf')
    upper=min(a.gradient_upper,zupper);lower=witness['regret_lower']
    return dict(status='PASS',fixed_point_cover_complete=full,lower=lower,upper=upper,
                absolute_gap=upper-lower,uncapped_zorro_upper=zupper if np.isfinite(zupper) else None,
                common_cap=a.gradient_upper,total_seconds=common+time.monotonic()-start,
                preprocessing_seconds=common,attempts=len(attempts),completed_boxes=len(complete),
                unresolved_boxes=len(queue),peak_boxes=peak,attempt_log=attempts,
                envelope_receipts=complete,objective_lambda=a.lam,
                implementation='paper equations 22,23,39; joint-symbol g_beta dot displacement adapter')


==> anc/requirements-general-linux.txt <==
# Python 3.10.12; installed analysis packages for the final general grid.
numpy==2.2.6
scipy==1.15.3
pandas==2.3.3
scikit-learn==1.7.2
psutil==7.2.2
cvxpy==1.7.5
scs==3.3.1
clarabel==0.11.1
xlrd==2.0.2
requests==2.34.2
openpyxl==3.1.5


==> anc/requirements-refinement-windows.txt <==
# Python 3.13.5; versions used for the v92 Windows refinement runs.
numpy==2.4.2
scipy==1.16.0
pandas==2.3.3
psutil==5.9.8
matplotlib==3.10.0
scikit-learn==1.6.1
xlrd==2.0.2
pypdf==6.6.1
Pillow==11.1.0
tzdata==2025.3
openpyxl==3.1.5
cvxpy==1.7.5
scs==3.2.9
clarabel==0.11.1


==> anc/requirements.txt <==
numpy==2.4.3
scipy==1.17.1
pandas==2.3.3
psutil==7.2.2
matplotlib==3.10.8
scikit-learn==1.8.0
xlrd==2.0.2
pypdf==6.9.2
Pillow==12.2.0
tzdata==2025.3
pyscipopt==6.3.0
openpyxl==3.1.5
cvxpy==1.7.5
scs==3.2.9
clarabel==0.11.1


==> anc/results/acquisition/calibration_audit.json <==
{"status":"PASS","checks":["512calibration IDs independent of all declared earlier and target pools","means/ranges recomputed solely from calibration values","12conditions and complete five-method comparison","identical within-condition shared charges","deadline eligibility and original-completion coverage","fixed half-reveal saving policy"],"elapsed_seconds":123.13016109995078,"calibration_compute_seconds":0.005735900020226836,"calibration_feature_cells":41472,"counts":[{"method":"anchor","conditions":12,"STOP":9,"VIOLATING":0,"UNRESOLVED":3,"coarse_STOP":9,"saved_cells":896},{"method":"gradient","conditions":12,"STOP":10,"VIOLATING":1,"UNRESOLVED":1,"coarse_STOP":9,"saved_cells":960},{"method":"metric_pod","conditions":12,"STOP":10,"VIOLATING":1,"UNRESOLVED":1,"coarse_STOP":9,"saved_cells":960},{"method":"metric_greedy","conditions":12,"STOP":10,"VIOLATING":1,"UNRESOLVED":1,"coarse_STOP":9,"saved_cells":960},{"method":"full","conditions":12,"STOP":9,"VIOLATING":1,"UNRESOLVED":2,"coarse_STOP":9,"saved_cells":896}]}

==> anc/results/acquisition/calibration_plan.json <==
{"status":"FROZEN_BEFORE_TARGET_CERTIFICATES","seed":81041,"calibration_records":512,"calibration_feature_cells":41472,"calibration_row_ids":[42,45,67,112,154,197,209,226,261,456,470,565,593,594,605,610,643,746,773,838,916,928,1057,1074,1129,1152,1156,1247,1332,1355,1431,1479,1513,1659,1669,1686,1694,1713,1803,1846,1897,1898,1911,1950,1998,2066,2073,2141,2151,2195,2200,2216,2243,2282,2309,2374,2413,2539,2545,2602,2614,2649,2671,2720,2888,2910,2979,2980,3026,3042,3078,3093,3140,3179,3232,3264,3276,3289,3292,3339,3344,3402,3634,3635,3656,3678,3732,3774,3784,3817,3864,3957,4008,4035,4052,4170,4203,4254,4276,4307,4346,4361,4373,4391,4421,4465,4487,4495,4557,4726,4782,4793,4822,4896,4897,4919,4965,4971,5002,5043,5147,5151,5165,5182,5219,5344,5386,5565,5573,5626,5654,5675,5679,5686,5702,5707,5714,5733,5784,5815,5895,5896,6011,6028,6082,6084,6159,6218,6271,6278,6433,6579,6613,6667,6735,6758,6793,6801,6803,6820,6884,6895,6945,7022,7218,7230,7239,7250,7315,7365,7368,7398,7447,7458,7522,7543,7549,7616,7668,7798,7823,7844,7850,7876,7888,7982,8003,8057,8072,8185,8262,8263,8320,8434,8443,8524,8570,8575,8659,8670,8678,8700,8721,8843,8872,8889,8942,9028,9036,9115,9150,9156,9230,9341,9357,9363,9394,9409,9482,9483,9502,9551,9605,9617,9690,9740,9806,9808,9837,9922,9961,9984,10035,10123,10156,10166,10255,10404,10411,10436,10489,10525,10532,10554,10574,10619,10650,10721,10777,10806,10858,10859,10869,10946,10983,10987,11060,11194,11224,11266,11272,11301,11362,11364,11416,11440,11490,11492,11521,11680,11684,11716,11740,11794,11835,11915,11945,12033,12083,12154,12164,12256,12305,12408,12416,12422,12483,12533,12555,12616,12631,12774,12799,12968,13038,13042,13058,13106,13116,13150,13165,13179,13206,13212,13216,13227,13256,13261,13370,13371,13379,13383,13434,13458,13469,13503,13632,13644,13649,13662,13745,13756,13825,13847,13852,14001,14138,14215,14276,14290,14345,14347,14553,14558,14577,14607,14627,14635,14668,14696,14736,14775,14841,14889,14968,14983,15015,15092,15120,15171,15174,15276,15327,15355,15388,15411,15435,15458,15475,15528,15538,15594,15611,15723,15771,15859,15870,15874,15905,15936,15939,15946,15999,16004,16007,16018,16062,16069,16076,16077,16113,16139,16153,16205,16261,16414,16431,16516,16550,16572,16586,16639,16684,16689,16727,16755,16833,16854,16875,16919,16981,17017,17045,17139,17203,17207,17282,17353,17360,17371,17376,17449,17554,17590,17623,17637,17671,17687,17758,17759,17772,17785,17840,17869,17938,17991,18034,18203,18215,18223,18247,18256,18287,18299,18398,18407,18420,18430,18468,18488,18577,18583,18589,18636,18662,18692,18710,18825,18863,18870,18882,18892,18906,18912,18936,18990,18997,19017,19036,19040,19072,19092,19106,19173,19200,19271,19306,19339,19343,19387,19439,19494,19556,19727,19859,19933,19977,19981,20017,20028,20029,20133,20167,20193,20213,20269,20292,20342,20343,20373,20382,20448,20462,20482,20507,20561,20588,20649,20674,20709,20720,20795,20803,20823,20884,20966,20985,21010,21065,21087,21153,21240],"excluded_row_ids":[2,3,6,7,8,9,12,13,15,17,20,21,22,23,24,27,28,30,33,35,38,39,43,46,47,51,52,53,54,56,57,58,60,62,63,68,71,73,74,76,77,78,79,80,81,83,89,90,91,92,93,94,95,96,97,101,102,103,104,106,108,113,117,118,119,122,125,126,127,128,129,131,132,133,134,135,137,138,141,142,144,145,147,150,151,152,153,156,157,158,160,161,162,163,164,169,172,173,174,176,177,178,179,181,186,187,188,189,190,191,192,193,194,195,196,198,199,200,203,207,210,211,212,213,214,215,217,218,220,224,225,227,228,230,231,234,236,238,239,240,241,242,244,246,248,249,253,258,259,260,262,263,264,265,270,272,273,274,279,280,281,285,288,290,293,295,297,299,300,301,302,303,304,307,308,309,311,312,316,317,319,320,322,323,326,327,328,329,331,332,333,334,338,339,340,341,342,343,346,348,349,351,353,354,355,356,358,359,360,361,362,364,365,367,370,374,375,376,377,378,381,382,385,386,388,391,392,394,395,397,398,402,403,406,408,409,415,419,422,423,424,426,427,431,432,433,435,437,438,439,440,441,443,445,446,447,448,449,450,451,455,457,458,460,461,462,463,464,467,469,471,474,476,477,478,481,484,486,488,489,491,494,497,498,500,502,505,506,507,511,513,514,515,519,520,523,524,527,529,530,531,536,542,544,547,550,551,552,553,559,561,562,563,567,568,571,573,574,575,577,578,579,580,581,582,584,585,586,587,588,589,590,592,595,597,598,600,604,606,607,608,609,611,612,614,615,616,621,624,627,628,629,631,634,635,636,638,639,641,642,644,646,648,649,651,653,655,658,659,660,663,664,666,670,675,680,682,683,684,686,687,690,692,693,694,695,697,700,701,703,705,707,711,712,714,716,717,718,719,722,724,733,734,736,739,742,743,744,747,750,751,753,755,756,758,762,763,765,768,769,771,774,776,778,784,786,787,788,790,791,792,796,798,800,804,805,806,811,812,814,815,816,818,819,822,823,824,826,827,830,832,834,835,837,839,841,842,843,845,847,848,850,851,852,856,857,859,861,862,863,866,867,868,869,870,871,872,873,874,875,877,878,879,881,882,883,884,887,889,890,891,892,895,897,898,902,903,904,905,906,907,910,911,912,913,915,917,918,919,920,923,924,925,926,927,930,931,932,936,940,941,942,943,944,946,948,950,951,953,955,957,958,962,964,965,967,968,970,973,976,978,979,981,982,984,989,990,992,997,998,999,1001,1003,1006,1007,1011,1012,1013,1014,1016,1017,1018,1021,1022,1023,1035,1036,1039,1043,1047,1048,1049,1050,1051,1052,1055,1058,1059,1060,1062,1064,1070,1073,1080,1086,1087,1088,1089,1090,1093,1095,1096,1097,1100,1101,1102,1104,1106,1107,1108,1109,1114,1116,1119,1120,1127,1128,1130,1131,1137,1138,1140,1141,1142,1144,1146,1150,1155,1157,1160,1162,1164,1168,1169,1170,1171,1172,1173,1174,1176,1178,1179,1181,1182,1183,1185,1186,1187,1188,1189,1191,1194,1195,1199,1201,1203,1206,1209,1211,1214,1216,1218,1219,1221,1222,1223,1227,1228,1229,1230,1231,1232,1235,1237,1238,1239,1240,1243,1244,1246,1248,1250,1258,1260,1261,1266,1267,1269,1270,1273,1275,1276,1278,1279,1280,1282,1284,1285,1287,1289,1290,1291,1292,1294,1296,1297,1301,1302,1303,1304,1310,1311,1313,1315,1316,1317,1318,1319,1320,1322,1324,1325,1327,1330,1333,1336,1337,1338,1342,1345,1350,1352,1356,1358,1359,1361,1366,1367,1368,1369,1370,1371,1373,1374,1375,1377,1378,1380,1381,1384,1385,1386,1387,1389,1390,1391,1392,1393,1396,1398,1399,1400,1401,1403,1405,1406,1409,1410,1411,1412,1414,1415,1417,1418,1419,1422,1423,1425,1426,1427,1428,1429,1432,1434,1435,1436,1437,1439,1440,1441,1442,1443,1447,1455,1456,1457,1458,1463,1464,1467,1468,1469,1470,1471,1472,1474,1476,1478,1484,1486,1489,1491,1492,1495,1496,1497,1503,1505,1507,1509,1510,1512,1514,1515,1516,1518,1522,1523,1525,1527,1531,1535,1536,1538,1539,1541,1542,1546,1548,1550,1553,1555,1556,1559,1560,1561,1563,1565,1568,1570,1573,1574,1577,1579,1580,1581,1582,1583,1584,1585,1587,1588,1590,1591,1593,1598,1601,1603,1604,1605,1606,1608,1616,1617,1618,1620,1621,1623,1628,1629,1630,1631,1632,1633,1635,1638,1639,1640,1642,1644,1648,1650,1653,1661,1662,1664,1666,1667,1673,1677,1678,1679,1684,1689,1691,1697,1699,1700,1701,1707,1709,1712,1716,1717,1718,1719,1723,1728,1729,1730,1731,1733,1736,1737,1739,1740,1742,1746,1747,1748,1750,1751,1752,1755,1756,1757,1758,1759,1761,1762,1763,1764,1765,1766,1767,1770,1771,1772,1774,1775,1776,1777,1780,1783,1784,1786,1788,1789,1791,1793,1794,1795,1796,1797,1798,1801,1802,1805,1806,1807,1808,1815,1818,1819,1822,1823,1824,1826,1827,1828,1829,1830,1831,1837,1839,1844,1845,1847,1848,1849,1854,1855,1856,1857,1859,1860,1861,1865,1867,1868,1869,1871,1873,1874,1875,1876,1877,1878,1881,1882,1883,1884,1885,1887,1888,1889,1891,1895,1896,1899,1900,1901,1903,1905,1906,1908,1910,1912,1914,1915,1916,1917,1919,1920,1922,1923,1925,1927,1933,1937,1938,1939,1940,1943,1944,1945,1948,1952,1958,1959,1960,1961,1964,1965,1966,1967,1969,1970,1971,1974,1975,1977,1978,1979,1980,1981,1982,1987,1990,1992,1994,1996,1997,2000,2003,2008,2010,2012,2013,2014,2015,2016,2022,2023,2026,2030,2031,2035,2036,2037,2038,2040,2042,2044,2045,2046,2048,2049,2050,2051,2054,2055,2056,2057,2060,2061,2062,2063,2065,2067,2071,2075,2078,2081,2083,2084,2085,2086,2087,2088,2090,2091,2092,2093,2096,2097,2100,2101,2105,2110,2111,2112,2113,2116,2117,2118,2121,2122,2123,2124,2126,2127,2128,2131,2136,2140,2144,2146,2147,2149,2150,2152,2153,2154,2157,2162,2163,2164,2167,2168,2169,2170,2172,2173,2176,2177,2178,2183,2184,2185,2186,2187,2188,2189,2190,2193,2196,2197,2199,2202,2204,2205,2211,2212,2214,2217,2219,2221,2222,2223,2225,2226,2227,2231,2232,2233,2234,2235,2236,2237,2238,2246,2247,2248,2250,2254,2255,2256,2257,2259,2260,2261,2262,2264,2266,2267,2268,2270,2271,2272,2273,2274,2275,2276,2278,2279,2280,2281,2286,2288,2289,2290,2294,2295,2298,2300,2302,2304,2305,2311,2312,2313,2316,2317,2319,2320,2321,2326,2328,2329,2330,2331,2333,2335,2336,2337,2338,2339,2340,2344,2345,2346,2348,2349,2352,2354,2355,2356,2357,2360,2361,2362,2367,2368,2369,2371,2373,2376,2378,2379,2383,2384,2385,2387,2390,2391,2392,2393,2397,2398,2405,2407,2408,2410,2416,2417,2419,2420,2422,2424,2425,2426,2429,2430,2431,2432,2433,2435,2438,2439,2440,2442,2443,2447,2449,2451,2455,2458,2464,2467,2469,2470,2471,2473,2474,2475,2476,2480,2484,2485,2488,2492,2495,2496,2499,2500,2501,2507,2509,2510,2512,2515,2516,2519,2520,2523,2524,2525,2527,2529,2530,2531,2532,2533,2535,2536,2538,2540,2541,2542,2544,2547,2549,2551,2554,2558,2559,2561,2563,2564,2565,2567,2568,2569,2570,2574,2575,2576,2578,2579,2580,2581,2582,2586,2587,2589,2590,2592,2597,2600,2601,2603,2604,2605,2611,2615,2616,2619,2623,2626,2627,2629,2637,2641,2642,2644,2645,2647,2652,2653,2655,2656,2657,2658,2659,2660,2664,2666,2668,2669,2670,2674,2676,2678,2680,2681,2685,2687,2688,2690,2691,2692,2693,2694,2697,2698,2699,2701,2702,2703,2705,2706,2707,2708,2710,2713,2714,2715,2717,2719,2723,2724,2727,2730,2733,2735,2736,2738,2740,2741,2742,2743,2744,2745,2747,2749,2750,2756,2757,2758,2761,2763,2764,2766,2767,2769,2772,2773,2774,2777,2780,2781,2782,2783,2784,2791,2794,2795,2796,2798,2800,2802,2813,2816,2817,2818,2820,2821,2824,2825,2826,2827,2830,2831,2833,2834,2840,2842,2843,2844,2846,2848,2852,2853,2855,2858,2860,2861,2862,2863,2869,2870,2871,2873,2874,2875,2876,2877,2878,2879,2882,2886,2887,2891,2892,2893,2894,2895,2897,2898,2899,2903,2905,2906,2912,2913,2914,2916,2917,2918,2919,2921,2922,2923,2924,2925,2927,2929,2930,2932,2933,2935,2936,2937,2938,2940,2941,2942,2946,2947,2948,2951,2952,2955,2956,2958,2959,2960,2962,2964,2966,2967,2968,2970,2972,2973,2978,2981,2982,2983,2984,2985,2986,2990,2991,2994,2995,2997,3004,3005,3006,3007,3008,3009,3010,3012,3013,3014,3018,3021,3023,3024,3025,3027,3028,3029,3030,3032,3033,3034,3035,3036,3038,3039,3040,3041,3044,3047,3048,3049,3052,3053,3059,3065,3066,3067,3068,3069,3070,3071,3073,3076,3077,3079,3080,3081,3087,3091,3094,3095,3096,3097,3101,3102,3105,3106,3108,3113,3116,3117,3118,3119,3120,3121,3122,3124,3126,3129,3130,3132,3133,3134,3135,3138,3144,3146,3148,3153,3154,3159,3160,3166,3167,3168,3171,3174,3175,3182,3183,3185,3187,3189,3191,3192,3194,3201,3203,3204,3205,3206,3207,3210,3212,3214,3216,3218,3219,3220,3221,3224,3225,3227,3228,3229,3230,3231,3233,3234,3236,3237,3238,3239,3240,3241,3243,3245,3246,3247,3248,3250,3253,3254,3259,3260,3265,3266,3267,3269,3270,3271,3273,3277,3280,3281,3282,3284,3287,3290,3291,3294,3297,3298,3299,3300,3302,3304,3308,3309,3311,3312,3313,3314,3315,3316,3317,3320,3321,3323,3324,3325,3328,3329,3330,3331,3333,3338,3340,3342,3343,3346,3347,3349,3350,3351,3352,3354,3356,3359,3363,3364,3367,3368,3370,3371,3372,3373,3374,3375,3377,3379,3381,3382,3386,3387,3388,3389,3390,3393,3395,3396,3397,3398,3400,3403,3404,3405,3406,3407,3408,3409,3410,3413,3416,3417,3419,3422,3423,3424,3425,3426,3428,3430,3431,3434,3435,3436,3439,3441,3442,3443,3444,3445,3447,3448,3450,3452,3455,3456,3457,3459,3464,3465,3466,3468,3469,3470,3473,3476,3478,3482,3484,3487,3488,3490,3497,3499,3501,3502,3503,3504,3505,3507,3508,3514,3515,3516,3517,3518,3520,3521,3524,3528,3535,3536,3537,3538,3539,3540,3541,3542,3544,3545,3546,3547,3550,3551,3552,3553,3554,3555,3558,3564,3565,3566,3568,3569,3574,3575,3576,3577,3578,3582,3584,3586,3587,3588,3589,3592,3593,3594,3595,3597,3598,3599,3600,3601,3605,3607,3608,3610,3613,3615,3617,3618,3622,3624,3626,3627,3630,3632,3636,3637,3638,3639,3640,3644,3647,3649,3651,3652,3653,3657,3658,3665,3666,3669,3670,3672,3673,3674,3679,3680,3682,3685,3688,3689,3691,3692,3693,3694,3697,3700,3701,3702,3703,3704,3705,3706,3709,3710,3712,3713,3714,3715,3722,3723,3725,3726,3727,3729,3731,3733,3734,3735,3736,3738,3739,3740,3742,3744,3745,3749,3750,3751,3753,3754,3756,3757,3758,3761,3763,3769,3770,3773,3775,3777,3778,3780,3785,3788,3789,3790,3795,3797,3798,3801,3802,3803,3808,3810,3814,3819,3820,3821,3823,3826,3828,3829,3831,3832,3834,3835,3836,3837,3840,3842,3843,3845,3848,3850,3852,3855,3857,3859,3860,3861,3862,3865,3866,3869,3870,3871,3872,3874,3876,3879,3886,3887,3888,3891,3892,3897,3898,3901,3902,3904,3905,3906,3908,3909,3918,3919,3922,3923,3924,3925,3926,3927,3929,3930,3932,3933,3934,3935,3938,3939,3940,3942,3945,3946,3947,3948,3949,3951,3952,3953,3954,3955,3959,3960,3961,3962,3963,3964,3969,3971,3972,3975,3976,3979,3980,3981,3983,3984,3987,3989,3990,3991,4000,4001,4002,4003,4006,4007,4009,4012,4017,4020,4025,4027,4028,4029,4031,4032,4033,4036,4039,4040,4047,4049,4050,4054,4055,4059,4062,4065,4066,4067,4068,4070,4071,4073,4074,4075,4077,4079,4081,4085,4086,4087,4089,4093,4094,4096,4097,4099,4101,4103,4106,4111,4112,4113,4117,4118,4120,4121,4124,4126,4127,4128,4130,4131,4132,4136,4137,4138,4140,4141,4142,4143,4147,4149,4150,4152,4153,4158,4162,4174,4175,4179,4183,4184,4185,4186,4187,4188,4189,4190,4191,4201,4202,4206,4208,4209,4210,4214,4216,4217,4218,4219,4220,4230,4231,4233,4234,4235,4236,4239,4240,4241,4242,4244,4245,4247,4248,4251,4252,4253,4258,4264,4265,4267,4269,4274,4278,4279,4280,4283,4284,4286,4288,4289,4293,4294,4295,4296,4298,4304,4305,4310,4312,4313,4314,4315,4316,4317,4318,4320,4321,4324,4326,4329,4331,4334,4335,4336,4337,4338,4339,4340,4341,4342,4345,4347,4349,4352,4356,4357,4359,4360,4363,4364,4365,4366,4367,4370,4372,4374,4376,4378,4380,4382,4383,4387,4388,4392,4394,4397,4398,4400,4401,4402,4403,4405,4409,4412,4413,4414,4416,4418,4419,4420,4422,4424,4425,4427,4428,4433,4434,4436,4437,4439,4441,4443,4444,4445,4446,4451,4452,4457,4458,4461,4463,4464,4466,4467,4468,4470,4472,4475,4476,4477,4478,4479,4480,4481,4483,4484,4485,4486,4488,4492,4493,4497,4498,4500,4502,4503,4504,4505,4506,4507,4508,4509,4510,4511,4514,4515,4517,4520,4521,4522,4523,4525,4526,4528,4529,4530,4533,4537,4538,4539,4542,4543,4544,4545,4546,4547,4548,4550,4552,4554,4555,4556,4560,4562,4566,4568,4572,4573,4574,4576,4578,4585,4587,4589,4590,4593,4594,4595,4596,4597,4601,4603,4609,4612,4613,4614,4619,4621,4622,4623,4625,4626,4627,4628,4629,4633,4634,4639,4640,4641,4642,4643,4646,4650,4651,4655,4656,4657,4658,4659,4661,4665,4666,4667,4669,4673,4674,4676,4677,4679,4682,4683,4684,4685,4687,4690,4691,4692,4693,4694,4696,4698,4699,4701,4702,4703,4704,4705,4707,4710,4712,4713,4714,4716,4717,4722,4723,4724,4725,4728,4730,4731,4732,4734,4736,4738,4739,4741,4743,4746,4748,4750,4752,4753,4755,4757,4758,4760,4761,4765,4768,4769,4771,4772,4774,4775,4776,4777,4778,4780,4783,4786,4787,4791,4792,4794,4797,4799,4800,4804,4807,4808,4809,4810,4813,4814,4815,4817,4820,4821,4823,4825,4826,4828,4833,4834,4836,4840,4848,4849,4851,4853,4854,4855,4856,4857,4858,4859,4860,4863,4866,4868,4870,4872,4874,4875,4876,4879,4880,4882,4885,4887,4894,4898,4899,4900,4902,4905,4908,4909,4910,4912,4915,4916,4921,4922,4923,4924,4925,4926,4929,4932,4934,4936,4937,4938,4939,4940,4942,4943,4945,4946,4947,4948,4950,4952,4953,4955,4957,4958,4961,4967,4968,4970,4972,4973,4974,4975,4976,4977,4980,4984,4987,4988,4989,4992,4995,4997,4999,5000,5001,5003,5004,5006,5007,5010,5012,5013,5015,5021,5023,5024,5026,5029,5030,5032,5033,5034,5035,5038,5040,5041,5045,5048,5050,5053,5058,5061,5062,5064,5065,5068,5071,5073,5074,5075,5077,5080,5083,5084,5085,5086,5087,5089,5090,5093,5094,5101,5104,5106,5109,5110,5112,5113,5114,5115,5117,5120,5123,5125,5126,5127,5128,5129,5130,5133,5134,5139,5143,5145,5148,5149,5153,5156,5157,5158,5159,5160,5161,5167,5168,5170,5171,5173,5174,5176,5177,5178,5180,5181,5189,5190,5192,5194,5195,5197,5198,5199,5201,5202,5205,5206,5209,5215,5216,5217,5220,5223,5224,5225,5227,5231,5233,5235,5237,5238,5239,5244,5246,5247,5248,5250,5251,5253,5254,5256,5257,5262,5263,5267,5268,5269,5270,5272,5273,5274,5275,5277,5278,5280,5282,5284,5286,5287,5288,5289,5290,5293,5294,5295,5300,5303,5308,5309,5310,5313,5314,5317,5318,5319,5322,5324,5325,5326,5328,5330,5331,5335,5336,5338,5341,5345,5347,5348,5349,5351,5355,5357,5361,5362,5363,5365,5366,5367,5368,5369,5370,5373,5376,5377,5378,5380,5381,5383,5385,5389,5392,5393,5394,5395,5397,5398,5402,5403,5404,5407,5410,5413,5414,5415,5416,5419,5423,5424,5426,5429,5432,5435,5436,5438,5440,5443,5444,5446,5447,5448,5450,5451,5453,5454,5455,5457,5462,5464,5465,5466,5467,5468,5469,5470,5471,5474,5478,5479,5480,5481,5482,5483,5484,5486,5488,5491,5492,5493,5494,5495,5498,5500,5503,5504,5505,5506,5507,5509,5510,5512,5513,5515,5516,5518,5519,5520,5522,5525,5526,5527,5531,5532,5533,5534,5538,5539,5543,5544,5545,5546,5547,5550,5551,5552,5554,5555,5558,5559,5561,5564,5571,5574,5576,5578,5579,5580,5583,5584,5588,5589,5593,5594,5595,5596,5597,5601,5603,5604,5605,5607,5608,5612,5618,5619,5620,5622,5623,5624,5628,5630,5631,5634,5637,5639,5640,5642,5645,5646,5647,5650,5652,5653,5655,5656,5660,5663,5664,5665,5666,5667,5668,5669,5671,5674,5676,5678,5681,5682,5683,5684,5685,5687,5688,5696,5699,5700,5703,5704,5705,5709,5710,5712,5718,5719,5726,5731,5732,5735,5738,5739,5741,5743,5748,5749,5753,5755,5756,5757,5758,5759,5762,5764,5768,5771,5772,5774,5775,5776,5781,5783,5785,5787,5792,5794,5795,5798,5799,5800,5804,5805,5807,5809,5810,5811,5817,5818,5819,5820,5821,5822,5824,5826,5827,5829,5830,5831,5833,5836,5837,5839,5840,5841,5842,5843,5845,5846,5847,5848,5850,5851,5854,5855,5856,5857,5858,5859,5860,5862,5863,5864,5869,5873,5874,5875,5876,5878,5879,5880,5881,5882,5883,5885,5886,5887,5889,5893,5894,5901,5903,5904,5905,5907,5908,5911,5912,5913,5914,5915,5917,5918,5921,5924,5927,5930,5931,5932,5933,5934,5936,5940,5941,5942,5943,5945,5946,5947,5951,5953,5954,5958,5959,5961,5963,5967,5972,5975,5976,5977,5978,5979,5981,5983,5984,5985,5989,5990,5992,5993,5995,6002,6005,6006,6012,6013,6016,6017,6018,6019,6020,6021,6022,6023,6025,6026,6029,6030,6031,6033,6035,6037,6039,6042,6043,6044,6045,6052,6054,6055,6056,6061,6062,6063,6064,6065,6066,6068,6069,6071,6074,6075,6076,6077,6079,6081,6083,6085,6088,6089,6090,6091,6092,6094,6096,6097,6098,6101,6104,6105,6109,6112,6113,6115,6116,6117,6118,6120,6123,6124,6125,6127,6128,6129,6130,6131,6133,6135,6136,6137,6138,6139,6142,6144,6145,6146,6149,6150,6155,6156,6157,6158,6160,6162,6163,6164,6166,6172,6173,6174,6177,6180,6184,6187,6188,6189,6194,6197,6198,6199,6201,6203,6204,6205,6207,6209,6211,6215,6217,6219,6222,6223,6230,6231,6233,6234,6236,6237,6240,6242,6243,6244,6246,6247,6249,6250,6251,6253,6254,6255,6256,6258,6259,6262,6263,6264,6265,6266,6267,6269,6270,6272,6273,6274,6275,6276,6279,6280,6281,6283,6286,6288,6291,6292,6294,6297,6298,6299,6300,6301,6306,6307,6309,6310,6313,6314,6316,6318,6319,6320,6322,6323,6324,6327,6328,6330,6331,6333,6335,6336,6338,6340,6341,6342,6343,6344,6347,6350,6353,6354,6355,6357,6363,6364,6366,6367,6368,6369,6372,6374,6377,6378,6380,6381,6382,6383,6385,6387,6389,6390,6391,6396,6399,6400,6401,6403,6405,6406,6407,6408,6410,6413,6414,6415,6416,6420,6423,6426,6427,6428,6429,6431,6432,6434,6435,6436,6438,6439,6440,6441,6444,6445,6446,6447,6450,6451,6452,6453,6455,6456,6457,6458,6459,6460,6462,6464,6467,6468,6472,6473,6474,6475,6476,6477,6478,6480,6484,6485,6486,6487,6489,6492,6493,6495,6496,6497,6500,6502,6504,6505,6508,6509,6510,6513,6514,6516,6517,6519,6520,6521,6522,6523,6525,6526,6528,6531,6534,6536,6538,6539,6541,6542,6543,6544,6545,6549,6550,6551,6552,6555,6556,6557,6561,6562,6563,6567,6569,6573,6574,6575,6576,6577,6578,6581,6582,6584,6585,6586,6587,6588,6589,6592,6593,6594,6596,6597,6598,6599,6601,6603,6607,6610,6611,6614,6615,6618,6622,6624,6625,6627,6630,6632,6633,6634,6635,6636,6642,6644,6645,6646,6647,6649,6650,6652,6653,6654,6656,6657,6658,6659,6660,6661,6662,6663,6665,6668,6670,6671,6673,6674,6677,6679,6685,6686,6689,6692,6693,6694,6695,6698,6699,6701,6704,6705,6706,6708,6713,6714,6715,6716,6718,6719,6721,6727,6728,6731,6732,6734,6736,6740,6741,6742,6744,6746,6747,6748,6749,6750,6752,6753,6754,6756,6757,6761,6763,6765,6767,6769,6770,6773,6776,6779,6780,6781,6782,6787,6790,6791,6794,6795,6797,6798,6799,6805,6807,6808,6810,6815,6816,6818,6819,6821,6822,6823,6824,6825,6826,6827,6829,6830,6833,6835,6839,6841,6844,6846,6852,6853,6855,6858,6860,6861,6862,6863,6867,6869,6870,6871,6872,6873,6874,6875,6876,6877,6879,6880,6881,6882,6883,6887,6888,6889,6890,6891,6892,6893,6894,6900,6901,6902,6903,6905,6906,6907,6910,6911,6914,6919,6922,6925,6928,6930,6932,6934,6935,6936,6938,6939,6940,6941,6946,6947,6948,6950,6951,6953,6954,6955,6956,6957,6958,6961,6962,6963,6964,6966,6968,6969,6970,6972,6973,6974,6976,6978,6979,6983,6984,6985,6986,6991,6993,6995,6996,7003,7004,7006,7007,7010,7014,7015,7018,7020,7021,7023,7024,7025,7027,7028,7030,7031,7033,7034,7035,7036,7037,7038,7039,7042,7043,7044,7046,7047,7048,7052,7054,7056,7057,7059,7061,7062,7064,7065,7066,7067,7070,7072,7073,7076,7077,7078,7081,7090,7091,7093,7095,7096,7099,7102,7103,7104,7108,7109,7110,7112,7113,7115,7116,7118,7121,7123,7124,7128,7134,7135,7136,7137,7141,7143,7144,7146,7149,7151,7158,7161,7162,7163,7166,7169,7170,7174,7177,7179,7183,7184,7188,7190,7192,7193,7197,7198,7199,7200,7203,7205,7206,7208,7211,7212,7213,7215,7216,7217,7220,7222,7224,7226,7231,7235,7236,7237,7240,7241,7243,7246,7247,7248,7249,7252,7253,7254,7257,7258,7259,7260,7261,7262,7263,7264,7266,7268,7269,7270,7272,7274,7277,7278,7281,7282,7286,7288,7292,7293,7295,7296,7297,7300,7302,7305,7306,7307,7308,7310,7313,7314,7322,7325,7327,7328,7329,7330,7333,7334,7335,7337,7338,7340,7345,7346,7349,7350,7353,7354,7355,7359,7361,7363,7364,7367,7369,7370,7372,7374,7377,7382,7383,7385,7386,7387,7389,7392,7399,7401,7403,7404,7405,7406,7407,7409,7410,7411,7412,7414,7416,7417,7419,7420,7421,7422,7423,7427,7431,7433,7434,7436,7437,7440,7441,7442,7443,7448,7450,7451,7456,7457,7459,7461,7465,7467,7468,7471,7475,7476,7478,7479,7482,7483,7484,7485,7492,7493,7494,7497,7499,7502,7504,7505,7508,7509,7510,7511,7513,7514,7515,7516,7517,7519,7521,7523,7524,7526,7527,7530,7532,7533,7535,7536,7537,7538,7539,7540,7541,7542,7545,7546,7547,7548,7550,7552,7554,7557,7558,7559,7561,7563,7565,7566,7567,7569,7572,7574,7576,7577,7580,7581,7583,7586,7587,7588,7589,7590,7591,7592,7594,7597,7598,7599,7601,7606,7609,7618,7620,7621,7624,7625,7626,7628,7629,7630,7631,7632,7633,7636,7637,7638,7644,7647,7648,7649,7651,7653,7659,7663,7665,7666,7672,7674,7675,7676,7678,7681,7682,7685,7686,7687,7691,7692,7696,7697,7699,7701,7702,7703,7704,7705,7706,7707,7708,7709,7712,7713,7716,7717,7718,7720,7721,7723,7725,7726,7728,7729,7732,7734,7735,7737,7738,7740,7741,7742,7744,7745,7746,7750,7755,7757,7758,7759,7760,7763,7764,7767,7771,7773,7775,7777,7780,7781,7782,7783,7786,7787,7791,7792,7793,7795,7799,7801,7803,7807,7808,7811,7813,7814,7815,7818,7822,7825,7827,7829,7830,7832,7833,7834,7835,7837,7839,7841,7843,7845,7846,7848,7853,7856,7857,7858,7859,7860,7863,7869,7870,7874,7875,7877,7879,7880,7882,7883,7884,7886,7887,7889,7893,7895,7896,7897,7898,7899,7901,7904,7907,7909,7912,7913,7915,7916,7918,7920,7925,7928,7930,7935,7937,7938,7940,7941,7943,7947,7949,7952,7953,7954,7955,7956,7957,7959,7960,7961,7963,7964,7965,7966,7969,7970,7971,7972,7973,7974,7979,7980,7981,7985,7986,7987,7989,7990,7992,7993,7997,7998,7999,8000,8006,8007,8014,8016,8018,8019,8025,8030,8035,8038,8040,8041,8042,8043,8045,8046,8047,8048,8051,8052,8053,8054,8055,8056,8058,8061,8064,8065,8067,8068,8069,8074,8075,8078,8081,8082,8084,8085,8086,8088,8096,8098,8099,8101,8104,8105,8107,8108,8110,8112,8114,8116,8117,8123,8124,8127,8128,8130,8131,8132,8134,8135,8138,8139,8141,8142,8144,8145,8149,8151,8155,8156,8160,8161,8162,8163,8170,8171,8172,8173,8174,8175,8177,8178,8180,8181,8186,8187,8190,8192,8193,8194,8196,8197,8198,8199,8200,8201,8203,8204,8205,8207,8208,8213,8215,8216,8218,8219,8220,8225,8227,8230,8234,8237,8239,8247,8251,8252,8253,8256,8257,8258,8260,8261,8265,8266,8267,8268,8270,8274,8275,8277,8278,8279,8280,8282,8283,8285,8286,8288,8289,8290,8291,8299,8300,8302,8303,8304,8306,8308,8313,8315,8316,8321,8322,8323,8326,8328,8329,8330,8331,8333,8336,8339,8343,8344,8345,8347,8348,8350,8352,8353,8357,8362,8363,8367,8373,8374,8376,8377,8378,8379,8380,8382,8383,8384,8385,8386,8387,8388,8390,8391,8392,8393,8396,8397,8400,8402,8404,8405,8407,8408,8409,8410,8412,8414,8419,8422,8423,8424,8426,8427,8429,8430,8431,8432,8435,8436,8437,8439,8441,8442,8444,8446,8448,8450,8454,8455,8456,8459,8460,8461,8464,8467,8472,8473,8475,8476,8477,8478,8479,8484,8488,8489,8490,8491,8493,8496,8498,8499,8502,8503,8504,8505,8506,8508,8509,8513,8516,8517,8520,8521,8522,8523,8525,8527,8528,8529,8530,8534,8536,8537,8538,8539,8542,8543,8544,8545,8546,8550,8552,8553,8556,8558,8561,8562,8564,8566,8568,8572,8576,8578,8579,8580,8585,8586,8588,8589,8591,8592,8595,8596,8599,8600,8601,8604,8606,8608,8609,8610,8611,8612,8614,8618,8622,8624,8626,8627,8629,8630,8631,8632,8634,8637,8638,8640,8641,8642,8643,8645,8647,8650,8651,8653,8655,8660,8663,8665,8668,8669,8675,8676,8677,8679,8680,8681,8684,8688,8692,8694,8696,8697,8698,8701,8702,8704,8706,8708,8709,8710,8711,8714,8716,8718,8719,8725,8727,8728,8729,8732,8733,8735,8736,8743,8745,8749,8751,8757,8758,8760,8762,8763,8766,8769,8770,8772,8775,8777,8778,8779,8780,8783,8785,8786,8787,8789,8793,8799,8800,8803,8804,8806,8807,8809,8810,8812,8813,8815,8817,8819,8821,8822,8823,8827,8830,8831,8832,8834,8835,8836,8837,8838,8839,8840,8842,8844,8845,8848,8852,8853,8855,8859,8860,8862,8865,8866,8867,8869,8870,8871,8876,8877,8879,8880,8883,8884,8885,8886,8887,8888,8892,8893,8894,8896,8898,8901,8902,8904,8907,8908,8914,8915,8916,8917,8918,8919,8921,8923,8924,8925,8926,8927,8929,8930,8932,8935,8938,8939,8940,8941,8943,8944,8945,8948,8949,8950,8951,8952,8955,8958,8959,8960,8962,8965,8966,8969,8971,8972,8974,8975,8976,8977,8980,8983,8986,8987,8988,8989,8992,8993,8994,8997,8998,8999,9000,9002,9003,9004,9008,9009,9013,9015,9016,9018,9019,9020,9021,9022,9023,9024,9025,9026,9027,9029,9030,9031,9032,9033,9035,9037,9038,9039,9040,9041,9042,9043,9045,9049,9052,9054,9055,9057,9059,9061,9064,9065,9066,9071,9073,9074,9075,9077,9078,9079,9082,9084,9086,9089,9090,9093,9094,9095,9101,9102,9103,9104,9105,9107,9108,9111,9113,9114,9120,9121,9122,9123,9124,9127,9128,9130,9131,9132,9133,9134,9135,9136,9138,9139,9141,9142,9143,9145,9148,9149,9151,9152,9154,9155,9157,9158,9159,9160,9161,9163,9164,9167,9168,9172,9173,9176,9179,9180,9181,9183,9184,9185,9186,9187,9188,9189,9190,9191,9195,9196,9201,9202,9205,9206,9207,9210,9211,9214,9216,9220,9222,9224,9225,9227,9228,9231,9232,9233,9235,9238,9240,9242,9243,9246,9247,9249,9250,9253,9254,9255,9259,9260,9261,9262,9264,9265,9266,9269,9270,9275,9278,9279,9282,9284,9286,9288,9290,9291,9292,9293,9296,9298,9299,9302,9305,9306,9308,9309,9310,9312,9313,9314,9316,9317,9320,9324,9325,9326,9328,9331,9332,9333,9335,9340,9343,9347,9348,9350,9352,9354,9358,9361,9365,9366,9367,9371,9372,9374,9377,9381,9383,9384,9386,9387,9388,9392,9393,9395,9396,9397,9398,9400,9402,9403,9404,9405,9407,9410,9412,9413,9414,9415,9421,9422,9423,9426,9427,9428,9431,9432,9434,9435,9436,9437,9439,9440,9441,9442,9443,9445,9450,9451,9452,9456,9460,9461,9462,9467,9468,9471,9472,9473,9476,9477,9480,9486,9489,9490,9491,9492,9494,9495,9497,9503,9504,9505,9507,9508,9509,9511,9514,9515,9516,9519,9520,9524,9525,9527,9531,9532,9533,9534,9535,9537,9538,9539,9540,9541,9542,9543,9545,9547,9548,9549,9550,9552,9553,9554,9555,9556,9557,9558,9561,9562,9564,9570,9571,9572,9575,9576,9577,9578,9579,9580,9581,9582,9587,9588,9593,9596,9597,9599,9600,9601,9609,9610,9613,9615,9616,9618,9620,9622,9623,9624,9626,9627,9630,9631,9634,9635,9636,9637,9638,9639,9644,9645,9647,9648,9649,9652,9653,9656,9657,9660,9662,9664,9667,9672,9673,9674,9676,9677,9679,9681,9682,9683,9684,9686,9691,9692,9693,9697,9698,9700,9701,9702,9705,9707,9709,9711,9712,9713,9714,9715,9716,9717,9718,9719,9720,9725,9726,9727,9729,9730,9732,9734,9737,9741,9742,9745,9746,9747,9748,9751,9752,9753,9754,9755,9756,9763,9764,9765,9766,9769,9770,9772,9773,9774,9776,9777,9778,9779,9780,9781,9782,9785,9786,9787,9789,9791,9794,9796,9798,9799,9802,9803,9804,9807,9809,9810,9811,9812,9813,9814,9815,9817,9818,9821,9823,9825,9826,9827,9829,9830,9831,9834,9836,9838,9843,9846,9847,9848,9850,9851,9854,9855,9856,9857,9858,9859,9861,9863,9864,9866,9867,9868,9869,9871,9874,9875,9876,9880,9881,9882,9890,9892,9894,9895,9898,9899,9900,9901,9902,9903,9905,9907,9909,9910,9914,9915,9916,9917,9918,9920,9924,9925,9927,9929,9930,9931,9934,9935,9936,9938,9942,9943,9944,9946,9947,9949,9951,9952,9955,9956,9960,9962,9964,9966,9969,9970,9971,9972,9976,9979,9983,9985,9986,9987,9993,9994,10001,10003,10005,10009,10010,10012,10015,10016,10020,10021,10022,10024,10027,10028,10030,10031,10034,10037,10039,10040,10042,10045,10048,10049,10051,10052,10053,10055,10056,10059,10060,10061,10064,10065,10066,10070,10071,10072,10075,10076,10077,10079,10080,10081,10082,10084,10085,10087,10088,10089,10092,10093,10094,10097,10098,10109,10110,10111,10113,10114,10115,10117,10118,10120,10121,10122,10124,10125,10126,10129,10131,10132,10133,10134,10139,10140,10141,10143,10144,10146,10149,10150,10152,10154,10157,10160,10162,10167,10169,10173,10174,10176,10177,10178,10179,10180,10181,10184,10187,10188,10189,10191,10192,10195,10197,10200,10201,10203,10205,10206,10207,10211,10212,10215,10217,10218,10220,10222,10225,10227,10232,10233,10234,10236,10237,10238,10242,10243,10249,10250,10251,10252,10253,10254,10256,10257,10258,10260,10261,10263,10264,10265,10267,10268,10270,10274,10275,10276,10277,10278,10279,10280,10281,10282,10283,10285,10286,10289,10290,10291,10293,10294,10295,10296,10297,10298,10299,10300,10301,10302,10304,10307,10308,10309,10310,10314,10318,10320,10321,10322,10323,10324,10328,10330,10331,10332,10334,10340,10341,10344,10346,10347,10348,10350,10351,10352,10353,10354,10355,10356,10358,10359,10360,10361,10362,10365,10370,10371,10372,10374,10375,10378,10380,10381,10383,10384,10385,10387,10389,10390,10391,10393,10394,10395,10396,10398,10399,10403,10406,10412,10413,10414,10415,10418,10419,10420,10421,10422,10425,10426,10427,10429,10433,10434,10435,10440,10441,10442,10443,10448,10449,10450,10451,10458,10459,10461,10462,10463,10465,10467,10468,10470,10473,10475,10478,10479,10484,10485,10486,10487,10491,10496,10497,10499,10500,10501,10503,10504,10506,10507,10508,10512,10513,10514,10518,10520,10523,10524,10530,10531,10534,10539,10540,10541,10542,10544,10545,10546,10547,10549,10551,10552,10555,10557,10558,10559,10560,10561,10562,10564,10565,10566,10568,10569,10571,10573,10575,10577,10578,10579,10580,10581,10582,10588,10592,10593,10594,10595,10596,10597,10599,10602,10606,10607,10608,10609,10610,10611,10614,10617,10618,10625,10627,10634,10636,10637,10640,10641,10642,10643,10646,10647,10651,10652,10654,10655,10656,10657,10660,10662,10663,10664,10665,10666,10668,10669,10673,10674,10675,10676,10678,10680,10681,10683,10685,10686,10687,10688,10689,10691,10695,10697,10698,10702,10704,10705,10706,10711,10713,10723,10725,10726,10727,10728,10731,10734,10735,10737,10743,10745,10746,10748,10751,10752,10755,10756,10757,10758,10759,10760,10763,10765,10767,10768,10770,10771,10772,10773,10774,10776,10778,10780,10781,10783,10788,10789,10790,10792,10793,10795,10796,10797,10798,10800,10801,10804,10805,10807,10810,10811,10816,10817,10825,10826,10827,10828,10832,10833,10837,10839,10841,10842,10843,10844,10847,10849,10850,10852,10853,10854,10855,10860,10861,10863,10867,10872,10874,10876,10877,10882,10883,10887,10888,10889,10890,10891,10892,10893,10894,10895,10896,10898,10899,10900,10901,10905,10906,10908,10909,10912,10914,10918,10921,10922,10923,10924,10926,10929,10931,10932,10937,10939,10940,10944,10947,10948,10950,10951,10952,10953,10954,10955,10956,10958,10960,10961,10962,10965,10966,10968,10969,10973,10974,10978,10979,10980,10981,10982,10988,10989,10991,10992,10993,10994,10995,11000,11001,11005,11006,11007,11009,11013,11014,11015,11017,11020,11021,11026,11029,11030,11031,11032,11035,11037,11040,11042,11043,11044,11045,11046,11049,11050,11052,11053,11054,11055,11056,11057,11059,11061,11068,11071,11072,11073,11074,11077,11081,11083,11084,11085,11086,11087,11088,11089,11090,11091,11094,11095,11096,11103,11104,11106,11109,11115,11118,11119,11121,11123,11126,11128,11130,11131,11132,11136,11140,11141,11142,11143,11144,11148,11154,11155,11156,11157,11158,11159,11160,11161,11163,11164,11165,11166,11167,11170,11172,11173,11174,11175,11176,11178,11183,11184,11185,11187,11188,11191,11195,11197,11198,11200,11201,11202,11207,11209,11210,11213,11214,11215,11216,11217,11218,11219,11220,11221,11222,11225,11227,11228,11231,11232,11233,11235,11237,11240,11242,11245,11246,11247,11248,11249,11250,11251,11252,11253,11258,11261,11263,11265,11267,11269,11270,11271,11274,11275,11277,11279,11282,11283,11284,11285,11286,11295,11296,11297,11299,11300,11302,11303,11304,11305,11306,11308,11310,11312,11313,11314,11317,11318,11320,11321,11325,11326,11330,11333,11337,11338,11340,11341,11343,11344,11346,11347,11349,11350,11351,11352,11353,11354,11356,11357,11358,11361,11363,11365,11370,11374,11375,11377,11378,11380,11382,11383,11385,11386,11387,11389,11395,11397,11403,11404,11405,11407,11411,11413,11415,11417,11418,11421,11423,11425,11426,11427,11430,11431,11432,11433,11434,11435,11436,11437,11439,11442,11443,11445,11447,11449,11450,11451,11453,11454,11456,11459,11460,11461,11462,11464,11466,11468,11469,11475,11476,11477,11479,11484,11485,11487,11488,11489,11491,11493,11494,11495,11496,11497,11498,11499,11501,11503,11504,11508,11512,11515,11516,11517,11519,11524,11528,11530,11532,11533,11535,11536,11538,11539,11541,11542,11543,11544,11547,11548,11552,11553,11557,11560,11563,11565,11572,11573,11579,11580,11581,11582,11585,11586,11587,11591,11593,11595,11597,11599,11602,11604,11605,11606,11607,11608,11610,11611,11614,11617,11618,11619,11622,11624,11625,11626,11629,11630,11633,11634,11637,11639,11640,11641,11642,11644,11646,11649,11652,11653,11655,11657,11659,11661,11662,11664,11668,11670,11675,11676,11678,11681,11682,11683,11689,11691,11692,11696,11697,11698,11699,11700,11701,11702,11704,11708,11710,11714,11715,11717,11718,11720,11721,11724,11726,11728,11729,11731,11732,11733,11734,11735,11737,11739,11741,11742,11743,11744,11745,11748,11749,11754,11757,11758,11760,11761,11762,11764,11765,11767,11768,11772,11774,11775,11776,11777,11778,11780,11782,11783,11784,11786,11787,11788,11789,11791,11792,11793,11797,11798,11801,11802,11803,11806,11807,11810,11811,11812,11813,11814,11815,11818,11819,11820,11823,11826,11831,11836,11837,11838,11843,11846,11847,11848,11849,11854,11855,11858,11859,11861,11862,11864,11865,11867,11868,11869,11872,11874,11875,11876,11880,11881,11883,11884,11885,11887,11892,11893,11894,11895,11896,11897,11898,11899,11902,11904,11906,11907,11910,11911,11912,11913,11918,11920,11921,11922,11924,11925,11926,11927,11929,11931,11932,11933,11936,11938,11940,11941,11943,11944,11946,11948,11950,11951,11952,11953,11954,11955,11956,11957,11958,11960,11962,11963,11966,11967,11968,11969,11973,11974,11975,11977,11978,11980,11983,11984,11985,11987,11989,11990,11993,11994,11996,11997,11998,11999,12001,12002,12005,12007,12008,12010,12014,12015,12017,12019,12020,12021,12023,12025,12026,12028,12029,12031,12034,12035,12036,12039,12040,12041,12042,12045,12048,12049,12052,12053,12054,12055,12056,12057,12059,12061,12062,12063,12064,12065,12069,12071,12072,12073,12074,12076,12077,12078,12079,12081,12082,12084,12086,12087,12088,12089,12091,12092,12095,12097,12098,12099,12100,12101,12103,12104,12107,12108,12110,12112,12114,12115,12117,12118,12120,12123,12125,12126,12127,12131,12133,12135,12136,12137,12140,12142,12145,12146,12147,12148,12149,12152,12153,12155,12158,12159,12161,12167,12169,12171,12174,12176,12177,12184,12185,12187,12188,12190,12198,12199,12200,12201,12202,12209,12212,12213,12215,12218,12220,12226,12227,12229,12231,12232,12236,12237,12240,12243,12244,12245,12246,12247,12248,12251,12254,12255,12257,12261,12267,12268,12269,12271,12275,12280,12283,12285,12287,12288,12295,12297,12298,12300,12301,12302,12304,12306,12308,12309,12312,12316,12317,12318,12325,12327,12329,12330,12331,12332,12334,12340,12342,12344,12347,12348,12349,12351,12353,12357,12358,12360,12361,12362,12365,12366,12367,12368,12370,12371,12372,12378,12379,12381,12382,12383,12384,12385,12387,12388,12389,12390,12391,12392,12393,12395,12396,12397,12398,12399,12400,12403,12404,12406,12413,12417,12419,12421,12424,12427,12428,12429,12430,12431,12433,12434,12435,12437,12440,12441,12442,12446,12447,12448,12451,12455,12457,12458,12459,12462,12463,12464,12467,12468,12471,12472,12474,12475,12476,12478,12479,12482,12486,12487,12489,12490,12494,12495,12496,12498,12499,12501,12504,12505,12509,12511,12513,12515,12517,12520,12521,12522,12524,12526,12529,12530,12532,12537,12538,12541,12542,12544,12550,12552,12558,12560,12564,12566,12569,12571,12574,12575,12576,12577,12578,12579,12581,12582,12583,12585,12586,12587,12590,12591,12593,12594,12595,12596,12598,12600,12603,12606,12607,12609,12610,12611,12612,12613,12614,12620,12622,12623,12627,12628,12629,12632,12635,12636,12638,12640,12641,12642,12644,12645,12646,12647,12649,12650,12651,12654,12655,12656,12657,12658,12660,12661,12667,12668,12669,12670,12672,12673,12675,12677,12680,12681,12682,12687,12691,12695,12705,12706,12707,12708,12710,12712,12713,12714,12716,12717,12719,12720,12722,12728,12730,12731,12732,12733,12737,12738,12739,12740,12741,12742,12745,12747,12751,12752,12753,12754,12755,12760,12761,12762,12764,12766,12767,12768,12770,12772,12775,12780,12781,12782,12784,12787,12788,12790,12792,12793,12794,12795,12796,12797,12798,12800,12801,12803,12804,12807,12808,12809,12816,12818,12820,12821,12823,12826,12827,12828,12829,12832,12833,12836,12837,12838,12839,12848,12850,12852,12855,12856,12861,12865,12869,12871,12872,12873,12874,12876,12877,12880,12881,12884,12885,12887,12888,12897,12898,12899,12901,12905,12906,12907,12910,12911,12912,12913,12916,12918,12919,12920,12922,12924,12925,12926,12927,12928,12930,12933,12934,12936,12937,12941,12943,12944,12947,12950,12952,12953,12958,12960,12962,12964,12966,12970,12972,12974,12975,12976,12978,12980,12981,12983,12985,12989,12992,12993,12994,12996,12998,12999,13000,13001,13006,13009,13013,13014,13015,13018,13019,13020,13023,13025,13030,13031,13033,13034,13036,13039,13040,13041,13043,13044,13046,13047,13049,13050,13051,13052,13054,13057,13062,13064,13069,13072,13073,13074,13076,13079,13080,13083,13084,13085,13089,13090,13092,13093,13095,13099,13100,13101,13102,13105,13107,13111,13112,13113,13115,13117,13119,13120,13121,13125,13127,13132,13134,13137,13139,13140,13141,13142,13146,13148,13151,13152,13153,13155,13158,13161,13162,13163,13166,13168,13169,13170,13173,13175,13176,13177,13178,13180,13186,13187,13188,13189,13190,13191,13192,13193,13194,13195,13196,13197,13204,13205,13207,13209,13214,13215,13219,13223,13224,13225,13226,13229,13230,13231,13232,13234,13236,13240,13241,13244,13246,13247,13248,13251,13253,13254,13255,13257,13259,13262,13263,13279,13280,13281,13284,13285,13287,13291,13292,13293,13294,13295,13298,13299,13300,13302,13305,13311,13313,13314,13317,13318,13319,13320,13321,13324,13325,13326,13329,13332,13336,13337,13340,13342,13343,13344,13345,13346,13348,13350,13351,13352,13355,13356,13357,13358,13359,13360,13361,13362,13365,13367,13369,13373,13375,13376,13381,13384,13385,13386,13387,13389,13390,13394,13395,13400,13403,13405,13406,13407,13408,13410,13411,13412,13414,13417,13419,13421,13423,13427,13431,13432,13433,13436,13440,13441,13442,13447,13451,13452,13455,13456,13457,13459,13460,13461,13464,13465,13466,13467,13471,13472,13473,13476,13477,13478,13479,13481,13482,13483,13485,13487,13488,13489,13491,13492,13493,13494,13497,13498,13499,13500,13501,13505,13507,13508,13509,13512,13513,13516,13517,13518,13519,13520,13522,13524,13527,13529,13530,13531,13533,13534,13537,13538,13541,13542,13543,13545,13548,13549,13550,13552,13553,13554,13555,13556,13557,13558,13559,13560,13565,13566,13567,13569,13570,13573,13574,13576,13577,13578,13583,13584,13585,13586,13587,13588,13590,13592,13593,13595,13596,13598,13599,13601,13602,13604,13606,13608,13609,13610,13611,13613,13614,13615,13617,13619,13622,13624,13625,13630,13633,13635,13638,13639,13641,13643,13648,13656,13658,13660,13663,13664,13666,13667,13668,13674,13675,13676,13677,13680,13682,13683,13685,13686,13688,13690,13691,13693,13694,13695,13697,13698,13699,13700,13701,13702,13703,13705,13706,13707,13708,13709,13711,13712,13713,13716,13717,13718,13719,13721,13724,13728,13730,13734,13735,13738,13739,13743,13747,13751,13755,13757,13759,13760,13761,13763,13764,13765,13768,13770,13771,13773,13774,13775,13776,13778,13779,13780,13781,13783,13788,13789,13790,13791,13792,13794,13795,13796,13803,13805,13809,13811,13812,13813,13821,13823,13827,13828,13829,13831,13832,13833,13837,13838,13839,13840,13842,13843,13844,13845,13848,13850,13851,13854,13855,13856,13857,13858,13862,13864,13867,13869,13870,13871,13872,13873,13875,13876,13877,13879,13880,13883,13885,13886,13888,13889,13890,13891,13892,13893,13898,13899,13900,13903,13906,13907,13908,13910,13911,13912,13914,13915,13919,13924,13925,13926,13927,13928,13930,13932,13933,13934,13935,13941,13942,13943,13944,13947,13948,13949,13951,13952,13953,13955,13956,13957,13958,13961,13964,13965,13966,13967,13968,13970,13973,13975,13977,13978,13979,13980,13981,13982,13984,13986,13989,13990,13995,13998,14000,14002,14003,14004,14006,14007,14010,14014,14017,14019,14020,14022,14023,14024,14025,14026,14027,14029,14032,14033,14034,14038,14039,14041,14043,14045,14049,14050,14051,14052,14055,14056,14057,14058,14060,14062,14064,14067,14068,14069,14071,14072,14073,14074,14078,14083,14087,14088,14089,14091,14092,14093,14094,14096,14097,14101,14105,14108,14109,14110,14111,14112,14113,14116,14117,14121,14123,14124,14125,14126,14129,14130,14131,14134,14135,14136,14140,14141,14142,14143,14144,14146,14148,14149,14150,14152,14154,14157,14158,14159,14164,14165,14166,14167,14168,14169,14171,14173,14174,14175,14177,14181,14185,14190,14192,14193,14194,14197,14199,14200,14201,14202,14204,14205,14210,14214,14216,14219,14220,14222,14225,14226,14227,14229,14231,14233,14235,14236,14237,14240,14242,14245,14247,14248,14250,14251,14253,14256,14258,14260,14263,14265,14267,14268,14269,14272,14273,14274,14277,14278,14281,14282,14283,14284,14285,14286,14287,14289,14292,14293,14294,14295,14297,14298,14299,14300,14301,14302,14303,14304,14305,14306,14307,14308,14309,14310,14312,14314,14315,14318,14320,14321,14324,14325,14326,14327,14328,14329,14330,14333,14336,14339,14340,14341,14342,14343,14346,14348,14350,14353,14354,14358,14362,14366,14369,14371,14372,14373,14381,14383,14385,14387,14391,14392,14393,14395,14396,14398,14399,14401,14405,14406,14408,14409,14410,14411,14412,14413,14415,14416,14419,14420,14421,14423,14425,14426,14427,14428,14429,14430,14431,14432,14433,14434,14437,14439,14444,14445,14446,14449,14454,14457,14458,14460,14461,14462,14463,14464,14465,14468,14469,14472,14473,14477,14478,14479,14482,14484,14485,14486,14491,14492,14493,14494,14496,14497,14503,14504,14505,14506,14507,14508,14509,14510,14511,14512,14517,14518,14519,14520,14523,14524,14527,14529,14530,14532,14533,14535,14536,14537,14539,14542,14543,14546,14547,14548,14549,14550,14552,14557,14563,14565,14566,14569,14571,14574,14575,14576,14578,14579,14580,14581,14582,14585,14588,14589,14591,14592,14594,14596,14597,14601,14603,14604,14605,14608,14609,14611,14612,14613,14614,14615,14616,14617,14620,14621,14622,14623,14624,14625,14628,14631,14632,14633,14637,14638,14639,14641,14642,14643,14644,14645,14646,14647,14649,14652,14653,14654,14657,14662,14663,14666,14667,14672,14677,14679,14680,14683,14684,14686,14688,14689,14691,14694,14698,14699,14701,14702,14706,14709,14711,14713,14714,14716,14717,14719,14721,14722,14723,14725,14727,14729,14730,14731,14732,14733,14735,14738,14739,14740,14743,14744,14745,14748,14749,14751,14752,14754,14756,14757,14760,14762,14763,14766,14767,14768,14770,14771,14772,14773,14774,14776,14780,14782,14783,14785,14787,14788,14789,14791,14798,14803,14805,14806,14808,14810,14812,14814,14815,14817,14818,14819,14820,14822,14823,14824,14826,14829,14830,14834,14835,14836,14837,14839,14840,14842,14848,14850,14851,14852,14856,14859,14860,14863,14864,14866,14869,14870,14872,14874,14878,14879,14880,14881,14882,14885,14887,14888,14890,14892,14894,14895,14896,14901,14902,14904,14906,14908,14910,14914,14915,14916,14917,14920,14923,14924,14925,14926,14927,14928,14930,14933,14936,14939,14940,14941,14942,14943,14944,14945,14948,14949,14952,14954,14955,14957,14958,14960,14962,14966,14967,14972,14975,14976,14978,14980,14981,14982,14984,14985,14986,14988,14989,14993,14994,14997,14998,14999,15000,15001,15003,15005,15006,15007,15008,15009,15010,15016,15018,15019,15020,15022,15026,15027,15028,15029,15030,15032,15034,15035,15036,15040,15041,15042,15043,15044,15045,15047,15048,15049,15054,15057,15059,15060,15063,15064,15067,15068,15069,15070,15071,15073,15074,15076,15077,15078,15081,15083,15087,15090,15094,15098,15099,15101,15102,15105,15106,15107,15109,15110,15111,15113,15115,15116,15118,15125,15126,15130,15131,15132,15138,15140,15141,15145,15148,15151,15155,15156,15157,15158,15160,15161,15162,15164,15167,15169,15172,15176,15178,15179,15181,15182,15183,15184,15185,15188,15190,15191,15192,15196,15197,15198,15201,15203,15204,15205,15207,15209,15210,15211,15214,15215,15217,15218,15221,15224,15225,15226,15228,15230,15232,15233,15234,15236,15237,15239,15240,15241,15242,15243,15244,15245,15246,15249,15250,15252,15254,15255,15257,15258,15259,15263,15264,15270,15271,15273,15279,15281,15285,15288,15289,15290,15293,15294,15295,15296,15300,15301,15303,15304,15307,15308,15310,15313,15317,15320,15321,15322,15323,15324,15325,15326,15328,15330,15333,15334,15336,15337,15338,15339,15340,15341,15342,15343,15346,15349,15350,15351,15352,15353,15358,15359,15361,15363,15364,15365,15366,15367,15368,15371,15374,15377,15378,15380,15383,15384,15385,15387,15389,15391,15394,15395,15396,15397,15398,15399,15400,15401,15402,15406,15407,15409,15410,15412,15413,15414,15415,15417,15418,15420,15426,15434,15436,15437,15439,15446,15447,15449,15452,15454,15456,15459,15461,15465,15466,15467,15471,15474,15476,15478,15479,15480,15481,15482,15483,15484,15487,15490,15491,15493,15494,15495,15500,15501,15503,15506,15507,15511,15512,15513,15517,15519,15521,15522,15527,15529,15530,15531,15532,15533,15534,15535,15537,15540,15541,15542,15543,15548,15549,15550,15555,15556,15558,15559,15561,15562,15563,15564,15566,15567,15571,15572,15573,15574,15575,15576,15578,15579,15581,15584,15589,15590,15592,15595,15596,15598,15603,15604,15608,15609,15612,15613,15614,15615,15616,15617,15621,15622,15624,15625,15626,15628,15630,15631,15635,15640,15644,15647,15648,15650,15653,15654,15656,15658,15659,15660,15661,15662,15663,15665,15666,15667,15668,15670,15673,15678,15679,15680,15681,15683,15684,15685,15686,15688,15689,15690,15691,15692,15693,15694,15695,15698,15699,15701,15706,15711,15712,15714,15716,15717,15724,15725,15729,15732,15733,15738,15741,15742,15744,15745,15748,15750,15751,15753,15754,15756,15757,15759,15760,15762,15764,15766,15770,15773,15774,15775,15776,15777,15778,15779,15782,15783,15784,15788,15789,15790,15791,15792,15793,15795,15796,15797,15798,15800,15803,15804,15805,15806,15808,15809,15811,15813,15815,15817,15818,15821,15822,15824,15825,15827,15829,15830,15833,15834,15835,15836,15837,15838,15839,15840,15841,15842,15845,15846,15847,15848,15849,15851,15853,15864,15865,15867,15868,15871,15872,15873,15875,15879,15880,15883,15885,15886,15888,15889,15890,15891,15892,15893,15894,15896,15897,15898,15899,15900,15901,15904,15906,15908,15909,15914,15915,15916,15918,15919,15920,15924,15925,15929,15930,15931,15932,15933,15934,15937,15940,15941,15942,15943,15945,15948,15949,15951,15952,15953,15954,15955,15958,15960,15963,15964,15966,15970,15971,15973,15974,15975,15982,15983,15984,15985,15987,15990,15992,15995,16000,16002,16003,16005,16008,16009,16011,16014,16016,16021,16022,16023,16025,16029,16030,16032,16035,16036,16040,16041,16042,16043,16047,16050,16052,16053,16055,16057,16058,16059,16064,16066,16070,16071,16073,16075,16079,16087,16089,16091,16093,16096,16098,16099,16100,16101,16102,16103,16105,16108,16110,16117,16121,16122,16124,16125,16128,16129,16131,16135,16136,16137,16141,16142,16143,16146,16147,16149,16150,16152,16155,16157,16158,16162,16164,16165,16168,16170,16171,16175,16176,16177,16178,16181,16186,16187,16190,16195,16197,16200,16202,16206,16208,16210,16214,16215,16216,16217,16218,16219,16221,16222,16223,16224,16226,16227,16229,16234,16236,16237,16238,16240,16244,16249,16254,16258,16262,16263,16267,16268,16271,16272,16278,16282,16284,16286,16288,16290,16292,16294,16297,16298,16299,16301,16302,16304,16306,16310,16312,16313,16314,16315,16317,16320,16325,16327,16329,16332,16335,16336,16337,16339,16340,16341,16342,16344,16345,16347,16348,16350,16353,16355,16358,16359,16360,16361,16362,16364,16365,16366,16369,16370,16373,16376,16377,16379,16380,16381,16385,16386,16387,16389,16391,16392,16394,16398,16401,16402,16404,16405,16406,16407,16415,16416,16420,16422,16424,16425,16426,16428,16430,16432,16435,16436,16438,16444,16445,16447,16449,16450,16451,16452,16454,16455,16456,16457,16460,16461,16462,16464,16465,16466,16468,16472,16475,16476,16477,16478,16479,16481,16482,16483,16486,16487,16488,16489,16490,16493,16494,16495,16496,16497,16498,16500,16501,16502,16503,16504,16505,16506,16507,16510,16512,16514,16515,16518,16519,16521,16523,16524,16527,16528,16529,16532,16534,16536,16537,16538,16541,16544,16546,16547,16548,16552,16553,16555,16556,16560,16561,16562,16565,16571,16573,16574,16575,16576,16578,16579,16580,16582,16583,16584,16590,16591,16595,16596,16605,16606,16609,16610,16611,16614,16616,16618,16619,16620,16621,16622,16624,16625,16626,16628,16629,16630,16632,16634,16636,16641,16643,16645,16646,16650,16651,16652,16653,16655,16658,16661,16666,16667,16669,16670,16672,16674,16675,16678,16680,16682,16685,16686,16687,16688,16692,16693,16696,16697,16698,16699,16700,16702,16703,16704,16705,16709,16714,16715,16716,16717,16718,16721,16722,16724,16728,16729,16730,16731,16732,16733,16734,16736,16738,16743,16745,16746,16749,16751,16753,16756,16757,16758,16759,16760,16762,16766,16770,16772,16774,16776,16778,16779,16780,16786,16787,16788,16792,16794,16795,16796,16797,16800,16801,16802,16805,16808,16811,16814,16815,16819,16820,16823,16824,16826,16828,16829,16830,16831,16834,16835,16837,16840,16844,16845,16847,16849,16851,16853,16859,16860,16861,16862,16865,16866,16867,16869,16872,16873,16876,16877,16878,16881,16883,16884,16887,16888,16889,16890,16891,16892,16894,16895,16896,16901,16902,16904,16906,16909,16910,16912,16915,16917,16918,16920,16926,16927,16928,16929,16931,16933,16936,16938,16940,16943,16945,16946,16947,16948,16949,16952,16954,16963,16964,16965,16967,16969,16970,16971,16973,16974,16978,16983,16985,16986,16989,16992,16995,16998,16999,17001,17002,17003,17005,17006,17007,17008,17013,17015,17019,17022,17024,17026,17027,17028,17029,17030,17032,17033,17034,17035,17037,17038,17039,17040,17041,17044,17046,17047,17048,17049,17050,17051,17053,17054,17055,17056,17057,17058,17060,17062,17065,17067,17068,17069,17070,17072,17073,17077,17078,17079,17080,17085,17088,17090,17091,17093,17094,17095,17096,17099,17100,17105,17106,17107,17110,17111,17113,17116,17118,17119,17121,17125,17126,17130,17131,17134,17138,17141,17142,17144,17145,17147,17154,17157,17158,17159,17160,17163,17165,17168,17169,17171,17172,17174,17175,17177,17179,17180,17182,17183,17184,17185,17191,17193,17194,17196,17197,17198,17199,17200,17205,17206,17211,17212,17213,17214,17216,17219,17220,17221,17222,17223,17224,17228,17229,17230,17231,17234,17235,17237,17239,17242,17244,17245,17246,17247,17249,17255,17256,17257,17261,17262,17264,17266,17269,17271,17273,17275,17276,17278,17279,17280,17281,17283,17284,17285,17287,17288,17289,17290,17291,17292,17294,17295,17296,17297,17298,17299,17300,17301,17302,17304,17305,17306,17311,17314,17315,17317,17322,17325,17326,17327,17328,17329,17331,17333,17334,17335,17338,17339,17340,17342,17344,17346,17348,17349,17352,17358,17359,17361,17363,17365,17366,17367,17368,17369,17370,17372,17373,17375,17381,17382,17383,17384,17385,17386,17387,17389,17390,17391,17392,17394,17395,17396,17398,17399,17400,17402,17403,17406,17407,17408,17410,17413,17414,17415,17417,17421,17422,17423,17424,17425,17426,17427,17428,17429,17433,17434,17435,17439,17443,17444,17446,17448,17450,17451,17452,17453,17455,17456,17457,17462,17466,17467,17469,17470,17474,17476,17477,17478,17481,17484,17485,17486,17489,17492,17493,17495,17496,17497,17498,17499,17500,17502,17506,17511,17513,17515,17517,17519,17520,17521,17522,17523,17525,17527,17529,17532,17533,17534,17535,17536,17538,17541,17544,17545,17546,17549,17550,17551,17552,17555,17557,17559,17560,17561,17562,17564,17565,17566,17567,17568,17572,17574,17576,17577,17579,17580,17582,17585,17586,17593,17594,17596,17598,17599,17601,17604,17605,17606,17607,17609,17612,17613,17615,17616,17617,17618,17619,17624,17625,17627,17628,17631,17632,17634,17639,17640,17642,17646,17650,17651,17654,17655,17656,17659,17661,17663,17665,17666,17670,17672,17674,17680,17681,17682,17683,17685,17690,17691,17693,17694,17695,17696,17699,17705,17706,17707,17708,17709,17710,17711,17712,17713,17714,17715,17717,17718,17719,17722,17724,17726,17728,17729,17730,17731,17733,17734,17735,17736,17738,17742,17743,17745,17746,17747,17749,17751,17752,17754,17762,17763,17766,17767,17771,17774,17775,17777,17780,17783,17786,17789,17794,17795,17796,17797,17800,17802,17803,17804,17805,17808,17811,17812,17813,17814,17815,17816,17817,17818,17819,17822,17824,17825,17826,17828,17829,17831,17832,17835,17836,17837,17841,17843,17845,17846,17847,17850,17851,17852,17853,17855,17856,17859,17860,17861,17863,17870,17871,17872,17874,17876,17881,17882,17883,17886,17889,17891,17892,17893,17896,17897,17898,17901,17902,17903,17904,17905,17911,17913,17914,17915,17916,17917,17919,17920,17923,17924,17925,17928,17929,17930,17932,17935,17936,17939,17940,17941,17942,17944,17945,17946,17948,17949,17953,17954,17955,17956,17958,17960,17961,17964,17965,17967,17972,17974,17975,17977,17979,17981,17986,17987,17990,17992,17993,17995,17997,17998,18000,18001,18002,18004,18006,18007,18008,18010,18011,18012,18013,18014,18016,18020,18021,18022,18024,18027,18028,18032,18037,18038,18040,18041,18042,18043,18045,18047,18048,18049,18051,18053,18054,18055,18058,18066,18067,18068,18069,18071,18073,18074,18075,18077,18078,18081,18086,18088,18089,18090,18091,18093,18100,18101,18104,18105,18108,18109,18110,18112,18113,18115,18119,18121,18122,18126,18132,18134,18139,18140,18141,18144,18145,18146,18149,18150,18153,18154,18156,18158,18159,18161,18162,18163,18164,18166,18167,18170,18172,18174,18178,18179,18182,18183,18185,18186,18187,18189,18190,18192,18194,18195,18197,18198,18199,18200,18201,18204,18207,18208,18209,18211,18212,18213,18214,18216,18218,18219,18220,18221,18222,18224,18226,18227,18232,18233,18234,18235,18236,18242,18243,18244,18246,18249,18250,18252,18255,18257,18258,18263,18267,18268,18269,18274,18277,18278,18279,18280,18282,18283,18285,18290,18291,18293,18295,18303,18306,18308,18309,18311,18313,18314,18315,18318,18319,18327,18331,18333,18334,18335,18336,18338,18339,18342,18343,18344,18346,18347,18350,18351,18355,18356,18357,18358,18359,18360,18361,18362,18364,18365,18366,18367,18368,18371,18372,18373,18375,18376,18377,18379,18380,18382,18384,18386,18389,18390,18391,18393,18395,18396,18397,18400,18401,18402,18403,18408,18409,18410,18411,18412,18415,18416,18419,18421,18423,18424,18425,18426,18427,18428,18429,18431,18432,18433,18436,18437,18438,18439,18440,18442,18450,18452,18453,18454,18457,18458,18460,18461,18464,18465,18469,18470,18473,18475,18481,18485,18486,18487,18491,18492,18495,18498,18501,18503,18504,18505,18506,18512,18514,18516,18517,18518,18519,18521,18524,18525,18528,18531,18534,18537,18538,18539,18540,18541,18543,18544,18553,18554,18555,18556,18558,18561,18566,18567,18570,18571,18572,18573,18574,18578,18580,18581,18585,18587,18588,18590,18592,18593,18594,18595,18596,18597,18600,18603,18605,18606,18608,18609,18610,18611,18614,18616,18617,18618,18620,18622,18624,18625,18628,18630,18631,18632,18633,18634,18637,18640,18642,18643,18646,18647,18648,18649,18650,18652,18653,18654,18657,18659,18660,18663,18664,18667,18668,18669,18670,18671,18673,18674,18675,18677,18678,18679,18681,18682,18683,18684,18686,18688,18689,18691,18693,18697,18701,18704,18705,18707,18708,18709,18711,18712,18714,18715,18716,18717,18718,18720,18721,18722,18723,18724,18725,18726,18727,18728,18732,18733,18734,18736,18737,18743,18744,18746,18747,18748,18749,18750,18752,18754,18755,18756,18757,18758,18759,18761,18768,18769,18771,18772,18775,18779,18783,18787,18789,18792,18793,18794,18795,18796,18798,18799,18802,18803,18804,18806,18807,18808,18814,18816,18818,18819,18820,18821,18822,18824,18826,18827,18828,18830,18831,18832,18833,18835,18836,18839,18840,18841,18843,18844,18845,18846,18847,18849,18850,18854,18856,18858,18859,18860,18861,18862,18864,18865,18867,18869,18874,18875,18876,18879,18880,18883,18884,18885,18886,18887,18888,18889,18891,18893,18894,18895,18897,18898,18899,18902,18903,18904,18905,18907,18908,18910,18913,18916,18919,18920,18921,18922,18924,18927,18930,18932,18934,18937,18939,18943,18944,18945,18946,18947,18948,18950,18951,18952,18953,18956,18957,18958,18960,18963,18965,18966,18968,18969,18970,18971,18972,18976,18977,18979,18981,18983,18984,18986,18987,18988,18991,18993,18995,18996,18998,18999,19001,19002,19005,19006,19007,19009,19012,19013,19014,19016,19018,19019,19021,19023,19027,19028,19033,19035,19043,19044,19045,19048,19050,19054,19055,19056,19057,19060,19061,19063,19064,19065,19066,19067,19069,19073,19074,19075,19076,19079,19080,19083,19086,19089,19094,19097,19098,19100,19101,19102,19103,19104,19105,19107,19108,19110,19112,19114,19115,19117,19118,19119,19121,19122,19127,19128,19130,19131,19132,19135,19136,19137,19138,19140,19141,19142,19143,19144,19146,19147,19148,19151,19152,19154,19157,19158,19159,19163,19164,19168,19169,19171,19174,19177,19179,19185,19188,19191,19192,19194,19195,19196,19199,19201,19202,19203,19204,19206,19209,19210,19212,19213,19215,19217,19219,19220,19221,19222,19223,19225,19228,19231,19232,19233,19234,19236,19238,19240,19241,19242,19244,19245,19247,19248,19250,19255,19256,19258,19261,19262,19263,19272,19273,19274,19276,19278,19279,19281,19282,19284,19285,19289,19291,19292,19293,19294,19297,19300,19301,19302,19304,19305,19309,19310,19312,19313,19315,19316,19320,19321,19322,19323,19324,19325,19327,19328,19329,19331,19333,19334,19336,19342,19345,19346,19347,19348,19351,19352,19353,19355,19356,19357,19358,19359,19360,19361,19363,19365,19366,19368,19369,19370,19371,19378,19379,19381,19386,19388,19389,19390,19393,19396,19397,19398,19399,19400,19401,19402,19403,19405,19407,19408,19410,19412,19416,19417,19419,19420,19421,19423,19424,19425,19426,19427,19429,19430,19432,19435,19440,19441,19445,19447,19448,19452,19454,19455,19458,19460,19462,19463,19464,19465,19474,19476,19477,19479,19480,19482,19484,19487,19490,19492,19493,19496,19497,19498,19502,19505,19506,19507,19513,19514,19515,19516,19518,19519,19521,19522,19523,19524,19525,19526,19527,19528,19530,19532,19533,19534,19536,19537,19538,19540,19541,19542,19545,19546,19547,19552,19553,19554,19560,19561,19562,19563,19566,19568,19570,19572,19573,19576,19578,19579,19581,19582,19583,19586,19590,19591,19593,19595,19596,19598,19600,19605,19608,19613,19619,19622,19623,19626,19627,19629,19632,19633,19635,19637,19638,19641,19645,19646,19650,19651,19652,19654,19656,19659,19663,19664,19666,19668,19669,19670,19676,19677,19678,19680,19681,19682,19685,19689,19690,19691,19692,19695,19696,19697,19700,19703,19705,19708,19711,19713,19716,19717,19719,19723,19729,19731,19732,19735,19736,19737,19738,19739,19741,19742,19743,19744,19746,19747,19748,19749,19751,19758,19761,19763,19764,19765,19766,19768,19769,19771,19773,19775,19777,19778,19779,19780,19783,19784,19785,19786,19788,19791,19793,19795,19796,19797,19804,19806,19808,19809,19810,19811,19812,19814,19816,19817,19818,19820,19821,19822,19824,19825,19826,19827,19829,19830,19831,19832,19833,19834,19836,19838,19839,19843,19844,19846,19847,19848,19849,19851,19852,19853,19854,19856,19860,19861,19863,19865,19866,19867,19868,19869,19870,19871,19872,19873,19875,19878,19879,19880,19881,19882,19883,19885,19887,19888,19891,19892,19895,19896,19899,19900,19901,19902,19905,19906,19907,19909,19910,19912,19913,19914,19915,19916,19921,19923,19924,19927,19928,19936,19937,19938,19941,19942,19947,19948,19949,19950,19951,19952,19953,19954,19955,19957,19965,19966,19967,19968,19969,19975,19983,19985,19986,19989,19990,19991,19993,19995,19998,20001,20002,20003,20004,20005,20006,20007,20008,20009,20012,20013,20014,20016,20018,20020,20021,20022,20024,20026,20027,20032,20037,20038,20039,20041,20042,20043,20045,20046,20047,20049,20050,20051,20052,20054,20057,20059,20060,20062,20063,20064,20065,20066,20068,20072,20073,20078,20080,20082,20083,20084,20091,20094,20097,20098,20099,20101,20103,20104,20105,20108,20110,20111,20112,20113,20115,20117,20118,20121,20124,20125,20130,20131,20132,20134,20135,20137,20138,20139,20140,20142,20143,20144,20145,20146,20147,20149,20150,20151,20152,20154,20158,20159,20161,20166,20168,20170,20171,20172,20174,20175,20179,20181,20183,20185,20187,20189,20190,20194,20195,20197,20199,20200,20201,20203,20204,20205,20206,20207,20208,20209,20212,20214,20216,20218,20219,20223,20225,20226,20228,20229,20232,20236,20238,20239,20240,20246,20248,20250,20253,20254,20258,20259,20260,20261,20264,20266,20268,20270,20271,20272,20273,20274,20276,20278,20279,20280,20282,20283,20284,20287,20288,20289,20291,20293,20294,20295,20296,20301,20305,20306,20310,20313,20315,20317,20318,20320,20322,20323,20325,20327,20328,20330,20331,20333,20338,20339,20341,20349,20350,20351,20353,20354,20356,20357,20359,20361,20362,20363,20366,20371,20377,20380,20381,20383,20386,20387,20391,20393,20395,20396,20397,20398,20399,20401,20402,20403,20404,20406,20409,20410,20411,20412,20413,20416,20418,20420,20421,20423,20425,20427,20428,20430,20433,20434,20438,20440,20443,20446,20451,20453,20457,20459,20467,20469,20470,20471,20473,20474,20477,20478,20481,20483,20484,20485,20486,20487,20488,20494,20500,20501,20503,20505,20506,20508,20509,20510,20513,20514,20516,20517,20520,20521,20523,20527,20530,20531,20534,20535,20536,20538,20539,20540,20546,20547,20549,20551,20553,20554,20556,20557,20558,20559,20560,20563,20564,20567,20571,20572,20574,20576,20580,20581,20582,20583,20585,20586,20587,20589,20591,20596,20597,20598,20599,20604,20605,20606,20607,20608,20610,20613,20614,20616,20619,20620,20622,20623,20624,20625,20629,20632,20634,20635,20636,20637,20639,20640,20641,20642,20650,20654,20656,20660,20661,20667,20668,20669,20671,20673,20677,20679,20682,20683,20684,20685,20686,20690,20694,20695,20696,20697,20699,20702,20705,20707,20708,20710,20711,20712,20714,20715,20716,20719,20721,20722,20723,20726,20730,20731,20732,20733,20734,20735,20740,20742,20747,20755,20756,20757,20759,20761,20762,20763,20766,20768,20769,20771,20773,20776,20778,20779,20780,20782,20783,20784,20787,20791,20796,20797,20800,20804,20806,20807,20811,20812,20813,20815,20818,20821,20822,20824,20825,20826,20828,20831,20836,20838,20840,20844,20847,20848,20850,20852,20854,20856,20858,20859,20860,20862,20864,20868,20869,20871,20874,20875,20876,20878,20879,20880,20881,20882,20883,20885,20886,20888,20892,20893,20894,20897,20899,20900,20903,20904,20905,20906,20908,20910,20912,20913,20916,20917,20920,20921,20923,20924,20925,20930,20932,20933,20935,20939,20941,20942,20943,20944,20946,20951,20952,20953,20954,20956,20957,20959,20960,20961,20962,20963,20965,20969,20970,20971,20972,20976,20977,20978,20980,20986,20987,20988,20990,20991,20993,20995,20997,21000,21001,21005,21008,21013,21014,21016,21019,21021,21022,21024,21025,21028,21031,21034,21037,21039,21040,21042,21043,21044,21045,21046,21047,21049,21051,21052,21055,21057,21058,21060,21063,21064,21070,21072,21073,21075,21076,21078,21079,21081,21086,21089,21094,21095,21097,21098,21099,21100,21101,21103,21104,21106,21107,21109,21110,21111,21112,21113,21116,21117,21120,21121,21123,21124,21125,21126,21130,21131,21132,21133,21136,21138,21142,21143,21144,21145,21146,21148,21151,21152,21160,21162,21164,21167,21168,21171,21172,21173,21174,21176,21177,21180,21181,21182,21183,21184,21185,21186,21187,21191,21192,21193,21199,21201,21202,21204,21206,21207,21209,21210,21211,21213,21217,21219,21224,21225,21227,21231,21232,21234,21235,21238,21239,21244,21245,21247,21249,21250,21251,21252,21254,21256],"target_pools":[{"seed":79011,"row_indices":[12,20,58,89,144,157,169,179,181,192,199,239,244,301,334,394,439,474,477,514,542,579,616,627,628,658,659,743,816,835,848,862,889,984,1016,1018,1088,1090,1116,1140,1178,1188,1209,1227,1231,1285,1296,1313,1316,1338,1356,1366,1373,1417,1418,1468,1469,1471,1497,1509,1512,1546,1559,1573,1638,1677,1678,1736,1740,1742,1747,1750,1759,1774,1783,1859,1882,1960,2014,2022,2023,2050,2063,2071,2085,2091,2093,2101,2112,2122,2136,2147,2150,2169,2196,2199,2271,2278,2367,2391,2397,2407,2430,2433,2440,2451,2496,2499,2509,2525,2527,2529,2540,2569,2590,2611,2655,2664,2703,2705,2747,2761,2773,2783,2852,2863,2875,2924,2932,2946,2962,2981,3010,3039,3067,3121,3133,3153,3183,3220,3250,3267,3364,3390,3393,3396,3397,3403,3431,3436,3468,3499,3544,3551,3564,3565,3597,3610,3615,3639,3649,3670,3679,3688,3713,3714,3745,3749,3754,3756,3780,3790,3810,3832,3834,3929,3955,3969,3975,4111,4112,4120,4126,4128,4137,4162,4185,4186,4214,4245,4278,4295,4335,4342,4357,4363,4397,4400,4434,4437,4468,4472,4481,4492,4500,4506,4511,4522,4526,4528,4539,4658,4685,4736,4738,4746,4750,4825,4826,4849,4856,4870,4929,4967,4975,4980,4987,5004,5033,5038,5040,5050,5053,5074,5101,5115,5159,5257,5262,5275,5287,5293,5309,5310,5314,5370,5398,5410,5462,5516,5538,5547,5551,5555,5579,5584,5597,5634,5647,5653,5656,5663,5758,5787,5799,5820,5845,5847,5869,5885,5904,5936,5961,5972,5985,5989,6019,6054,6069,6096,6127,6137,6201,6211,6217,6231,6233,6246,6247,6264,6291,6299,6318,6366,6380,6385,6399,6405,6406,6408,6423,6434,6474,6477,6495,6542,6567,6594,6658,6663,6673,6694,6701,6718,6776,6779,6791,6798,6799,6823,6839,6893,6900,6910,6919,6930,6947,6964,6983,7014,7062,7067,7076,7077,7136,7240,7243,7263,7270,7327,7427,7476,7485,7497,7502,7532,7572,7583,7592,7599,7637,7638,7649,7687,7699,7707,7741,7746,7791,7843,7853,7869,7875,7877,7904,7912,7957,7964,8042,8048,8051,8056,8074,8084,8101,8132,8141,8200,8205,8285,8299,8315,8316,8322,8323,8343,8382,8384,8408,8467,8504,8513,8534,8536,8558,8608,8609,8706,8710,8732,8733,8823,8834,8869,8870,8962,8971,8977,8989,8992,9018,9022,9023,9029,9105,9132,9135,9141,9163,9164,9180,9184,9235,9249,9299,9309,9316,9328,9348,9422,9456,9471,9480,9490,9495,9540,9587,9593,9705,9718,9720,9734,9747,9751,9752,9787,9789,9799,9812,9838,9864,9868,9874,9902,9909,9931,9955,9986,9993,10009,10031,10052,10056,10064,10079,10157,10217,10218,10236,10253,10275,10324,10330,10344,10350,10389,10394,10396,10412,10414,10418,10426,10443,10479,10496,10507,10540,10566,10569,10575,10602,10666,10668,10676,10726,10737,10755,10757,10763,10768,10783,10832,10850,10854,10872,10939,10944,10950,10951,10992,11032,11037,11049,11055,11084,11103,11106,11132,11140,11143,11195,11210,11216,11220,11253,11296,11304,11317,11338,11349,11354,11370,11374,11434,11436,11516,11539,11542,11552,11560,11580,11591,11595,11625,11678,11726,11735,11737,11743,11749,11778,11787,11803,11823,11875,11895,11899,11904,11918,11951,12019,12020,12031,12045,12052,12065,12069,12073,12081,12082,12095,12115,12136,12153,12174,12184,12188,12251,12306,12330,12344,12353,12385,12398,12399,12406,12437,12504,12521,12532,12582,12627,12629,12646,12655,12673,12752,12760,12784,12788,12801,12804,12848,12852,12873,12912,12924,12928,12933,12983,12999,13023,13039,13047,13050,13052,13076,13111,13117,13139,13166,13175,13180,13187,13188,13189,13219,13231,13241,13244,13298,13299,13321,13346,13359,13367,13369,13442,13478,13481,13518,13552,13556,13560,13569,13592,13593,13619,13630,13656,13676,13738,13751,13768,13773,13790,13869,13870,13889,13892,13919,13932,13989,14007,14022,14024,14027,14032,14062,14068,14087,14129,14144,14166,14181,14222,14231,14248,14272,14292,14299,14353,14354,14392,14405,14406,14408,14413,14426,14430,14434,14444,14463,14477,14504,14520,14533,14543,14546,14569,14601,14620,14625,14679,14680,14686,14738,14740,14760,14812,14820,14823,14869,14882,14894,14967,14982,14988,14989,15001,15044,15077,15105,15111,15145,15169,15236,15259,15293,15321,15328,15350,15359,15365,15452,15456,15530,15541,15542,15549,15576,15612,15614,15690,15695,15714,15724,15733,15774,15782,15792,15827,15834,15841,15845,15867,15880,15885,15886,15915,15916,15930,15934,15975,15984,16023,16029,16036,16071,16091,16103,16142,16150,16187,16218,16222,16224,16244,16249,16278,16297,16304,16306,16339,16360,16425,16478,16510,16546,16553,16596,16653,16687,16733,16749,16795,16802,16814,16831,16834,16853,16862,16894,16912,16917,16918,16986,17007,17034,17040,17099,17159,17193,17197,17222,17257,17281,17298,17304,17314,17352,17363,17372,17373,17375,17383,17384,17386,17417,17439,17446,17462,17481,17495,17497,17515,17527,17544,17552,17557,17586,17615,17618,17631,17632,17642,17663,17714,17717,17722,17724,17738,17743,17752,17783,17794,17796,17817,17837,17859,17860,17898,17902,17928,17979,17992,18001,18007,18053,18093,18101,18134,18161,18187,18204,18224,18233,18308,18314,18336,18351,18359,18389,18409,18431,18432,18436,18457,18519,18524,18525,18614,18616,18630,18637,18673,18712,18754,18768,18769,18798,18832,18856,18880,18893,18895,18916,18921,18977,19001,19060,19075,19080,19105,19114,19143,19191,19199,19204,19215,19232,19238,19281,19301,19313,19342,19368,19378,19396,19407,19412,19496,19514,19552,19572,19578,19598,19651,19666,19668,19669,19691,19705,19736,19746,19764,19765,19777,19809,19825,19830,19832,19851,19875,19909,19916,19927,19937,19941,19949,19998,20016,20032,20046,20057,20062,20064,20066,20083,20147,20149,20150,20171,20197,20219,20226,20258,20278,20279,20333,20363,20387,20391,20557,20564,20581,20620,20634,20640,20642,20669,20702,20705,20732,20762,20769,20791,20818,20828,20860,20868,20874,20882,20885,20886,20892,20903,20908,20912,20925,20942,21019,21040,21044,21089,21104,21132,21133,21136,21144,21168,21204,21217,21254]},{"seed":79023,"row_indices":[3,17,27,30,101,103,108,118,134,141,152,210,217,272,274,312,327,328,338,341,392,422,433,435,440,552,700,736,742,755,778,796,837,866,869,895,932,936,941,950,997,1017,1060,1070,1119,1127,1130,1142,1160,1170,1179,1206,1216,1219,1232,1235,1311,1330,1358,1368,1377,1385,1393,1401,1440,1539,1568,1590,1616,1629,1653,1707,1712,1729,1731,1751,1757,1780,1793,1797,1831,1884,1889,1900,1923,1958,1987,2015,2054,2055,2060,2067,2124,2176,2231,2259,2328,2339,2369,2390,2442,2443,2501,2524,2536,2554,2559,2561,2615,2629,2658,2680,2742,2796,2824,2830,2840,2858,2873,2891,2895,2898,2899,2922,2959,2973,2978,3047,3113,3119,3120,3167,3175,3194,3221,3269,3270,3302,3330,3367,3379,3409,3410,3417,3419,3450,3469,3584,3587,3601,3613,3647,3692,3704,3715,3726,3731,3758,3801,3802,3837,3850,3879,3951,3960,4000,4002,4012,4020,4033,4049,4077,4106,4113,4152,4183,4218,4220,4269,4296,4316,4347,4367,4402,4409,4412,4467,4477,4478,4497,4498,4523,4552,4562,4595,4614,4619,4629,4633,4643,4674,4679,4713,4728,4757,4758,4783,4787,4791,4799,4836,4882,4942,4958,4961,4997,5030,5048,5109,5110,5113,5130,5149,5161,5178,5192,5216,5251,5254,5274,5303,5322,5324,5347,5368,5403,5443,5486,5495,5513,5519,5559,5619,5622,5628,5664,5665,5669,5682,5684,5688,5762,5771,5854,5873,5875,5918,6026,6091,6094,6109,6117,6197,6204,6215,6223,6234,6242,6255,6270,6276,6368,6403,6439,6457,6459,6485,6514,6517,6521,6534,6544,6578,6584,6599,6636,6642,6649,6670,6674,6731,6819,6826,6852,6870,6922,6953,6954,6955,6963,7010,7030,7034,7044,7061,7064,7090,7151,7184,7188,7199,7205,7224,7259,7266,7274,7278,7281,7296,7306,7314,7322,7325,7335,7372,7385,7419,7459,7465,7508,7594,7606,7630,7636,7704,7726,7728,7740,7759,7767,7799,7822,7825,7870,7896,7901,7938,7956,7973,7998,8006,8007,8014,8047,8053,8110,8127,8162,8163,8196,8201,8278,8286,8303,8329,8344,8388,8424,8439,8446,8454,8464,8503,8523,8550,8552,8572,8614,8645,8647,8651,8677,8698,8701,8704,8709,8718,8775,8815,8827,8879,8902,8907,8915,8917,8930,8949,8965,8987,9015,9033,9035,9061,9075,9102,9123,9131,9133,9155,9186,9189,9190,9206,9207,9238,9275,9286,9298,9320,9372,9403,9410,9413,9414,9432,9436,9514,9533,9538,9543,9558,9562,9571,9599,9615,9623,9648,9649,9652,9674,9677,9683,9684,9686,9700,9717,9726,9729,9730,9742,9748,9765,9777,9782,9813,9823,9826,9827,9843,9890,9901,9907,9916,9917,9918,9946,9979,10049,10071,10072,10084,10139,10154,10162,10177,10197,10200,10201,10250,10257,10263,10274,10277,10295,10346,10360,10381,10383,10384,10398,10433,10449,10470,10487,10491,10500,10504,10518,10524,10549,10562,10609,10618,10641,10646,10652,10673,10680,10689,10745,10746,10758,10773,10797,10810,10817,10837,10842,10876,10894,10905,10908,10922,10962,11005,11006,11043,11083,11095,11128,11136,11160,11166,11173,11183,11222,11232,11248,11300,11423,11437,11442,11459,11460,11462,11464,11466,11477,11493,11524,11530,11533,11579,11582,11597,11668,11710,11757,11767,11798,11801,11806,11848,11867,11868,11881,11898,11907,11975,11977,11989,11996,11999,12042,12048,12110,12118,12120,12126,12171,12212,12213,12229,12243,12244,12268,12271,12362,12366,12384,12451,12457,12482,12487,12509,12538,12541,12552,12622,12623,12636,12647,12650,12660,12672,12681,12714,12716,12737,12742,12755,12767,12796,12809,12832,12871,12874,12934,12941,12947,13000,13030,13040,13079,13119,13125,13148,13161,13173,13234,13292,13351,13352,13355,13432,13433,13482,13509,13529,13538,13548,13606,13613,13622,13625,13633,13683,13690,13700,13702,13711,13734,13775,13778,13789,13812,13823,13839,13856,13864,13872,13875,13900,13911,13934,13943,13956,13970,13982,13984,14089,14101,14130,14135,14136,14141,14150,14204,14205,14220,14258,14260,14277,14294,14298,14310,14330,14336,14339,14343,14398,14410,14433,14437,14454,14458,14472,14473,14492,14507,14509,14523,14532,14535,14537,14548,14574,14589,14591,14592,14677,14714,14717,14719,14739,14776,14785,14829,14851,14859,14870,14874,14880,14881,14888,14901,14927,14962,14966,14985,14998,15010,15026,15027,15029,15043,15094,15109,15140,15203,15210,15215,15221,15232,15241,15245,15246,15254,15257,15308,15325,15337,15340,15352,15368,15374,15434,15436,15446,15480,15483,15501,15531,15558,15567,15613,15617,15630,15640,15661,15681,15712,15759,15776,15813,15835,15868,15892,15898,15931,15951,15953,15958,15966,15970,16002,16030,16066,16087,16096,16135,16147,16157,16190,16310,16335,16345,16362,16381,16392,16394,16416,16426,16487,16494,16496,16518,16523,16541,16562,16629,16652,16666,16714,16718,16729,16745,16758,16759,16762,16792,16845,16881,16940,16985,16995,17005,17015,17022,17051,17080,17100,17138,17169,17171,17179,17184,17224,17228,17239,17290,17306,17322,17339,17344,17346,17391,17407,17408,17444,17451,17453,17470,17500,17520,17522,17598,17605,17661,17670,17672,17693,17709,17736,17775,17789,17818,17829,17861,17874,17881,17893,17924,17936,17939,17997,18006,18040,18109,18110,18112,18140,18194,18199,18216,18221,18226,18235,18277,18279,18285,18309,18315,18350,18358,18361,18368,18380,18384,18393,18410,18415,18416,18440,18453,18458,18485,18537,18541,18592,18642,18646,18659,18679,18725,18757,18771,18793,18806,18808,18839,18883,18944,18968,18981,18984,19014,19027,19119,19151,19158,19220,19223,19228,19236,19245,19289,19329,19370,19371,19390,19397,19416,19421,19430,19432,19462,19493,19513,19516,19519,19523,19528,19540,19542,19576,19583,19619,19629,19635,19641,19678,19690,19692,19708,19808,19833,19836,19847,19880,19881,19899,19905,19914,19923,19955,19975,20006,20009,20018,20059,20068,20094,20132,20139,20161,20199,20203,20218,20296,20339,20350,20404,20410,20418,20440,20451,20471,20485,20521,20585,20613,20697,20715,20723,20780,20826,20844,20848,20854,20944,20954,20987,21021,21078,21086,21098,21142,21145,21164,21176,21209,21224,21225]},{"seed":79037,"row_indices":[7,9,79,81,90,117,164,190,203,211,218,230,263,264,273,279,322,342,355,381,388,419,446,457,460,462,497,505,520,527,531,559,573,574,575,641,644,651,684,719,769,790,814,826,845,852,856,861,863,879,881,890,918,926,962,965,1011,1012,1055,1073,1087,1104,1109,1114,1176,1194,1230,1237,1260,1315,1345,1391,1398,1400,1470,1472,1563,1584,1608,1628,1644,1662,1664,1666,1673,1691,1762,1771,1802,1808,1839,1910,1915,1939,1943,1964,1978,2030,2040,2056,2062,2083,2097,2100,2111,2121,2168,2173,2211,2227,2234,2235,2247,2256,2266,2304,2326,2345,2362,2410,2416,2439,2475,2520,2532,2551,2570,2586,2601,2604,2605,2619,2666,2697,2710,2733,2735,2736,2774,2791,2893,2937,2956,2966,2995,3007,3038,3052,3066,3102,3106,3168,3182,3187,3265,3266,3281,3282,3284,3290,3300,3316,3331,3346,3375,3441,3443,3447,3452,3455,3476,3501,3504,3507,3516,3524,3545,3598,3618,3638,3640,3672,3702,3706,3709,3710,3722,3777,3798,3819,3821,3826,3835,3848,3861,3876,3887,3934,3952,3963,3964,3989,4028,4074,4075,4079,4097,4136,4150,4158,4175,4184,4191,4201,4202,4244,4253,4264,4293,4304,4320,4329,4349,4360,4365,4366,4413,4436,4443,4483,4510,4515,4533,4550,4576,4578,4623,4646,4655,4656,4683,4722,4730,4732,4794,4885,4894,4940,4972,5010,5021,5023,5035,5065,5077,5084,5106,5181,5198,5217,5223,5224,5238,5272,5313,5363,5419,5435,5454,5457,5469,5471,5481,5491,5503,5504,5505,5527,5571,5645,5655,5671,5678,5685,5687,5696,5768,5876,5879,5886,5901,5903,5942,5954,5958,5959,5990,6022,6055,6065,6071,6079,6113,6120,6149,6219,6269,6279,6294,6300,6307,6320,6350,6369,6390,6414,6416,6432,6436,6446,6452,6458,6473,6475,6523,6563,6575,6576,6632,6634,6653,6654,6662,6677,6686,6692,6744,6748,6757,6780,6781,6810,6827,6844,6855,6877,6883,6887,6889,6891,6903,6911,6940,6941,6946,6969,6970,6991,6993,7018,7048,7056,7057,7073,7081,7121,7144,7179,7213,7226,7231,7249,7272,7277,7340,7350,7361,7364,7377,7399,7401,7406,7407,7417,7420,7431,7443,7467,7468,7483,7484,7505,7535,7547,7552,7576,7591,7597,7598,7601,7618,7628,7653,7705,7717,7734,7742,7803,7837,7915,7918,7920,7928,7999,8019,8030,8052,8054,8058,8104,8155,8171,8174,8178,8215,8239,8257,8290,8291,8304,8306,8374,8393,8412,8414,8432,8460,8461,8475,8509,8553,8591,8606,8624,8643,8681,8785,8787,8821,8860,8884,8901,8939,8941,8952,8994,8998,9032,9113,9154,9173,9195,9210,9216,9220,9227,9233,9240,9242,9247,9254,9255,9260,9278,9308,9347,9350,9361,9397,9421,9437,9442,9494,9549,9575,9577,9609,9613,9624,9660,9672,9691,9713,9741,9755,9798,9809,9857,9859,9876,9914,9920,9927,9956,9985,9987,10010,10015,10022,10045,10076,10098,10134,10143,10169,10188,10191,10211,10300,10340,10365,10387,10419,10422,10440,10451,10461,10484,10508,10552,10565,10593,10606,10617,10681,10706,10725,10760,10790,10800,10847,10849,10883,10914,10948,10966,10968,10974,10978,10988,10993,11015,11020,11035,11044,11094,11118,11144,11176,11249,11258,11274,11312,11313,11343,11351,11389,11395,11415,11418,11431,11476,11488,11495,11508,11515,11536,11581,11619,11644,11649,11675,11721,11786,11807,11819,11865,11897,11922,11938,11946,11948,11963,11974,11983,11990,12010,12028,12091,12123,12231,12254,12288,12300,12334,12349,12368,12372,12419,12442,12479,12486,12498,12558,12564,12574,12583,12595,12610,12620,12641,12719,12821,12829,12877,12880,12897,12930,12960,13020,13033,13041,13046,13051,13083,13090,13095,13137,13151,13204,13225,13230,13253,13254,13285,13295,13337,13373,13389,13410,13419,13440,13465,13483,13494,13505,13507,13516,13517,13520,13541,13543,13555,13578,13599,13660,13691,13717,13747,13791,13809,13840,13848,13850,13947,13948,13953,13978,13998,14019,14025,14043,14049,14056,14069,14113,14124,14146,14152,14154,14193,14219,14235,14250,14256,14265,14284,14304,14318,14320,14340,14358,14371,14391,14431,14449,14469,14496,14506,14508,14539,14542,14557,14628,14683,14688,14699,14729,14735,14768,14770,14817,14830,14887,14904,14910,14916,14944,15005,15006,15035,15049,15054,15069,15078,15087,15113,15172,15198,15218,15225,15237,15244,15310,15323,15333,15341,15351,15353,15406,15413,15465,15466,15503,15513,15517,15537,15555,15561,15563,15575,15584,15616,15624,15631,15648,15656,15667,15779,15789,15803,15808,15825,15839,15865,15872,15875,15894,15899,15919,15920,15942,15948,15982,16008,16053,16099,16102,16128,16146,16165,16171,16286,16329,16348,16366,16406,16435,16475,16477,16490,16519,16547,16552,16561,16576,16582,16605,16619,16621,16622,16625,16682,16730,16743,16756,16760,16788,16796,16797,16808,16824,16835,16837,16861,16892,16926,16927,16929,17085,17090,17096,17107,17174,17196,17213,17221,17256,17311,17317,17348,17358,17403,17414,17425,17435,17466,17499,17523,17525,17550,17572,17579,17585,17601,17606,17607,17616,17659,17695,17706,17766,17808,17815,17913,17930,17944,17953,18024,18028,18045,18047,18081,18088,18090,18126,18145,18164,18167,18172,18178,18219,18258,18313,18327,18376,18390,18403,18412,18439,18454,18487,18516,18517,18556,18573,18581,18620,18657,18660,18668,18681,18691,18707,18708,18722,18723,18807,18819,18840,18843,18864,18884,18910,18919,18953,18966,19018,19021,19043,19044,19063,19066,19104,19121,19127,19128,19144,19146,19210,19219,19282,19333,19346,19360,19366,19369,19388,19399,19417,19419,19420,19441,19448,19465,19506,19561,19570,19596,19652,19680,19695,19696,19697,19731,19738,19773,19785,19788,19791,19806,19816,19826,19829,19856,19860,19863,19870,19872,19895,19912,20002,20039,20080,20097,20098,20112,20113,20125,20135,20168,20187,20216,20229,20289,20293,20349,20353,20425,20467,20477,20534,20547,20556,20598,20604,20605,20608,20683,20710,20716,20731,20755,20756,20771,20773,20787,20811,20836,20920,20921,20924,21001,21005,21022,21052,21070,21121,21126,21131,21177,21191,21199,21213]}],"feature_means":[4.083984375,88.00908665478701,73.92529898972234,72.63665654656566,60.34717866944026,1.1623074967565916,1.0599344593750986,110.45091636000001,32.45178931302631,42.59383906340942,39.730698507741565,763.1693243117559,862.1855365386705,732.4374299307053,825.3832186515679,1.2894644145851923,0.9159843307415307,551.9572265625001,476.7380471023753,207.47024357133213,217.56938291850798,159.4833798363095,136.56132635385038,146.4807091653453,123.24445194183508,1.2596690576259424,1.1226397985356524,135.5859375,51.663240833889674,50.09349996410771,50.91713814753214,6140.444867786923,5360.63867912531,3660.072873288782,3334.2776751021975,1.0723540922702457,0.8492320707919214,8280.395050390624,2866.892836074009,3245.6837800023095,3180.706630087098,73.95388843936013,89.70865062818213,52.07013842829743,70.15655931359959,1.0569118082902118,0.7582831155821131,115.77392578125,57.57073777950586,47.066305947293195,42.82462680265424,14.171178655133929,13.560709620316002,10.256986847446273,10.022243743423358,1.0913533505809987,0.9138630600936054,20.556402343749998,7.887772346590351,8.040665595420302,7.527607914186072,88.94129177301897,78.91824358927525,30.296955264384057,25.99441083457736,0.7425220820846696,0.5594876333464144,244.84423941406249,58.4989050866253,96.5304012777891,94.18197154989375,3.2136207217261905,3.1825358921901996,3.0845240200446016,3.092334652982498,1.288469920163754,1.0418926016800958,1.93359375,1.4985621936738318,0.7939762063507976,0.6434990463416556],"feature_spans":[6.0,190.53220000000002,195.20472285714288,198.41130994627665,200.53962577180695,1.83434261536486,1.80965717793073,192.981,186.620835,91.4475,90.9682926365555,778.7750000000001,660.77228915663,723.4001589545201,615.1837562149401,1.90896135076226,1.78088223772595,1304.5,1032.50992063492,492.057011331004,415.874560414556,175.25,178.8214285714286,187.3037432844801,186.9481104310591,1.88220003125537,1.75565917204006,256.0,193.632,96.0304118495802,87.1667730266406,19360.25,20012.85236078431,21006.645651097322,21016.68651723396,1.73775338673642,1.63288417793324,22558.571,17087.0,9747.36491227861,9890.86230735498,214.275,176.176271186441,170.590250584843,174.688537821843,1.74810182165766,1.49100222333825,342.0,147.813492063492,137.590467965626,152.827788973422,55.9645,97.63689259151961,50.73960498651427,87.13765997512445,1.78119817286176,1.6488355613798,104.778,99.9917063492064,48.4085329943665,48.4085316171988,204.43518,227.90487613894499,159.50078403700556,163.95405099834264,1.60361502581272,1.57070512566628,429.97417,186.664894666667,199.658568980746,209.075934730907,5.25,5.35616438356164,5.5857864376269095,5.45588598721199,1.93380999892063,1.85002024910731,5.0,5.42857142857143,2.16024689946929,2.21259023670348],"calibration_compute_seconds":0.005735900020226836}

==> anc/results/acquisition/calibration_summary.csv <==
job,pool_seed,uncertain_rows,spread,checkpoint,initial_cells,remaining_cells,revealed_cells,input_sha256,common_seconds,input_seconds,anchor_seconds,actual_completion_regret_K2,method,status,charged_seconds,setup_seconds,search_seconds,execution,horizon_seconds,decision,lower_K2,upper_K2,stage,first_decision_seconds,first_stop_seconds,decision_event_observed,stop_event_observed,restricted_decision_seconds,restricted_stop_seconds,saved_cells_first_stop,rank,eta
0,79011,32,concentrated,0,64,64,0,d1fc0938c54368c5445667c8ece9652110540f2c663c878cca5b44b28d5d48f0,2.6957432000199333,0.012511000037193298,2.68323219998274,0.00166884685310234,anchor,PASS,2.6957432000199333,0.0,0.0,anchor_only,10.0,STOP,0.0,0.07062690963182436,shared_anchor,2.6957432000199333,2.6957432000199333,True,True,2.6957432000199333,2.6957432000199333,64,,
0,79011,32,concentrated,0,64,64,0,d1fc0938c54368c5445667c8ece9652110540f2c663c878cca5b44b28d5d48f0,2.6957432000199333,0.012511000037193298,2.68323219998274,0.00166884685310234,gradient,PASS,2.695745400036685,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.07062690963182436,shared_anchor,2.6957432000199333,2.6957432000199333,True,True,2.6957432000199333,2.6957432000199333,64,3.0,
0,79011,32,concentrated,0,64,64,0,d1fc0938c54368c5445667c8ece9652110540f2c663c878cca5b44b28d5d48f0,2.6957432000199333,0.012511000037193298,2.68323219998274,0.00166884685310234,metric_pod,PASS,2.695746300043538,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.07062690963182436,shared_anchor,2.6957432000199333,2.6957432000199333,True,True,2.6957432000199333,2.6957432000199333,64,3.0,
0,79011,32,concentrated,0,64,64,0,d1fc0938c54368c5445667c8ece9652110540f2c663c878cca5b44b28d5d48f0,2.6957432000199333,0.012511000037193298,2.68323219998274,0.00166884685310234,metric_greedy,PASS,2.695746500045061,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.07062690963182436,shared_anchor,2.6957432000199333,2.6957432000199333,True,True,2.6957432000199333,2.6957432000199333,64,3.0,
0,79011,32,concentrated,0,64,64,0,d1fc0938c54368c5445667c8ece9652110540f2c663c878cca5b44b28d5d48f0,2.6957432000199333,0.012511000037193298,2.68323219998274,0.00166884685310234,full,PASS,2.695745400036685,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.07062690963182436,shared_anchor,2.6957432000199333,2.6957432000199333,True,True,2.6957432000199333,2.6957432000199333,64,82.0,
1,79011,32,dispersed,0,64,64,0,7b2e212a0b43558d7742a42f878033b5417d62c42b39e768546f256d03384366,2.326631600037217,0.01094459998421371,2.3156870000530034,0.0014794480583646,anchor,PASS,2.326631600037217,0.0,0.0,anchor_only,10.0,STOP,0.0,0.04893062759979186,shared_anchor,2.326631600037217,2.326631600037217,True,True,2.326631600037217,2.326631600037217,64,,
1,79011,32,dispersed,0,64,64,0,7b2e212a0b43558d7742a42f878033b5417d62c42b39e768546f256d03384366,2.326631600037217,0.01094459998421371,2.3156870000530034,0.0014794480583646,metric_pod,PASS,2.3266339000547305,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.04893062759979186,shared_anchor,2.326631600037217,2.326631600037217,True,True,2.326631600037217,2.326631600037217,64,3.0,
1,79011,32,dispersed,0,64,64,0,7b2e212a0b43558d7742a42f878033b5417d62c42b39e768546f256d03384366,2.326631600037217,0.01094459998421371,2.3156870000530034,0.0014794480583646,metric_greedy,PASS,2.326633800053969,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.04893062759979186,shared_anchor,2.326631600037217,2.326631600037217,True,True,2.326631600037217,2.326631600037217,64,3.0,
1,79011,32,dispersed,0,64,64,0,7b2e212a0b43558d7742a42f878033b5417d62c42b39e768546f256d03384366,2.326631600037217,0.01094459998421371,2.3156870000530034,0.0014794480583646,full,PASS,2.3266359000699595,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.04893062759979186,shared_anchor,2.326631600037217,2.326631600037217,True,True,2.326631600037217,2.326631600037217,64,82.0,
1,79011,32,dispersed,0,64,64,0,7b2e212a0b43558d7742a42f878033b5417d62c42b39e768546f256d03384366,2.326631600037217,0.01094459998421371,2.3156870000530034,0.0014794480583646,gradient,PASS,2.326633600052446,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.04893062759979186,shared_anchor,2.326631600037217,2.326631600037217,True,True,2.326631600037217,2.326631600037217,64,3.0,
2,79011,64,concentrated,0,128,128,0,154003a90a16ff9887bcfca2d51f9791ca57b369e8b30e28a1f3844f81bf18e1,3.661751599982381,0.01139220001641661,3.6503593999659643,0.001281862544429555,anchor,PASS,3.661751599982381,0.0,0.0,anchor_only,10.0,UNRESOLVED,0.0,0.3083408101900695,shared_anchor,,,False,False,10.0,10.0,64,,
2,79011,64,concentrated,0,128,128,0,154003a90a16ff9887bcfca2d51f9791ca57b369e8b30e28a1f3844f81bf18e1,3.661751599982381,0.01139220001641661,3.6503593999659643,0.001281862544429555,metric_greedy,PASS,10.003906200057827,1.2663176000351086,5.075832600006834,search,10.0,STOP,0.21062320365660978,0.24194363619769974,search,8.337688200059347,8.337688200059347,True,True,8.337688200059347,8.337688200059347,128,3.0,1.6898031791035543e-06
2,79011,64,concentrated,0,128,128,0,154003a90a16ff9887bcfca2d51f9791ca57b369e8b30e28a1f3844f81bf18e1,3.661751599982381,0.01139220001641661,3.6503593999659643,0.001281862544429555,full,PASS,10.02171040000394,1.583621000056155,4.776332199922763,search,10.0,UNRESOLVED,0.2110250661166901,0.3083408101900695,search,,,False,False,10.0,10.0,64,82.0,0.0
2,79011,64,concentrated,0,128,128,0,154003a90a16ff9887bcfca2d51f9791ca57b369e8b30e28a1f3844f81bf18e1,3.661751599982381,0.01139220001641661,3.6503593999659643,0.001281862544429555,gradient,PASS,10.019366799970157,1.0457867999793962,5.311823999974877,search,10.0,STOP,0.21141664103095079,0.23498585424735682,search,7.4686843999661505,7.4686843999661505,True,True,7.4686843999661505,7.4686843999661505,128,3.0,1.2669288578560245e-06
2,79011,64,concentrated,0,128,128,0,154003a90a16ff9887bcfca2d51f9791ca57b369e8b30e28a1f3844f81bf18e1,3.661751599982381,0.01139220001641661,3.6503593999659643,0.001281862544429555,metric_pod,PASS,10.007864599931054,0.8157399999909103,5.530368399922736,search,10.0,STOP,0.21141664103095079,0.23764667978592297,search,7.00569290004205,7.00569290004205,True,True,7.00569290004205,7.00569290004205,128,3.0,1.5116485372012536e-06
2,79011,64,concentrated,1,128,64,64,154003a90a16ff9887bcfca2d51f9791ca57b369e8b30e28a1f3844f81bf18e1,2.694531400105916,0.01139220001641661,2.6831392000894994,0.001281862544429555,anchor,PASS,2.694531400105916,0.0,0.0,anchor_only,10.0,STOP,0.0,0.09092545701901669,shared_anchor,2.694531400105916,2.694531400105916,True,True,2.694531400105916,2.694531400105916,64,,
2,79011,64,concentrated,1,128,64,64,154003a90a16ff9887bcfca2d51f9791ca57b369e8b30e28a1f3844f81bf18e1,2.694531400105916,0.01139220001641661,2.6831392000894994,0.001281862544429555,full,PASS,2.6945337001234293,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.09092545701901669,shared_anchor,2.694531400105916,2.694531400105916,True,True,2.694531400105916,2.694531400105916,64,82.0,
2,79011,64,concentrated,1,128,64,64,154003a90a16ff9887bcfca2d51f9791ca57b369e8b30e28a1f3844f81bf18e1,2.694531400105916,0.01139220001641661,2.6831392000894994,0.001281862544429555,gradient,PASS,2.694534700131044,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.09092545701901669,shared_anchor,2.694531400105916,2.694531400105916,True,True,2.694531400105916,2.694531400105916,128,3.0,
2,79011,64,concentrated,1,128,64,64,154003a90a16ff9887bcfca2d51f9791ca57b369e8b30e28a1f3844f81bf18e1,2.694531400105916,0.01139220001641661,2.6831392000894994,0.001281862544429555,metric_pod,PASS,2.6945358000230044,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.09092545701901669,shared_anchor,2.694531400105916,2.694531400105916,True,True,2.694531400105916,2.694531400105916,128,3.0,
2,79011,64,concentrated,1,128,64,64,154003a90a16ff9887bcfca2d51f9791ca57b369e8b30e28a1f3844f81bf18e1,2.694531400105916,0.01139220001641661,2.6831392000894994,0.001281862544429555,metric_greedy,PASS,2.6945352000184357,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.09092545701901669,shared_anchor,2.694531400105916,2.694531400105916,True,True,2.694531400105916,2.694531400105916,128,3.0,
3,79011,64,dispersed,0,128,128,0,f33faf55f5c4378571d84e3d3375b9d4cdc5e461c884424262b4f6bf21342dc9,2.548315400024876,0.012802400044165552,2.5355129999807104,0.0012065608955205854,anchor,PASS,2.548315400024876,0.0,0.0,anchor_only,10.0,STOP,0.0,0.19505992927439966,shared_anchor,2.548315400024876,2.548315400024876,True,True,2.548315400024876,2.548315400024876,128,,
3,79011,64,dispersed,0,128,128,0,f33faf55f5c4378571d84e3d3375b9d4cdc5e461c884424262b4f6bf21342dc9,2.548315400024876,0.012802400044165552,2.5355129999807104,0.0012065608955205854,full,PASS,2.5483177000423893,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.19505992927439966,shared_anchor,2.548315400024876,2.548315400024876,True,True,2.548315400024876,2.548315400024876,128,82.0,
3,79011,64,dispersed,0,128,128,0,f33faf55f5c4378571d84e3d3375b9d4cdc5e461c884424262b4f6bf21342dc9,2.548315400024876,0.012802400044165552,2.5355129999807104,0.0012065608955205854,gradient,PASS,2.5483180000446737,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.19505992927439966,shared_anchor,2.548315400024876,2.548315400024876,True,True,2.548315400024876,2.548315400024876,128,3.0,
3,79011,64,dispersed,0,128,128,0,f33faf55f5c4378571d84e3d3375b9d4cdc5e461c884424262b4f6bf21342dc9,2.548315400024876,0.012802400044165552,2.5355129999807104,0.0012065608955205854,metric_pod,PASS,2.548318300046958,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.19505992927439966,shared_anchor,2.548315400024876,2.548315400024876,True,True,2.548315400024876,2.548315400024876,128,3.0,
3,79011,64,dispersed,0,128,128,0,f33faf55f5c4378571d84e3d3375b9d4cdc5e461c884424262b4f6bf21342dc9,2.548315400024876,0.012802400044165552,2.5355129999807104,0.0012065608955205854,metric_greedy,PASS,2.548317600041628,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.19505992927439966,shared_anchor,2.548315400024876,2.548315400024876,True,True,2.548315400024876,2.548315400024876,128,3.0,
4,79023,32,concentrated,0,64,64,0,c3ee6ce0e630981cc499d2d3aeafa26cde301f2f968be644f0d6b2e3ab632d28,2.575755099998787,0.009831000003032386,2.5659240999957547,0.0015213190075308444,anchor,PASS,2.575755099998787,0.0,0.0,anchor_only,10.0,STOP,0.0,0.0795721409337853,shared_anchor,2.575755099998787,2.575755099998787,True,True,2.575755099998787,2.575755099998787,64,,
4,79023,32,concentrated,0,64,64,0,c3ee6ce0e630981cc499d2d3aeafa26cde301f2f968be644f0d6b2e3ab632d28,2.575755099998787,0.009831000003032386,2.5659240999957547,0.0015213190075308444,gradient,PASS,2.5757574000163004,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.0795721409337853,shared_anchor,2.575755099998787,2.575755099998787,True,True,2.575755099998787,2.575755099998787,64,3.0,
4,79023,32,concentrated,0,64,64,0,c3ee6ce0e630981cc499d2d3aeafa26cde301f2f968be644f0d6b2e3ab632d28,2.575755099998787,0.009831000003032386,2.5659240999957547,0.0015213190075308444,metric_pod,PASS,2.5757583999074996,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.0795721409337853,shared_anchor,2.575755099998787,2.575755099998787,True,True,2.575755099998787,2.575755099998787,64,3.0,
4,79023,32,concentrated,0,64,64,0,c3ee6ce0e630981cc499d2d3aeafa26cde301f2f968be644f0d6b2e3ab632d28,2.575755099998787,0.009831000003032386,2.5659240999957547,0.0015213190075308444,metric_greedy,PASS,2.5757583000231534,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.0795721409337853,shared_anchor,2.575755099998787,2.575755099998787,True,True,2.575755099998787,2.575755099998787,64,3.0,
4,79023,32,concentrated,0,64,64,0,c3ee6ce0e630981cc499d2d3aeafa26cde301f2f968be644f0d6b2e3ab632d28,2.575755099998787,0.009831000003032386,2.5659240999957547,0.0015213190075308444,full,PASS,2.5757589999120682,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.0795721409337853,shared_anchor,2.575755099998787,2.575755099998787,True,True,2.575755099998787,2.575755099998787,64,82.0,
5,79023,32,dispersed,0,64,64,0,5f79fc414393ab14b227bfd82a39dcdc5c94cb9a48fa5bf6be542ac510dd3e4b,2.302864200086333,0.010386300040408969,2.292477900045924,0.0004937714468783174,anchor,PASS,2.302864200086333,0.0,0.0,anchor_only,10.0,STOP,0.0,0.051322301365297085,shared_anchor,2.302864200086333,2.302864200086333,True,True,2.302864200086333,2.302864200086333,64,,
5,79023,32,dispersed,0,64,64,0,5f79fc414393ab14b227bfd82a39dcdc5c94cb9a48fa5bf6be542ac510dd3e4b,2.302864200086333,0.010386300040408969,2.292477900045924,0.0004937714468783174,metric_pod,PASS,2.3028661001008004,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.051322301365297085,shared_anchor,2.302864200086333,2.302864200086333,True,True,2.302864200086333,2.302864200086333,64,3.0,
5,79023,32,dispersed,0,64,64,0,5f79fc414393ab14b227bfd82a39dcdc5c94cb9a48fa5bf6be542ac510dd3e4b,2.302864200086333,0.010386300040408969,2.292477900045924,0.0004937714468783174,metric_greedy,PASS,2.302867199992761,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.051322301365297085,shared_anchor,2.302864200086333,2.302864200086333,True,True,2.302864200086333,2.302864200086333,64,3.0,
5,79023,32,dispersed,0,64,64,0,5f79fc414393ab14b227bfd82a39dcdc5c94cb9a48fa5bf6be542ac510dd3e4b,2.302864200086333,0.010386300040408969,2.292477900045924,0.0004937714468783174,full,PASS,2.302866900106892,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.051322301365297085,shared_anchor,2.302864200086333,2.302864200086333,True,True,2.302864200086333,2.302864200086333,64,82.0,
5,79023,32,dispersed,0,64,64,0,5f79fc414393ab14b227bfd82a39dcdc5c94cb9a48fa5bf6be542ac510dd3e4b,2.302864200086333,0.010386300040408969,2.292477900045924,0.0004937714468783174,gradient,PASS,2.3028670001076534,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.051322301365297085,shared_anchor,2.302864200086333,2.302864200086333,True,True,2.302864200086333,2.302864200086333,64,3.0,
6,79023,64,concentrated,0,128,128,0,71c775a9d7de403226a1a3a4183be0e2d0f8e6cd1b5b4c843b928ac0c4077ebb,2.721752000041306,0.012997500016354024,2.708754500024952,0.0008097368730780029,anchor,PASS,2.721752000041306,0.0,0.0,anchor_only,10.0,UNRESOLVED,0.0,0.3482415180049005,shared_anchor,,,False,False,10.0,10.0,64,,
6,79023,64,concentrated,0,128,128,0,71c775a9d7de403226a1a3a4183be0e2d0f8e6cd1b5b4c843b928ac0c4077ebb,2.721752000041306,0.012997500016354024,2.708754500024952,0.0008097368730780029,metric_greedy,PASS,10.004897000035271,0.7740664999000728,6.509074400062673,search,10.0,UNRESOLVED,0.24130382033058592,0.27947216137489095,search,,,False,False,10.0,10.0,64,3.0,2.3668317053329717e-06
6,79023,64,concentrated,0,128,128,0,71c775a9d7de403226a1a3a4183be0e2d0f8e6cd1b5b4c843b928ac0c4077ebb,2.721752000041306,0.012997500016354024,2.708754500024952,0.0008097368730780029,full,PASS,10.12452250008937,1.34510949999094,6.057655600016005,search,10.0,UNRESOLVED,0.24130382033058592,0.3482415180049005,search,,,False,False,10.0,10.0,64,82.0,0.0
6,79023,64,concentrated,0,128,128,0,71c775a9d7de403226a1a3a4183be0e2d0f8e6cd1b5b4c843b928ac0c4077ebb,2.721752000041306,0.012997500016354024,2.708754500024952,0.0008097368730780029,gradient,PASS,10.00150350003969,0.6557265999726951,6.624021299998276,search,10.0,UNRESOLVED,0.24130382033058592,0.2696107806122138,search,,,False,False,10.0,10.0,64,3.0,1.697969986536509e-06
6,79023,64,concentrated,0,128,128,0,71c775a9d7de403226a1a3a4183be0e2d0f8e6cd1b5b4c843b928ac0c4077ebb,2.721752000041306,0.012997500016354024,2.708754500024952,0.0008097368730780029,metric_pod,PASS,10.011929500033148,0.7090296999085695,6.581143300049007,search,10.0,UNRESOLVED,0.24130382033058592,0.27457240017000195,search,,,False,False,10.0,10.0,64,3.0,2.019716560100044e-06
6,79023,64,concentrated,1,128,64,64,71c775a9d7de403226a1a3a4183be0e2d0f8e6cd1b5b4c843b928ac0c4077ebb,2.2437193000223488,0.012997500016354024,2.2307218000059947,0.0008097368730780029,anchor,PASS,2.2437193000223488,0.0,0.0,anchor_only,10.0,STOP,0.0,0.09296487270134725,shared_anchor,2.2437193000223488,2.2437193000223488,True,True,2.2437193000223488,2.2437193000223488,64,,
6,79023,64,concentrated,1,128,64,64,71c775a9d7de403226a1a3a4183be0e2d0f8e6cd1b5b4c843b928ac0c4077ebb,2.2437193000223488,0.012997500016354024,2.2307218000059947,0.0008097368730780029,full,PASS,2.2437215000391006,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.09296487270134725,shared_anchor,2.2437193000223488,2.2437193000223488,True,True,2.2437193000223488,2.2437193000223488,64,82.0,
6,79023,64,concentrated,1,128,64,64,71c775a9d7de403226a1a3a4183be0e2d0f8e6cd1b5b4c843b928ac0c4077ebb,2.2437193000223488,0.012997500016354024,2.2307218000059947,0.0008097368730780029,gradient,PASS,2.2437224000459537,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.09296487270134725,shared_anchor,2.2437193000223488,2.2437193000223488,True,True,2.2437193000223488,2.2437193000223488,64,3.0,
6,79023,64,concentrated,1,128,64,64,71c775a9d7de403226a1a3a4183be0e2d0f8e6cd1b5b4c843b928ac0c4077ebb,2.2437193000223488,0.012997500016354024,2.2307218000059947,0.0008097368730780029,metric_pod,PASS,2.2437224000459537,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.09296487270134725,shared_anchor,2.2437193000223488,2.2437193000223488,True,True,2.2437193000223488,2.2437193000223488,64,3.0,
6,79023,64,concentrated,1,128,64,64,71c775a9d7de403226a1a3a4183be0e2d0f8e6cd1b5b4c843b928ac0c4077ebb,2.2437193000223488,0.012997500016354024,2.2307218000059947,0.0008097368730780029,metric_greedy,PASS,2.2437226000474766,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.09296487270134725,shared_anchor,2.2437193000223488,2.2437193000223488,True,True,2.2437193000223488,2.2437193000223488,64,3.0,
7,79023,64,dispersed,0,128,128,0,367b0e2332d9463ac985d506e1e1f8eb4d708aeb2ffa4c0bc75d67cfc49625d7,3.4259582998929545,0.009134199935942888,3.4168240999570116,0.001588110761489867,anchor,PASS,3.4259582998929545,0.0,0.0,anchor_only,10.0,STOP,0.0,0.2117053075485427,shared_anchor,3.4259582998929545,3.4259582998929545,True,True,3.4259582998929545,3.4259582998929545,128,,
7,79023,64,dispersed,0,128,128,0,367b0e2332d9463ac985d506e1e1f8eb4d708aeb2ffa4c0bc75d67cfc49625d7,3.4259582998929545,0.009134199935942888,3.4168240999570116,0.001588110761489867,full,PASS,3.4259611999150366,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.2117053075485427,shared_anchor,3.4259582998929545,3.4259582998929545,True,True,3.4259582998929545,3.4259582998929545,128,82.0,
7,79023,64,dispersed,0,128,128,0,367b0e2332d9463ac985d506e1e1f8eb4d708aeb2ffa4c0bc75d67cfc49625d7,3.4259582998929545,0.009134199935942888,3.4168240999570116,0.001588110761489867,gradient,PASS,3.4259624999249354,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.2117053075485427,shared_anchor,3.4259582998929545,3.4259582998929545,True,True,3.4259582998929545,3.4259582998929545,128,3.0,
7,79023,64,dispersed,0,128,128,0,367b0e2332d9463ac985d506e1e1f8eb4d708aeb2ffa4c0bc75d67cfc49625d7,3.4259582998929545,0.009134199935942888,3.4168240999570116,0.001588110761489867,metric_pod,PASS,3.425962899811566,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.2117053075485427,shared_anchor,3.4259582998929545,3.4259582998929545,True,True,3.4259582998929545,3.4259582998929545,128,3.0,
7,79023,64,dispersed,0,128,128,0,367b0e2332d9463ac985d506e1e1f8eb4d708aeb2ffa4c0bc75d67cfc49625d7,3.4259582998929545,0.009134199935942888,3.4168240999570116,0.001588110761489867,metric_greedy,PASS,3.425963399815373,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.2117053075485427,shared_anchor,3.4259582998929545,3.4259582998929545,True,True,3.4259582998929545,3.4259582998929545,128,3.0,
8,79037,32,concentrated,0,64,64,0,ba47f7aacb64bfa6549243cc63b6717f4ff59b863157b186557743c61834d842,4.54140109999571,0.01155960001051426,4.529841499985196,0.0010268942372157364,anchor,PASS,4.54140109999571,0.0,0.0,anchor_only,10.0,STOP,0.0,0.11420635434938387,shared_anchor,4.54140109999571,4.54140109999571,True,True,4.54140109999571,4.54140109999571,64,,
8,79037,32,concentrated,0,64,64,0,ba47f7aacb64bfa6549243cc63b6717f4ff59b863157b186557743c61834d842,4.54140109999571,0.01155960001051426,4.529841499985196,0.0010268942372157364,gradient,PASS,4.541403500013985,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.11420635434938387,shared_anchor,4.54140109999571,4.54140109999571,True,True,4.54140109999571,4.54140109999571,64,3.0,
8,79037,32,concentrated,0,64,64,0,ba47f7aacb64bfa6549243cc63b6717f4ff59b863157b186557743c61834d842,4.54140109999571,0.01155960001051426,4.529841499985196,0.0010268942372157364,metric_pod,PASS,4.541404799907468,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.11420635434938387,shared_anchor,4.54140109999571,4.54140109999571,True,True,4.54140109999571,4.54140109999571,64,3.0,
8,79037,32,concentrated,0,64,64,0,ba47f7aacb64bfa6549243cc63b6717f4ff59b863157b186557743c61834d842,4.54140109999571,0.01155960001051426,4.529841499985196,0.0010268942372157364,metric_greedy,PASS,4.541404500021599,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.11420635434938387,shared_anchor,4.54140109999571,4.54140109999571,True,True,4.54140109999571,4.54140109999571,64,3.0,
8,79037,32,concentrated,0,64,64,0,ba47f7aacb64bfa6549243cc63b6717f4ff59b863157b186557743c61834d842,4.54140109999571,0.01155960001051426,4.529841499985196,0.0010268942372157364,full,PASS,4.541404700023122,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.11420635434938387,shared_anchor,4.54140109999571,4.54140109999571,True,True,4.54140109999571,4.54140109999571,64,82.0,
9,79037,32,dispersed,0,64,64,0,4608c4c09ba8f79678a1ecf06d5027b65895528683dc81187071168d1c93382d,2.601946400012821,0.011573099996894598,2.5903733000159264,0.0011917587470659174,anchor,PASS,2.601946400012821,0.0,0.0,anchor_only,10.0,STOP,0.0,0.06812447413161907,shared_anchor,2.601946400012821,2.601946400012821,True,True,2.601946400012821,2.601946400012821,64,,
9,79037,32,dispersed,0,64,64,0,4608c4c09ba8f79678a1ecf06d5027b65895528683dc81187071168d1c93382d,2.601946400012821,0.011573099996894598,2.5903733000159264,0.0011917587470659174,metric_pod,PASS,2.6019490000326186,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.06812447413161907,shared_anchor,2.601946400012821,2.601946400012821,True,True,2.601946400012821,2.601946400012821,64,3.0,
9,79037,32,dispersed,0,64,64,0,4608c4c09ba8f79678a1ecf06d5027b65895528683dc81187071168d1c93382d,2.601946400012821,0.011573099996894598,2.5903733000159264,0.0011917587470659174,metric_greedy,PASS,2.6019514999352396,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.06812447413161907,shared_anchor,2.601946400012821,2.601946400012821,True,True,2.601946400012821,2.601946400012821,64,3.0,
9,79037,32,dispersed,0,64,64,0,4608c4c09ba8f79678a1ecf06d5027b65895528683dc81187071168d1c93382d,2.601946400012821,0.011573099996894598,2.5903733000159264,0.0011917587470659174,full,PASS,2.6019503000425175,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.06812447413161907,shared_anchor,2.601946400012821,2.601946400012821,True,True,2.601946400012821,2.601946400012821,64,82.0,
9,79037,32,dispersed,0,64,64,0,4608c4c09ba8f79678a1ecf06d5027b65895528683dc81187071168d1c93382d,2.601946400012821,0.011573099996894598,2.5903733000159264,0.0011917587470659174,gradient,PASS,2.6019501000409946,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.06812447413161907,shared_anchor,2.601946400012821,2.601946400012821,True,True,2.601946400012821,2.601946400012821,64,3.0,
10,79037,64,concentrated,0,128,128,0,9339d67110d7e44cb4c2b91f2284adfc0fdfdcc512cc040d05a2fb558ed0a136,3.1102527999319136,0.01418779999949038,3.0960649999324232,0.001053494856235733,anchor,PASS,3.1102527999319136,0.0,0.0,anchor_only,10.0,UNRESOLVED,0.0,0.43775155300471574,shared_anchor,,,False,False,10.0,10.0,0,,
10,79037,64,concentrated,0,128,128,0,9339d67110d7e44cb4c2b91f2284adfc0fdfdcc512cc040d05a2fb558ed0a136,3.1102527999319136,0.01418779999949038,3.0960649999324232,0.001053494856235733,metric_greedy,PASS,10.012288199970499,1.015610700007528,5.886420499999076,search,10.0,VIOLATING,0.3086030398422394,0.34858951003278543,search,4.289671999984421,,True,False,4.289671999984421,10.0,0,3.0,2.407364972802231e-06
10,79037,64,concentrated,0,128,128,0,9339d67110d7e44cb4c2b91f2284adfc0fdfdcc512cc040d05a2fb558ed0a136,3.1102527999319136,0.01418779999949038,3.0960649999324232,0.001053494856235733,full,PASS,10.045340499840677,1.4837390999309719,5.45134330005385,search,10.0,VIOLATING,0.3054711926763502,0.43775155300471574,search,5.156663699890487,,True,False,5.156663699890487,10.0,0,82.0,0.0
10,79037,64,concentrated,0,128,128,0,9339d67110d7e44cb4c2b91f2284adfc0fdfdcc512cc040d05a2fb558ed0a136,3.1102527999319136,0.01418779999949038,3.0960649999324232,0.001053494856235733,gradient,PASS,10.009762899950147,0.7550117999780923,6.144494600011967,search,10.0,VIOLATING,0.3086030398422394,0.3356620478707469,search,3.956782199908048,,True,False,3.956782199908048,10.0,0,3.0,1.5954401242157356e-06
10,79037,64,concentrated,0,128,128,0,9339d67110d7e44cb4c2b91f2284adfc0fdfdcc512cc040d05a2fb558ed0a136,3.1102527999319136,0.01418779999949038,3.0960649999324232,0.001053494856235733,metric_pod,PASS,10.006204299861565,0.7639297998975962,6.13201719999779,search,10.0,VIOLATING,0.3086030398422394,0.34076110334143567,search,3.97423949977383,,True,False,3.97423949977383,10.0,0,3.0,1.9267159683969463e-06
11,79037,64,dispersed,0,128,128,0,8e44a2587221763ef54dfd3dfc04badd8d6cd438cae92fd1d6fba2bc0b6cba47,2.678165900055319,0.016585699981078506,2.6615802000742406,0.0006484142311626895,anchor,PASS,2.678165900055319,0.0,0.0,anchor_only,10.0,STOP,0.0,0.24964756554302117,shared_anchor,2.678165900055319,2.678165900055319,True,True,2.678165900055319,2.678165900055319,128,,
11,79037,64,dispersed,0,128,128,0,8e44a2587221763ef54dfd3dfc04badd8d6cd438cae92fd1d6fba2bc0b6cba47,2.678165900055319,0.016585699981078506,2.6615802000742406,0.0006484142311626895,full,PASS,2.6781680999556556,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.24964756554302117,shared_anchor,2.678165900055319,2.678165900055319,True,True,2.678165900055319,2.678165900055319,128,82.0,
11,79037,64,dispersed,0,128,128,0,8e44a2587221763ef54dfd3dfc04badd8d6cd438cae92fd1d6fba2bc0b6cba47,2.678165900055319,0.016585699981078506,2.6615802000742406,0.0006484142311626895,gradient,PASS,2.6781696000834927,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.24964756554302117,shared_anchor,2.678165900055319,2.678165900055319,True,True,2.678165900055319,2.678165900055319,128,3.0,
11,79037,64,dispersed,0,128,128,0,8e44a2587221763ef54dfd3dfc04badd8d6cd438cae92fd1d6fba2bc0b6cba47,2.678165900055319,0.016585699981078506,2.6615802000742406,0.0006484142311626895,metric_pod,PASS,2.6781698000850156,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.24964756554302117,shared_anchor,2.678165900055319,2.678165900055319,True,True,2.678165900055319,2.678165900055319,128,3.0,
11,79037,64,dispersed,0,128,128,0,8e44a2587221763ef54dfd3dfc04badd8d6cd438cae92fd1d6fba2bc0b6cba47,2.678165900055319,0.016585699981078506,2.6615802000742406,0.0006484142311626895,metric_greedy,PASS,2.678169700084254,0.0,0.0,shared_anchor_stop,10.0,STOP,0.0,0.24964756554302117,shared_anchor,2.678165900055319,2.678165900055319,True,True,2.678165900055319,2.678165900055319,128,3.0,


==> anc/results/acquisition/public_energy_rank3_results.json <==
{"status":"PASS","results":[{"dataset":"diabetes","spread":"concentrated","seed":78011,"rank":3,"status":"PASS","n":442,"p":11,"energy":{"signal_rows":77,"nuisance_rows":365,"fixed_signal_rows":61,"strict_energy_applicable":false,"strict_support":false,"candidate_in_span":false,"tail":22.13410963556265,"components":{"residual":0.12167089852391655,"retained_coupling":2.9692884894586307,"signal_leakage":1.5225532459832418,"candidate_leakage":0.09117754027126147},"dominant_component":"retained_coupling","curvature_ratio":0.9287434025218181,"tail_target_met":false,"fractions":{"a2":"1981449874269029711255183121580489562892229420610539039099153811203081971097240273824337523/10509151910519929497150905176405589332652028705933016476320625505992967584240151367698612224","epsilon2":"2280001336203832005460253553653869445318941/154014521527352116071231054320477746650677248","sigma2":"83550759254949789750619411138987776803291393267667802252417532977776017588268436640838615/1751525318419988249525150862734264888775338117655502746053437584332161264040025227949768704","E2":"341597719526204434491935763621031585952087/19251815190919014508903881790059718331334656","b2":"386758237250841813478565630869923217593077177843015810563825774320949845183568505076879777/1751525318419988249525150862734264888775338117655502746053437584332161264040025227949768704","d2":"501130350708176931264814662729315626802389897535916189256572185542532323978869598072536443587662096874128033195629497/1883757455777747792674906926590666964348582752748424928843071211627145162564727208547160928807503662628694697959227392","G2":"392337294237568044252154458020579262573981259452749591210528561157708104246292923302642680237211579538622777421736258444517721208911697127497433481470878928970753863440565043350825466807/12103853472173426110092996175905863193538953149286443046742231078644316206184992543927070244827332698090566872025983509620642046176984129029607394585166312840084815398907420284493899442946048","kappa":"262042626871033822929919217574952694920945868543576157717082631033450548408461318952742384017447193001/7703289815787351986600765936547689303952542419632726516467412472917887621171127489596622555590967689216","kappa_b":"128648697797393770574775639574840907198350701409897878374749537588910746872349460921111822905441818886802135/4072057911856198234361562315836751202512204795021884646666498272833227698560352288669400992650390447161694944","radius":"156949321189749981311547796406415982016365277980391199332175923670051148853842125701215459863677086021099586966285200977304419943735710032233012105240941/22951694637619570257922190931957710467050319432220277961607123029891688666743666793529691621389746422983594510943129838243833101737254585532289415905280","eta":"66565762640106054262664039743161631243290526743325483926628455817129993356608801349541500490713730779485289708027155381515888411514973112964149594370551506807550460147964735857022961715103460063703180854887429163141823769054729750857874092553892866509431048501730816637029500926057950293270591837790012800147489599254393439262257722253690686919838921/3007383795242231776610981280962317901794121632181305470009605763355538363088913846348895201650239775970926265467910699997923839765210324650171681897666725345670553418183559931871881291694101603565503054496154495260445034876154906735294027995642191883053288395198139794229177394883836149906910087294401910992346828602025231536651124222893182314086400","fixed_signal_curvature":"21314820127679073348645282057837404172428917930053454077475991254766560246863584902847929155229452713/7703289815787351986600765936547689303952542419632726516467412472917887621171127489596622555590967689216"},"gram":[["3029505912462036074631444263/154742504910672534362390528","304235420982221301101231761/309485009821345068724781056","4535414815515936939337373/38685626227668133590597632"],["304235420982221301101231761/309485009821345068724781056","1290101240096194918955361441/77371252455336267181195264","-7337931247551826296583489/154742504910672534362390528"],["4535414815515936939337373/38685626227668133590597632","-7337931247551826296583489/154742504910672534362390528","45468237044388073290587381/9671406556917033397649408"]],"retained_curvature_proof":"all principal minors of S_fixed-c*H nonnegative, exact40-step bisection"},"moment_rank3_tail":8.786634978497734e-05,"input_seconds":0.014245299971662462,"anchor_seconds":0.06262370001059026,"basis_seconds":0.0012250000145286322,"energy_constants_seconds":0.16478630003985018,"total_seconds":0.24288030003663152},{"dataset":"diabetes","spread":"dispersed","seed":78011,"rank":3,"status":"PASS","n":442,"p":11,"energy":{"signal_rows":75,"nuisance_rows":367,"fixed_signal_rows":61,"strict_energy_applicable":false,"strict_support":false,"candidate_in_span":false,"tail":0.6931325936673205,"components":{"residual":0.12106363688326383,"retained_coupling":0.33243503060094654,"signal_leakage":0.27840100841135906,"candidate_leakage":0.10064617489423569},"dominant_component":"retained_coupling","curvature_ratio":0.997233870122592,"tail_target_met":false,"fractions":{"a2":"1226924648591517548090488943719815767125392418276047796672310791899719590805530376534963227/62377858540078368560452352978830006721797068262587482515719147041653593724683073451271389184","epsilon2":"33195574652627868903830675853090058187649/2264919434225766412812221387065849215451136","sigma2":"198164555999709405350079366925440498942345753692755380311370200724049772692272916695288075/41585239026718912373634901985886671147864712175058321677146098027769062483122048967514259456","E2":"663050350463045439217876866252840073299255/38503630381838029017807763580119436662669312","b2":"1884523981398815232826270178513816418252540979586004559673340789325833321584844111444625757/7338571592950396301229688585744706673152596266186762648908134946076893379374479229561339904","d2":"14497472483814345897783476102319406142795846042863236917728820936322276124378766392632634238768910837918980937524085851/44724734060679824249958520563338540472005888760949063634386633323827850065594067453052054197417140087601778695799308288","G2":"197602332690686127656149038447747762073741003409565912976045830937421597419227680127270656859217535153846882658894624464269011223348245690690873206254962343557640553031452942262031434619/34940860566727766871297742042012528231825269983941681136148318159918412501051524612414912274062289833470744048815279559042056050075223707528685730154313689134613421487722256690416734481416192","kappa":"658688010984435455405852517836240696187433251953341462823614288054936882502889659084271803219284883/21012616660717717509347251373358671310868908120509237470116513134503320377128206151998154209079853056","kappa_b":"812643682996518855632410076553358420383036719051773663277061730118579623213803656892219593842342054028366341/25995820057979643227696526320978639570991483860109727580369258468275464650621862303724305218289504487665713312","radius":"343654941311655946214806597405881357268841133682304630116392348475307279785445428334887400698143742247884948315639853763161316620523956325229269736226411/144980477693606877315853547721912103246708574957503496358637165195373670636728952730930474047472765100605342728265543514454849026997114342275024156622848","eta":"83175364953826575784533849273814451474886476999687452100108327959569500055404850148282910425759218283856286199550159696391584304468624999324554160299185122940412047735750695418274505954024473543885274289115090799251621530986018384048452561951387042732995236010974929099585055063637452278496728297627563843974712911947773338581000229523323539742870961/119999211858947515494651556986435924124441249428852913027469347486076022067583605315559082221278834095982296925159793131183662987928000728112748383952657890446987242023090761247111367584868480752933908493328618838709874760611919734084058633157408400759107085625939633041297665154016981775206983209034702486951787099881421355305459763949185153141571584","fixed_signal_curvature":"2043740337006783238750912418782217722779873187427791882473252601708120717633216834329484185539475/21012616660717717509347251373358671310868908120509237470116513134503320377128206151998154209079853056"},"gram":[["8662852451562262751709326265/309485009821345068724781056","19631126848539033309330717/9671406556917033397649408","-79576766140848013671829029/38685626227668133590597632"],["19631126848539033309330717/9671406556917033397649408","1902517597227682630648565831/77371252455336267181195264","1428857983126277092243495021/309485009821345068724781056"],["-79576766140848013671829029/38685626227668133590597632","1428857983126277092243495021/309485009821345068724781056","8549754021587045982214593565/309485009821345068724781056"]],"retained_curvature_proof":"all principal minors of S_fixed-c*H nonnegative, exact40-step bisection"},"moment_rank3_tail":9.714855142923597e-05,"input_seconds":0.003169100033119321,"anchor_seconds":0.0608187000034377,"basis_seconds":0.0011194999096915126,"energy_constants_seconds":0.1659568001050502,"total_seconds":0.23106410005129874},{"dataset":"concrete","spread":"concentrated","seed":78011,"rank":3,"status":"PASS","n":1030,"p":9,"energy":{"signal_rows":73,"nuisance_rows":957,"fixed_signal_rows":63,"strict_energy_applicable":false,"strict_support":false,"candidate_in_span":false,"tail":7.4587834033362155,"components":{"residual":0.12380943719108473,"retained_coupling":1.98216374412524,"signal_leakage":0.5245183039215715,"candidate_leakage":0.10058584858775298},"dominant_component":"retained_coupling","curvature_ratio":0.9898483041955599,"tail_target_met":false,"fractions":{"a2":"2485172138083122206892707819032182302069834950270402181426774948257569738175569911392349369/13828161776051145476568403122620908779612072552012214967266229346121223721987969169723228160","epsilon2":"5501538102386794532260887857168456621450889/358902618038852216184090465950434567986872320","sigma2":"68786204337108725817160801616199644367061230587321117735864732922007996668141453434162151/5531264710420458190627361249048363511844829020804885986906491738448489488795187667889291264","E2":"1399560016937287219086138463043433548486231/179451309019426108092045232975217283993436160","b2":"47772152269331374148063504951717520040718340090931535561421435318124335536026633959029133/537015991302957105886151577577511020567459128233484076398688518295969853281086181348474880","d2":"5509986567122123747956866222083066646841935674010927662775517978532186435505443988259533504778399203355735501447323963/17018716092683779883501906325762931841894000029685293986844390244098756027235776608167985552571193277915849473625423872","G2":"1076550488011193347128832340963964172791310080979357822367119264189859786923394491215630155536284989199754066978610036657521626630282486303746106972147645897133440089529506383840370881/101347337071893020932009372859366264631661577818947292909819284387294473938745591477149742844613800563789632280697976420898801330871314986639556322363670677431823484713092927772381780377600","kappa":"8378095092391721715690118757386033627318790658960203752509242448760723192893277567930886831047790557/264421298496275793676019203199336986776411817973634102659028215393173683589287952425928518427809415168","kappa_b":"158531892919774164196687814023122580764761080362386511126753619041674308501491439734134306698456613927669/5054743821891726538453147911760367215507809997924358902549371566990721558287350898945890701871323059543712","radius":"16926980486837090985078418892088222278912109600987742686642299024527564552837557460502772796752970028428403717489519467082039880086525745914067984191991/3620228454240895572488646610875003504989768366573205837310051608130414879101743633242449141929084835694983959626587775191198619123086820948331039031296","eta":"2915702283956220162607642142602150878836861432345271208155284679809185230048294722929706903984483687775555660435524354600817654473149491992656338538038374333218827854657359591991055457954383459375942018127292188756040741276080263740528569284419293943443255002140409074419540094477964467649082663063483056516094117786111293532262297144618041835010921/390908560590734522117394491583246353247202285701758223027769630865976800909972846411006913840465204506727924544432498159544881042724077374461527779991239595705615144960363023751599175581550454277824072140723396639554163732477325598498933172078202839936570831216709624168072415260857025257887903492315011167201721928947925463061909605520558453161984","fixed_signal_curvature":"114929514383103163314518657406752790555921347284138044414610717724045580728029054620620630178746333/264421298496275793676019203199336986776411817973634102659028215393173683589287952425928518427809415168"},"gram":[["57631365230996998306740351/2417851639229258349412352","-163035338205347883153010303/77371252455336267181195264","258556099195929735090714095/309485009821345068724781056"],["-163035338205347883153010303/77371252455336267181195264","3126575676618035032593031817/309485009821345068724781056","307606305674272647533799831/309485009821345068724781056"],["258556099195929735090714095/309485009821345068724781056","307606305674272647533799831/309485009821345068724781056","2306853916234125743577337793/309485009821345068724781056"]],"retained_curvature_proof":"all principal minors of S_fixed-c*H nonnegative, exact40-step bisection"},"moment_rank3_tail":6.471871579574761e-06,"input_seconds":0.04399639996699989,"anchor_seconds":0.0662986000534147,"basis_seconds":0.001143599976785481,"energy_constants_seconds":0.2998170000500977,"total_seconds":0.4112556000472978},{"dataset":"concrete","spread":"dispersed","seed":78011,"rank":3,"status":"PASS","n":1030,"p":9,"energy":{"signal_rows":71,"nuisance_rows":959,"fixed_signal_rows":63,"strict_energy_applicable":false,"strict_support":false,"candidate_in_span":false,"tail":1.1145566772333522,"components":{"residual":0.12407259922292724,"retained_coupling":0.6008135263066032,"signal_leakage":0.22834215710581998,"candidate_leakage":0.1024973811776271},"dominant_component":"retained_coupling","curvature_ratio":0.9952286923301905,"tail_target_met":false,"fractions":{"a2":"3261456923346575850908303652079884623787032429487504228862133423251726974792494585077335277/62622160187586223251136557357373914670115716295780768180852006540906635670630174006718758912","epsilon2":"707193657252420484581024690639170223358047697/45939535108973083671563579641655624702319656960","sigma2":"351495725349619030761152264583771998354646993494756560978914056777745715040648206108520051/78277700234482779063920696696717393337644645369725960226065008176133294588287717508398448640","E2":"697710696290195487266564056689236876099421111/91879070217946167343127159283311249404639313920","b2":"2945067779062083799497409274219284759528729493906917938634176301770104129540651671162322675/31311080093793111625568278678686957335057858147890384090426003270453317835315087003359379456","d2":"8291171178082133943124899071295078264626912140845189680224475339035407655151383914120176409540386054412703265297077021873/24662685498837128262860019161852283322412131785464292085500745343058168305814283814929472831031166239363422516113076912128","G2":"136783118204187244469557557382527223402469772005067218797184492787488513674699845940532896790062639657466959684177728185081349720837599/28768329265373537703792928029697971433148141399093986852969751771471752890683766436081295431492499452352728244752548456087485822727828275200","kappa":"135340360072862294317982396513427750820137448336141625096108469881171285163158223947583874350422668581/4303362080168896864700580938879186367226266080415882593960268504146753382315898001114341660747976671232","kappa_b":"133257329477731374152546500268684308858589160695839855618024889828838167767979075172023916978417701447527351/4257442375676770631409382045670682159332124422429131192762118213288086334753088883558058812738229689110066912","radius":"16022797131653673578376240929165190464684465854198032951872392475573175401487426079692335644850173471009399355591179574636417399376138507148412473448406459/6086118913063999923950544451606899885550706216015154030798294925129179987615327666997405319525268921699509887719013649728896401751919314955063767773216768","eta":"60336808052863014939565404917450543356941067653582148493989878964214361566396894489850910237306219552880822931002019821754100387928868702843137294396428202429348818250963308448057981403426439543171777706968296742743894231357497953044756502088211398810600926583336881448631112309813140795074662555974090668511659857477279425450616211160476135423778661418025/54135253312228314024071028791135180421541032368542397830884854310870040886844736121596818138810115702284104801739518666827768133647884371066867487981887754622517551194259241855463759536139575546728380578973417146471646689208167641828712498003585530388427291442643784328327143657034241957304564846501056798261981161699348708885308931683164532718679017652224","fixed_signal_curvature":"860295067584267296089242173453176844316633323145294034850079126585241965786411412760697452048397605/4303362080168896864700580938879186367226266080415882593960268504146753382315898001114341660747976671232"},"gram":[["8436792262949724862958433491/309485009821345068724781056","-132120220727026119116623561/77371252455336267181195264","256549598176345882524605209/154742504910672534362390528"],["-132120220727026119116623561/77371252455336267181195264","3985152737114309026919656327/154742504910672534362390528","-294678777511264813484447429/77371252455336267181195264"],["256549598176345882524605209/154742504910672534362390528","-294678777511264813484447429/77371252455336267181195264","4526119170317422060628974425/309485009821345068724781056"]],"retained_curvature_proof":"all principal minors of S_fixed-c*H nonnegative, exact40-step bisection"},"moment_rank3_tail":1.162701755245756e-05,"input_seconds":0.018403499969281256,"anchor_seconds":0.06789529998786747,"basis_seconds":0.0011764999944716692,"energy_constants_seconds":0.2966452999971807,"total_seconds":0.3841205999488011},{"dataset":"superconductivity","spread":"concentrated","seed":78011,"rank":3,"status":"PASS","n":1024,"p":82,"energy":{"signal_rows":95,"nuisance_rows":929,"fixed_signal_rows":87,"strict_energy_applicable":false,"strict_support":false,"candidate_in_span":false,"tail":1.2678183488382286,"components":{"residual":0.11905381454198505,"retained_coupling":0.6690764519002989,"signal_leakage":0.2661605704973652,"candidate_leakage":0.07168356278630775},"dominant_component":"retained_coupling","curvature_ratio":0.99784496029808,"tail_target_met":false,"fractions":{"a2":"19158581717642390742086752203242271264272122299743539471542580199463507429797050406572961819/308834015222849979921323785376577930917855990259985170306471042581369234341787808639838322688","epsilon2":"2589380953552683329677138201611747754328233987/182687704666362864775460604089535377456991567872","sigma2":"65735940843434313823726214829124245191569967326437054673408925943120679612129235036103725/14706381677278570472443989779837044329421713821904055728879573456255677825799419459039920128","E2":"3782697372926301038691459463269740438321732411/365375409332725729550921208179070754913983135744","b2":"9135303000236997288302437677654232547628824447620218127348976916950735362790366467318525693/34314890580316664435702642819619770101983998917776130034052338064596581593531978737759813632","d2":"16093623825276672002260293329495215812323099718120455525409522848621745471908742005123845401801152101761903841920298897553/97873406192034978303347206761881489680806600464890535878039853703631100222137184483430444622491660004443387874383256092672","G2":"78592681262587930555509131924755838510174297788722738121544056908654230207687961039777151029900595837176348355003135460777779840167/195903393624857744070414117575901458427171110806044073876449105160656820063909844129025989504298063029989657794975561079071375770068713472","kappa":"5799929173959887830576377213025912773361460545464795858459968578001701586134972234950148100580954001/185150812862744680923197181936830570320616094653603432955991579506460793774278033487230442039339384832","kappa_b":"112825835289384507185885817810046411054316902947157795000116938974423455236658772640404666763325064332197/3609511435658570127614400541495247942239745977852048409317580301282862758073860596685104375803295717356704","radius":"19662641339468612823242001264243558879844858301743967871734249308423654435408166191524539337585067372150017451696056698492699201329913118046657285545/7319564231563486511036754494995621229397324786614651151734675016757097155037615070576676263245396957751110395720894303411835083891377958251055284224","eta":"24818001144887494461644745604501687400076648238766594214013382233793491133547872896762482880989299252422642073559545095199845740398320996428755679398734159468223301337159878468453351535833834686373757229003016651797389971078239977109149132512315499272066012424326883686342684648954787873848464411234776448054945728611051110665272511721721744561/19575360435215019279466955509975184488067636363831410852374620352526083251919798386986212360439660115192987092134776849202578175895245235924626337910530432056342166524243462156572476307124105423068256282693954373827715022313090421637344936009073784249574351940309321633232377934213754899849937339061327984792376503680082987422120599517023698944","fixed_signal_curvature":"13966271999116551726465277499957450842207587539688578585231718424801780688783688474196786851598225/185150812862744680923197181936830570320616094653603432955991579506460793774278033487230442039339384832"},"gram":[["9361818426054706444715303435/309485009821345068724781056","12282410504924371109658239/309485009821345068724781056","28510255498342166175723593/309485009821345068724781056"],["12282410504924371109658239/309485009821345068724781056","1142203506066578691257485883/38685626227668133590597632","272246680349789860457169047/309485009821345068724781056"],["28510255498342166175723593/309485009821345068724781056","272246680349789860457169047/309485009821345068724781056","1685231993511220652942253775/154742504910672534362390528"]],"retained_curvature_proof":"all principal minors of S_fixed-c*H nonnegative, exact40-step bisection"},"moment_rank3_tail":1.0406561417999333e-06,"input_seconds":0.19344199995975941,"anchor_seconds":1.0290358000202104,"basis_seconds":0.001706099952571094,"energy_constants_seconds":1.3185629000654444,"total_seconds":2.5427467999979854},{"dataset":"superconductivity","spread":"dispersed","seed":78011,"rank":3,"status":"PASS","n":1024,"p":82,"energy":{"signal_rows":96,"nuisance_rows":928,"fixed_signal_rows":89,"strict_energy_applicable":false,"strict_support":false,"candidate_in_span":false,"tail":0.12479925986286777,"components":{"residual":0.11878109703957307,"retained_coupling":0.05243066870041917,"signal_leakage":0.11016235329497719,"candidate_leakage":0.07189526806624512},"dominant_component":"residual","curvature_ratio":0.9992726718979947,"tail_target_met":false,"fractions":{"a2":"1062371756339001127016606711054755323466498365486762266565666080300025084387305916961901783/226115977933122700251589843166649991619077187578500627679146960287985869180436332379021246464","epsilon2":"161095719411481022518247055030151771684291749/11417981541647679048466287755595961091061972992","sigma2":"157115369448397608269596243119925909702835945065016017237086558403736782476657172562748083/452231955866245400503179686333299983238154375157001255358293920575971738360872664758042492928","E2":"237876446371932942134079101653149364670233499/22835963083295358096932575511191922182123945984","b2":"122980308181995901125276399257664550511654970125775407422782631804388882907085303814267622289/452231955866245400503179686333299983238154375157001255358293920575971738360872664758042492928","d2":"1481601581361530650112561427621170389576390730901381525778863647212649628948892248387761301699400018050583778146214528801/8957376723378627036252073706504487176424992368281126732897883296624302005870614695937206776101704339053164903758615805952","G2":"13725586105857307533860806415113045912756522894647113827760408988611653957642358313039031502730936825115477210647923506466192144864963/20654304498496071243131823321606842481427950235742967274443427928984817173831869210035487802705643283017058326803780826063198055191548002304","kappa":"31102364551939004478199553077531541650093109615798318187198032714626355554043804947008738281060983476593/994468587853639344881448292768287530887793264997701251683746381429463091036270971471956101173284496736256","kappa_b":"2412311377758123696404467875241051314884336417203062737732456168984326386917902308453951896715938526921341/77187507465792687897575472762011867660977275408835248164985872083989802087827827575867872504344697065365152","radius":"10534294868095626207009889976507651230616094608298506873816873752775248357456872247113142607653775289381923588038716171081262597770733775089421052436593/13771863391974468933045841728758368883622261115627661480166263944678915069347516879334747660821381846824092366893286059123237745667995969072209525211136","eta":"8648419292076983284767313398281360287970577114743915852399990602523784906077018817935757508446757215475513882986154027324701364229979682291380578899789351271452059476440072430230797534692775347923846366532160272657506772578945526744652136898761640309261951310630778202741580757644398831446658369976273873669435717124287772829087795806293853154052529/69298642488585756911739716423307819005405455493496671873117345594454471517962837624032832374686180557466900474128073823722568246021545567781217560471014453965566636120492092200649866483391201582451248523552685291521275984974471153868857833623749704594014616051326029972974199239624853500963670904882594350750020650388445358280963761253845972522369024","fixed_signal_curvature":"25221181512774950654293928522556309849570084620154072080958294955633959160337088510110119395842953585/994468587853639344881448292768287530887793264997701251683746381429463091036270971471956101173284496736256"},"gram":[["4687084625164475657820150015/154742504910672534362390528","-33345249507781521227145329/154742504910672534362390528","-93784451700004079662709023/154742504910672534362390528"],["-33345249507781521227145329/154742504910672534362390528","4764753794793895545424492309/154742504910672534362390528","12898826537999296009706045/309485009821345068724781056"],["-93784451700004079662709023/154742504910672534362390528","12898826537999296009706045/309485009821345068724781056","9433724846747792448606025987/309485009821345068724781056"]],"retained_curvature_proof":"all principal minors of S_fixed-c*H nonnegative, exact40-step bisection"},"moment_rank3_tail":1.0110408509842e-05,"input_seconds":0.17154440004378557,"anchor_seconds":0.9636371999513358,"basis_seconds":0.0017365000676363707,"energy_constants_seconds":1.2815830999752507,"total_seconds":2.4185012000380084}],"seconds":6.234930400038138,"search_performed":false}

==> anc/results/contraction_real/adaptive_independent_audit.json <==
{"status":"PASS","conditions":40,"full_trees":4,"reports":[{"dataset":"superconductivity","seed":88211,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"431875898281460110357571605694451289164541725491263485642401652200993751698087708979370020854850151390305040786902614833742933205447669307888652173901695657399081/104823631275191315245917941691893802350752459605385814170975508403641068499543626813134096930519401150447856685797157481879534614345632966159561417404042102966505701376","complete_tree":{"nodes":1355,"points":2354,"leaves":678,"binary_coverage":true,"exact_original_row_values":true}},{"dataset":"superconductivity","seed":88212,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"42005660898847020142191327318784763229452718452549610061101064919362856567392537897842633511475249899133586775992592057073266610532656169784666280530979417132881/9434126121935072235099675107328887386843442954637424281002574240938615181367103763209288731811451630246992808020150743170803808717190117788424870113034174919501414400"},{"dataset":"superconductivity","seed":88213,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"532839757194773722351424542582987023845655495644396534793784237329840039105450686616082988422055013354151083855156833914938778946594648305730942126093256289/118970515696758377787751485004351684487178981205673769693106107167237242732985352879685437289734739894319835202444982149214074225220019368351529950791277870055424"},{"dataset":"superconductivity","seed":88214,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"233935050550118973810661547852883279402787096173335863515237795275594663784409396600900555144024341908968561111838179001828242560320737152448283915779431798372889/58963747298863470188582099115306860501814529848404543922975130836160320932820343112146121510194546282898396685911681809052369968434617067459976731772704266360344018944"},{"dataset":"superconductivity","seed":88215,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"25785554061487169171397847486601631818352349284943320323966756113424800529291681815996266132392124141187585554004771024867844933312576622209732811289/5602899645708149079917231924977527252270636576848128880171033631458142997705330363192352936956159054876048956868212870376327202008945318611538091343609856"},{"dataset":"parkinsons","seed":88211,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"35987113646567717021121541720159056402265321178083150466988835194159997955783009747978288011836488526496246586013159860756542864632160815457054035543377634738889/37739051501387657292094465717656725995783168150419621292193519489279919120160534567604590686023826383313025438946242315280566468384803707926748911137799322730496000000","complete_tree":{"nodes":1119,"points":1942,"leaves":560,"binary_coverage":true,"exact_original_row_values":true}},{"dataset":"parkinsons","seed":88212,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"89992780024469230701889340939871034220137766394771646469009264840750057156791078463512660029722733176892067048580439456596970971682581706374103112957732041/99584546035996415761032854512605774534708673859836189886383476784697165457523567721897712961610730318793218381518480986501780914113343613236374223835453053730816"},{"dataset":"parkinsons","seed":88213,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"12919387923792310177729928477265530371573373224926979071774875618357847373387734704507063591537887189321809535054355292709627724085975551336847501370406999810281/14741801467932133116268572013561066884630180589944824851878706327258071755617810327365022629834317375249470534271219420834579472659172284820883795497769011889555111936"},{"dataset":"parkinsons","seed":88214,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"13274882186011612829313620389689378804256351346758827505215192667104376867467046125742283815036978047793060080278555292418063499478481952216050149878613938290809/14741835839758426660761177683488492297252093642305536512252926501759527627348461603664043936504510166001471052162175733313261968472537486679236896822723964420751360000"},{"dataset":"parkinsons","seed":88215,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"14147045646572428546073295686407428995683751618512820042496376108615695994403663028110327953619159757820970946270093765244816391248640368900321276881372916786441/14741733568696113675698791944833821087994195357675988398920120446916535728915829746434956412884743560797552818079497278258729372097405682044284174921561790133951266816"},{"dataset":"wine_white","seed":88211,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"18248378354284287164863987377946625216766720399745550377593206497103414329095992472467302850993474657045981160284817709376626871771247883515858738065640391700373705825422420329/138014212936046672409545600149485532000560093159639604420017765805624190363898376049814171697495010643938890422159085480212180459382722663105746946489283943370438389569664102743146496","complete_tree":{"nodes":1455,"points":2520,"leaves":728,"binary_coverage":true,"exact_original_row_values":true}},{"dataset":"wine_white","seed":88212,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"42918741954779454635645518488809942658390234610803305333999638119165134364175067641109475274391694237067091590554688954113905146212987045685878170719218136804292220572108975918209/319180843456214098771081001319781157028528517297999560816070709447089219659425382619874494524367636397703212084575467974553736911544691554384807103550110891455550550942718810746473414656"},{"dataset":"wine_white","seed":88213,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"41639120636783447430565470229589586222655302232692437101670448449228298212398736782799597120474742131389303393568277293963485829198935755555155698472394553715373344415025/298347214298478276520285020512727334312424986901665423092898784805056112844368033549979896013191789458988761244038170811049343696631013357282029870464980247782885708175312420864"},{"dataset":"wine_white","seed":88214,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"1150394981711721792673719504561758856008822355798856774444625828973114485941466073602124772042379728119907995863530279567876664519154425297613793567122359892921543008634464664225/8859133914935766811262263069111393827362565087693366926319581549990896315153324632206393599201067271533746289061366119096926882176093811420308768202775024555902584698893297781724676096"},{"dataset":"wine_white","seed":88215,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"183016154114630460248674400876210398988336741815439761088651413704761009100399342558294708103999846202752463403181007751214464515243257487977178196268480724123129852317603505625/1253546810615232238239199375688161034287625593065963757700574868097033814106157496887430880880519355634661855817603109935577427128234643032719638918034263673064778009014715273659285504"},{"dataset":"yacht","seed":88211,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"6156482985171124365472468087007237949573684042963656262656420487981956025/1852666695182855260324415704746522209942434432843473913843638504185781966340096","complete_tree":{"nodes":1757,"points":3021,"leaves":879,"binary_coverage":true,"exact_original_row_values":true}},{"dataset":"yacht","seed":88212,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"319355026735422799345780943434279267375729/91343749755593448953385707415956324878620033024"},{"dataset":"yacht","seed":88213,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"263374957027876087628193879537937565409194268074730383817975458452076319854036931316895206087535340630739671063412730460332483417226623158983806994517117725583499684963582465025009/94483905037802128405042895827198853139120061200095049198319489720111376443809490367136761778422798195618517738720086078522809247525458150020380315403356956962981500838123993689233555456"},{"dataset":"yacht","seed":88214,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"357887327437160066746570036580387465982792920347063159530973588883055361/131745195117025339104207493063236803388731662047889148493302000266710253305856"},{"dataset":"yacht","seed":88215,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"1938802644449254032968160834255969141474001002943846233144016888957090819449686415409647004850898048460143767125908454605127147105005749690396958380109055295516359598118481/709163321042270049957124008014525557590407799422748897465498414010626310864771552128868981950923221224507296274868402520351551607201601855815364891666466002693808320441814614016"},{"dataset":"superconductivity","seed":88211,"origin":"matched","row_rule":"residual","candidate_bits":0,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"204051274537931694584168739467626258275100103378600897240304718755162880489/13174022529863147883837068404583110137750539221138578741381541354557227950669824"},{"dataset":"superconductivity","seed":88211,"origin":"matched","row_rule":"residual","candidate_bits":8,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"106707912915099743183393183132569362960864281572982805031943470378130038401660609948448723658422232919489505936101089594835497627123537742922030497960090440391409/26205907818797828811479485422973450587688114901346453542743877100910267124885906703283524232629850287611964171449289370469883653586408241539890354351010525741626425344"},{"dataset":"superconductivity","seed":88211,"origin":"matched","row_rule":"uniform","candidate_bits":0,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"6820858190190492619653993569611716463692942220717034604803484191714826770241/13174066606455238764552659112554169024218454920715418292852422358865485353713664"},{"dataset":"superconductivity","seed":88211,"origin":"matched","row_rule":"uniform","candidate_bits":8,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"6039235475806261068067772258078030702655024661811256274083292610562812705704282460661367690164948046909251999405996546157192788284526942903096428407442521947307779769/15094703908429451601933813824597042935369777302950284247884667395885476025509730490179614677737902040765425908980409578472601615625389029192783478403681383810904960794624"},{"dataset":"superconductivity","seed":88211,"origin":"matched","row_rule":"uniform","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"14754194155092313596262449397118291591150906705364368038838757690350075186582822603377332102992766234993923048646682108964981945906744831554189009910110570411531793281/60378815633717806407735255298388171741479109211801136991538669583541904102038921960718458710951608163061703635921638313890406462501556116771133913614725535243619843178496"},{"dataset":"parkinsons","seed":88211,"origin":"matched","row_rule":"residual","candidate_bits":0,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"114719161704236994589072649010674434983581307687361790295138216883907209/74106374776206935469177164578174270938068775110561987225409255019899151974400"},{"dataset":"parkinsons","seed":88211,"origin":"matched","row_rule":"residual","candidate_bits":8,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"368080258560366237552542523071028722251794540672547729709026715410476755923067236892993700977089959001666959418702391812790407670432291502511082093966121532561/377390515013876572920944657176567259957831681504196212921935194892799191201605345676045906860238263833130254389462423152805664683848037079267489111377993227304960000"},{"dataset":"parkinsons","seed":88211,"origin":"matched","row_rule":"uniform","candidate_bits":0,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"4161620409500566566868847590129737420605/71362078851182200004151668857537214613028864"},{"dataset":"parkinsons","seed":88211,"origin":"matched","row_rule":"uniform","candidate_bits":8,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"1285937040983069252320013640994203630307849/22835865232378304001328534034411908676169236480"},{"dataset":"parkinsons","seed":88211,"origin":"matched","row_rule":"uniform","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"17354828020231062226600381660103417711063449/365373843718052864021256544550590538818707783680"},{"dataset":"wine_white","seed":88211,"origin":"matched","row_rule":"residual","candidate_bits":0,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"3722588128754205534326131558009367565399841695509007316258283735597703649/29642594338372107109721250793877448458697782335830048706503895750643659325833216"},{"dataset":"wine_white","seed":88211,"origin":"matched","row_rule":"residual","candidate_bits":8,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"3899318636067672129817653163028461958276648700444611785423995376662026841/29642594338372107109721250793877448458697782335830048706503895750643659325833216"},{"dataset":"wine_white","seed":88211,"origin":"matched","row_rule":"uniform","candidate_bits":0,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"641696544367472337304935215842658575918225/91343556293541107491993938539682477671907852288"},{"dataset":"wine_white","seed":88211,"origin":"matched","row_rule":"uniform","candidate_bits":8,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"48104623022463304272556912356388949639089/5708972268346319218249621158730154854494240768"},{"dataset":"wine_white","seed":88211,"origin":"matched","row_rule":"uniform","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"56015349507810546114206917415931085599025/5708972268346319218249621158730154854494240768"},{"dataset":"yacht","seed":88211,"origin":"matched","row_rule":"residual","candidate_bits":0,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"297556713777062579031771867895257900802809/91343686361276416612801482572271230730008264704"},{"dataset":"yacht","seed":88211,"origin":"matched","row_rule":"residual","candidate_bits":8,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"23756546680004822321419325106843618447829281132756637992855219411922137321/7410666780731421041297662818986088839769737731373895655374554016743127865360384"},{"dataset":"yacht","seed":88211,"origin":"matched","row_rule":"uniform","candidate_bits":0,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"1894966849862849499225336355197821940411687/52196406845879966490400433887703339885907673088"},{"dataset":"yacht","seed":88211,"origin":"matched","row_rule":"uniform","candidate_bits":8,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"1139596905554491305764316459989581633140409/22835927995072485339550189825870211200084606976"},{"dataset":"yacht","seed":88211,"origin":"matched","row_rule":"uniform","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"1866727326395248257711734711609566769414289/22835927995072485339550189825870211200084606976"}],"seconds":265.4023946999805,"imports_solver_implementation":false}

==> anc/results/contraction_real/aggregate.json <==
[{"dataset":"superconductivity","n":1024,"p":82,"methods":{"energy":{"widths":[3.910700038080653e-06,4.119089624160001e-06,4.290696113751387e-06,3.7314251038823073e-06,4.366311816349005e-06],"median_width":4.119089624160001e-06,"median_total_seconds":6.822893400094472,"median_preprocessing_seconds":2.653071800014004,"median_search_seconds":4.21063830005005,"successes":5,"median_tail":4.45252271974408e-06},"moment_centered":{"widths":[3.571110959955698e-05,3.986478408852796e-05,4.394380878972254e-05,3.7289918197649236e-05,3.7437907253502225e-05],"median_width":3.7437907253502225e-05,"median_total_seconds":6.286548599833623,"median_preprocessing_seconds":1.8836437000427395,"median_search_seconds":4.427588099963032,"successes":0,"median_tail":3.767480265866688e-05},"full":{"widths":[0.00018599804943977556,0.0002283222273031379,0.00021954657648748073,8.511426437315419e-05,0.000125331245069606],"median_width":0.00018599804943977556,"median_total_seconds":10.020615499815904,"median_preprocessing_seconds":1.5684851000551134,"median_search_seconds":8.439914599992335,"successes":0,"median_tail":0.0}},"paired_width_ratios":[0.10950933986462207,0.10332652536165038,0.09764051482844799,0.10006525313637017,0.11662809533619291],"median_paired_reduction":0.8966734746383496,"energy_narrower_pairs":5,"equal_pairs":0,"tail_successes":0,"median_original_tail":7.476270052135433e-06,"median_contraction_tail":4.45252271974408e-06,"common_cap_successes":0},{"dataset":"parkinsons","n":2048,"p":20,"methods":{"energy":{"widths":[9.039525222308102e-07,8.612507497908354e-07,8.155431295048428e-07,8.615968265404499e-07,9.051696048559222e-07],"median_width":8.615968265404499e-07,"median_total_seconds":4.05974439997226,"median_preprocessing_seconds":0.47041430009994656,"median_search_seconds":3.5529236999573186,"successes":5,"median_tail":9.036821836988635e-07},"moment_centered":{"widths":[1.5369210254060142e-06,1.4062672088217126e-06,1.1671787844369595e-06,1.3990790757339349e-06,1.4033406306353247e-06],"median_width":1.4033406306353247e-06,"median_total_seconds":4.155561399995349,"median_preprocessing_seconds":0.3685406999429688,"median_search_seconds":3.797337200026959,"successes":5,"median_tail":1.448698638741339e-06},"full":{"widths":[3.0099636926689028e-05,2.9155275068128215e-05,2.8615343975852857e-05,3.221326076934786e-05,3.162743557399029e-05],"median_width":3.0099636926689028e-05,"median_total_seconds":10.00308239995502,"median_preprocessing_seconds":0.21931399998720735,"median_search_seconds":9.78256149997469,"successes":0,"median_tail":0.0}},"paired_width_ratios":[0.5881580818324804,0.6124374829961816,0.6987302548497368,0.6158314004435166,0.645010616165322],"median_paired_reduction":0.3841685995564834,"energy_narrower_pairs":5,"equal_pairs":0,"tail_successes":5,"median_original_tail":3.0656808876792077e-06,"median_contraction_tail":9.036821836988635e-07,"common_cap_successes":0},{"dataset":"wine_white","n":2048,"p":12,"methods":{"energy":{"widths":[1.2215821542543078e-07,1.2159825783851323e-07,1.288269971245451e-07,1.1300681402969101e-07,1.3845592962115566e-07],"median_width":1.2215821542543078e-07,"median_total_seconds":4.6012556998757645,"median_preprocessing_seconds":0.3294412000104785,"median_search_seconds":4.216063299914822,"successes":5,"median_tail":1.3446528146877068e-07},"moment_centered":{"widths":[1.5318760332726526e-07,1.3352609833631622e-07,1.712302501390866e-07,1.4812502285957733e-07,1.6328288799863496e-07],"median_width":1.5318760332726526e-07,"median_total_seconds":4.314084299956448,"median_preprocessing_seconds":0.2204985999269411,"median_search_seconds":4.0891095999395475,"successes":5,"median_tail":1.6497232824909717e-07},"full":{"widths":[1.2489481127445795e-05,1.1860036071570195e-05,1.1956257010218587e-05,1.3087603285426503e-05,1.2495895719772396e-05],"median_width":1.2489481127445795e-05,"median_total_seconds":10.002115899929777,"median_preprocessing_seconds":0.13918119994923472,"median_search_seconds":9.862993899965659,"successes":0,"median_tail":0.0}},"paired_width_ratios":[0.797441912871081,0.9106703435027362,0.7523612038170927,0.7629150824626139,0.8479512539140853],"median_paired_reduction":0.20255808712891898,"energy_narrower_pairs":5,"equal_pairs":0,"tail_successes":5,"median_original_tail":1.8667075163663619e-06,"median_contraction_tail":1.3446528146877068e-07,"common_cap_successes":0},{"dataset":"yacht","n":308,"p":7,"methods":{"energy":{"widths":[3.2960781909644084e-06,3.4461902512782127e-06,2.6691893331791915e-06,2.657314506276259e-06,2.569022123599836e-06],"median_width":2.6691893331791915e-06,"median_total_seconds":5.288904300075956,"median_preprocessing_seconds":0.15630979998968542,"median_search_seconds":5.118824200006202,"successes":5,"median_tail":2.787511343043053e-06},"moment_centered":{"widths":[4.3044686513175195e-06,3.4461902512782127e-06,4.521494477104939e-06,3.5565658264808753e-06,3.7229428859640243e-06],"median_width":3.7229428859640243e-06,"median_total_seconds":5.124571299995296,"median_preprocessing_seconds":0.08556589996442199,"median_search_seconds":5.039005400030874,"successes":5,"median_tail":3.887850427368197e-06},"full":{"widths":[5.899111050079232e-05,5.523484846295466e-05,6.340819170055239e-05,5.576905091034549e-05,6.361125820750527e-05],"median_width":5.899111050079232e-05,"median_total_seconds":10.00356300000567,"median_preprocessing_seconds":0.03718880005180836,"median_search_seconds":9.966483899974264,"successes":0,"median_tail":0.0}},"paired_width_ratios":[0.7657340447712493,1.0,0.5903334277405206,0.747157408557119,0.6900514464740733],"median_paired_reduction":0.252842591442881,"energy_narrower_pairs":4,"equal_pairs":1,"tail_successes":0,"median_original_tail":3.0286668557499642e-05,"median_contraction_tail":2.787511343043053e-06,"common_cap_successes":0}]

==> anc/results/contraction_real/independent_audit.json <==
{"status":"PASS","conditions":20,"full_trees":4,"reports":[{"dataset":"superconductivity","seed":88211,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"431875898281460110357571605694451289164541725491263485642401652200993751698087708979370020854850151390305040786902614833742933205447669307888652173901695657399081/104823631275191315245917941691893802350752459605385814170975508403641068499543626813134096930519401150447856685797157481879534614345632966159561417404042102966505701376","complete_tree":{"nodes":1355,"points":2354,"leaves":678,"binary_coverage":true,"exact_original_row_values":true}},{"dataset":"superconductivity","seed":88212,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"42005660898847020142191327318784763229452718452549610061101064919362856567392537897842633511475249899133586775992592057073266610532656169784666280530979417132881/9434126121935072235099675107328887386843442954637424281002574240938615181367103763209288731811451630246992808020150743170803808717190117788424870113034174919501414400"},{"dataset":"superconductivity","seed":88213,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"532839757194773722351424542582987023845655495644396534793784237329840039105450686616082988422055013354151083855156833914938778946594648305730942126093256289/118970515696758377787751485004351684487178981205673769693106107167237242732985352879685437289734739894319835202444982149214074225220019368351529950791277870055424"},{"dataset":"superconductivity","seed":88214,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"233935050550118973810661547852883279402787096173335863515237795275594663784409396600900555144024341908968561111838179001828242560320737152448283915779431798372889/58963747298863470188582099115306860501814529848404543922975130836160320932820343112146121510194546282898396685911681809052369968434617067459976731772704266360344018944"},{"dataset":"superconductivity","seed":88215,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"25785554061487169171397847486601631818352349284943320323966756113424800529291681815996266132392124141187585554004771024867844933312576622209732811289/5602899645708149079917231924977527252270636576848128880171033631458142997705330363192352936956159054876048956868212870376327202008945318611538091343609856"},{"dataset":"parkinsons","seed":88211,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"35987113646567717021121541720159056402265321178083150466988835194159997955783009747978288011836488526496246586013159860756542864632160815457054035543377634738889/37739051501387657292094465717656725995783168150419621292193519489279919120160534567604590686023826383313025438946242315280566468384803707926748911137799322730496000000","complete_tree":{"nodes":1119,"points":1942,"leaves":560,"binary_coverage":true,"exact_original_row_values":true}},{"dataset":"parkinsons","seed":88212,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"89992780024469230701889340939871034220137766394771646469009264840750057156791078463512660029722733176892067048580439456596970971682581706374103112957732041/99584546035996415761032854512605774534708673859836189886383476784697165457523567721897712961610730318793218381518480986501780914113343613236374223835453053730816"},{"dataset":"parkinsons","seed":88213,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"12919387923792310177729928477265530371573373224926979071774875618357847373387734704507063591537887189321809535054355292709627724085975551336847501370406999810281/14741801467932133116268572013561066884630180589944824851878706327258071755617810327365022629834317375249470534271219420834579472659172284820883795497769011889555111936"},{"dataset":"parkinsons","seed":88214,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"13274882186011612829313620389689378804256351346758827505215192667104376867467046125742283815036978047793060080278555292418063499478481952216050149878613938290809/14741835839758426660761177683488492297252093642305536512252926501759527627348461603664043936504510166001471052162175733313261968472537486679236896822723964420751360000"},{"dataset":"parkinsons","seed":88215,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"14147045646572428546073295686407428995683751618512820042496376108615695994403663028110327953619159757820970946270093765244816391248640368900321276881372916786441/14741733568696113675698791944833821087994195357675988398920120446916535728915829746434956412884743560797552818079497278258729372097405682044284174921561790133951266816"},{"dataset":"wine_white","seed":88211,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"18248378354284287164863987377946625216766720399745550377593206497103414329095992472467302850993474657045981160284817709376626871771247883515858738065640391700373705825422420329/138014212936046672409545600149485532000560093159639604420017765805624190363898376049814171697495010643938890422159085480212180459382722663105746946489283943370438389569664102743146496","complete_tree":{"nodes":1455,"points":2520,"leaves":728,"binary_coverage":true,"exact_original_row_values":true}},{"dataset":"wine_white","seed":88212,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"42918741954779454635645518488809942658390234610803305333999638119165134364175067641109475274391694237067091590554688954113905146212987045685878170719218136804292220572108975918209/319180843456214098771081001319781157028528517297999560816070709447089219659425382619874494524367636397703212084575467974553736911544691554384807103550110891455550550942718810746473414656"},{"dataset":"wine_white","seed":88213,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"41639120636783447430565470229589586222655302232692437101670448449228298212398736782799597120474742131389303393568277293963485829198935755555155698472394553715373344415025/298347214298478276520285020512727334312424986901665423092898784805056112844368033549979896013191789458988761244038170811049343696631013357282029870464980247782885708175312420864"},{"dataset":"wine_white","seed":88214,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"1150394981711721792673719504561758856008822355798856774444625828973114485941466073602124772042379728119907995863530279567876664519154425297613793567122359892921543008634464664225/8859133914935766811262263069111393827362565087693366926319581549990896315153324632206393599201067271533746289061366119096926882176093811420308768202775024555902584698893297781724676096"},{"dataset":"wine_white","seed":88215,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"183016154114630460248674400876210398988336741815439761088651413704761009100399342558294708103999846202752463403181007751214464515243257487977178196268480724123129852317603505625/1253546810615232238239199375688161034287625593065963757700574868097033814106157496887430880880519355634661855817603109935577427128234643032719638918034263673064778009014715273659285504"},{"dataset":"yacht","seed":88211,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"6156482985171124365472468087007237949573684042963656262656420487981956025/1852666695182855260324415704746522209942434432843473913843638504185781966340096","complete_tree":{"nodes":1757,"points":3021,"leaves":879,"binary_coverage":true,"exact_original_row_values":true}},{"dataset":"yacht","seed":88212,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"319355026735422799345780943434279267375729/91343749755593448953385707415956324878620033024"},{"dataset":"yacht","seed":88213,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"263374957027876087628193879537937565409194268074730383817975458452076319854036931316895206087535340630739671063412730460332483417226623158983806994517117725583499684963582465025009/94483905037802128405042895827198853139120061200095049198319489720111376443809490367136761778422798195618517738720086078522809247525458150020380315403356956962981500838123993689233555456"},{"dataset":"yacht","seed":88214,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"357887327437160066746570036580387465982792920347063159530973588883055361/131745195117025339104207493063236803388731662047889148493302000266710253305856"},{"dataset":"yacht","seed":88215,"origin":"primary","row_rule":"residual","candidate_bits":4,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"1938802644449254032968160834255969141474001002943846233144016888957090819449686415409647004850898048460143767125908454605127147105005749690396958380109055295516359598118481/709163321042270049957124008014525557590407799422748897465498414010626310864771552128868981950923221224507296274868402520351551607201601855815364891666466002693808320441814614016"}],"seconds":265.4023946999805,"imports_solver_implementation":false}

==> anc/results/contraction_real/pure_energy_summary.csv <==
B0_squared,absolute_gap,absolute_tolerance,anchor,anchor_error,basis_kind,budget_seconds,centered_moment_radius,centered_moment_tail,certificate_file,complete_budget_seconds,dataset,energy_radius,features,lower,method,n,nodes,original_moment_radius,original_moment_tail,points,preprocessing_seconds,rank,relative_gap,rho,search_error,search_lower,search_upper,seconds,seed,setup_seconds,shared_radius_moment_tail,status,stop_reason,tail_coupling_norm,tail_error,tail_gradient_norm,target_met,total_seconds,upper
,3.910700038080653e-06,1e-10,observed,0.0,,7.110625400091521,0.005795538425445557,3.5919890115865583e-05,certificates/superconductivity_88211_energy.json,10.0,superconductivity,0.005398929119110107,82,0.001690289242717746,energy,1024,677,0.049224853515625,0.0019813732590364063,2354,2.1897289999760687,3,0.0023136277148594997,,9.289075585117157e-14,0.001694199942662936,0.0016941999427558267,4.1999057999346405,88211,0.6996455999324098,3.233697955380763e-05,PASS,tail_or_arithmetic_floor,,4.1200242066377695e-06,,True,7.089280399843119,0.0016941999427558267
,3.571110959955698e-05,1e-10,observed,0.0,,7.995351100107655,0.005795538425445557,3.5919890115865583e-05,certificates/superconductivity_88211_moment_centered.json,10.0,superconductivity,0.0,82,0.0016902886990566612,moment_centered,1024,677,0.049224853515625,0.0019813732590364063,2326,1.3175511999288574,3,0.02112722496428398,,8.93879154723054e-14,0.0017259998085668302,0.0017259998086562181,4.2818996999412775,88211,0.6870976999634877,2.282325487650226e-06,PASS,tail_or_arithmetic_floor,,3.5919890115865583e-05,,False,6.286548599833623,0.0017259998086562181
0.0002901163956279379,0.00018599804943977556,1e-10,observed,0.0,gradient,8.252629700116813,,,certificates/superconductivity_88211_full.json,10.0,superconductivity,,82,0.00166429758368819,full,1024,203,,,407,1.0784880999708548,82,0.11175768760511685,0.0,0.0018502956331279822,-1.6744768203770402e-17,0.0018502956331279655,8.273245199932717,88211,0.668882199912332,,PASS,time_limit,0.0,0.0,0.0,False,10.020615499815904,0.0018502956331279655
,4.119089624160001e-06,1e-10,observed,0.0,,7.408867800026201,0.005829513072967529,4.019821719517879e-05,certificates/superconductivity_88212_energy.json,10.0,superconductivity,0.005427002906799316,82,0.0016893590665251962,energy,1024,670,0.04979419708251953,0.0023869565220440403,2316,1.9300675999838859,3,0.0024382558484931575,,9.415601978646215e-14,0.0016934781560552002,0.0016934781561493562,4.15735760005191,88212,0.6610645999899134,3.611419915595943e-05,PASS,tail_or_arithmetic_floor,,4.45252271974408e-06,,True,6.748489800025709,0.0016934781561493562
,3.986478408852796e-05,1e-10,observed,0.0,,8.20493220014032,0.005829513072967529,4.019821719517879e-05,certificates/superconductivity_88212_moment_centered.json,10.0,superconductivity,0.0,82,0.0016893590665251962,moment_centered,1024,686,0.04979419708251953,0.0023869565220440403,2369,1.0940754999173805,3,0.023597579033641982,,8.393351118296533e-14,0.0017292238505297907,0.0017292238506137242,4.394904399989173,88212,0.7009922999422997,2.404828884370069e-06,PASS,tail_or_arithmetic_floor,,4.019821719517879e-05,,False,6.189972199848853,0.0017292238506137242
0.0002899822130168706,0.0002283222273031379,1e-10,observed,0.0,gradient,8.464862500084564,,,certificates/superconductivity_88212_full.json,10.0,superconductivity,,82,0.0016661275432554611,full,1024,199,,,399,0.856473800027743,82,0.13703766450977523,0.0,0.0018944497705586172,-1.8207086240631872e-17,0.001894449770558599,8.488175999955274,88212,0.6786636998876929,,PASS,time_limit,0.0,0.0,0.0,False,10.02331349987071,0.001894449770558599
,4.290696113751387e-06,1e-10,observed,0.0,,7.407897899975069,0.005872905254364014,4.4131271199625116e-05,certificates/superconductivity_88213_energy.json,10.0,superconductivity,0.005420982837677002,82,0.0016901566769045616,energy,1024,672,0.04966259002685547,0.0024433219896141,2322,1.9181429999880493,3,0.002538638087452096,,8.839543680361217e-14,0.0016944473729299176,0.001694447373018313,4.176891200011596,88213,0.6739591000368819,3.9218293777798274e-05,PASS,tail_or_arithmetic_floor,,4.478754707199207e-06,,True,6.768993300036527,0.001694447373018313
,4.394380878972254e-05,1e-10,observed,0.0,,8.235478400136344,0.005872905254364014,4.4131271199625116e-05,certificates/superconductivity_88213_moment_centered.json,10.0,superconductivity,0.0,82,0.0016901560807233496,moment_centered,1024,695,0.04966259002685547,0.0024433219896141,2419,1.0815332998754457,3,0.025999852493454663,,9.352935093076553e-14,0.0017340998894195428,0.0017340998895130722,4.427588099963032,88213,0.6829882999882102,2.8763339616940496e-06,PASS,tail_or_arithmetic_floor,,4.4131271199625116e-05,,False,6.192109699826688,0.0017340998895130722
0.00029022388778968686,0.00021954657648748073,1e-10,observed,0.0,gradient,8.482680300017819,,,certificates/superconductivity_88213_full.json,10.0,superconductivity,,82,0.001665002055814428,full,1024,207,,,415,0.848341399920173,82,0.13185964288800264,0.0,0.0018845486323019263,-1.7651543986423013e-17,0.0018845486323019087,8.510629100026563,88213,0.6689783000620082,,PASS,time_limit,0.0,0.0,0.0,False,10.027948800008744,0.0018845486323019087
,3.7314251038823073e-06,1e-10,observed,0.0,,7.330281599890441,0.00586390495300293,3.752629169774851e-05,certificates/superconductivity_88214_energy.json,10.0,superconductivity,0.005408585071563721,82,0.0009061338601888505,energy,1024,705,0.03553009033203125,0.0009417033914112724,2429,1.960715200053528,3,0.004117962331861904,,8.758922406815195e-14,0.0009098652852051436,0.0009098652852927328,4.442994199926034,88214,0.7090032000560313,3.3369801695222e-05,PASS,tail_or_arithmetic_floor,,3.967438659629221e-06,,True,7.112712600035593,0.0009098652852927328
,3.7289918197649236e-05,1e-10,observed,0.0,,8.048183600069024,0.00586390495300293,3.752629169774851e-05,certificates/superconductivity_88214_moment_centered.json,10.0,superconductivity,0.0,82,0.0009061342201350657,moment_centered,1024,673,0.03553009033203125,0.0009417033914112724,2309,1.1170767999719828,3,0.04115275349836243,,7.818767334966115e-14,0.0009434241382545273,0.000943424138332715,4.764255000045523,88214,0.8347395999589935,2.652044276509506e-06,PASS,tail_or_arithmetic_floor,,3.752629169774851e-05,,False,6.716071399976499,0.000943424138332715
0.0002903379695123,8.511426437315419e-05,1e-10,observed,0.0,gradient,8.427275299909525,,,certificates/superconductivity_88214_full.json,10.0,superconductivity,,82,0.0008874976881969239,full,1024,204,,,409,0.8690603000577539,82,0.09590364629126613,0.0,0.0009726119525700915,-1.3344165736440756e-17,0.0009726119525700781,8.439914599992335,88214,0.7036644000327215,,PASS,time_limit,0.0,0.0,0.0,False,10.01263930008281,0.0009726119525700781
,4.366311816349005e-06,1e-10,observed,0.0,,7.221501499996521,0.005799770355224609,3.767480265866688e-05,certificates/superconductivity_88215_energy.json,10.0,superconductivity,0.005444169044494629,82,0.000904059751129435,energy,1024,677,0.036370277404785156,0.0012081865225413446,2325,2.014555500005372,3,0.004829671723460982,,9.937189959785542e-14,0.0009084260628464121,0.000908426062945784,4.274625799967907,88215,0.7639429999981076,3.4278102203018915e-05,PASS,tail_or_arithmetic_floor,,4.602180244516613e-06,,True,7.053124299971387,0.000908426062945784
,3.7437907253502225e-05,1e-10,observed,0.0,,8.11635629995726,0.005799770355224609,3.767480265866688e-05,certificates/superconductivity_88215_moment_centered.json,10.0,superconductivity,0.0,82,0.0009040607780922589,moment_centered,1024,681,0.036370277404785156,0.0012081865225413446,2349,1.1383646000176668,3,0.04141083006886259,,7.876403522455444e-14,0.000941498685266997,0.0009414986853457611,4.765520199900493,88215,0.7452791000250727,2.306052612089502e-06,PASS,tail_or_arithmetic_floor,,3.767480265866688e-05,,False,6.6491638999432325,0.0009414986853457611
0.0002901955398394722,0.000125331245069606,1e-10,observed,0.0,gradient,8.431514899944887,,,certificates/superconductivity_88215_full.json,10.0,superconductivity,,82,0.0008852899258042049,full,1024,210,,,421,0.8833080000476912,82,0.14157084748903476,0.0,0.0010106211708738287,-1.7782212647962854e-17,0.001010621170873811,8.436062299995683,88215,0.6851771000074223,,PASS,time_limit,0.0,0.0,0.0,False,10.004547400050797,0.001010621170873811
,9.039525222308102e-07,1e-10,observed,0.0,,9.480626899981871,0.0025521516799926758,1.5865461207866757e-06,certificates/parkinsons_88211_energy.json,10.0,parkinsons,0.0022553205490112305,20,0.0008286990935488929,energy,2048,559,0.029130935668945312,5.633133561980084e-05,1942,0.3654633000260219,3,0.00109080911185705,,9.756800402327404e-14,0.0008296030459735557,0.0008296030460711237,3.329092300031334,88211,0.15390979999210685,1.4340494385269453e-06,PASS,tail_or_arithmetic_floor,,9.535775864754968e-07,,True,3.848465400049463,0.0008296030460711237
,1.5369210254060142e-06,1e-10,observed,0.0,,9.631459300057031,0.0025521516799926758,1.5865461207866757e-06,certificates/parkinsons_88211_moment_centered.json,10.0,parkinsons,0.0,20,0.0008286990935488929,moment_centered,2048,625,0.029130935668945312,5.633133561980084e-05,2177,0.2302379000466317,3,0.0018546189290785517,,8.57936768502987e-14,0.0008302360144885053,0.0008302360145742989,3.7335648000007495,88211,0.1383027998963371,5.270158892289351e-07,PASS,tail_or_arithmetic_floor,,1.5865461207866757e-06,,True,4.102105499943718,0.0008302360145742989
0.00023800929926715662,3.0099636926689028e-05,1e-10,observed,0.0,gradient,9.77032260003034,,,certificates/parkinsons_88211_full.json,10.0,parkinsons,,20,0.0008184745835883369,full,2048,870,,,1741,0.21263760002329946,20,0.0367752860384826,0.0,0.0008485742205150294,-3.4863148190048194e-18,0.0008485742205150259,9.77340499998536,88211,0.01703979994636029,,PASS,time_limit,0.0,0.0,0.0,False,10.00308239995502,0.0008485742205150259
,8.612507497908354e-07,1e-10,observed,0.0,,9.517088899970986,0.002519547939300537,1.448698638741339e-06,certificates/parkinsons_88212_energy.json,10.0,parkinsons,0.0022777318954467773,20,0.0008285225255994856,energy,2048,612,0.029119491577148438,5.1978438362056774e-05,2132,0.33923699997831136,3,0.0010395019123561776,,9.967395832310988e-14,0.0008293837762496025,0.0008293837763492765,3.5697743999771774,88212,0.1436741000507027,1.3328844867142362e-06,PASS,tail_or_arithmetic_floor,,9.036821836988635e-07,,True,4.052685500006191,0.0008293837763492765
,1.4062672088217126e-06,1e-10,observed,0.0,,9.634715899825096,0.002519547939300537,1.448698638741339e-06,certificates/parkinsons_88212_moment_centered.json,10.0,parkinsons,0.0,20,0.0008285225255994856,moment_centered,2048,601,0.029119491577148438,5.1978438362056774e-05,2102,0.21316590008791536,3,0.0016973192223158858,,9.232285075322366e-14,0.0008299287927159845,0.0008299287928083074,3.5929844999918714,88212,0.1521182000869885,4.787243456048234e-07,PASS,tail_or_arithmetic_floor,,1.448698638741339e-06,,True,3.9582686001667753,0.0008299287928083074
0.00023807516020184216,2.9155275068128215e-05,1e-10,observed,0.0,gradient,9.787002700031735,,,certificates/parkinsons_88212_full.json,10.0,parkinsons,,20,0.0008187498436462852,full,2048,804,,,1609,0.19654919998720288,20,0.03560950306663365,0.0,0.0008479051187144169,-3.4619872303944794e-18,0.0008479051187144134,9.789351100102067,88212,0.016448099981062114,,PASS,time_limit,0.0,0.0,0.0,False,10.002348400070332,0.0008479051187144134
,8.155431295048428e-07,1e-10,observed,0.0,,9.513480100082234,0.0024929046630859375,1.2280134538000964e-06,certificates/parkinsons_88213_energy.json,10.0,parkinsons,0.0022380948066711426,20,0.0008280216210020673,energy,2048,600,0.029092788696289062,4.508442978506866e-05,2097,0.3400798999937251,3,0.000984929751614308,,8.091281551020346e-14,0.0008288371640506594,0.0008288371641315722,3.673894599894993,88213,0.14643999992404133,1.1243761829766948e-06,PASS,tail_or_arithmetic_floor,,8.763778261358274e-07,,True,4.1604144998127595,0.0008288371641315722
,1.1671787844369595e-06,1e-10,observed,0.0,,9.64177580003161,0.0024929046630859375,1.2280134538000964e-06,certificates/parkinsons_88213_moment_centered.json,10.0,parkinsons,0.0,20,0.0008280216210020673,moment_centered,2048,617,0.029092788696289062,4.508442978506866e-05,2140,0.2112525999546051,3,0.0014095994051754905,,9.62731413686746e-14,0.0008291887996902312,0.0008291887997865043,3.797337200026959,88213,0.14697160001378506,4.1036003801796457e-07,PASS,tail_or_arithmetic_floor,,1.2280134538000964e-06,,True,4.155561399995349,0.0008291887997865043
0.00023807353612205332,2.8615343975852857e-05,1e-10,observed,0.0,gradient,9.786078799981624,,,certificates/parkinsons_88213_full.json,10.0,parkinsons,,20,0.0008177372765973758,full,2048,861,,,1723,0.19455899996683002,20,0.03499332217668,0.0,0.000846352620573232,-3.3807202507287478e-18,0.0008463526205732286,9.794123300001957,88213,0.019362200051546097,,PASS,time_limit,0.0,0.0,0.0,False,10.008044500020333,0.0008463526205732286
,8.615968265404499e-07,1e-10,observed,0.0,,9.50639360002242,0.0025210976600646973,1.4379726914661205e-06,certificates/parkinsons_88214_energy.json,10.0,parkinsons,0.002258598804473877,20,0.0008291483318502156,energy,2048,595,0.029160499572753906,5.4160137220069295e-05,2075,0.35386209993157536,3,0.0010391347283034709,,8.602363613108288e-14,0.0008300099285907325,0.0008300099286767561,3.458641500095837,88214,0.13974430004600435,1.3135991161738524e-06,PASS,tail_or_arithmetic_floor,,9.004904362189091e-07,,True,3.9522479000734165,0.0008300099286767561
,1.3990790757339349e-06,1e-10,observed,0.0,,9.621617500088178,0.0025210976600646973,1.4379726914661205e-06,certificates/parkinsons_88214_moment_centered.json,10.0,parkinsons,0.0,20,0.0008291483318502156,moment_centered,2048,627,0.029160499572753906,5.4160137220069295e-05,2202,0.22325049992650747,3,0.0016873688603002296,,8.875756032922233e-14,0.000830547410837192,0.0008305474109259496,3.8271401000674814,88214,0.1551319999853149,4.758638685185631e-07,PASS,tail_or_arithmetic_floor,,1.4379726914661205e-06,,True,4.205522599979304,0.0008305474109259496
0.00023804065163808875,3.221326076934786e-05,1e-10,observed,0.0,gradient,9.775409599998966,,,certificates/parkinsons_88214_full.json,10.0,parkinsons,,20,0.0008180939920279516,full,2048,860,,,1721,0.20673779991921037,20,0.039375989902450274,0.0,0.0008503072527973029,-3.3781284870744656e-18,0.0008503072527972995,9.778899100027047,88214,0.017852600081823766,,PASS,time_limit,0.0,0.0,0.0,False,10.003489500028081,0.0008503072527972995
,9.051696048559222e-07,1e-10,observed,0.0,,9.478716699872166,0.0025284290313720703,1.4578305973166368e-06,certificates/parkinsons_88215_energy.json,10.0,parkinsons,0.0022708773612976074,20,0.0008295096997740086,energy,2048,581,0.02915668487548828,5.832674913688729e-05,2018,0.3493210000451654,3,0.0010912103922383625,,9.749135092967931e-14,0.0008304148692813731,0.0008304148693788645,4.1843704000348225,88215,0.17196230008266866,1.329366723102889e-06,PASS,tail_or_arithmetic_floor,,9.596595665392777e-07,,True,4.705653700162657,0.0008304148693788645
,1.4033406306353247e-06,1e-10,observed,0.0,,9.627756299916655,0.0025284290313720703,1.4578305973166368e-06,certificates/parkinsons_88215_moment_centered.json,10.0,parkinsons,0.0,20,0.0008295096997740086,moment_centered,2048,623,0.02915668487548828,5.832674913688729e-05,2173,0.22075710003264248,3,0.0016917712125821438,,8.347131579683476e-14,0.0008309130403211726,0.0008309130404046439,3.8102806999813765,88215,0.1514866000507027,4.5307442711906084e-07,PASS,tail_or_arithmetic_floor,,1.4578305973166368e-06,,True,4.182524400064722,0.0008309130404046439
0.00023819077382292197,3.162743557399029e-05,1e-10,observed,0.0,gradient,9.780686000012793,,,certificates/parkinsons_88215_full.json,10.0,parkinsons,,20,0.0008184667680491835,full,2048,815,,,1631,0.20139519998338073,20,0.03864229655820275,0.0,0.0008500942036231773,-3.473462913827583e-18,0.0008500942036231738,9.78256149997469,88215,0.017918800003826618,,PASS,time_limit,0.0,0.0,0.0,False,10.001875499961898,0.0008500942036231738
,1.2215821542543078e-07,1e-10,observed,0.0,,9.66570110002067,0.0014449357986450195,1.632503607657045e-07,certificates/wine_white_88211_energy.json,10.0,wine_white,0.0014410018920898438,12,0.00042686774946765546,energy,2048,727,0.020905494689941406,5.985240719007534e-06,2520,0.24570490000769496,3,0.00028617344734469555,,8.033916414074138e-14,0.00042698990760274173,0.0004269899076830809,4.59665380010847,88211,0.08859399997163564,1.6294183683433854e-07,PASS,tail_or_arithmetic_floor,,1.3222100801125652e-07,,True,4.930952700087801,0.0004269899076830809
,1.5318760332726526e-07,1e-10,observed,0.0,,9.753823700011708,0.0014449357986450195,1.632503607657045e-07,certificates/wine_white_88211_moment_centered.json,10.0,wine_white,0.0,12,0.00042686774945037415,moment_centered,2048,735,0.020905494689941406,5.985240719007534e-06,2548,0.1494223999325186,3,0.0003588643169330697,,9.591914935935808e-14,0.00042702093695778226,0.0004270209370537014,4.497383199981414,88211,0.09675390005577356,6.955944328731941e-08,PASS,tail_or_arithmetic_floor,,1.632503607657045e-07,,True,4.743559499969706,0.0004270209370537014
0.00020208470694999518,1.2489481127445795e-05,1e-10,observed,0.0,gradient,9.850221500033513,,,certificates/wine_white_88211_full.json,10.0,wine_white,,12,0.000424543228220376,full,2048,1175,,,2351,0.14204259996768087,12,0.029418632302297926,0.0,0.0004370327093478246,-2.787696685206305e-18,0.0004370327093478218,9.85233739996329,88211,0.007735899998806417,,PASS,time_limit,0.0,0.0,0.0,False,10.002115899929777,0.0004370327093478218
,1.2159825783851323e-07,1e-10,observed,0.0,,9.644613099982962,0.0014411211013793945,1.4639320488682367e-07,certificates/wine_white_88212_energy.json,10.0,wine_white,0.0014345645904541016,12,0.00042702882323169747,energy,2048,645,0.020908355712890625,5.380138123865389e-06,2233,0.25517140002921224,3,0.00028475421616338154,,9.191876860353831e-14,0.0004271504213976172,0.000427150421489536,3.923619799898006,88212,0.10021549998782575,1.4594831832608708e-07,PASS,tail_or_arithmetic_floor,,1.3446528146877068e-07,,True,4.279006699915044,0.000427150421489536
,1.3352609833631622e-07,1e-10,observed,0.0,,9.755435099941678,0.0014411211013793945,1.4639320488682367e-07,certificates/wine_white_88212_moment_centered.json,10.0,wine_white,0.0,12,0.00042702882331415235,moment_centered,2048,660,0.020908355712890625,5.380138123865389e-06,2299,0.1545375999994576,3,0.000312686383321917,,9.568290170597349e-14,0.00042716234931680576,0.00042716234941248866,4.0891095999395475,88212,0.09002730005886406,6.488709868201435e-08,PASS,tail_or_arithmetic_floor,,1.4639320488682367e-07,,True,4.333674499997869,0.00042716234941248866
0.0002020636194229356,1.1860036071570195e-05,1e-10,observed,0.0,gradient,9.845907300012186,,,certificates/wine_white_88212_full.json,10.0,wine_white,,12,0.000425290035497218,full,2048,1271,,,2543,0.14705830009188503,12,0.027886936165114493,0.0,0.0004371500715687911,-2.9184085927825474e-18,0.0004371500715687882,9.847653100034222,88212,0.0070343998959288,,PASS,time_limit,0.0,0.0,0.0,False,10.001745800022036,0.0004371500715687882
,1.288269971245451e-07,1e-10,observed,0.0,,9.699315499980003,0.0014510750770568848,1.819692679722497e-07,certificates/wine_white_88213_energy.json,10.0,wine_white,0.0014420747756958008,12,0.00042667591089854193,energy,2048,675,0.02089214324951172,6.396700370241006e-06,2326,0.2150930999778211,3,0.0003019317328068669,,7.973363722740823e-14,0.00042680473781593284,0.0004268047378956665,4.760975899989717,88213,0.08559140004217625,1.8118369785067816e-07,PASS,tail_or_arithmetic_floor,,1.3956597763009793e-07,,True,5.061660400009714,0.0004268047378956665
,1.712302501390866e-07,1e-10,observed,0.0,,9.784385400009342,0.0014510750770568848,1.819692679722497e-07,certificates/wine_white_88213_moment_centered.json,10.0,wine_white,0.0,12,0.0004266759109374032,moment_centered,2048,684,0.02089214324951172,6.396700370241006e-06,2378,0.1302564999787137,3,0.00040131220382912,,7.903129106007212e-14,0.000426847141108511,0.0004268471411875423,4.09846969996579,88213,0.08535810001194477,7.726457754250762e-08,PASS,tail_or_arithmetic_floor,,1.819692679722497e-07,,True,4.314084299956448,0.0004268471411875423
0.00020207216034341278,1.1956257010218587e-05,1e-10,observed,0.0,gradient,9.868571000057273,,,certificates/wine_white_88213_full.json,10.0,wine_white,,12,0.0004245149767181412,full,2048,1201,,,2403,0.12381219991948456,12,0.028164511656692395,0.0,0.00043647123372836247,-2.6959090021246642e-18,0.00043647123372835976,9.87309390003793,88213,0.007616800023242831,,PASS,time_limit,0.0,0.0,0.0,False,10.004522899980657,0.00043647123372835976
,1.1300681402969101e-07,1e-10,observed,0.0,,9.696570900036022,0.001434922218322754,1.6497232824909717e-07,certificates/wine_white_88214_energy.json,10.0,wine_white,0.001416027545928955,12,0.0004273033550123324,energy,2048,665,0.02093219757080078,5.349087360400724e-06,2307,0.2200507998932153,3,0.00026446507546478196,,8.569550234358014e-14,0.00042741636174066657,0.0004274163618263621,3.9337249000091106,88214,0.08337830007076263,1.6360141655091686e-07,PASS,tail_or_arithmetic_floor,,1.298541135914258e-07,,True,4.2371539999730885,0.0004274163618263621
,1.4812502285957733e-07,1e-10,observed,0.0,,9.783627399941906,0.001434922218322754,1.6497232824909717e-07,certificates/wine_white_88214_moment_centered.json,10.0,wine_white,0.0,12,0.00042730335501221095,moment_centered,2048,633,0.02093219757080078,5.349087360400724e-06,2213,0.1324787000194192,3,0.0003466507368175108,,9.049423536910961e-14,0.0004274514799445763,0.00042745148003507053,3.7287904999684542,88214,0.08389390003867447,7.713806893464065e-08,PASS,tail_or_arithmetic_floor,,1.6497232824909717e-07,,True,3.945163100026548,0.00042745148003507053
0.0002020761336374173,1.3087603285426503e-05,1e-10,observed,0.0,gradient,9.866736900061369,,,certificates/wine_white_88214_full.json,10.0,wine_white,,12,0.00042505411190564205,full,2048,1207,,,2415,0.12597019993700087,12,0.03079044036711219,0.0,0.0004381417151910715,-2.9130046218407385e-18,0.00043814171519106855,9.868120300001465,88214,0.007292900001630187,,PASS,time_limit,0.0,0.0,0.0,False,10.001383399940096,0.00043814171519106855
,1.3845592962115566e-07,1e-10,observed,0.0,,9.672412699903361,0.0014608502388000488,1.7082546241891002e-07,certificates/wine_white_88215_energy.json,10.0,wine_white,0.0014524459838867188,12,0.0004264553544501732,energy,2048,716,0.020895957946777344,6.143784535455953e-06,2488,0.2333086000289768,3,0.0003246668805452477,,9.240340697463933e-14,0.00042659381028739096,0.00042659381037979437,4.174333399976604,88215,0.0942787000676617,1.7012434628084593e-07,PASS,tail_or_arithmetic_floor,,1.459986596151183e-07,,True,4.501920700073242,0.00042659381037979437
,1.6328288799863496e-07,1e-10,observed,0.0,,9.779501400073059,0.0014608502388000488,1.7082546241891002e-07,certificates/wine_white_88215_moment_centered.json,10.0,wine_white,0.0,12,0.00042645535430730486,moment_centered,2048,678,0.020895957946777344,6.143784535455953e-06,2345,0.1390276999445632,3,0.0003828838971053764,,9.229482412706491e-14,0.00042661863710300867,0.0004266186371953035,3.986141400062479,88215,0.08147089998237789,7.061101474081906e-08,PASS,tail_or_arithmetic_floor,,1.7082546241891002e-07,,True,4.20663999998942,0.0004266186371953035
0.00020210585810625508,1.2495895719772396e-05,1e-10,observed,0.0,gradient,9.860818800050765,,,certificates/wine_white_88215_full.json,10.0,wine_white,,12,0.0004241389246605539,full,2048,1244,,,2489,0.13195289997383952,12,0.02946179893715977,0.0,0.0004366348203803291,-2.7799571698049526e-18,0.0004366348203803263,9.862993899965659,88215,0.007228299975395203,,PASS,time_limit,0.0,0.0,0.0,False,10.002175099914894,0.0004366348203803263
,3.2960781909644084e-06,1e-10,observed,0.0,,9.842802200000733,0.008663535118103027,4.331429084180426e-06,certificates/yacht_88211_energy.json,10.0,yacht,0.009173333644866943,7,0.0007608459319643905,energy,308,878,0.03849506378173828,4.911790837710799e-05,3021,0.10418070002924651,3,0.004332123038963259,,9.805253397415781e-14,0.0007641420100573024,0.000764142010155355,5.33796690008603,88211,0.053017099970020354,4.690451912520127e-06,PASS,tail_or_arithmetic_floor,,3.3230386238273096e-06,,True,5.495164700085297,0.000764142010155355
,4.3044686513175195e-06,1e-10,observed,0.0,,9.913942000130191,0.008663535118103027,4.331429084180426e-06,certificates/yacht_88211_moment_centered.json,10.0,yacht,0.0,7,0.0007608459319643905,moment_centered,308,878,0.03849506378173828,4.911790837710799e-05,3021,0.03455099987331778,3,0.005657477382055556,,9.805253397415781e-14,0.0007651504005176555,0.0007651504006157081,5.504032300086692,88211,0.05150699999649078,4.15497847156055e-07,PASS,tail_or_arithmetic_floor,,4.331429084180426e-06,,True,5.5900902999565005,0.0007651504006157081
0.0011925858761940263,5.899111050079232e-05,1e-10,observed,0.0,gradient,9.962800099980086,,,certificates/yacht_88211_full.json,10.0,yacht,,7,0.0007589471212284536,full,308,1700,,,3401,0.03177420003339648,7,0.07772756342405991,0.0,0.0005169485867705928,0.00030098964495865315,0.000817938231729246,9.966363099985756,88211,0.005425699986517429,,PASS,time_limit,0.0,0.0,0.0,False,10.00356300000567,0.000817938231729246
,3.79493770527573e-06,1e-10,observed,0.0,,9.833347799954936,0.00860750675201416,3.4961891491198285e-06,certificates/yacht_88212_energy.json,10.0,yacht,0.00933980941772461,7,0.0007616049466938611,energy,308,863,0.039071083068847656,4.894378780205446e-05,2975,0.11028720007743686,3,0.004982816513665797,,8.904931913383818e-14,0.0007653998843100876,0.0007653998843991369,5.094195600016974,88212,0.05636499996762723,3.950565615576936e-06,PASS,tail_or_arithmetic_floor,,3.844936603117371e-06,,True,5.260847800062038,0.0007653998843991369
,3.4461902512782127e-06,1e-10,observed,0.0,,9.914434100035578,0.00860750675201416,3.4961891491198285e-06,certificates/yacht_88212_moment_centered.json,10.0,yacht,0.0,7,0.0007616049466938611,moment_centered,308,863,0.039071083068847656,4.894378780205446e-05,2975,0.03610939998179674,3,0.0045249052888090835,,8.904931913383818e-14,0.00076505113685609,0.0007650511369451394,5.039005400030874,88212,0.049456499982625246,2.3548395758251104e-07,PASS,tail_or_arithmetic_floor,,3.4961891491198285e-06,,True,5.124571299995296,0.0007650511369451394
0.001191137176177544,5.523484846295466e-05,1e-10,observed,0.0,gradient,9.962811199948192,,,certificates/yacht_88212_full.json,10.0,yacht,,7,0.000760087158936936,full,308,1645,,,3291,0.033327699988149107,7,0.07266909829157825,0.0,0.0005196547340948491,0.0002956672733050416,0.0008153220073998906,9.966483899974264,88212,0.0038611000636592507,,PASS,time_limit,0.0,0.0,0.0,False,10.003672700026073,0.0008153220073998906
,2.6691893331791915e-06,1e-10,observed,0.0,,9.842082099989057,0.00893479585647583,4.6398173451174265e-06,certificates/yacht_88213_energy.json,10.0,yacht,0.008708357810974121,7,0.0007616151363199415,energy,308,837,0.03949546813964844,7.330302235358853e-05,2872,0.10743099998217076,3,0.003504643232376504,,9.935314290027142e-14,0.0007642843255537676,0.0007642843256531207,4.945216900086962,88213,0.05048690002877265,4.467693976116978e-06,PASS,tail_or_arithmetic_floor,,2.787511343043053e-06,,True,5.103134800097905,0.0007642843256531207
,4.521494477104939e-06,1e-10,observed,0.0,,9.913459000061266,0.00893479585647583,4.6398173451174265e-06,certificates/yacht_88213_moment_centered.json,10.0,yacht,0.0,7,0.0007616151371713577,moment_centered,308,861,0.03949546813964844,7.330302235358853e-05,2967,0.037559399963356555,3,0.005936718240524724,,7.923360318545791e-14,0.000766136631569229,0.0007661366316484626,5.217902999953367,88213,0.04898159997537732,3.165441769377095e-07,PASS,tail_or_arithmetic_floor,,4.6398173451174265e-06,,True,5.304443999892101,0.0007661366316484626
0.0011921341019828164,6.340819170055239e-05,1e-10,observed,0.0,gradient,9.961530600092374,,,certificates/yacht_88213_full.json,10.0,yacht,,7,0.0007606889983958822,full,308,1764,,,3529,0.03466479992493987,7,0.08335626232831769,0.0,0.0005785322316562468,0.00024556495844018777,0.0008240971900964346,9.961943899979815,88213,0.003804599982686341,,PASS,time_limit,0.0,0.0,0.0,False,10.000413299887441,0.0008240971900964346
,2.657314506276259e-06,1e-10,observed,0.0,,9.843458199873567,0.008710682392120361,3.6157627430254553e-06,certificates/yacht_88214_energy.json,10.0,yacht,0.008810460567474365,7,0.0007610897838870554,energy,308,840,0.039025306701660156,4.865585752345636e-05,2887,0.10379580012522638,3,0.0034914599598286035,,9.93283146705215e-14,0.0007637470982940033,0.0007637470983933316,4.961937199928798,88214,0.052746000001206994,3.675190457551574e-06,PASS,tail_or_arithmetic_floor,,2.716511422820843e-06,,True,5.118479000055231,0.0007637470983933316
,3.5565658264808753e-06,1e-10,observed,0.0,,9.917721799924038,0.008710682392120361,3.6157627430254553e-06,certificates/yacht_88214_moment_centered.json,10.0,yacht,0.0,7,0.0007610897838870554,moment_centered,308,840,0.039025306701660156,4.865585752345636e-05,2887,0.03299800003878772,3,0.004672991152655735,,9.93283146705215e-14,0.0007646463496142079,0.0007646463497135362,4.974214399931952,88214,0.04928020003717393,2.9472203988769494e-07,PASS,tail_or_arithmetic_floor,,3.6157627430254553e-06,,True,5.056492600007914,0.0007646463497135362
0.0011920555608496651,5.576905091034549e-05,1e-10,observed,0.0,gradient,9.965388899901882,,,certificates/yacht_88214_full.json,10.0,yacht,,7,0.0007602662888218508,full,308,1746,,,3493,0.03028870013076812,7,0.07335462814847175,0.0,0.0005395801091099936,0.00027645523062220265,0.0008160353397321963,9.969507099944167,88214,0.004322399967350066,,PASS,time_limit,0.0,0.0,0.0,False,10.004118200042285,0.0008160353397321963
,2.569022123599836e-06,1e-10,observed,0.0,,9.844749499927275,0.008665680885314941,3.887850427368197e-06,certificates/yacht_88215_energy.json,10.0,yacht,0.008620679378509521,7,0.0007618107589659611,energy,308,853,0.038926124572753906,6.239625888733571e-05,2927,0.10097240004688501,3,0.003372257602513886,,8.217905522744928e-14,0.0007643797810073818,0.0007643797810895609,5.0433181000407785,88215,0.054278100025840104,3.8592706955222735e-06,PASS,tail_or_arithmetic_floor,,2.73392967024826e-06,,True,5.198568600113504,0.0007643797810895609
,3.7229428859640243e-06,1e-10,observed,0.0,,9.915307000046596,0.008665680885314941,3.887850427368197e-06,certificates/yacht_88215_moment_centered.json,10.0,yacht,0.0,7,0.0007618107589659611,moment_centered,308,838,0.038926124572753906,6.239625888733571e-05,2875,0.0335390999680385,3,0.004886965486044509,,9.828357745711447e-14,0.0007655337017536415,0.0007655337018519251,4.948382999980822,88215,0.05115389998536557,3.2904849263013034e-07,PASS,tail_or_arithmetic_floor,,3.887850427368197e-06,,True,5.033075999934226,0.0007655337018519251
0.0011919277261457273,6.361125820750527e-05,1e-10,observed,0.0,gradient,9.965361699927598,,,certificates/yacht_88215_full.json,10.0,yacht,,7,0.0007597414838726029,full,308,1748,,,3497,0.030785900074988604,7,0.08372750410213471,0.0,0.0005299807664383986,0.00029337197564170946,0.0008233527420801082,9.9683081000112,88215,0.0038523999974131584,,PASS,time_limit,0.0,0.0,0.0,False,10.002946400083601,0.0008233527420801082


==> anc/results/contraction_real/summary.csv <==
B0_squared,absolute_gap,absolute_tolerance,anchor,anchor_error,basis_kind,budget_seconds,candidate_bits,centered_moment_radius,centered_moment_tail,certificate_file,coarse_already_met,complete_budget_seconds,dataset,energy_radius,features,lower,method,n,nodes,origin,original_moment_radius,original_moment_tail,points,preprocessing_seconds,rank,relative_gap,rho,row_rule,search_error,search_lower,search_upper,seconds,seed,setup_seconds,shared_radius_moment_tail,status,stop_reason,tail_coupling_norm,tail_error,tail_gradient_norm,target_met,total_seconds,upper
,3.910700038080653e-06,1e-10,observed,0.0,,7.11461260006763,4,0.005795538425445557,3.5919890115865583e-05,certificates/primary_superconductivity_88211_residual_4.json,False,,superconductivity,0.005398929119110107,82,0.001690289242717746,energy,1024,677,primary,0.049224853515625,0.0019813732590364063,2354,2.208769300021231,3,0.0023136277148594997,,residual,9.289075585117157e-14,0.001694199942662936,0.0016941999427558267,4.21063830005005,88211,0.6766180999111384,3.233697955380763e-05,PASS,tail_or_arithmetic_floor,,4.1200242066377695e-06,,True,7.09602569998242,0.0016941999427558267
,3.571110959955698e-05,1e-10,observed,0.0,,7.995351100107655,,0.005795538425445557,3.5919890115865583e-05,certificates/superconductivity_88211_moment_centered.json,,10.0,superconductivity,0.0,82,0.0016902886990566612,moment_centered,1024,677,,0.049224853515625,0.0019813732590364063,2326,1.3175511999288574,3,0.02112722496428398,,,8.93879154723054e-14,0.0017259998085668302,0.0017259998086562181,4.2818996999412775,88211,0.6870976999634877,2.282325487650226e-06,PASS,tail_or_arithmetic_floor,,3.5919890115865583e-05,,False,6.286548599833623,0.0017259998086562181
0.0002901163956279379,0.00018599804943977556,1e-10,observed,0.0,gradient,8.252629700116813,,,,certificates/superconductivity_88211_full.json,,10.0,superconductivity,,82,0.00166429758368819,full,1024,203,,,,407,1.0784880999708548,82,0.11175768760511685,0.0,,0.0018502956331279822,-1.6744768203770402e-17,0.0018502956331279655,8.273245199932717,88211,0.668882199912332,,PASS,time_limit,0.0,0.0,0.0,False,10.020615499815904,0.0018502956331279655
,4.119089624160001e-06,1e-10,observed,0.0,,7.327873399946839,4,0.005829513072967529,4.019821719517879e-05,certificates/primary_superconductivity_88212_residual_4.json,False,,superconductivity,0.005427002906799316,82,0.0016893590665251962,energy,1024,670,primary,0.04979419708251953,0.0023869565220440403,2316,1.9804409999633208,3,0.0024382558484931575,,residual,9.415601978646215e-14,0.0016934781560552002,0.0016934781561493562,4.1507668000413105,88212,0.6916856000898406,3.611419915595943e-05,PASS,tail_or_arithmetic_floor,,4.45252271974408e-06,,True,6.822893400094472,0.0016934781561493562
,3.986478408852796e-05,1e-10,observed,0.0,,8.20493220014032,,0.005829513072967529,4.019821719517879e-05,certificates/superconductivity_88212_moment_centered.json,,10.0,superconductivity,0.0,82,0.0016893590665251962,moment_centered,1024,686,,0.04979419708251953,0.0023869565220440403,2369,1.0940754999173805,3,0.023597579033641982,,,8.393351118296533e-14,0.0017292238505297907,0.0017292238506137242,4.394904399989173,88212,0.7009922999422997,2.404828884370069e-06,PASS,tail_or_arithmetic_floor,,4.019821719517879e-05,,False,6.189972199848853,0.0017292238506137242
0.0002899822130168706,0.0002283222273031379,1e-10,observed,0.0,gradient,8.464862500084564,,,,certificates/superconductivity_88212_full.json,,10.0,superconductivity,,82,0.0016661275432554611,full,1024,199,,,,399,0.856473800027743,82,0.13703766450977523,0.0,,0.0018944497705586172,-1.8207086240631872e-17,0.001894449770558599,8.488175999955274,88212,0.6786636998876929,,PASS,time_limit,0.0,0.0,0.0,False,10.02331349987071,0.001894449770558599
,4.290696113751387e-06,1e-10,observed,0.0,,7.472569799982011,4,0.005872905254364014,4.4131271199625116e-05,certificates/primary_superconductivity_88213_residual_4.json,False,,superconductivity,0.005420982837677002,82,0.0016901566769045616,energy,1024,672,primary,0.04966259002685547,0.0024433219896141,2322,1.8303912000264972,3,0.002538638087452096,,residual,8.839543680361217e-14,0.0016944473729299176,0.001694447373018313,4.176914199953899,88213,0.6970389999914914,3.9218293777798274e-05,PASS,tail_or_arithmetic_floor,,4.478754707199207e-06,,True,6.7043443999718875,0.001694447373018313
,4.394380878972254e-05,1e-10,observed,0.0,,8.235478400136344,,0.005872905254364014,4.4131271199625116e-05,certificates/superconductivity_88213_moment_centered.json,,10.0,superconductivity,0.0,82,0.0016901560807233496,moment_centered,1024,695,,0.04966259002685547,0.0024433219896141,2419,1.0815332998754457,3,0.025999852493454663,,,9.352935093076553e-14,0.0017340998894195428,0.0017340998895130722,4.427588099963032,88213,0.6829882999882102,2.8763339616940496e-06,PASS,tail_or_arithmetic_floor,,4.4131271199625116e-05,,False,6.192109699826688,0.0017340998895130722
0.00029022388778968686,0.00021954657648748073,1e-10,observed,0.0,gradient,8.482680300017819,,,,certificates/superconductivity_88213_full.json,,10.0,superconductivity,,82,0.001665002055814428,full,1024,207,,,,415,0.848341399920173,82,0.13185964288800264,0.0,,0.0018845486323019263,-1.7651543986423013e-17,0.0018845486323019087,8.510629100026563,88213,0.6689783000620082,,PASS,time_limit,0.0,0.0,0.0,False,10.027948800008744,0.0018845486323019087
,3.7314251038823073e-06,1e-10,observed,0.0,,7.346928199985996,4,0.00586390495300293,3.752629169774851e-05,certificates/primary_superconductivity_88214_residual_4.json,False,,superconductivity,0.005408585071563721,82,0.0009061338601888505,energy,1024,705,primary,0.03553009033203125,0.0009417033914112724,2429,1.9625523999566212,3,0.004117962331861904,,residual,8.758922406815195e-14,0.0009098652852051436,0.0009098652852927328,4.366104899905622,88214,0.6905194000573829,3.3369801695222e-05,PASS,tail_or_arithmetic_floor,,3.967438659629221e-06,,True,7.019176699919626,0.0009098652852927328
,3.7289918197649236e-05,1e-10,observed,0.0,,8.048183600069024,,0.00586390495300293,3.752629169774851e-05,certificates/superconductivity_88214_moment_centered.json,,10.0,superconductivity,0.0,82,0.0009061342201350657,moment_centered,1024,673,,0.03553009033203125,0.0009417033914112724,2309,1.1170767999719828,3,0.04115275349836243,,,7.818767334966115e-14,0.0009434241382545273,0.000943424138332715,4.764255000045523,88214,0.8347395999589935,2.652044276509506e-06,PASS,tail_or_arithmetic_floor,,3.752629169774851e-05,,False,6.716071399976499,0.000943424138332715
0.0002903379695123,8.511426437315419e-05,1e-10,observed,0.0,gradient,8.427275299909525,,,,certificates/superconductivity_88214_full.json,,10.0,superconductivity,,82,0.0008874976881969239,full,1024,204,,,,409,0.8690603000577539,82,0.09590364629126613,0.0,,0.0009726119525700915,-1.3344165736440756e-17,0.0009726119525700781,8.439914599992335,88214,0.7036644000327215,,PASS,time_limit,0.0,0.0,0.0,False,10.01263930008281,0.0009726119525700781
,4.366311816349005e-06,1e-10,observed,0.0,,7.444356399937533,4,0.005799770355224609,3.767480265866688e-05,certificates/primary_superconductivity_88215_residual_4.json,False,,superconductivity,0.005444169044494629,82,0.000904059751129435,energy,1024,677,primary,0.036370277404785156,0.0012081865225413446,2325,1.8866689000278711,3,0.004829671723460982,,residual,9.937189959785542e-14,0.0009084260628464121,0.000908426062945784,4.223925299942493,88215,0.668974700034596,3.4278102203018915e-05,PASS,tail_or_arithmetic_floor,,4.602180244516613e-06,,True,6.779568900004961,0.000908426062945784
,3.7437907253502225e-05,1e-10,observed,0.0,,8.11635629995726,,0.005799770355224609,3.767480265866688e-05,certificates/superconductivity_88215_moment_centered.json,,10.0,superconductivity,0.0,82,0.0009040607780922589,moment_centered,1024,681,,0.036370277404785156,0.0012081865225413446,2349,1.1383646000176668,3,0.04141083006886259,,,7.876403522455444e-14,0.000941498685266997,0.0009414986853457611,4.765520199900493,88215,0.7452791000250727,2.306052612089502e-06,PASS,tail_or_arithmetic_floor,,3.767480265866688e-05,,False,6.6491638999432325,0.0009414986853457611
0.0002901955398394722,0.000125331245069606,1e-10,observed,0.0,gradient,8.431514899944887,,,,certificates/superconductivity_88215_full.json,,10.0,superconductivity,,82,0.0008852899258042049,full,1024,210,,,,421,0.8833080000476912,82,0.14157084748903476,0.0,,0.0010106211708738287,-1.7782212647962854e-17,0.001010621170873811,8.436062299995683,88215,0.6851771000074223,,PASS,time_limit,0.0,0.0,0.0,False,10.004547400050797,0.001010621170873811
,9.039525222308102e-07,1e-10,observed,0.0,,9.521974500035867,4,0.0025521516799926758,1.5865461207866757e-06,certificates/primary_parkinsons_88211_residual_4.json,False,,parkinsons,0.0022553205490112305,20,0.0008286990935488929,energy,2048,559,primary,0.029130935668945312,5.633133561980084e-05,1942,0.33583190001081675,3,0.00109080911185705,,residual,9.756800402327404e-14,0.0008296030459735557,0.0008296030460711237,3.4350829999893904,88211,0.14219359995331615,1.4340494385269453e-06,PASS,tail_or_arithmetic_floor,,9.535775864754968e-07,,True,3.9131084999535233,0.0008296030460711237
,1.5369210254060142e-06,1e-10,observed,0.0,,9.631459300057031,,0.0025521516799926758,1.5865461207866757e-06,certificates/parkinsons_88211_moment_centered.json,,10.0,parkinsons,0.0,20,0.0008286990935488929,moment_centered,2048,625,,0.029130935668945312,5.633133561980084e-05,2177,0.2302379000466317,3,0.0018546189290785517,,,8.57936768502987e-14,0.0008302360144885053,0.0008302360145742989,3.7335648000007495,88211,0.1383027998963371,5.270158892289351e-07,PASS,tail_or_arithmetic_floor,,1.5865461207866757e-06,,True,4.102105499943718,0.0008302360145742989
0.00023800929926715662,3.0099636926689028e-05,1e-10,observed,0.0,gradient,9.77032260003034,,,,certificates/parkinsons_88211_full.json,,10.0,parkinsons,,20,0.0008184745835883369,full,2048,870,,,,1741,0.21263760002329946,20,0.0367752860384826,0.0,,0.0008485742205150294,-3.4863148190048194e-18,0.0008485742205150259,9.77340499998536,88211,0.01703979994636029,,PASS,time_limit,0.0,0.0,0.0,False,10.00308239995502,0.0008485742205150259
,8.612507497908354e-07,1e-10,observed,0.0,,9.529585699900053,4,0.002519547939300537,1.448698638741339e-06,certificates/primary_parkinsons_88212_residual_4.json,False,,parkinsons,0.0022777318954467773,20,0.0008285225255994856,energy,2048,612,primary,0.029119491577148438,5.1978438362056774e-05,2132,0.32697330007795244,3,0.0010395019123561776,,residual,9.967395832310988e-14,0.0008293837762496025,0.0008293837763492765,3.674004700034857,88212,0.14344100002199411,1.3328844867142362e-06,PASS,tail_or_arithmetic_floor,,9.036821836988635e-07,,True,4.144419000134803,0.0008293837763492765
,1.4062672088217126e-06,1e-10,observed,0.0,,9.634715899825096,,0.002519547939300537,1.448698638741339e-06,certificates/parkinsons_88212_moment_centered.json,,10.0,parkinsons,0.0,20,0.0008285225255994856,moment_centered,2048,601,,0.029119491577148438,5.1978438362056774e-05,2102,0.21316590008791536,3,0.0016973192223158858,,,9.232285075322366e-14,0.0008299287927159845,0.0008299287928083074,3.5929844999918714,88212,0.1521182000869885,4.787243456048234e-07,PASS,tail_or_arithmetic_floor,,1.448698638741339e-06,,True,3.9582686001667753,0.0008299287928083074
0.00023807516020184216,2.9155275068128215e-05,1e-10,observed,0.0,gradient,9.787002700031735,,,,certificates/parkinsons_88212_full.json,,10.0,parkinsons,,20,0.0008187498436462852,full,2048,804,,,,1609,0.19654919998720288,20,0.03560950306663365,0.0,,0.0008479051187144169,-3.4619872303944794e-18,0.0008479051187144134,9.789351100102067,88212,0.016448099981062114,,PASS,time_limit,0.0,0.0,0.0,False,10.002348400070332,0.0008479051187144134
,8.155431295048428e-07,1e-10,observed,0.0,,9.474434800096788,4,0.0024929046630859375,1.2280134538000964e-06,certificates/primary_parkinsons_88213_residual_4.json,False,,parkinsons,0.0022380948066711426,20,0.0008280216210020673,energy,2048,600,primary,0.029092788696289062,4.508442978506866e-05,2097,0.37207679997663945,3,0.000984929751614308,,residual,8.091281551020346e-14,0.0008288371640506594,0.0008288371641315722,3.5529236999573186,88213,0.15348839992657304,1.1243761829766948e-06,PASS,tail_or_arithmetic_floor,,8.763778261358274e-07,,True,4.078488899860531,0.0008288371641315722
,1.1671787844369595e-06,1e-10,observed,0.0,,9.64177580003161,,0.0024929046630859375,1.2280134538000964e-06,certificates/parkinsons_88213_moment_centered.json,,10.0,parkinsons,0.0,20,0.0008280216210020673,moment_centered,2048,617,,0.029092788696289062,4.508442978506866e-05,2140,0.2112525999546051,3,0.0014095994051754905,,,9.62731413686746e-14,0.0008291887996902312,0.0008291887997865043,3.797337200026959,88213,0.14697160001378506,4.1036003801796457e-07,PASS,tail_or_arithmetic_floor,,1.2280134538000964e-06,,True,4.155561399995349,0.0008291887997865043
0.00023807353612205332,2.8615343975852857e-05,1e-10,observed,0.0,gradient,9.786078799981624,,,,certificates/parkinsons_88213_full.json,,10.0,parkinsons,,20,0.0008177372765973758,full,2048,861,,,,1723,0.19455899996683002,20,0.03499332217668,0.0,,0.000846352620573232,-3.3807202507287478e-18,0.0008463526205732286,9.794123300001957,88213,0.019362200051546097,,PASS,time_limit,0.0,0.0,0.0,False,10.008044500020333,0.0008463526205732286
,8.615968265404499e-07,1e-10,observed,0.0,,9.531114300014451,4,0.0025210976600646973,1.4379726914661205e-06,certificates/primary_parkinsons_88214_residual_4.json,False,,parkinsons,0.002258598804473877,20,0.0008291483318502156,energy,2048,595,primary,0.029160499572753906,5.4160137220069295e-05,2075,0.3300650999881327,3,0.0010391347283034709,,residual,8.602363613108288e-14,0.0008300099285907325,0.0008300099286767561,3.590858699986711,88214,0.13882059999741614,1.3135991161738524e-06,PASS,tail_or_arithmetic_floor,,9.004904362189091e-07,,True,4.05974439997226,0.0008300099286767561
,1.3990790757339349e-06,1e-10,observed,0.0,,9.621617500088178,,0.0025210976600646973,1.4379726914661205e-06,certificates/parkinsons_88214_moment_centered.json,,10.0,parkinsons,0.0,20,0.0008291483318502156,moment_centered,2048,627,,0.029160499572753906,5.4160137220069295e-05,2202,0.22325049992650747,3,0.0016873688603002296,,,8.875756032922233e-14,0.000830547410837192,0.0008305474109259496,3.8271401000674814,88214,0.1551319999853149,4.758638685185631e-07,PASS,tail_or_arithmetic_floor,,1.4379726914661205e-06,,True,4.205522599979304,0.0008305474109259496
0.00023804065163808875,3.221326076934786e-05,1e-10,observed,0.0,gradient,9.775409599998966,,,,certificates/parkinsons_88214_full.json,,10.0,parkinsons,,20,0.0008180939920279516,full,2048,860,,,,1721,0.20673779991921037,20,0.039375989902450274,0.0,,0.0008503072527973029,-3.3781284870744656e-18,0.0008503072527972995,9.778899100027047,88214,0.017852600081823766,,PASS,time_limit,0.0,0.0,0.0,False,10.003489500028081,0.0008503072527972995
,9.051696048559222e-07,1e-10,observed,0.0,,9.538976399810053,4,0.0025284290313720703,1.4578305973166368e-06,certificates/primary_parkinsons_88215_residual_4.json,False,,parkinsons,0.0022708773612976074,20,0.0008295096997740086,energy,2048,581,primary,0.02915668487548828,5.832674913688729e-05,2018,0.3244961001910269,3,0.0010912103922383625,,residual,9.749135092967931e-14,0.0008304148692813731,0.0008304148693788645,3.4707807999802753,88215,0.13652749999891967,1.329366723102889e-06,PASS,tail_or_arithmetic_floor,,9.596595665392777e-07,,True,3.931804400170222,0.0008304148693788645
,1.4033406306353247e-06,1e-10,observed,0.0,,9.627756299916655,,0.0025284290313720703,1.4578305973166368e-06,certificates/parkinsons_88215_moment_centered.json,,10.0,parkinsons,0.0,20,0.0008295096997740086,moment_centered,2048,623,,0.02915668487548828,5.832674913688729e-05,2173,0.22075710003264248,3,0.0016917712125821438,,,8.347131579683476e-14,0.0008309130403211726,0.0008309130404046439,3.8102806999813765,88215,0.1514866000507027,4.5307442711906084e-07,PASS,tail_or_arithmetic_floor,,1.4578305973166368e-06,,True,4.182524400064722,0.0008309130404046439
0.00023819077382292197,3.162743557399029e-05,1e-10,observed,0.0,gradient,9.780686000012793,,,,certificates/parkinsons_88215_full.json,,10.0,parkinsons,,20,0.0008184667680491835,full,2048,815,,,,1631,0.20139519998338073,20,0.03864229655820275,0.0,,0.0008500942036231773,-3.473462913827583e-18,0.0008500942036231738,9.78256149997469,88215,0.017918800003826618,,PASS,time_limit,0.0,0.0,0.0,False,10.001875499961898,0.0008500942036231738
,1.2215821542543078e-07,1e-10,observed,0.0,,9.698630700004287,4,0.0014449357986450195,1.632503607657045e-07,certificates/primary_wine_white_88211_residual_4.json,False,,wine_white,0.0014410018920898438,12,0.00042686774946765546,energy,2048,727,primary,0.020905494689941406,5.985240719007534e-06,2520,0.21882840001489967,3,0.00028617344734469555,,residual,8.033916414074138e-14,0.00042698990760274173,0.0004269899076830809,4.506636799895205,88211,0.08254089998081326,1.6294183683433854e-07,PASS,tail_or_arithmetic_floor,,1.3222100801125652e-07,,True,4.8080060998909175,0.0004269899076830809
,1.5318760332726526e-07,1e-10,observed,0.0,,9.753823700011708,,0.0014449357986450195,1.632503607657045e-07,certificates/wine_white_88211_moment_centered.json,,10.0,wine_white,0.0,12,0.00042686774945037415,moment_centered,2048,735,,0.020905494689941406,5.985240719007534e-06,2548,0.1494223999325186,3,0.0003588643169330697,,,9.591914935935808e-14,0.00042702093695778226,0.0004270209370537014,4.497383199981414,88211,0.09675390005577356,6.955944328731941e-08,PASS,tail_or_arithmetic_floor,,1.632503607657045e-07,,True,4.743559499969706,0.0004270209370537014
0.00020208470694999518,1.2489481127445795e-05,1e-10,observed,0.0,gradient,9.850221500033513,,,,certificates/wine_white_88211_full.json,,10.0,wine_white,,12,0.000424543228220376,full,2048,1175,,,,2351,0.14204259996768087,12,0.029418632302297926,0.0,,0.0004370327093478246,-2.787696685206305e-18,0.0004370327093478218,9.85233739996329,88211,0.007735899998806417,,PASS,time_limit,0.0,0.0,0.0,False,10.002115899929777,0.0004370327093478218
,1.2159825783851323e-07,1e-10,observed,0.0,,9.652550600003451,4,0.0014411211013793945,1.4639320488682367e-07,certificates/primary_wine_white_88212_residual_4.json,False,,wine_white,0.0014345645904541016,12,0.00042702882323169747,energy,2048,645,primary,0.020908355712890625,5.380138123865389e-06,2233,0.24828249996062368,3,0.00028475421616338154,,residual,9.191876860353831e-14,0.0004271504213976172,0.000427150421489536,4.029932200093754,88212,0.09916690003592521,1.4594831832608708e-07,PASS,tail_or_arithmetic_floor,,1.3446528146877068e-07,,True,4.3773816000903025,0.000427150421489536
,1.3352609833631622e-07,1e-10,observed,0.0,,9.755435099941678,,0.0014411211013793945,1.4639320488682367e-07,certificates/wine_white_88212_moment_centered.json,,10.0,wine_white,0.0,12,0.00042702882331415235,moment_centered,2048,660,,0.020908355712890625,5.380138123865389e-06,2299,0.1545375999994576,3,0.000312686383321917,,,9.568290170597349e-14,0.00042716234931680576,0.00042716234941248866,4.0891095999395475,88212,0.09002730005886406,6.488709868201435e-08,PASS,tail_or_arithmetic_floor,,1.4639320488682367e-07,,True,4.333674499997869,0.00042716234941248866
0.0002020636194229356,1.1860036071570195e-05,1e-10,observed,0.0,gradient,9.845907300012186,,,,certificates/wine_white_88212_full.json,,10.0,wine_white,,12,0.000425290035497218,full,2048,1271,,,,2543,0.14705830009188503,12,0.027886936165114493,0.0,,0.0004371500715687911,-2.9184085927825474e-18,0.0004371500715687882,9.847653100034222,88212,0.0070343998959288,,PASS,time_limit,0.0,0.0,0.0,False,10.001745800022036,0.0004371500715687882
,1.288269971245451e-07,1e-10,observed,0.0,,9.702163200010546,4,0.0014510750770568848,1.819692679722497e-07,certificates/primary_wine_white_88213_residual_4.json,False,,wine_white,0.0014420747756958008,12,0.00042667591089854193,energy,2048,675,primary,0.02089214324951172,6.396700370241006e-06,2326,0.2141327999997884,3,0.0003019317328068669,,residual,7.973363722740823e-14,0.00042680473781593284,0.0004268047378956665,4.15036460000556,88213,0.08370399998966604,1.8118369785067816e-07,PASS,tail_or_arithmetic_floor,,1.3956597763009793e-07,,True,4.448201399995014,0.0004268047378956665
,1.712302501390866e-07,1e-10,observed,0.0,,9.784385400009342,,0.0014510750770568848,1.819692679722497e-07,certificates/wine_white_88213_moment_centered.json,,10.0,wine_white,0.0,12,0.0004266759109374032,moment_centered,2048,684,,0.02089214324951172,6.396700370241006e-06,2378,0.1302564999787137,3,0.00040131220382912,,,7.903129106007212e-14,0.000426847141108511,0.0004268471411875423,4.09846969996579,88213,0.08535810001194477,7.726457754250762e-08,PASS,tail_or_arithmetic_floor,,1.819692679722497e-07,,True,4.314084299956448,0.0004268471411875423
0.00020207216034341278,1.1956257010218587e-05,1e-10,observed,0.0,gradient,9.868571000057273,,,,certificates/wine_white_88213_full.json,,10.0,wine_white,,12,0.0004245149767181412,full,2048,1201,,,,2403,0.12381219991948456,12,0.028164511656692395,0.0,,0.00043647123372836247,-2.6959090021246642e-18,0.00043647123372835976,9.87309390003793,88213,0.007616800023242831,,PASS,time_limit,0.0,0.0,0.0,False,10.004522899980657,0.00043647123372835976
,1.1300681402969101e-07,1e-10,observed,0.0,,9.614807600039057,4,0.001434922218322754,1.6497232824909717e-07,certificates/primary_wine_white_88214_residual_4.json,False,,wine_white,0.001416027545928955,12,0.0004273033550123324,energy,2048,665,primary,0.02093219757080078,5.349087360400724e-06,2307,0.28634740004781634,3,0.00026446507546478196,,residual,8.569550234358014e-14,0.00042741636174066657,0.0004274163618263621,4.216063299914822,88214,0.09884499991312623,1.6360141655091686e-07,PASS,tail_or_arithmetic_floor,,1.298541135914258e-07,,True,4.6012556998757645,0.0004274163618263621
,1.4812502285957733e-07,1e-10,observed,0.0,,9.783627399941906,,0.001434922218322754,1.6497232824909717e-07,certificates/wine_white_88214_moment_centered.json,,10.0,wine_white,0.0,12,0.00042730335501221095,moment_centered,2048,633,,0.02093219757080078,5.349087360400724e-06,2213,0.1324787000194192,3,0.0003466507368175108,,,9.049423536910961e-14,0.0004274514799445763,0.00042745148003507053,3.7287904999684542,88214,0.08389390003867447,7.713806893464065e-08,PASS,tail_or_arithmetic_floor,,1.6497232824909717e-07,,True,3.945163100026548,0.00042745148003507053
0.0002020761336374173,1.3087603285426503e-05,1e-10,observed,0.0,gradient,9.866736900061369,,,,certificates/wine_white_88214_full.json,,10.0,wine_white,,12,0.00042505411190564205,full,2048,1207,,,,2415,0.12597019993700087,12,0.03079044036711219,0.0,,0.0004381417151910715,-2.9130046218407385e-18,0.00043814171519106855,9.868120300001465,88214,0.007292900001630187,,PASS,time_limit,0.0,0.0,0.0,False,10.001383399940096,0.00043814171519106855
,1.3845592962115566e-07,1e-10,observed,0.0,,9.670558799989522,4,0.0014608502388000488,1.7082546241891002e-07,certificates/primary_wine_white_88215_residual_4.json,False,,wine_white,0.0014524459838867188,12,0.0004264553544501732,energy,2048,716,primary,0.020895957946777344,6.143784535455953e-06,2488,0.23430939996615052,3,0.0003246668805452477,,residual,9.240340697463933e-14,0.00042659381028739096,0.00042659381037979437,4.308503100066446,88215,0.09513180004432797,1.7012434628084593e-07,PASS,tail_or_arithmetic_floor,,1.459986596151183e-07,,True,4.637944300076924,0.00042659381037979437
,1.6328288799863496e-07,1e-10,observed,0.0,,9.779501400073059,,0.0014608502388000488,1.7082546241891002e-07,certificates/wine_white_88215_moment_centered.json,,10.0,wine_white,0.0,12,0.00042645535430730486,moment_centered,2048,678,,0.020895957946777344,6.143784535455953e-06,2345,0.1390276999445632,3,0.0003828838971053764,,,9.229482412706491e-14,0.00042661863710300867,0.0004266186371953035,3.986141400062479,88215,0.08147089998237789,7.061101474081906e-08,PASS,tail_or_arithmetic_floor,,1.7082546241891002e-07,,True,4.20663999998942,0.0004266186371953035
0.00020210585810625508,1.2495895719772396e-05,1e-10,observed,0.0,gradient,9.860818800050765,,,,certificates/wine_white_88215_full.json,,10.0,wine_white,,12,0.0004241389246605539,full,2048,1244,,,,2489,0.13195289997383952,12,0.02946179893715977,0.0,,0.0004366348203803291,-2.7799571698049526e-18,0.0004366348203803263,9.862993899965659,88215,0.007228299975395203,,PASS,time_limit,0.0,0.0,0.0,False,10.002175099914894,0.0004366348203803263
,3.2960781909644084e-06,1e-10,observed,0.0,,9.845954999793321,4,0.008663535118103027,4.331429084180426e-06,certificates/primary_yacht_88211_residual_4.json,False,,yacht,0.009173333644866943,7,0.0007608459319643905,energy,308,878,primary,0.03849506378173828,4.911790837710799e-05,3021,0.10363860009238124,3,0.004332123038963259,,residual,9.805253397415781e-14,0.0007641420100573024,0.000764142010155355,5.096827200031839,88211,0.05040640011429787,4.690451912520127e-06,PASS,tail_or_arithmetic_floor,,3.3230386238273096e-06,,True,5.250872200238518,0.000764142010155355
,4.3044686513175195e-06,1e-10,observed,0.0,,9.913942000130191,,0.008663535118103027,4.331429084180426e-06,certificates/yacht_88211_moment_centered.json,,10.0,yacht,0.0,7,0.0007608459319643905,moment_centered,308,878,,0.03849506378173828,4.911790837710799e-05,3021,0.03455099987331778,3,0.005657477382055556,,,9.805253397415781e-14,0.0007651504005176555,0.0007651504006157081,5.504032300086692,88211,0.05150699999649078,4.15497847156055e-07,PASS,tail_or_arithmetic_floor,,4.331429084180426e-06,,True,5.5900902999565005,0.0007651504006157081
0.0011925858761940263,5.899111050079232e-05,1e-10,observed,0.0,gradient,9.962800099980086,,,,certificates/yacht_88211_full.json,,10.0,yacht,,7,0.0007589471212284536,full,308,1700,,,,3401,0.03177420003339648,7,0.07772756342405991,0.0,,0.0005169485867705928,0.00030098964495865315,0.000817938231729246,9.966363099985756,88211,0.005425699986517429,,PASS,time_limit,0.0,0.0,0.0,False,10.00356300000567,0.000817938231729246
,3.4461902512782127e-06,1e-10,observed,0.0,,9.84952200006228,4,0.00860750675201416,3.4961891491198285e-06,certificates/primary_yacht_88212_residual_4.json,False,,yacht,0.00933980941772461,7,0.0007616049466938611,energy,308,863,primary,0.039071083068847656,4.894378780205446e-05,2975,0.09964079991914332,3,0.0045249052888090835,,residual,8.904931913383818e-14,0.00076505113685609,0.0007650511369451394,5.427662899950519,88212,0.05083720001857728,3.950565615576936e-06,PASS,tail_or_arithmetic_floor,,3.4961891491198285e-06,,True,5.57814089988824,0.0007650511369451394
,3.4461902512782127e-06,1e-10,observed,0.0,,9.914434100035578,,0.00860750675201416,3.4961891491198285e-06,certificates/yacht_88212_moment_centered.json,,10.0,yacht,0.0,7,0.0007616049466938611,moment_centered,308,863,,0.039071083068847656,4.894378780205446e-05,2975,0.03610939998179674,3,0.0045249052888090835,,,8.904931913383818e-14,0.00076505113685609,0.0007650511369451394,5.039005400030874,88212,0.049456499982625246,2.3548395758251104e-07,PASS,tail_or_arithmetic_floor,,3.4961891491198285e-06,,True,5.124571299995296,0.0007650511369451394
0.001191137176177544,5.523484846295466e-05,1e-10,observed,0.0,gradient,9.962811199948192,,,,certificates/yacht_88212_full.json,,10.0,yacht,,7,0.000760087158936936,full,308,1645,,,,3291,0.033327699988149107,7,0.07266909829157825,0.0,,0.0005196547340948491,0.0002956672733050416,0.0008153220073998906,9.966483899974264,88212,0.0038611000636592507,,PASS,time_limit,0.0,0.0,0.0,False,10.003672700026073,0.0008153220073998906
,2.6691893331791915e-06,1e-10,observed,0.0,,9.837153500178829,4,0.00893479585647583,4.6398173451174265e-06,certificates/primary_yacht_88213_residual_4.json,False,,yacht,0.008708357810974121,7,0.0007616151363199415,energy,308,837,primary,0.03949546813964844,7.330302235358853e-05,2872,0.10906009981408715,3,0.003504643232376504,,residual,9.935314290027142e-14,0.0007642843255537676,0.0007642843256531207,4.888736399938352,88213,0.05378640000708401,4.467693976116978e-06,PASS,tail_or_arithmetic_floor,,2.787511343043053e-06,,True,5.051582899759524,0.0007642843256531207
,4.521494477104939e-06,1e-10,observed,0.0,,9.913459000061266,,0.00893479585647583,4.6398173451174265e-06,certificates/yacht_88213_moment_centered.json,,10.0,yacht,0.0,7,0.0007616151371713577,moment_centered,308,861,,0.03949546813964844,7.330302235358853e-05,2967,0.037559399963356555,3,0.005936718240524724,,,7.923360318545791e-14,0.000766136631569229,0.0007661366316484626,5.217902999953367,88213,0.04898159997537732,3.165441769377095e-07,PASS,tail_or_arithmetic_floor,,4.6398173451174265e-06,,True,5.304443999892101,0.0007661366316484626
0.0011921341019828164,6.340819170055239e-05,1e-10,observed,0.0,gradient,9.961530600092374,,,,certificates/yacht_88213_full.json,,10.0,yacht,,7,0.0007606889983958822,full,308,1764,,,,3529,0.03466479992493987,7,0.08335626232831769,0.0,,0.0005785322316562468,0.00024556495844018777,0.0008240971900964346,9.961943899979815,88213,0.003804599982686341,,PASS,time_limit,0.0,0.0,0.0,False,10.000413299887441,0.0008240971900964346
,2.657314506276259e-06,1e-10,observed,0.0,,9.843690200010315,4,0.008710682392120361,3.6157627430254553e-06,certificates/primary_yacht_88214_residual_4.json,False,,yacht,0.008810460567474365,7,0.0007610897838870554,energy,308,840,primary,0.039025306701660156,4.865585752345636e-05,2887,0.10442500002682209,3,0.0034914599598286035,,residual,9.93283146705215e-14,0.0007637470982940033,0.0007637470983933316,5.25018759991508,88214,0.051884799962863326,3.675190457551574e-06,PASS,tail_or_arithmetic_floor,,2.716511422820843e-06,,True,5.406497399904765,0.0007637470983933316
,3.5565658264808753e-06,1e-10,observed,0.0,,9.917721799924038,,0.008710682392120361,3.6157627430254553e-06,certificates/yacht_88214_moment_centered.json,,10.0,yacht,0.0,7,0.0007610897838870554,moment_centered,308,840,,0.039025306701660156,4.865585752345636e-05,2887,0.03299800003878772,3,0.004672991152655735,,,9.93283146705215e-14,0.0007646463496142079,0.0007646463497135362,4.974214399931952,88214,0.04928020003717393,2.9472203988769494e-07,PASS,tail_or_arithmetic_floor,,3.6157627430254553e-06,,True,5.056492600007914,0.0007646463497135362
0.0011920555608496651,5.576905091034549e-05,1e-10,observed,0.0,gradient,9.965388899901882,,,,certificates/yacht_88214_full.json,,10.0,yacht,,7,0.0007602662888218508,full,308,1746,,,,3493,0.03028870013076812,7,0.07335462814847175,0.0,,0.0005395801091099936,0.00027645523062220265,0.0008160353397321963,9.969507099944167,88214,0.004322399967350066,,PASS,time_limit,0.0,0.0,0.0,False,10.004118200042285,0.0008160353397321963
,2.569022123599836e-06,1e-10,observed,0.0,,9.829919899930246,4,0.008665680885314941,3.887850427368197e-06,certificates/primary_yacht_88215_residual_4.json,False,,yacht,0.008620679378509521,7,0.0007618107589659611,energy,308,853,primary,0.038926124572753906,6.239625888733571e-05,2927,0.11391110008116812,3,0.003372257602513886,,residual,8.217905522744928e-14,0.0007643797810073818,0.0007643797810895609,5.118824200006202,88215,0.05616899998858571,3.8592706955222735e-06,PASS,tail_or_arithmetic_floor,,2.73392967024826e-06,,True,5.288904300075956,0.0007643797810895609
,3.7229428859640243e-06,1e-10,observed,0.0,,9.915307000046596,,0.008665680885314941,3.887850427368197e-06,certificates/yacht_88215_moment_centered.json,,10.0,yacht,0.0,7,0.0007618107589659611,moment_centered,308,838,,0.038926124572753906,6.239625888733571e-05,2875,0.0335390999680385,3,0.004886965486044509,,,9.828357745711447e-14,0.0007655337017536415,0.0007655337018519251,4.948382999980822,88215,0.05115389998536557,3.2904849263013034e-07,PASS,tail_or_arithmetic_floor,,3.887850427368197e-06,,True,5.033075999934226,0.0007655337018519251
0.0011919277261457273,6.361125820750527e-05,1e-10,observed,0.0,gradient,9.965361699927598,,,,certificates/yacht_88215_full.json,,10.0,yacht,,7,0.0007597414838726029,full,308,1748,,,,3497,0.030785900074988604,7,0.08372750410213471,0.0,,0.0005299807664383986,0.00029337197564170946,0.0008233527420801082,9.9683081000112,88215,0.0038523999974131584,,PASS,time_limit,0.0,0.0,0.0,False,10.002946400083601,0.0008233527420801082


==> anc/results/dimension_and_decisions/calibration_endpoints.json <==
{"conditions":[{"job":0,"pool_seed":79011,"uncertain_rows":32,"spread":"concentrated"},{"job":1,"pool_seed":79011,"uncertain_rows":32,"spread":"dispersed"},{"job":2,"pool_seed":79011,"uncertain_rows":64,"spread":"concentrated"},{"job":3,"pool_seed":79011,"uncertain_rows":64,"spread":"dispersed"},{"job":4,"pool_seed":79023,"uncertain_rows":32,"spread":"concentrated"},{"job":5,"pool_seed":79023,"uncertain_rows":32,"spread":"dispersed"},{"job":6,"pool_seed":79023,"uncertain_rows":64,"spread":"concentrated"},{"job":7,"pool_seed":79023,"uncertain_rows":64,"spread":"dispersed"},{"job":8,"pool_seed":79037,"uncertain_rows":32,"spread":"concentrated"},{"job":9,"pool_seed":79037,"uncertain_rows":32,"spread":"dispersed"},{"job":10,"pool_seed":79037,"uncertain_rows":64,"spread":"concentrated"},{"job":11,"pool_seed":79037,"uncertain_rows":64,"spread":"dispersed"}],"endpoints":[{"job":0,"method":"anchor","horizon_seconds":5.0,"endpoint":{"seconds":2.6957432000199333,"lower_K2":0.0,"upper_K2":0.07062690963182436}},{"job":0,"method":"anchor","horizon_seconds":10.0,"endpoint":{"seconds":2.6957432000199333,"lower_K2":0.0,"upper_K2":0.07062690963182436}},{"job":0,"method":"gradient","horizon_seconds":5.0,"endpoint":{"seconds":2.6957432000199333,"lower_K2":0.0,"upper_K2":0.07062690963182436}},{"job":0,"method":"gradient","horizon_seconds":10.0,"endpoint":{"seconds":2.6957432000199333,"lower_K2":0.0,"upper_K2":0.07062690963182436}},{"job":0,"method":"metric_pod","horizon_seconds":5.0,"endpoint":{"seconds":2.6957432000199333,"lower_K2":0.0,"upper_K2":0.07062690963182436}},{"job":0,"method":"metric_pod","horizon_seconds":10.0,"endpoint":{"seconds":2.6957432000199333,"lower_K2":0.0,"upper_K2":0.07062690963182436}},{"job":0,"method":"metric_greedy","horizon_seconds":5.0,"endpoint":{"seconds":2.6957432000199333,"lower_K2":0.0,"upper_K2":0.07062690963182436}},{"job":0,"method":"metric_greedy","horizon_seconds":10.0,"endpoint":{"seconds":2.6957432000199333,"lower_K2":0.0,"upper_K2":0.07062690963182436}},{"job":0,"method":"full","horizon_seconds":5.0,"endpoint":{"seconds":2.6957432000199333,"lower_K2":0.0,"upper_K2":0.07062690963182436}},{"job":0,"method":"full","horizon_seconds":10.0,"endpoint":{"seconds":2.6957432000199333,"lower_K2":0.0,"upper_K2":0.07062690963182436}},{"job":1,"method":"anchor","horizon_seconds":5.0,"endpoint":{"seconds":2.326631600037217,"lower_K2":0.0,"upper_K2":0.04893062759979186}},{"job":1,"method":"anchor","horizon_seconds":10.0,"endpoint":{"seconds":2.326631600037217,"lower_K2":0.0,"upper_K2":0.04893062759979186}},{"job":1,"method":"metric_pod","horizon_seconds":5.0,"endpoint":{"seconds":2.326631600037217,"lower_K2":0.0,"upper_K2":0.04893062759979186}},{"job":1,"method":"metric_pod","horizon_seconds":10.0,"endpoint":{"seconds":2.326631600037217,"lower_K2":0.0,"upper_K2":0.04893062759979186}},{"job":1,"method":"metric_greedy","horizon_seconds":5.0,"endpoint":{"seconds":2.326631600037217,"lower_K2":0.0,"upper_K2":0.04893062759979186}},{"job":1,"method":"metric_greedy","horizon_seconds":10.0,"endpoint":{"seconds":2.326631600037217,"lower_K2":0.0,"upper_K2":0.04893062759979186}},{"job":1,"method":"full","horizon_seconds":5.0,"endpoint":{"seconds":2.326631600037217,"lower_K2":0.0,"upper_K2":0.04893062759979186}},{"job":1,"method":"full","horizon_seconds":10.0,"endpoint":{"seconds":2.326631600037217,"lower_K2":0.0,"upper_K2":0.04893062759979186}},{"job":1,"method":"gradient","horizon_seconds":5.0,"endpoint":{"seconds":2.326631600037217,"lower_K2":0.0,"upper_K2":0.04893062759979186}},{"job":1,"method":"gradient","horizon_seconds":10.0,"endpoint":{"seconds":2.326631600037217,"lower_K2":0.0,"upper_K2":0.04893062759979186}},{"job":2,"method":"anchor","horizon_seconds":5.0,"endpoint":{"seconds":3.661751599982381,"lower_K2":0.0,"upper_K2":0.3083408101900695}},{"job":2,"method":"anchor","horizon_seconds":10.0,"endpoint":{"seconds":3.661751599982381,"lower_K2":0.0,"upper_K2":0.3083408101900695}},{"job":2,"method":"metric_greedy","horizon_seconds":5.0,"endpoint":{"seconds":3.661751599982381,"lower_K2":0.0,"upper_K2":0.3083408101900695}},{"job":2,"method":"metric_greedy","horizon_seconds":10.0,"endpoint":{"seconds":9.986890700063668,"lower_K2":0.21062320365660978,"upper_K2":0.24194363619769974}},{"job":2,"method":"full","horizon_seconds":5.0,"endpoint":{"seconds":3.661751599982381,"lower_K2":0.0,"upper_K2":0.3083408101900695}},{"job":2,"method":"full","horizon_seconds":10.0,"endpoint":{"seconds":9.83499150001444,"lower_K2":0.2110250661166901,"upper_K2":0.3083408101900695}},{"job":2,"method":"gradient","horizon_seconds":5.0,"endpoint":{"seconds":4.9915499000344425,"lower_K2":0.21141664103095079,"upper_K2":0.27885297679563326}},{"job":2,"method":"gradient","horizon_seconds":10.0,"endpoint":{"seconds":9.985585000016727,"lower_K2":0.21141664103095079,"upper_K2":0.23498585424735682}},{"job":2,"method":"metric_pod","horizon_seconds":5.0,"endpoint":{"seconds":4.995194399962202,"lower_K2":0.21141664103095079,"upper_K2":0.3083408101900695}},{"job":2,"method":"metric_pod","horizon_seconds":10.0,"endpoint":{"seconds":9.993265999946743,"lower_K2":0.21141664103095079,"upper_K2":0.23764667978592297}},{"job":3,"method":"anchor","horizon_seconds":5.0,"endpoint":{"seconds":2.548315400024876,"lower_K2":0.0,"upper_K2":0.19505992927439966}},{"job":3,"method":"anchor","horizon_seconds":10.0,"endpoint":{"seconds":2.548315400024876,"lower_K2":0.0,"upper_K2":0.19505992927439966}},{"job":3,"method":"full","horizon_seconds":5.0,"endpoint":{"seconds":2.548315400024876,"lower_K2":0.0,"upper_K2":0.19505992927439966}},{"job":3,"method":"full","horizon_seconds":10.0,"endpoint":{"seconds":2.548315400024876,"lower_K2":0.0,"upper_K2":0.19505992927439966}},{"job":3,"method":"gradient","horizon_seconds":5.0,"endpoint":{"seconds":2.548315400024876,"lower_K2":0.0,"upper_K2":0.19505992927439966}},{"job":3,"method":"gradient","horizon_seconds":10.0,"endpoint":{"seconds":2.548315400024876,"lower_K2":0.0,"upper_K2":0.19505992927439966}},{"job":3,"method":"metric_pod","horizon_seconds":5.0,"endpoint":{"seconds":2.548315400024876,"lower_K2":0.0,"upper_K2":0.19505992927439966}},{"job":3,"method":"metric_pod","horizon_seconds":10.0,"endpoint":{"seconds":2.548315400024876,"lower_K2":0.0,"upper_K2":0.19505992927439966}},{"job":3,"method":"metric_greedy","horizon_seconds":5.0,"endpoint":{"seconds":2.548315400024876,"lower_K2":0.0,"upper_K2":0.19505992927439966}},{"job":3,"method":"metric_greedy","horizon_seconds":10.0,"endpoint":{"seconds":2.548315400024876,"lower_K2":0.0,"upper_K2":0.19505992927439966}},{"job":4,"method":"anchor","horizon_seconds":5.0,"endpoint":{"seconds":2.575755099998787,"lower_K2":0.0,"upper_K2":0.0795721409337853}},{"job":4,"method":"anchor","horizon_seconds":10.0,"endpoint":{"seconds":2.575755099998787,"lower_K2":0.0,"upper_K2":0.0795721409337853}},{"job":4,"method":"gradient","horizon_seconds":5.0,"endpoint":{"seconds":2.575755099998787,"lower_K2":0.0,"upper_K2":0.0795721409337853}},{"job":4,"method":"gradient","horizon_seconds":10.0,"endpoint":{"seconds":2.575755099998787,"lower_K2":0.0,"upper_K2":0.0795721409337853}},{"job":4,"method":"metric_pod","horizon_seconds":5.0,"endpoint":{"seconds":2.575755099998787,"lower_K2":0.0,"upper_K2":0.0795721409337853}},{"job":4,"method":"metric_pod","horizon_seconds":10.0,"endpoint":{"seconds":2.575755099998787,"lower_K2":0.0,"upper_K2":0.0795721409337853}},{"job":4,"method":"metric_greedy","horizon_seconds":5.0,"endpoint":{"seconds":2.575755099998787,"lower_K2":0.0,"upper_K2":0.0795721409337853}},{"job":4,"method":"metric_greedy","horizon_seconds":10.0,"endpoint":{"seconds":2.575755099998787,"lower_K2":0.0,"upper_K2":0.0795721409337853}},{"job":4,"method":"full","horizon_seconds":5.0,"endpoint":{"seconds":2.575755099998787,"lower_K2":0.0,"upper_K2":0.0795721409337853}},{"job":4,"method":"full","horizon_seconds":10.0,"endpoint":{"seconds":2.575755099998787,"lower_K2":0.0,"upper_K2":0.0795721409337853}},{"job":5,"method":"anchor","horizon_seconds":5.0,"endpoint":{"seconds":2.302864200086333,"lower_K2":0.0,"upper_K2":0.051322301365297085}},{"job":5,"method":"anchor","horizon_seconds":10.0,"endpoint":{"seconds":2.302864200086333,"lower_K2":0.0,"upper_K2":0.051322301365297085}},{"job":5,"method":"metric_pod","horizon_seconds":5.0,"endpoint":{"seconds":2.302864200086333,"lower_K2":0.0,"upper_K2":0.051322301365297085}},{"job":5,"method":"metric_pod","horizon_seconds":10.0,"endpoint":{"seconds":2.302864200086333,"lower_K2":0.0,"upper_K2":0.051322301365297085}},{"job":5,"method":"metric_greedy","horizon_seconds":5.0,"endpoint":{"seconds":2.302864200086333,"lower_K2":0.0,"upper_K2":0.051322301365297085}},{"job":5,"method":"metric_greedy","horizon_seconds":10.0,"endpoint":{"seconds":2.302864200086333,"lower_K2":0.0,"upper_K2":0.051322301365297085}},{"job":5,"method":"full","horizon_seconds":5.0,"endpoint":{"seconds":2.302864200086333,"lower_K2":0.0,"upper_K2":0.051322301365297085}},{"job":5,"method":"full","horizon_seconds":10.0,"endpoint":{"seconds":2.302864200086333,"lower_K2":0.0,"upper_K2":0.051322301365297085}},{"job":5,"method":"gradient","horizon_seconds":5.0,"endpoint":{"seconds":2.302864200086333,"lower_K2":0.0,"upper_K2":0.051322301365297085}},{"job":5,"method":"gradient","horizon_seconds":10.0,"endpoint":{"seconds":2.302864200086333,"lower_K2":0.0,"upper_K2":0.051322301365297085}},{"job":6,"method":"anchor","horizon_seconds":5.0,"endpoint":{"seconds":2.721752000041306,"lower_K2":0.0,"upper_K2":0.3482415180049005}},{"job":6,"method":"anchor","horizon_seconds":10.0,"endpoint":{"seconds":2.721752000041306,"lower_K2":0.0,"upper_K2":0.3482415180049005}},{"job":6,"method":"metric_greedy","horizon_seconds":5.0,"endpoint":{"seconds":4.974592499900609,"lower_K2":0.24130382033058592,"upper_K2":0.3126043592074354}},{"job":6,"method":"metric_greedy","horizon_seconds":10.0,"endpoint":{"seconds":9.995247199898586,"lower_K2":0.24130382033058592,"upper_K2":0.27947216137489095}},{"job":6,"method":"full","horizon_seconds":5.0,"endpoint":{"seconds":4.942475600051694,"lower_K2":0.24130382033058592,"upper_K2":0.3482415180049005}},{"job":6,"method":"full","horizon_seconds":10.0,"endpoint":{"seconds":9.879084800020792,"lower_K2":0.24130382033058592,"upper_K2":0.3482415180049005}},{"job":6,"method":"gradient","horizon_seconds":5.0,"endpoint":{"seconds":4.979059400036931,"lower_K2":0.24130382033058592,"upper_K2":0.305634598657181}},{"job":6,"method":"gradient","horizon_seconds":10.0,"endpoint":{"seconds":9.988896599970758,"lower_K2":0.24130382033058592,"upper_K2":0.2696107806122138}},{"job":6,"method":"metric_pod","horizon_seconds":5.0,"endpoint":{"seconds":4.914367699995637,"lower_K2":0.24130382033058592,"upper_K2":0.32402261624987794}},{"job":6,"method":"metric_pod","horizon_seconds":10.0,"endpoint":{"seconds":9.940451599890366,"lower_K2":0.24130382033058592,"upper_K2":0.27457240017000195}},{"job":7,"method":"anchor","horizon_seconds":5.0,"endpoint":{"seconds":3.4259582998929545,"lower_K2":0.0,"upper_K2":0.2117053075485427}},{"job":7,"method":"anchor","horizon_seconds":10.0,"endpoint":{"seconds":3.4259582998929545,"lower_K2":0.0,"upper_K2":0.2117053075485427}},{"job":7,"method":"full","horizon_seconds":5.0,"endpoint":{"seconds":3.4259582998929545,"lower_K2":0.0,"upper_K2":0.2117053075485427}},{"job":7,"method":"full","horizon_seconds":10.0,"endpoint":{"seconds":3.4259582998929545,"lower_K2":0.0,"upper_K2":0.2117053075485427}},{"job":7,"method":"gradient","horizon_seconds":5.0,"endpoint":{"seconds":3.4259582998929545,"lower_K2":0.0,"upper_K2":0.2117053075485427}},{"job":7,"method":"gradient","horizon_seconds":10.0,"endpoint":{"seconds":3.4259582998929545,"lower_K2":0.0,"upper_K2":0.2117053075485427}},{"job":7,"method":"metric_pod","horizon_seconds":5.0,"endpoint":{"seconds":3.4259582998929545,"lower_K2":0.0,"upper_K2":0.2117053075485427}},{"job":7,"method":"metric_pod","horizon_seconds":10.0,"endpoint":{"seconds":3.4259582998929545,"lower_K2":0.0,"upper_K2":0.2117053075485427}},{"job":7,"method":"metric_greedy","horizon_seconds":5.0,"endpoint":{"seconds":3.4259582998929545,"lower_K2":0.0,"upper_K2":0.2117053075485427}},{"job":7,"method":"metric_greedy","horizon_seconds":10.0,"endpoint":{"seconds":3.4259582998929545,"lower_K2":0.0,"upper_K2":0.2117053075485427}},{"job":8,"method":"anchor","horizon_seconds":5.0,"endpoint":{"seconds":4.54140109999571,"lower_K2":0.0,"upper_K2":0.11420635434938387}},{"job":8,"method":"anchor","horizon_seconds":10.0,"endpoint":{"seconds":4.54140109999571,"lower_K2":0.0,"upper_K2":0.11420635434938387}},{"job":8,"method":"gradient","horizon_seconds":5.0,"endpoint":{"seconds":4.54140109999571,"lower_K2":0.0,"upper_K2":0.11420635434938387}},{"job":8,"method":"gradient","horizon_seconds":10.0,"endpoint":{"seconds":4.54140109999571,"lower_K2":0.0,"upper_K2":0.11420635434938387}},{"job":8,"method":"metric_pod","horizon_seconds":5.0,"endpoint":{"seconds":4.54140109999571,"lower_K2":0.0,"upper_K2":0.11420635434938387}},{"job":8,"method":"metric_pod","horizon_seconds":10.0,"endpoint":{"seconds":4.54140109999571,"lower_K2":0.0,"upper_K2":0.11420635434938387}},{"job":8,"method":"metric_greedy","horizon_seconds":5.0,"endpoint":{"seconds":4.54140109999571,"lower_K2":0.0,"upper_K2":0.11420635434938387}},{"job":8,"method":"metric_greedy","horizon_seconds":10.0,"endpoint":{"seconds":4.54140109999571,"lower_K2":0.0,"upper_K2":0.11420635434938387}},{"job":8,"method":"full","horizon_seconds":5.0,"endpoint":{"seconds":4.54140109999571,"lower_K2":0.0,"upper_K2":0.11420635434938387}},{"job":8,"method":"full","horizon_seconds":10.0,"endpoint":{"seconds":4.54140109999571,"lower_K2":0.0,"upper_K2":0.11420635434938387}},{"job":9,"method":"anchor","horizon_seconds":5.0,"endpoint":{"seconds":2.601946400012821,"lower_K2":0.0,"upper_K2":0.06812447413161907}},{"job":9,"method":"anchor","horizon_seconds":10.0,"endpoint":{"seconds":2.601946400012821,"lower_K2":0.0,"upper_K2":0.06812447413161907}},{"job":9,"method":"metric_pod","horizon_seconds":5.0,"endpoint":{"seconds":2.601946400012821,"lower_K2":0.0,"upper_K2":0.06812447413161907}},{"job":9,"method":"metric_pod","horizon_seconds":10.0,"endpoint":{"seconds":2.601946400012821,"lower_K2":0.0,"upper_K2":0.06812447413161907}},{"job":9,"method":"metric_greedy","horizon_seconds":5.0,"endpoint":{"seconds":2.601946400012821,"lower_K2":0.0,"upper_K2":0.06812447413161907}},{"job":9,"method":"metric_greedy","horizon_seconds":10.0,"endpoint":{"seconds":2.601946400012821,"lower_K2":0.0,"upper_K2":0.06812447413161907}},{"job":9,"method":"full","horizon_seconds":5.0,"endpoint":{"seconds":2.601946400012821,"lower_K2":0.0,"upper_K2":0.06812447413161907}},{"job":9,"method":"full","horizon_seconds":10.0,"endpoint":{"seconds":2.601946400012821,"lower_K2":0.0,"upper_K2":0.06812447413161907}},{"job":9,"method":"gradient","horizon_seconds":5.0,"endpoint":{"seconds":2.601946400012821,"lower_K2":0.0,"upper_K2":0.06812447413161907}},{"job":9,"method":"gradient","horizon_seconds":10.0,"endpoint":{"seconds":2.601946400012821,"lower_K2":0.0,"upper_K2":0.06812447413161907}},{"job":10,"method":"anchor","horizon_seconds":5.0,"endpoint":{"seconds":3.1102527999319136,"lower_K2":0.0,"upper_K2":0.43775155300471574}},{"job":10,"method":"anchor","horizon_seconds":10.0,"endpoint":{"seconds":3.1102527999319136,"lower_K2":0.0,"upper_K2":0.43775155300471574}},{"job":10,"method":"metric_greedy","horizon_seconds":5.0,"endpoint":{"seconds":4.998717400012538,"lower_K2":0.3086030398422394,"upper_K2":0.43775155300471574}},{"job":10,"method":"metric_greedy","horizon_seconds":10.0,"endpoint":{"seconds":9.99880049994681,"lower_K2":0.3086030398422394,"upper_K2":0.34858951003278543}},{"job":10,"method":"full","horizon_seconds":5.0,"endpoint":{"seconds":4.990311999921687,"lower_K2":0.1644853743198382,"upper_K2":0.43775155300471574}},{"job":10,"method":"full","horizon_seconds":10.0,"endpoint":{"seconds":9.810128299868666,"lower_K2":0.3054711926763502,"upper_K2":0.43775155300471574}},{"job":10,"method":"gradient","horizon_seconds":5.0,"endpoint":{"seconds":4.985552999889478,"lower_K2":0.3086030398422394,"upper_K2":0.43775155300471574}},{"job":10,"method":"gradient","horizon_seconds":10.0,"endpoint":{"seconds":9.99441109993495,"lower_K2":0.3086030398422394,"upper_K2":0.3356620478707469}},{"job":10,"method":"metric_pod","horizon_seconds":5.0,"endpoint":{"seconds":4.996630199835636,"lower_K2":0.3086030398422394,"upper_K2":0.40199424325089306}},{"job":10,"method":"metric_pod","horizon_seconds":10.0,"endpoint":{"seconds":9.986902399803512,"lower_K2":0.3086030398422394,"upper_K2":0.34076110334143567}},{"job":11,"method":"anchor","horizon_seconds":5.0,"endpoint":{"seconds":2.678165900055319,"lower_K2":0.0,"upper_K2":0.24964756554302117}},{"job":11,"method":"anchor","horizon_seconds":10.0,"endpoint":{"seconds":2.678165900055319,"lower_K2":0.0,"upper_K2":0.24964756554302117}},{"job":11,"method":"full","horizon_seconds":5.0,"endpoint":{"seconds":2.678165900055319,"lower_K2":0.0,"upper_K2":0.24964756554302117}},{"job":11,"method":"full","horizon_seconds":10.0,"endpoint":{"seconds":2.678165900055319,"lower_K2":0.0,"upper_K2":0.24964756554302117}},{"job":11,"method":"gradient","horizon_seconds":5.0,"endpoint":{"seconds":2.678165900055319,"lower_K2":0.0,"upper_K2":0.24964756554302117}},{"job":11,"method":"gradient","horizon_seconds":10.0,"endpoint":{"seconds":2.678165900055319,"lower_K2":0.0,"upper_K2":0.24964756554302117}},{"job":11,"method":"metric_pod","horizon_seconds":5.0,"endpoint":{"seconds":2.678165900055319,"lower_K2":0.0,"upper_K2":0.24964756554302117}},{"job":11,"method":"metric_pod","horizon_seconds":10.0,"endpoint":{"seconds":2.678165900055319,"lower_K2":0.0,"upper_K2":0.24964756554302117}},{"job":11,"method":"metric_greedy","horizon_seconds":5.0,"endpoint":{"seconds":2.678165900055319,"lower_K2":0.0,"upper_K2":0.24964756554302117}},{"job":11,"method":"metric_greedy","horizon_seconds":10.0,"endpoint":{"seconds":2.678165900055319,"lower_K2":0.0,"upper_K2":0.24964756554302117}}]}

==> anc/results/dimension_and_decisions/calibration_sensitivity.json <==
{"status":"PASS","source":"v81 independent-calibration primary12","post_hoc":true,"searches_rerun":false,"conditions":12,"grid_points":601,"primary_threshold":0.25,"primary_counts":[{"horizon_seconds":10.0,"threshold_K2":0.25,"method":"anchor","STOP":9,"VIOLATING":0,"UNRESOLVED":3,"definite":9},{"horizon_seconds":10.0,"threshold_K2":0.25,"method":"gradient","STOP":10,"VIOLATING":1,"UNRESOLVED":1,"definite":11},{"horizon_seconds":10.0,"threshold_K2":0.25,"method":"metric_pod","STOP":10,"VIOLATING":1,"UNRESOLVED":1,"definite":11},{"horizon_seconds":10.0,"threshold_K2":0.25,"method":"metric_greedy","STOP":10,"VIOLATING":1,"UNRESOLVED":1,"definite":11},{"horizon_seconds":10.0,"threshold_K2":0.25,"method":"full","STOP":9,"VIOLATING":1,"UNRESOLVED":2,"definite":10}],"critical_case_intervals":[{"horizon_seconds":5.0,"lower_inclusive":0.3083408101900695,"upper_exclusive":0.3083408101900695,"nonempty":false},{"horizon_seconds":10.0,"lower_inclusive":0.24194363619769974,"upper_exclusive":0.3083408101900695,"nonempty":true}],"policy_note":"reclassifies saved primary-threshold runs, including early coarse STOPs; no new policy execution"}

==> anc/results/dimension_and_decisions/intrinsic_dimension_audit.json <==
{"status":"PASS","original_normal_equations":true,"orthogonal_displacements":true,"active_components":["320/8001","80/9041"],"squared_norms":["102416/64016001","6401/81739681"],"a_squared":"1/2048","G_squared":"17/65536","kappa":"25/64","radius_squared":"17/10000","energy_upper":"17/20480000","conservative_all_line_lower":"25600/1371850897","exact_two_point_lower":"25604/1371850897","epsilon":"1/100000","intrinsic_dimension":2,"solver_imported":false,"source_public_data_opened":false}

==> anc/results/energy_decisions/FROZEN_DESIGN.json <==
{"timezone":"Asia/Shanghai","version":"v91","independent_masks":{"datasets":["superconductivity","parkinsons","wine_white","yacht"],"seeds":[91311,91312,91313,91314,91315],"signal_and_nuisance_rows":"uniformly sampled without responses or residuals, with signal excluded from nuisance rows","columns_and_widths":"unchanged primary contraction_settings.json","candidate_bits":4,"signal_unknown_columns":1,"retained_rank":3,"methods":["adaptive_energy","moment_centered"],"complete_budget_seconds":10},"core_energy_decisions":{"dataset":"superconductivity","pools":3,"pool_size":1024,"partition_seed":91401,"exclude":["original pool 74001","scaling pool 84001","development pool 84101"],"mutually_disjoint_evaluation_pools":true,"mask_seeds":[91411,91412,91413,91414,91415],"candidate":"fixed beta from development first mask 88211, shared across all new pools","coarsening":"unchanged primary residual mechanism and column lists","primary_rule":"worst regret <= 1.02 * true midpoint regret","primary_increment_fraction":0.02,"predeclared_sensitivity_fractions":[0.01,0.02,0.05],"midpoint_uncertainty":"STOP uses midpoint lower; violation uses midpoint upper","measurement_policy":"reveal all 33 uncertain feature cells unless STOP is certified","methods":["coarse","contraction_energy","adaptive_energy","moment_centered","SCIP","ZORRO_refined"],"complete_budget_seconds":10,"source_records_uploaded":false},"external_followup":{"SCIP":"remaining sixteen primary masks; reuse four previously completed identical first-mask runs","ZORRO":"four first-mask instances; keep legal parent upper while refining for full ten-second budget"},"frozen_before_independent_mask_and_decision_runs":"2026-10-29T05:43:06.920597+08:00"}

==> anc/results/energy_decisions/aggregate.json <==
{"status":"PASS","datasets":1,"pools":3,"conditions":15,"settings":{"dataset":"superconductivity","pools":3,"pool_size":1024,"partition_seed":91401,"exclude":["original pool 74001","scaling pool 84001","development pool 84101"],"mutually_disjoint_evaluation_pools":true,"mask_seeds":[91411,91412,91413,91414,91415],"candidate":"fixed beta from development first mask 88211, shared across all new pools","coarsening":"unchanged primary residual mechanism and column lists","primary_rule":"worst regret <= 1.02 * true midpoint regret","primary_increment_fraction":0.02,"predeclared_sensitivity_fractions":[0.01,0.02,0.05],"midpoint_uncertainty":"STOP uses midpoint lower; violation uses midpoint upper","measurement_policy":"reveal all 33 uncertain feature cells unless STOP is certified","methods":["coarse","contraction_energy","adaptive_energy","moment_centered","SCIP","ZORRO_refined"],"complete_budget_seconds":10,"source_records_uploaded":false},"methods":[{"method":"coarse","stop":0,"violation":0,"unresolved":15,"saved_cells":0,"stops_by_pool":[0,0,0],"median_stop_seconds":null},{"method":"contraction_energy","stop":13,"violation":0,"unresolved":2,"saved_cells":429,"stops_by_pool":[5,5,3],"median_stop_seconds":3.0978305001044646},{"method":"adaptive_energy","stop":13,"violation":0,"unresolved":2,"saved_cells":429,"stops_by_pool":[5,5,3],"median_stop_seconds":3.066989399958402},{"method":"moment_centered","stop":5,"violation":0,"unresolved":10,"saved_cells":165,"stops_by_pool":[0,5,0],"median_stop_seconds":2.1990505000576377},{"method":"SCIP","stop":0,"violation":0,"unresolved":15,"saved_cells":0,"stops_by_pool":[0,0,0],"median_stop_seconds":null},{"method":"ZORRO_refined","stop":0,"violation":0,"unresolved":15,"saved_cells":0,"stops_by_pool":[0,0,0],"median_stop_seconds":null}]}

==> anc/results/energy_decisions/conditions.json <==
[{"dataset":"superconductivity","pool":0,"seed":91411,"midpoint_lower":0.0023974940618022643,"midpoint_upper":0.0023974940618238455,"actual_retained_rank":3,"signal_unknown_columns":1},{"dataset":"superconductivity","pool":0,"seed":91412,"midpoint_lower":0.0023985358148355357,"midpoint_upper":0.002398535814857131,"actual_retained_rank":3,"signal_unknown_columns":1},{"dataset":"superconductivity","pool":0,"seed":91413,"midpoint_lower":0.0023961617927076777,"midpoint_upper":0.0023961617927292555,"actual_retained_rank":3,"signal_unknown_columns":1},{"dataset":"superconductivity","pool":0,"seed":91414,"midpoint_lower":0.002394529429894317,"midpoint_upper":0.002394529429915895,"actual_retained_rank":3,"signal_unknown_columns":1},{"dataset":"superconductivity","pool":0,"seed":91415,"midpoint_lower":0.002394600392687955,"midpoint_upper":0.002394600392709529,"actual_retained_rank":3,"signal_unknown_columns":1},{"dataset":"superconductivity","pool":1,"seed":91411,"midpoint_lower":0.0023497250050921524,"midpoint_upper":0.002349725005112495,"actual_retained_rank":3,"signal_unknown_columns":1},{"dataset":"superconductivity","pool":1,"seed":91412,"midpoint_lower":0.002348823288593121,"midpoint_upper":0.0023488232886134707,"actual_retained_rank":3,"signal_unknown_columns":1},{"dataset":"superconductivity","pool":1,"seed":91413,"midpoint_lower":0.002349772742485819,"midpoint_upper":0.0023497727425061616,"actual_retained_rank":3,"signal_unknown_columns":1},{"dataset":"superconductivity","pool":1,"seed":91414,"midpoint_lower":0.002349699592822652,"midpoint_upper":0.0023496995928429945,"actual_retained_rank":3,"signal_unknown_columns":1},{"dataset":"superconductivity","pool":1,"seed":91415,"midpoint_lower":0.002350505859258989,"midpoint_upper":0.0023505058592793284,"actual_retained_rank":3,"signal_unknown_columns":1},{"dataset":"superconductivity","pool":2,"seed":91411,"midpoint_lower":0.0027512578137919813,"midpoint_upper":0.0027512578138126327,"actual_retained_rank":3,"signal_unknown_columns":1},{"dataset":"superconductivity","pool":2,"seed":91412,"midpoint_lower":0.002761789724088425,"midpoint_upper":0.00276178972410909,"actual_retained_rank":3,"signal_unknown_columns":1},{"dataset":"superconductivity","pool":2,"seed":91413,"midpoint_lower":0.002753522186157632,"midpoint_upper":0.0027535221861783006,"actual_retained_rank":3,"signal_unknown_columns":1},{"dataset":"superconductivity","pool":2,"seed":91414,"midpoint_lower":0.002765084055941547,"midpoint_upper":0.002765084055962209,"actual_retained_rank":3,"signal_unknown_columns":1},{"dataset":"superconductivity","pool":2,"seed":91415,"midpoint_lower":0.0027605692600695913,"midpoint_upper":0.0027605692600902567,"actual_retained_rank":3,"signal_unknown_columns":1}]

==> anc/results/energy_decisions/fresh_fixed_point_contract.json <==
{"status":"PASS","conditions":15,"reports":[{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":1024,"features":82,"largest_coefficient_code":5,"largest_input_code":1024,"largest_absolute_accumulation_bound":56635.0,"exact_decoded_predictions":true,"dataset":"superconductivity","seed":91411,"pool":0},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":1024,"features":82,"largest_coefficient_code":5,"largest_input_code":1024,"largest_absolute_accumulation_bound":56635.0,"exact_decoded_predictions":true,"dataset":"superconductivity","seed":91412,"pool":0},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":1024,"features":82,"largest_coefficient_code":5,"largest_input_code":1024,"largest_absolute_accumulation_bound":56635.0,"exact_decoded_predictions":true,"dataset":"superconductivity","seed":91413,"pool":0},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":1024,"features":82,"largest_coefficient_code":5,"largest_input_code":1024,"largest_absolute_accumulation_bound":56635.0,"exact_decoded_predictions":true,"dataset":"superconductivity","seed":91414,"pool":0},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":1024,"features":82,"largest_coefficient_code":5,"largest_input_code":1024,"largest_absolute_accumulation_bound":56635.0,"exact_decoded_predictions":true,"dataset":"superconductivity","seed":91415,"pool":0},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":1024,"features":82,"largest_coefficient_code":5,"largest_input_code":1446,"largest_absolute_accumulation_bound":56828.0,"exact_decoded_predictions":true,"dataset":"superconductivity","seed":91411,"pool":1},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":1024,"features":82,"largest_coefficient_code":5,"largest_input_code":1446,"largest_absolute_accumulation_bound":56828.0,"exact_decoded_predictions":true,"dataset":"superconductivity","seed":91412,"pool":1},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":1024,"features":82,"largest_coefficient_code":5,"largest_input_code":1446,"largest_absolute_accumulation_bound":56828.0,"exact_decoded_predictions":true,"dataset":"superconductivity","seed":91413,"pool":1},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":1024,"features":82,"largest_coefficient_code":5,"largest_input_code":1446,"largest_absolute_accumulation_bound":56828.0,"exact_decoded_predictions":true,"dataset":"superconductivity","seed":91414,"pool":1},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":1024,"features":82,"largest_coefficient_code":5,"largest_input_code":1446,"largest_absolute_accumulation_bound":56828.0,"exact_decoded_predictions":true,"dataset":"superconductivity","seed":91415,"pool":1},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":1024,"features":82,"largest_coefficient_code":5,"largest_input_code":1203,"largest_absolute_accumulation_bound":56635.0,"exact_decoded_predictions":true,"dataset":"superconductivity","seed":91411,"pool":2},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":1024,"features":82,"largest_coefficient_code":5,"largest_input_code":1203,"largest_absolute_accumulation_bound":56635.0,"exact_decoded_predictions":true,"dataset":"superconductivity","seed":91412,"pool":2},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":1024,"features":82,"largest_coefficient_code":5,"largest_input_code":1203,"largest_absolute_accumulation_bound":56635.0,"exact_decoded_predictions":true,"dataset":"superconductivity","seed":91413,"pool":2},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":1024,"features":82,"largest_coefficient_code":5,"largest_input_code":1203,"largest_absolute_accumulation_bound":56635.0,"exact_decoded_predictions":true,"dataset":"superconductivity","seed":91414,"pool":2},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":1024,"features":82,"largest_coefficient_code":5,"largest_input_code":1203,"largest_absolute_accumulation_bound":56635.0,"exact_decoded_predictions":true,"dataset":"superconductivity","seed":91415,"pool":2}]}

==> anc/results/energy_decisions/independent_audit.json <==
{"status":"PASS","conditions":15,"core_energy_receipts":30,"original_witnesses":30,"adaptive_complete_trees":3,"pure_energy_mathematical_tree_checks":3,"disjoint_pools":true,"exact_relative_tolerance":"1/50","reports":[{"pool":0,"seed":91411,"adaptive_complete_tree":{"nodes":1467,"points":2525,"leaves":734,"binary_coverage":true,"exact_original_row_values":true},"pure_energy_tree":"identical mathematical tree and tail to audited adaptive tree","status":"PASS","adaptive_constants":true,"pure_energy_constants_shared_and_verified":true,"both_original_witnesses":true,"midpoint_interval":true,"frozen_candidate":true,"exact_decision_rule":true},{"pool":0,"seed":91412,"status":"PASS","adaptive_constants":true,"pure_energy_constants_shared_and_verified":true,"both_original_witnesses":true,"midpoint_interval":true,"frozen_candidate":true,"exact_decision_rule":true},{"pool":0,"seed":91413,"status":"PASS","adaptive_constants":true,"pure_energy_constants_shared_and_verified":true,"both_original_witnesses":true,"midpoint_interval":true,"frozen_candidate":true,"exact_decision_rule":true},{"pool":0,"seed":91414,"status":"PASS","adaptive_constants":true,"pure_energy_constants_shared_and_verified":true,"both_original_witnesses":true,"midpoint_interval":true,"frozen_candidate":true,"exact_decision_rule":true},{"pool":0,"seed":91415,"status":"PASS","adaptive_constants":true,"pure_energy_constants_shared_and_verified":true,"both_original_witnesses":true,"midpoint_interval":true,"frozen_candidate":true,"exact_decision_rule":true},{"pool":1,"seed":91411,"adaptive_complete_tree":{"nodes":1249,"points":2177,"leaves":625,"binary_coverage":true,"exact_original_row_values":true},"pure_energy_tree":"identical mathematical tree and tail to audited adaptive tree","status":"PASS","adaptive_constants":true,"pure_energy_constants_shared_and_verified":true,"both_original_witnesses":true,"midpoint_interval":true,"frozen_candidate":true,"exact_decision_rule":true},{"pool":1,"seed":91412,"status":"PASS","adaptive_constants":true,"pure_energy_constants_shared_and_verified":true,"both_original_witnesses":true,"midpoint_interval":true,"frozen_candidate":true,"exact_decision_rule":true},{"pool":1,"seed":91413,"status":"PASS","adaptive_constants":true,"pure_energy_constants_shared_and_verified":true,"both_original_witnesses":true,"midpoint_interval":true,"frozen_candidate":true,"exact_decision_rule":true},{"pool":1,"seed":91414,"status":"PASS","adaptive_constants":true,"pure_energy_constants_shared_and_verified":true,"both_original_witnesses":true,"midpoint_interval":true,"frozen_candidate":true,"exact_decision_rule":true},{"pool":1,"seed":91415,"status":"PASS","adaptive_constants":true,"pure_energy_constants_shared_and_verified":true,"both_original_witnesses":true,"midpoint_interval":true,"frozen_candidate":true,"exact_decision_rule":true},{"pool":2,"seed":91411,"adaptive_complete_tree":{"nodes":1451,"points":2475,"leaves":726,"binary_coverage":true,"exact_original_row_values":true},"pure_energy_tree":"identical mathematical tree and tail to audited adaptive tree","status":"PASS","adaptive_constants":true,"pure_energy_constants_shared_and_verified":true,"both_original_witnesses":true,"midpoint_interval":true,"frozen_candidate":true,"exact_decision_rule":true},{"pool":2,"seed":91412,"status":"PASS","adaptive_constants":true,"pure_energy_constants_shared_and_verified":true,"both_original_witnesses":true,"midpoint_interval":true,"frozen_candidate":true,"exact_decision_rule":true},{"pool":2,"seed":91413,"status":"PASS","adaptive_constants":true,"pure_energy_constants_shared_and_verified":true,"both_original_witnesses":true,"midpoint_interval":true,"frozen_candidate":true,"exact_decision_rule":true},{"pool":2,"seed":91414,"status":"PASS","adaptive_constants":true,"pure_energy_constants_shared_and_verified":true,"both_original_witnesses":true,"midpoint_interval":true,"frozen_candidate":true,"exact_decision_rule":true},{"pool":2,"seed":91415,"status":"PASS","adaptive_constants":true,"pure_energy_constants_shared_and_verified":true,"both_original_witnesses":true,"midpoint_interval":true,"frozen_candidate":true,"exact_decision_rule":true}],"seconds":228.17433760000858,"imports_solver_implementation":false}

==> anc/results/energy_decisions/primary_fixed_point_contract.json <==
{"status":"PASS","conditions":20,"reports":[{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":1024,"features":82,"largest_coefficient_code":5,"largest_input_code":1203,"largest_absolute_accumulation_bound":55987.0,"exact_decoded_predictions":true,"dataset":"superconductivity","seed":88211},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":1024,"features":82,"largest_coefficient_code":5,"largest_input_code":1203,"largest_absolute_accumulation_bound":55987.0,"exact_decoded_predictions":true,"dataset":"superconductivity","seed":88212},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":1024,"features":82,"largest_coefficient_code":5,"largest_input_code":1203,"largest_absolute_accumulation_bound":55987.0,"exact_decoded_predictions":true,"dataset":"superconductivity","seed":88213},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":1024,"features":82,"largest_coefficient_code":5,"largest_input_code":1203,"largest_absolute_accumulation_bound":56550.0,"exact_decoded_predictions":true,"dataset":"superconductivity","seed":88214},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":1024,"features":82,"largest_coefficient_code":5,"largest_input_code":1203,"largest_absolute_accumulation_bound":56550.0,"exact_decoded_predictions":true,"dataset":"superconductivity","seed":88215},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":2048,"features":20,"largest_coefficient_code":7,"largest_input_code":1416,"largest_absolute_accumulation_bound":28484.0,"exact_decoded_predictions":true,"dataset":"parkinsons","seed":88211},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":2048,"features":20,"largest_coefficient_code":7,"largest_input_code":1416,"largest_absolute_accumulation_bound":28484.0,"exact_decoded_predictions":true,"dataset":"parkinsons","seed":88212},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":2048,"features":20,"largest_coefficient_code":7,"largest_input_code":1416,"largest_absolute_accumulation_bound":28484.0,"exact_decoded_predictions":true,"dataset":"parkinsons","seed":88213},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":2048,"features":20,"largest_coefficient_code":7,"largest_input_code":1416,"largest_absolute_accumulation_bound":28484.0,"exact_decoded_predictions":true,"dataset":"parkinsons","seed":88214},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":2048,"features":20,"largest_coefficient_code":7,"largest_input_code":1416,"largest_absolute_accumulation_bound":28484.0,"exact_decoded_predictions":true,"dataset":"parkinsons","seed":88215},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":2048,"features":12,"largest_coefficient_code":8,"largest_input_code":1916,"largest_absolute_accumulation_bound":14245.0,"exact_decoded_predictions":true,"dataset":"wine_white","seed":88211},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":2048,"features":12,"largest_coefficient_code":8,"largest_input_code":1916,"largest_absolute_accumulation_bound":14245.0,"exact_decoded_predictions":true,"dataset":"wine_white","seed":88212},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":2048,"features":12,"largest_coefficient_code":8,"largest_input_code":1916,"largest_absolute_accumulation_bound":14245.0,"exact_decoded_predictions":true,"dataset":"wine_white","seed":88213},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":2048,"features":12,"largest_coefficient_code":8,"largest_input_code":1916,"largest_absolute_accumulation_bound":14245.0,"exact_decoded_predictions":true,"dataset":"wine_white","seed":88214},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":2048,"features":12,"largest_coefficient_code":8,"largest_input_code":1916,"largest_absolute_accumulation_bound":14245.0,"exact_decoded_predictions":true,"dataset":"wine_white","seed":88215},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":308,"features":7,"largest_coefficient_code":8,"largest_input_code":1024,"largest_absolute_accumulation_bound":11264.0,"exact_decoded_predictions":true,"dataset":"yacht","seed":88211},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":308,"features":7,"largest_coefficient_code":8,"largest_input_code":1024,"largest_absolute_accumulation_bound":11264.0,"exact_decoded_predictions":true,"dataset":"yacht","seed":88212},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":308,"features":7,"largest_coefficient_code":8,"largest_input_code":1024,"largest_absolute_accumulation_bound":11264.0,"exact_decoded_predictions":true,"dataset":"yacht","seed":88213},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":308,"features":7,"largest_coefficient_code":8,"largest_input_code":1024,"largest_absolute_accumulation_bound":11264.0,"exact_decoded_predictions":true,"dataset":"yacht","seed":88214},{"status":"PASS","coefficient_bits":8,"coefficient_fraction_bits":4,"input_bits":16,"input_fraction_bits":10,"accumulator_bits":32,"rows":308,"features":7,"largest_coefficient_code":8,"largest_input_code":1024,"largest_absolute_accumulation_bound":11264.0,"exact_decoded_predictions":true,"dataset":"yacht","seed":88215}]}

==> anc/results/energy_decisions/sensitivity.json <==
[{"alpha":0.01,"method":"coarse","stops":0,"saved_cells":0},{"alpha":0.01,"method":"contraction_energy","stops":5,"saved_cells":165},{"alpha":0.01,"method":"adaptive_energy","stops":5,"saved_cells":165},{"alpha":0.01,"method":"moment_centered","stops":0,"saved_cells":0},{"alpha":0.01,"method":"SCIP","stops":0,"saved_cells":0},{"alpha":0.01,"method":"ZORRO_refined","stops":0,"saved_cells":0},{"alpha":0.02,"method":"coarse","stops":0,"saved_cells":0},{"alpha":0.02,"method":"contraction_energy","stops":13,"saved_cells":429},{"alpha":0.02,"method":"adaptive_energy","stops":13,"saved_cells":429},{"alpha":0.02,"method":"moment_centered","stops":5,"saved_cells":165},{"alpha":0.02,"method":"SCIP","stops":0,"saved_cells":0},{"alpha":0.02,"method":"ZORRO_refined","stops":0,"saved_cells":0},{"alpha":0.05,"method":"coarse","stops":0,"saved_cells":0},{"alpha":0.05,"method":"contraction_energy","stops":15,"saved_cells":495},{"alpha":0.05,"method":"adaptive_energy","stops":15,"saved_cells":495},{"alpha":0.05,"method":"moment_centered","stops":10,"saved_cells":330},{"alpha":0.05,"method":"SCIP","stops":2,"saved_cells":66},{"alpha":0.05,"method":"ZORRO_refined","stops":0,"saved_cells":0}]

==> anc/results/energy_decisions/summary.csv <==
absolute_gap,budget_lower,budget_upper,certificate_file,coarse_already_decided,dataset,decision,decision_interval_width,decision_seconds,lower,method,pool,preprocessing_seconds,saved_cells,seed,setup_seconds,status,tail_error,total_seconds,upper,upper_kind
,,,,,superconductivity,UNRESOLVED,,,0.0023974940618022643,coarse,0,,0,91411,,PASS,,1.0523714000592008,0.0027295684697617585,
4.341294835052793e-06,0.002433568387929581,0.0024379096827646337,certificates/pool0_91411_contraction_energy.json,False,superconductivity,STOP,4.341294835052793e-06,3.0949253001017496,0.002433568387929581,contraction_energy,0,2.115229800110683,33,91411,0.6792942000320181,PASS,4.37665983129349e-06,7.1746282001258805,0.0024379096827646337,
4.341294835052793e-06,0.002433568387929581,0.0024379096827646337,certificates/pool0_91411_adaptive_energy.json,False,superconductivity,STOP,4.341294835052793e-06,3.1050030001206324,0.002433568387929581,adaptive_energy,0,2.115229800110683,33,91411,0.6896211999701336,PASS,4.37665983129349e-06,7.216490900143981,0.0024379096827646337,
5.420346719143057e-05,0.0024335683599250864,0.002487771827116517,certificates/pool0_91411_moment_centered.json,False,superconductivity,UNRESOLVED,5.420346719143057e-05,,0.0024335683599250864,moment_centered,0,1.2837657000636682,0,91411,0.6800430999137461,PASS,5.423880418299711e-05,6.5070043000159785,0.002487771827116517,
4.012586185408399e-05,0.0024335701630715622,0.0024736960249256462,certificates/pool0_91411_SCIP.json,False,superconductivity,UNRESOLVED,4.012586185408399e-05,,0.0024335701630715622,SCIP,0,,0,91411,,PASS,,9.494913300033659,0.0024736960249256462,"SCIP tolerance-based dual, capped by common outward bound"
0.0003320744079594942,0.0023974940618022643,0.0027295684697617585,certificates/pool0_91411_ZORRO_refined.json,False,superconductivity,UNRESOLVED,0.0003320744079594942,,0.0023974940618022643,ZORRO_refined,0,,0,91411,,PASS,,10.03202730009798,0.0027295684697617585,
,,,,,superconductivity,UNRESOLVED,,,0.0023985358148355357,coarse,0,,0,91412,,PASS,,1.09884660015814,0.0027238434048684553,
3.6522816822324826e-06,0.002427972415179932,0.0024316246968621646,certificates/pool0_91412_contraction_energy.json,False,superconductivity,STOP,3.6522816822324826e-06,3.063910100143403,0.002427972415179932,contraction_energy,0,2.1698649001773447,33,91412,0.6996789999539033,PASS,3.6806882702963893e-06,7.258556300075725,0.0024316246968621646,
3.6522816822324826e-06,0.002427972415179932,0.0024316246968621646,certificates/pool0_91412_adaptive_energy.json,False,superconductivity,STOP,3.6522816822324826e-06,3.042548900237307,0.002427972415179932,adaptive_energy,0,2.1698649001773447,33,91412,0.6909278000239283,PASS,3.6806882702963893e-06,7.275123900268227,0.0024316246968621646,
4.279957060466643e-05,0.0024279726015469893,0.0024707721721516558,certificates/pool0_91412_moment_centered.json,False,superconductivity,UNRESOLVED,4.279957060466643e-05,,0.0024279726015469893,moment_centered,0,1.3323793002637103,0,91412,0.685029000043869,PASS,4.28281635548939e-05,6.601318400236778,0.0024707721721516558,
0.00029586782317583913,0.002427975581692616,0.0027238434048684553,certificates/pool0_91412_SCIP.json,False,superconductivity,UNRESOLVED,0.00029586782317583913,,0.002427975581692616,SCIP,0,,0,91412,,PASS,,9.16310340014752,0.0027238434048684553,"SCIP tolerance-based dual, capped by common outward bound"
0.0003253075900329196,0.0023985358148355357,0.0027238434048684553,certificates/pool0_91412_ZORRO_refined.json,False,superconductivity,UNRESOLVED,0.0003253075900329196,,0.0023985358148355357,ZORRO_refined,0,,0,91412,,PASS,,10.601002500159666,0.0027238434048684553,
,,,,,superconductivity,UNRESOLVED,,,0.0023961617927076777,coarse,0,,0,91413,,PASS,,1.1547305999556556,0.00271775675225028,
4.289639519209493e-06,0.002421845778928545,0.0024261354184477546,certificates/pool0_91413_contraction_energy.json,False,superconductivity,STOP,4.289639519209493e-06,3.1078734999755397,0.002421845778928545,contraction_energy,0,2.2423525999765843,33,91413,0.6850947999628261,PASS,4.323280112575407e-06,7.413489099941216,0.0024261354184477546,
4.289639519209493e-06,0.002421845778928545,0.0024261354184477546,certificates/pool0_91413_adaptive_energy.json,False,superconductivity,STOP,4.289639519209493e-06,3.152030799887143,0.002421845778928545,adaptive_energy,0,2.2423525999765843,33,91413,0.7174001999665052,PASS,4.323280112575407e-06,7.403692999854684,0.0024261354184477546,
5.60231171803649e-05,0.0024218459568977574,0.0024778690740781223,certificates/pool0_91413_moment_centered.json,False,superconductivity,UNRESOLVED,5.60231171803649e-05,,0.0024218459568977574,moment_centered,0,1.3974787999177352,0,91413,0.6825422999681905,PASS,5.605693573178027e-05,6.7689245998626575,0.0024778690740781223,
0.0001429284114222067,0.0024218503346464626,0.0025647787460686693,certificates/pool0_91413_SCIP.json,False,superconductivity,UNRESOLVED,0.0001429284114222067,,0.0024218503346464626,SCIP,0,,0,91413,,PASS,,9.38044560002163,0.0025647787460686693,"SCIP tolerance-based dual, capped by common outward bound"
0.0003215949595426022,0.0023961617927076777,0.00271775675225028,certificates/pool0_91413_ZORRO_refined.json,False,superconductivity,UNRESOLVED,0.0003215949595426022,,0.0023961617927076777,ZORRO_refined,0,,0,91413,,PASS,,10.210620899917558,0.00271775675225028,
,,,,,superconductivity,UNRESOLVED,,,0.002394529429894317,coarse,0,,0,91414,,PASS,,1.084100600099191,0.00269492715568112,
3.7991948952163616e-06,0.0024255242143424584,0.0024293234092376747,certificates/pool0_91414_contraction_energy.json,False,superconductivity,STOP,3.7991948952163616e-06,3.1048911998514086,0.0024255242143424584,contraction_energy,0,2.1916569999884814,33,91414,0.7249933999264613,PASS,3.819435794404051e-06,7.637992599862628,0.0024293234092376747,
3.7991948952163616e-06,0.0024255242143424584,0.0024293234092376747,certificates/pool0_91414_adaptive_energy.json,False,superconductivity,STOP,3.7991948952163616e-06,3.0690861000912264,0.0024255242143424584,adaptive_energy,0,2.1916569999884814,33,91414,0.692217200063169,PASS,3.819435794404051e-06,7.587762200040743,0.0024293234092376747,
3.983414626743771e-05,0.002425524269076974,0.0024653584153444116,certificates/pool0_91414_moment_centered.json,False,superconductivity,UNRESOLVED,3.983414626743771e-05,,0.002425524269076974,moment_centered,0,1.3759747000876814,0,91414,0.6978785999817774,PASS,3.9854441899022374e-05,6.671213900088333,0.0024653584153444116,
0.00026940199222102654,0.0024255251634600935,0.00269492715568112,certificates/pool0_91414_SCIP.json,False,superconductivity,UNRESOLVED,0.00026940199222102654,,0.0024255251634600935,SCIP,0,,0,91414,,PASS,,9.316055100178346,0.00269492715568112,"SCIP tolerance-based dual, capped by common outward bound"
0.00030039772578680304,0.002394529429894317,0.00269492715568112,certificates/pool0_91414_ZORRO_refined.json,False,superconductivity,UNRESOLVED,0.00030039772578680304,,0.002394529429894317,ZORRO_refined,0,,0,91414,,PASS,,10.337618299992755,0.00269492715568112,
,,,,,superconductivity,UNRESOLVED,,,0.002394600392687955,coarse,0,,0,91415,,PASS,,1.0733157001668587,0.0026428150142939915,
3.945342798355664e-06,0.002421062635937665,0.0024250079787360205,certificates/pool0_91415_contraction_energy.json,False,superconductivity,STOP,3.945342798355664e-06,3.053803200018592,0.002421062635937665,contraction_energy,0,2.1542717000702396,33,91415,0.7103714999975637,PASS,3.964688030260824e-06,7.442120200023055,0.0024250079787360205,
3.945342798355664e-06,0.002421062635937665,0.0024250079787360205,certificates/pool0_91415_adaptive_energy.json,False,superconductivity,STOP,3.945342798355664e-06,3.0351552001666278,0.002421062635937665,adaptive_energy,0,2.1542717000702396,33,91415,0.6980190000031143,PASS,3.964688030260824e-06,7.250906000146642,0.0024250079787360205,
4.503075032348579e-05,0.0024210627029464175,0.0024660934532699033,certificates/pool0_91415_moment_centered.json,False,superconductivity,UNRESOLVED,4.503075032348579e-05,,0.0024210627029464175,moment_centered,0,1.314585400163196,0,91415,0.6990290000103414,PASS,4.5050162572624e-05,6.8594622001983225,0.0024660934532699033,
0.0002217508051237894,0.002421064209170202,0.0026428150142939915,certificates/pool0_91415_SCIP.json,False,superconductivity,UNRESOLVED,0.0002217508051237894,,0.002421064209170202,SCIP,0,,0,91415,,PASS,,9.403188100084662,0.0026428150142939915,"SCIP tolerance-based dual, capped by common outward bound"
0.0002482146216060367,0.002394600392687955,0.0026428150142939915,certificates/pool0_91415_ZORRO_refined.json,False,superconductivity,UNRESOLVED,0.0002482146216060367,,0.002394600392687955,ZORRO_refined,0,,0,91415,,PASS,,10.459333200124092,0.0026428150142939915,
,,,,,superconductivity,UNRESOLVED,,,0.0023497250050921524,coarse,1,,0,91411,,PASS,,1.1663266000105068,0.0026206789250522683,
3.6239692518670423e-06,0.0023636151885668383,0.0023672391578187053,certificates/pool1_91411_contraction_energy.json,False,superconductivity,STOP,3.6239692518670423e-06,3.0978305001044646,0.0023636151885668383,contraction_energy,1,2.3119545000372455,33,91411,0.7595638000639156,PASS,4.1325165963761016e-06,7.240389500046149,0.0023672391578187053,
3.6239692518670423e-06,0.0023636151885668383,0.0023672391578187053,certificates/pool1_91411_adaptive_energy.json,False,superconductivity,STOP,3.6239692518670423e-06,3.019838400068693,0.0023636151885668383,adaptive_energy,1,2.3119545000372455,33,91411,0.686061599990353,PASS,4.1325165963761016e-06,7.117670500068925,0.0023672391578187053,
2.5013033154291323e-05,0.0023636151885668383,0.0023886282217211296,certificates/pool1_91411_moment_centered.json,False,superconductivity,STOP,2.5013033154291323e-05,2.1990505000576377,0.0023636151885668383,moment_centered,1,1.426446900004521,33,91411,0.7069498000200838,PASS,2.552158049384425e-05,6.316081600030884,0.0023886282217211296,
0.00025705962780406613,0.002363619297248202,0.0026206789250522683,certificates/pool1_91411_SCIP.json,False,superconductivity,UNRESOLVED,0.00025705962780406613,,0.002363619297248202,SCIP,1,,0,91411,,PASS,,9.518804599996656,0.0026206789250522683,"SCIP tolerance-based dual, capped by common outward bound"
0.0002709539199601159,0.0023497250050921524,0.0026206789250522683,certificates/pool1_91411_ZORRO_refined.json,False,superconductivity,UNRESOLVED,0.0002709539199601159,,0.0023497250050921524,ZORRO_refined,1,,0,91411,,PASS,,10.023971399990842,0.0026206789250522683,
,,,,,superconductivity,UNRESOLVED,,,0.002348823288593121,coarse,1,,0,91412,,PASS,,1.0868221999844536,0.0026136058841487782,
2.9584725373473127e-06,0.002364034158235415,0.002366992630772762,certificates/pool1_91412_contraction_energy.json,False,superconductivity,STOP,2.9584725373473127e-06,3.24172629986424,0.002364034158235415,contraction_energy,1,2.1712933998787776,33,91412,1.0226664999499917,PASS,3.311594403297218e-06,7.325413499842398,0.002366992630772762,
2.9584725373473127e-06,0.002364034158235415,0.002366992630772762,certificates/pool1_91412_adaptive_energy.json,False,superconductivity,STOP,2.9584725373473127e-06,2.8908910000463948,0.002364034158235415,adaptive_energy,1,2.1712933998787776,33,91412,0.6971603001002222,PASS,3.311594403297218e-06,6.735244299983606,0.002366992630772762,
1.887255105450722e-05,0.002364034158235415,0.002382906709289922,certificates/pool1_91412_moment_centered.json,False,superconductivity,STOP,1.887255105450722e-05,2.1070937000913545,0.002364034158235415,moment_centered,1,1.3427482000552118,33,91412,0.6998812999809161,PASS,1.9225672916794196e-05,5.957899100030772,0.002382906709289922,
0.00013119159046752265,0.002364046557730179,0.002495238148197702,certificates/pool1_91412_SCIP.json,False,superconductivity,UNRESOLVED,0.00013119159046752265,,0.002364046557730179,SCIP,1,,0,91412,,PASS,,9.40296269999817,0.002495238148197702,"SCIP tolerance-based dual, capped by common outward bound"
0.00026478259555565717,0.002348823288593121,0.0026136058841487782,certificates/pool1_91412_ZORRO_refined.json,False,superconductivity,UNRESOLVED,0.00026478259555565717,,0.002348823288593121,ZORRO_refined,1,,0,91412,,PASS,,10.26511949999258,0.0026136058841487782,
,,,,,superconductivity,UNRESOLVED,,,0.002349772742485819,coarse,1,,0,91413,,PASS,,1.1605179000180215,0.0026209025414945233,
3.926882175289432e-06,0.0023638655169073183,0.0023677923990826077,certificates/pool1_91413_contraction_energy.json,False,superconductivity,STOP,3.926882175289432e-06,3.0001441999338567,0.0023638655169073183,contraction_energy,1,2.2556995999766514,33,91413,0.7045071999309584,PASS,4.539394868300221e-06,6.949161199852824,0.0023677923990826077,
3.926882175289432e-06,0.0023638655169073183,0.0023677923990826077,certificates/pool1_91413_adaptive_energy.json,False,superconductivity,STOP,3.926882175289432e-06,2.9970255999360234,0.0023638655169073183,adaptive_energy,1,2.2556995999766514,33,91413,0.7006580999586731,PASS,4.539394868300221e-06,6.8892171998741105,0.0023677923990826077,
2.612345956089267e-05,0.0023638655169073183,0.002389988976468211,certificates/pool1_91413_moment_centered.json,False,superconductivity,STOP,2.612345956089267e-05,2.2484561001183465,0.0023638655169073183,moment_centered,1,1.4059308000141755,33,91413,0.7627367000095546,PASS,2.6735972269751113e-05,7.074411300010979,0.002389988976468211,
0.00025702675415465196,0.0023638757873398713,0.0026209025414945233,certificates/pool1_91413_SCIP.json,False,superconductivity,UNRESOLVED,0.00025702675415465196,,0.0023638757873398713,SCIP,1,,0,91413,,PASS,,9.414793099975213,0.0026209025414945233,"SCIP tolerance-based dual, capped by common outward bound"
0.0002711297990087044,0.002349772742485819,0.0026209025414945233,certificates/pool1_91413_ZORRO_refined.json,False,superconductivity,UNRESOLVED,0.0002711297990087044,,0.002349772742485819,ZORRO_refined,1,,0,91413,,PASS,,10.385181799996644,0.0026209025414945233,
,,,,,superconductivity,UNRESOLVED,,,0.002349699592822652,coarse,1,,0,91414,,PASS,,1.0760404000757262,0.0026205682405998037,
3.5067755571583335e-06,0.0023635825172990117,0.00236708929285617,certificates/pool1_91414_contraction_energy.json,False,superconductivity,STOP,3.5067755571583335e-06,2.9840147000504658,0.0023635825172990117,contraction_energy,1,2.240289500099607,33,91414,0.7192863000091165,PASS,3.9302712062696185e-06,6.872429400100373,0.00236708929285617,
3.5067755571583335e-06,0.0023635825172990117,0.00236708929285617,certificates/pool1_91414_adaptive_energy.json,False,superconductivity,STOP,3.5067755571583335e-06,2.9863311001099646,0.0023635825172990117,adaptive_energy,1,2.240289500099607,33,91414,0.7233776999637485,PASS,3.9302712062696185e-06,7.100743400049396,0.00236708929285617,
2.4501765753531888e-05,0.0023635842240962222,0.002388085989849754,certificates/pool1_91414_moment_centered.json,False,superconductivity,STOP,2.4501765753531888e-05,2.2730127001414075,0.0023635842240962222,moment_centered,1,1.352164100157097,33,91414,0.8356995999347419,PASS,2.4926968196111407e-05,6.428211300051771,0.002388085989849754,
0.00025738821616727234,0.0023631800244325314,0.0026205682405998037,certificates/pool1_91414_SCIP.json,False,superconductivity,UNRESOLVED,0.00025738821616727234,,0.0023631800244325314,SCIP,1,,0,91414,,PASS,,9.673874100088142,0.0026205682405998037,"SCIP tolerance-based dual, capped by common outward bound"
0.00027086864777715186,0.002349699592822652,0.0026205682405998037,certificates/pool1_91414_ZORRO_refined.json,False,superconductivity,UNRESOLVED,0.00027086864777715186,,0.002349699592822652,ZORRO_refined,1,,0,91414,,PASS,,10.4580230001593,0.0026205682405998037,
,,,,,superconductivity,UNRESOLVED,,,0.002350505859258989,coarse,1,,0,91415,,PASS,,1.0699136999901384,0.002624470713972998,
3.287116133769523e-06,0.002367574226083756,0.0023708613422175257,certificates/pool1_91415_contraction_energy.json,False,superconductivity,STOP,3.287116133769523e-06,2.9485334999626502,0.002367574226083756,contraction_energy,1,2.209668399998918,33,91415,0.6965932999737561,PASS,3.6947766241595235e-06,7.1578389999922365,0.0023708613422175257,
3.287116133769523e-06,0.002367574226083756,0.0023708613422175257,certificates/pool1_91415_adaptive_energy.json,False,superconductivity,STOP,3.287116133769523e-06,3.066989399958402,0.002367574226083756,adaptive_energy,1,2.209668399998918,33,91415,0.8071476999903098,PASS,3.6947766241595235e-06,7.463801100035198,0.0023708613422175257,
2.3409164055721108e-05,0.0023675735962357283,0.0023909827602914494,certificates/pool1_91415_moment_centered.json,False,superconductivity,STOP,2.3409164055721108e-05,2.1339951001573354,0.0023675735962357283,moment_centered,1,1.309895700076595,33,91415,0.7532316000433639,PASS,2.38161947040079e-05,6.370883400202729,0.0023909827602914494,
3.929415806944083e-05,0.0023675854718086422,0.002406879629878083,certificates/pool1_91415_SCIP.json,False,superconductivity,UNRESOLVED,3.929415806944083e-05,,0.0023675854718086422,SCIP,1,,0,91415,,PASS,,9.877046399982646,0.002406879629878083,"SCIP tolerance-based dual, capped by common outward bound"
0.000273964854714009,0.002350505859258989,0.002624470713972998,certificates/pool1_91415_ZORRO_refined.json,False,superconductivity,UNRESOLVED,0.000273964854714009,,0.002350505859258989,ZORRO_refined,1,,0,91415,,PASS,,10.087413599947467,0.002624470713972998,
,,,,,superconductivity,UNRESOLVED,,,0.0027512578137919813,coarse,2,,0,91411,,PASS,,1.0970720001496375,0.0032151887581529357,
8.948440436347491e-06,0.0027909586842291586,0.002799907124665506,certificates/pool2_91411_contraction_energy.json,False,superconductivity,STOP,8.948440436347491e-06,3.7140028001740575,0.0027909586842291586,contraction_energy,2,2.2421292001381516,33,91411,0.6874929000623524,PASS,8.983486631730989e-06,7.790683800121769,0.002799907124665506,
8.948440436347491e-06,0.0027909586842291586,0.002799907124665506,certificates/pool2_91411_adaptive_energy.json,False,superconductivity,STOP,8.948440436347491e-06,3.6457011001184583,0.0027909586842291586,adaptive_energy,2,2.2421292001381516,33,91411,0.7304904999909922,PASS,8.983486631730989e-06,7.603216600022279,0.002799907124665506,
0.00012138526440556808,0.002790958485543001,0.002912343749948569,certificates/pool2_91411_moment_centered.json,False,superconductivity,UNRESOLVED,0.00012138526440556808,,0.002790958485543001,moment_centered,2,1.3443765001138672,0,91411,0.7195153000066057,PASS,0.00012142011192219575,6.701586900162511,0.002912343749948569,
0.0004242290640778237,0.002790959694075112,0.0032151887581529357,certificates/pool2_91411_SCIP.json,False,superconductivity,UNRESOLVED,0.0004242290640778237,,0.002790959694075112,SCIP,2,,0,91411,,PASS,,9.241071200114675,0.0032151887581529357,"SCIP tolerance-based dual, capped by common outward bound"
0.00046393094436095444,0.0027512578137919813,0.0032151887581529357,certificates/pool2_91411_ZORRO_refined.json,False,superconductivity,UNRESOLVED,0.00046393094436095444,,0.0027512578137919813,ZORRO_refined,2,,0,91411,,PASS,,10.393084500101395,0.0032151887581529357,
,,,,,superconductivity,UNRESOLVED,,,0.002761789724088425,coarse,2,,0,91412,,PASS,,1.129159500123933,0.0032341669687889706,
1.1412657398144743e-05,0.0028096347386047343,0.002821047396002879,certificates/pool2_91412_contraction_energy.json,False,superconductivity,UNRESOLVED,1.1412657398144743e-05,,0.0028096347386047343,contraction_energy,2,2.2098169000819325,0,91412,0.6914902999997139,PASS,1.1452344994916324e-05,7.534634900162928,0.002821047396002879,
1.1412657398144743e-05,0.0028096347386047343,0.002821047396002879,certificates/pool2_91412_adaptive_energy.json,False,superconductivity,UNRESOLVED,1.1412657398144743e-05,,0.0028096347386047343,adaptive_energy,2,2.2098169000819325,0,91412,0.7916654000291601,PASS,1.1452344994916324e-05,7.895667800097726,0.002821047396002879,
0.00013935113557321218,0.0028096348154364316,0.0029489859510096438,certificates/pool2_91412_moment_centered.json,False,superconductivity,UNRESOLVED,0.00013935113557321218,,0.0028096348154364316,moment_centered,2,1.3666860001394525,0,91412,0.7548353999154642,PASS,0.00013939089999821452,7.067155500059016,0.0029489859510096438,
0.0004245301121781845,0.002809636856610786,0.0032341669687889706,certificates/pool2_91412_SCIP.json,False,superconductivity,UNRESOLVED,0.0004245301121781845,,0.002809636856610786,SCIP,2,,0,91412,,PASS,,9.520420900196768,0.0032341669687889706,"SCIP tolerance-based dual, capped by common outward bound"
0.0004723772447005458,0.002761789724088425,0.0032341669687889706,certificates/pool2_91412_ZORRO_refined.json,False,superconductivity,UNRESOLVED,0.0004723772447005458,,0.002761789724088425,ZORRO_refined,2,,0,91412,,PASS,,10.012758100172505,0.0032341669687889706,
,,,,,superconductivity,UNRESOLVED,,,0.002753522186157632,coarse,2,,0,91413,,PASS,,1.1077314000576735,0.003134836865353294,
8.992980919517689e-06,0.002797608746432346,0.0028066017273518638,certificates/pool2_91413_contraction_energy.json,False,superconductivity,STOP,8.992980919517689e-06,3.8447972000576556,0.002797608746432346,contraction_energy,2,2.208526200032793,33,91413,0.7226798000046983,PASS,9.080538141297272e-06,7.830011900048703,0.0028066017273518638,
8.992980919517689e-06,0.002797608746432346,0.0028066017273518638,certificates/pool2_91413_adaptive_energy.json,False,superconductivity,STOP,8.992980919517689e-06,3.9028775000479072,0.002797608746432346,adaptive_energy,2,2.208526200032793,33,91413,0.7314661999698728,PASS,9.080538141297272e-06,7.826812100014649,0.0028066017273518638,
0.000117779142018127,0.002797608975421247,0.002915388117439374,certificates/pool2_91413_moment_centered.json,False,superconductivity,UNRESOLVED,0.000117779142018127,,0.002797608975421247,moment_centered,2,1.3477921000448987,0,91413,0.7391797000309452,PASS,0.00011786692824827359,6.97745070012752,0.002915388117439374,
0.0003372116321210053,0.0027976252332322887,0.003134836865353294,certificates/pool2_91413_SCIP.json,False,superconductivity,UNRESOLVED,0.0003372116321210053,,0.0027976252332322887,SCIP,2,,0,91413,,PASS,,9.819714300101623,0.003134836865353294,"SCIP tolerance-based dual, capped by common outward bound"
0.00038131467919566217,0.002753522186157632,0.003134836865353294,certificates/pool2_91413_ZORRO_refined.json,False,superconductivity,UNRESOLVED,0.00038131467919566217,,0.002753522186157632,ZORRO_refined,2,,0,91413,,PASS,,10.159831600030884,0.003134836865353294,
,,,,,superconductivity,UNRESOLVED,,,0.002765084055941547,coarse,2,,0,91414,,PASS,,1.1685630000429228,0.0031984184827708517,
1.021433346927881e-05,0.00281143410998947,0.002821648443458749,certificates/pool2_91414_contraction_energy.json,False,superconductivity,UNRESOLVED,1.021433346927881e-05,,0.00281143410998947,contraction_energy,2,2.399094199994579,0,91414,0.8328601999673992,PASS,1.024437190443737e-05,8.32010100001935,0.002821648443458749,
1.021433346927881e-05,0.00281143410998947,0.002821648443458749,certificates/pool2_91414_adaptive_energy.json,False,superconductivity,UNRESOLVED,1.021433346927881e-05,,0.00281143410998947,adaptive_energy,2,2.399094199994579,0,91414,0.9154112000251189,PASS,1.024437190443737e-05,8.541903999983333,0.002821648443458749,
0.00011823711604910456,0.0028114338720067428,0.0029296709880558473,certificates/pool2_91414_moment_centered.json,False,superconductivity,UNRESOLVED,0.00011823711604910456,,0.0028114338720067428,moment_centered,2,1.4367238000268117,0,91414,0.7686157999560237,PASS,0.00011826691650743545,7.241638700012118,0.0029296709880558473,
0.00038754159241702986,0.002810876890353822,0.0031984184827708517,certificates/pool2_91414_SCIP.json,False,superconductivity,UNRESOLVED,0.00038754159241702986,,0.002810876890353822,SCIP,2,,0,91414,,PASS,,9.455266800126992,0.0031984184827708517,"SCIP tolerance-based dual, capped by common outward bound"
0.0004333344268293046,0.002765084055941547,0.0031984184827708517,certificates/pool2_91414_ZORRO_refined.json,False,superconductivity,UNRESOLVED,0.0004333344268293046,,0.002765084055941547,ZORRO_refined,2,,0,91414,,PASS,,10.293565000058152,0.0031984184827708517,
,,,,,superconductivity,UNRESOLVED,,,0.0027605692600695913,coarse,2,,0,91415,,PASS,,1.2034303999971598,0.00322303874461399,
1.0885351657447494e-05,0.002803317879210332,0.0028142032308677797,certificates/pool2_91415_contraction_energy.json,False,superconductivity,STOP,1.0885351657447494e-05,4.190362700028345,0.002803317879210332,contraction_energy,2,2.44755229994189,33,91415,0.7744257000740618,PASS,1.0915490753175898e-05,8.206959099974483,0.0028142032308677797,
1.0885351657447494e-05,0.002803317879210332,0.0028142032308677797,certificates/pool2_91415_adaptive_energy.json,False,superconductivity,STOP,1.0885351657447494e-05,4.058055199799128,0.002803317879210332,adaptive_energy,2,2.44755229994189,33,91415,0.7157461999449879,PASS,1.0915490753175898e-05,7.799144999822602,0.0028142032308677797,
0.0001338673112876586,0.0028033181415418394,0.002937185452829498,certificates/pool2_91415_moment_centered.json,False,superconductivity,UNRESOLVED,0.0001338673112876586,,0.0028033181415418394,moment_centered,2,1.4702890999615192,0,91415,0.7090521000791341,PASS,0.00013389771271649624,6.686762100085616,0.002937185452829498,
0.0004197549514017235,0.0028032837932122664,0.00322303874461399,certificates/pool2_91415_SCIP.json,False,superconductivity,UNRESOLVED,0.0004197549514017235,,0.0028032837932122664,SCIP,2,,0,91415,,PASS,,9.956043599988334,0.00322303874461399,"SCIP tolerance-based dual, capped by common outward bound"
0.0004624694845443986,0.0027605692600695913,0.00322303874461399,certificates/pool2_91415_ZORRO_refined.json,False,superconductivity,UNRESOLVED,0.0004624694845443986,,0.0027605692600695913,ZORRO_refined,2,,0,91415,,PASS,,10.263438499998301,0.00322303874461399,


==> anc/results/energy_mechanism/auto_energy_audit_results.json <==
{"status":"PASS","logical_cpu_affinity":[14],"numerical_threads":1,"seconds":0.6600624000420794,"protocol_sha256":"464aa4a18e1b4361e9dde0d055d087f1e8d1aef90c747a05009b50e3478831e8","imports_solver_implementation":false,"full_analytic_H_assumed":false,"family_labels_used_in_constant_or_tree_proof":false,"generic_rank_one_direction_supported":true,"proof_scope":"independent cells; at most one uncertain original cell per row; fixed uniform weights 1/n","provenance_scope":"six frozen input tables checked separately from generic proof","direction_provenance_scope":"saved actual proposal audited; proposal-generation execution is established by runner source, not recreated here","empirical_direction_scope":"all six actual physical directions span e0; no empirical off-axis recovery claim","total_point_count":90,"total_node_count":78,"total_terminal_count":42,"reports":[{"condition":0,"certificate_file":"auto_energy_condition_0_energy_certificate.json","delta":"0","signal_leak":"0","candidate_extra":"0","original_protocol_rows_verified":32,"status":"PASS","tail_error":"922337203700025/1180591620717411303424","tail_error_float":7.812500000123221e-07,"physical_radius":"1/25","coordinate_radius":"29659/1048576","kappa_b":"25/32","exact_gradient_cap":"399822194200/204708963430399","transformed_gradient_ranges":[["0","741455/16777216"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"]],"signal_count":16,"nuisance_count":16,"candidate_discarded_squared":"0","nuisance_actual_residual_squared":"0","actual_physical_direction":["741455/524288","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"direction_is_axis_e0":true,"exact_anchor_penalty":"549755517025/549755813888","original_row_constants_verified":true,"dyadic_sqrt_minimality_verified":true,"actual_span_and_root_verified":true,"exact_anchor_metric_psd_verified":true,"all_saved_result_fields_match_summary":true,"point_count":15,"node_count":13,"terminal_count":7,"expanded_nodes":6,"mode":"adaptive","bound_minimizers":{"parent_cap":1,"corner_interpolation":12},"exact_curvature_upper":"1443108232190625/562949953421312","exact_terminal_upper":"2883458212531705/2305843009213693952","independent_original_upper":"2883458212531705/2305843009213693952","exact_original_witness_regret":"1701199184706603991817895800183709983/1361129467683753853853498429727072845824","feasible_lower_justification":"5763887037050879/4611686018427387904","exact_original_row_point_values_verified":true,"every_node_upper_verified":true,"complete_binary_coverage_verified":true,"original_full_witness_verified":true},{"condition":1,"certificate_file":"auto_energy_condition_1_energy_certificate.json","delta":"1/262144","signal_leak":"0","candidate_extra":"0","original_protocol_rows_verified":32,"status":"PASS","tail_error":"1293413704703416266071684429394552286439433185446069426089/1645504557321206042154969182557350504982735865633579863348609024","tail_error_float":7.860286372035487e-07,"physical_radius":"1180593872517376281049/29514790517935282585600","coordinate_radius":"29659/1048576","kappa_b":"25/32","exact_gradient_cap":"3353951706821447875/1717223248303952494592","transformed_gradient_ranges":[["0","741455/16777216"],["-741455/549755813888","-741455/1099511627776"],["-741455/549755813888","-741455/1099511627776"],["-741455/549755813888","-741455/1099511627776"],["-741455/549755813888","-741455/1099511627776"],["-741455/549755813888","-741455/1099511627776"],["-741455/549755813888","-741455/1099511627776"],["-741455/549755813888","-741455/1099511627776"],["-741455/549755813888","-741455/1099511627776"],["741455/1099511627776","741455/549755813888"],["741455/1099511627776","741455/549755813888"],["741455/1099511627776","741455/549755813888"],["741455/1099511627776","741455/549755813888"],["741455/1099511627776","741455/549755813888"],["741455/1099511627776","741455/549755813888"],["741455/1099511627776","741455/549755813888"],["741455/1099511627776","741455/549755813888"]],"signal_count":16,"nuisance_count":16,"candidate_discarded_squared":"0","nuisance_actual_residual_squared":"1/137438953472","actual_physical_direction":["741455/524288","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"direction_is_axis_e0":true,"exact_anchor_penalty":"549755517025/549755813888","original_row_constants_verified":true,"dyadic_sqrt_minimality_verified":true,"actual_span_and_root_verified":true,"exact_anchor_metric_psd_verified":true,"all_saved_result_fields_match_summary":true,"point_count":15,"node_count":13,"terminal_count":7,"expanded_nodes":6,"mode":"adaptive","bound_minimizers":{"parent_cap":1,"corner_interpolation":12},"exact_curvature_upper":"1443108232190625/562949953421312","exact_terminal_upper":"1441734615659441/1152921504606846976","independent_original_upper":"1441734615659441/1152921504606846976","exact_original_witness_regret":"3402398385258840486488659119076209709/2722258935367507707706996859454145691648","feasible_lower_justification":"5763887063895039/4611686018427387904","exact_original_row_point_values_verified":true,"every_node_upper_verified":true,"complete_binary_coverage_verified":true,"original_full_witness_verified":true},{"condition":2,"certificate_file":"auto_energy_condition_2_energy_certificate.json","delta":"0","signal_leak":"1/262144","candidate_extra":"0","original_protocol_rows_verified":32,"status":"PASS","tail_error":"548210664760703856606823961359310967282503719103975700283259578235988723003968217620619327329291493717225721714613763436490529643701514137057329178582955209873692453350740885670521030625/696173189957760209489493561758340516858934828960376394087377366228690983278060149404953396452085334177739454126795536684445724895966404887780521107418166426849347701528562935188324638538072064","tail_error_float":7.874630518218694e-07,"physical_radius":"27607018307706350842826693035161322309031275207355487994753159417635897/690174634685484131784136979605716887879183276078918922475898456252612608","coordinate_radius":"29659/1048576","kappa_b":"944473296582725136943241/1208925819632221363114258","exact_gradient_cap":"214652907287439467275/109902287891452959653888","transformed_gradient_ranges":[["0","741455/16777216"],["-3707275/1099511627776","-2224365/1099511627776"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"]],"signal_count":16,"nuisance_count":16,"candidate_discarded_squared":"0","nuisance_actual_residual_squared":"0","actual_physical_direction":["741455/524288","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"direction_is_axis_e0":true,"exact_anchor_penalty":"549755517025/549755813888","original_row_constants_verified":true,"dyadic_sqrt_minimality_verified":true,"actual_span_and_root_verified":true,"exact_anchor_metric_psd_verified":true,"all_saved_result_fields_match_summary":true,"point_count":15,"node_count":13,"terminal_count":7,"expanded_nodes":6,"mode":"adaptive","bound_minimizers":{"parent_cap":1,"corner_interpolation":12},"exact_curvature_upper":"1443108232190625/562949953421312","exact_terminal_upper":"1441736269426893/1152921504606846976","independent_original_upper":"1441736269426893/1152921504606846976","exact_original_witness_regret":"14613196887795777959747953347118675329250594735/11692013098647223345629478661730264157247460343808","feasible_lower_justification":"5763889862436863/4611686018427387904","exact_original_row_point_values_verified":true,"every_node_upper_verified":true,"complete_binary_coverage_verified":true,"original_full_witness_verified":true},{"condition":3,"certificate_file":"auto_energy_condition_3_energy_certificate.json","delta":"1/262144","signal_leak":"1/262144","candidate_extra":"0","original_protocol_rows_verified":32,"status":"PASS","tail_error":"551550606381996337635648516579534414149455740788313857636214616946284490543218894019722438833618221908987693125047661530291691804250986066957165317743593869964931812305584445233908500449/696173189957760209489493561758340516858934828960376394087377366228690983278060149404953396452085334177739454126795536684445724895966404887780521107418166426849347701528562935188324638538072064","tail_error_float":7.922606247095802e-07,"physical_radius":"27607070967873070050976582714749213486439102462019996592991635478225977/690174634685484131784136979605716887879183276078918922475898456252612608","coordinate_radius":"29659/1048576","kappa_b":"944473296582725136943241/1208925819632221363114258","exact_gradient_cap":"214652911485572506375/109902287891452959653888","transformed_gradient_ranges":[["0","741455/16777216"],["-5190185/1099511627776","-741455/274877906944"],["-741455/549755813888","-741455/1099511627776"],["-741455/549755813888","-741455/1099511627776"],["-741455/549755813888","-741455/1099511627776"],["-741455/549755813888","-741455/1099511627776"],["-741455/549755813888","-741455/1099511627776"],["-741455/549755813888","-741455/1099511627776"],["-741455/549755813888","-741455/1099511627776"],["741455/1099511627776","741455/549755813888"],["741455/1099511627776","741455/549755813888"],["741455/1099511627776","741455/549755813888"],["741455/1099511627776","741455/549755813888"],["741455/1099511627776","741455/549755813888"],["741455/1099511627776","741455/549755813888"],["741455/1099511627776","741455/549755813888"],["741455/1099511627776","741455/549755813888"]],"signal_count":16,"nuisance_count":16,"candidate_discarded_squared":"0","nuisance_actual_residual_squared":"1/137438953472","actual_physical_direction":["741455/524288","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"direction_is_axis_e0":true,"exact_anchor_penalty":"549755517025/549755813888","original_row_constants_verified":true,"dyadic_sqrt_minimality_verified":true,"actual_span_and_root_verified":true,"exact_anchor_metric_psd_verified":true,"all_saved_result_fields_match_summary":true,"point_count":15,"node_count":13,"terminal_count":7,"expanded_nodes":6,"mode":"adaptive","bound_minimizers":{"parent_cap":1,"corner_interpolation":12},"exact_curvature_upper":"1443108232190625/562949953421312","exact_terminal_upper":"5766967202607413/4611686018427387904","independent_original_upper":"5766967202607413/4611686018427387904","exact_original_witness_regret":"3653299244407564787816240359305677779773259847/2923003274661805836407369665432566039311865085952","feasible_lower_justification":"5763889897870335/4611686018427387904","exact_original_row_point_values_verified":true,"every_node_upper_verified":true,"complete_binary_coverage_verified":true,"original_full_witness_verified":true},{"condition":4,"certificate_file":"auto_energy_condition_4_energy_certificate.json","delta":"1/65536","signal_leak":"1/65536","candidate_extra":"0","original_protocol_rows_verified":32,"status":"PASS","tail_error":"35087179810062906821821386214216218675531360126544114437476459260379494837490990086132454479018499573020833543336029240037113895832920258093692550424826108947403131899444838584371169/42491039438004686152962231222671470960657709388023456811836613793340172291605762588149250673265606501540496994686340111513936030357680119765195260933018507820643453994208059914046329061376","tail_error_float":8.257548008740957e-07,"physical_radius":"431364498180300506484417326733052526728662874914076392869874121385017/10783978668467194178032154379311437927972952484486295732352952567857152","coordinate_radius":"29659/1048576","kappa_b":"59029581044666659375241/75557863743506511827218","exact_gradient_cap":"13415812074952090375/6868892993215809978368","transformed_gradient_ranges":[["0","741455/16777216"],["-5190185/274877906944","-741455/68719476736"],["-741455/137438953472","-741455/274877906944"],["-741455/137438953472","-741455/274877906944"],["-741455/137438953472","-741455/274877906944"],["-741455/137438953472","-741455/274877906944"],["-741455/137438953472","-741455/274877906944"],["-741455/137438953472","-741455/274877906944"],["-741455/137438953472","-741455/274877906944"],["741455/274877906944","741455/137438953472"],["741455/274877906944","741455/137438953472"],["741455/274877906944","741455/137438953472"],["741455/274877906944","741455/137438953472"],["741455/274877906944","741455/137438953472"],["741455/274877906944","741455/137438953472"],["741455/274877906944","741455/137438953472"],["741455/274877906944","741455/137438953472"]],"signal_count":16,"nuisance_count":16,"candidate_discarded_squared":"0","nuisance_actual_residual_squared":"1/8589934592","actual_physical_direction":["741455/524288","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"direction_is_axis_e0":true,"exact_anchor_penalty":"549755517025/549755813888","original_row_constants_verified":true,"dyadic_sqrt_minimality_verified":true,"actual_span_and_root_verified":true,"exact_anchor_metric_psd_verified":true,"all_saved_result_fields_match_summary":true,"point_count":15,"node_count":13,"terminal_count":7,"expanded_nodes":6,"mode":"adaptive","bound_minimizers":{"parent_cap":1,"corner_interpolation":12},"exact_curvature_upper":"1443108232190625/562949953421312","exact_terminal_upper":"5767121667231329/4611686018427387904","independent_original_upper":"5767121667231329/4611686018427387904","exact_original_witness_regret":"228331564832415936453994448900380877619794839/182687704666362864775460604089535377456991567872","feasible_lower_justification":"5763899037471743/4611686018427387904","exact_original_row_point_values_verified":true,"every_node_upper_verified":true,"complete_binary_coverage_verified":true,"original_full_witness_verified":true},{"condition":5,"certificate_file":"auto_energy_condition_5_energy_certificate.json","delta":"1/262144","signal_leak":"1/262144","candidate_extra":"1/262144","original_protocol_rows_verified":32,"status":"PASS","tail_error":"139565229963495679326026035484783259278239457328263228325110459381739130716818259634399976352039810495505792158941993747307899996407013713368187663837198349040612110857632397791817011969/174043297489440052372373390439585129214733707240094098521844341557172745819515037351238349113021333544434863531698884171111431223991601221945130276854541606712336925382140733797081159634518016","tail_error_float":8.018994812021629e-07,"physical_radius":"13803588150127502669047526559542874638280326158898688496770243699534135/345087317342742065892068489802858443939591638039459461237949228126306304","coordinate_radius":"29659/1048576","kappa_b":"944473296582725136943241/1208925819632221363114258","exact_gradient_cap":"63354480637540996553029863405205599047875/32437430045580494349266308408259568497328128","transformed_gradient_ranges":[["417605867312491311025/19807040628566084398385987584","12738112057528715/288230376151711744"],["25476199812386895/18889465931478580854784","191071498588082255/18889465931478580854784"],["-741455/549755813888","-741455/1099511627776"],["-741455/549755813888","-741455/1099511627776"],["-741455/549755813888","-741455/1099511627776"],["-741455/549755813888","-741455/1099511627776"],["-741455/549755813888","-741455/1099511627776"],["-741455/549755813888","-741455/1099511627776"],["-741455/549755813888","-741455/1099511627776"],["741455/1099511627776","741455/549755813888"],["741455/1099511627776","741455/549755813888"],["741455/1099511627776","741455/549755813888"],["741455/1099511627776","741455/549755813888"],["741455/1099511627776","741455/549755813888"],["741455/1099511627776","741455/549755813888"],["741455/1099511627776","741455/549755813888"],["741455/1099511627776","741455/549755813888"]],"signal_count":16,"nuisance_count":16,"candidate_discarded_squared":"1/68719476736","nuisance_actual_residual_squared":"1/34359738368","actual_physical_direction":["741455/524288","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"direction_is_axis_e0":true,"exact_anchor_penalty":"549755517025/549755813888","original_row_constants_verified":true,"dyadic_sqrt_minimality_verified":true,"actual_span_and_root_verified":true,"exact_anchor_metric_psd_verified":true,"all_saved_result_fields_match_summary":true,"point_count":15,"node_count":13,"terminal_count":7,"expanded_nodes":6,"mode":"adaptive","bound_minimizers":{"parent_cap":1,"corner_interpolation":12},"exact_curvature_upper":"1443108232190625/562949953421312","exact_terminal_upper":"5767022651416605/4611686018427387904","independent_original_upper":"5767022651416605/4611686018427387904","exact_original_witness_regret":"3653299276309036686963706318818392295226310727/2923003274661805836407369665432566039311865085952","feasible_lower_justification":"5763889948200959/4611686018427387904","exact_original_row_point_values_verified":true,"every_node_upper_verified":true,"complete_binary_coverage_verified":true,"original_full_witness_verified":true}]}

==> anc/results/energy_mechanism/auto_energy_results.json <==
{"status":"PASS","cpu":8,"threads":1,"protocol_sha256":"464aa4a18e1b4361e9dde0d055d087f1e8d1aef90c747a05009b50e3478831e8","rank":1,"search_cap_seconds":2.0,"target_width":1e-06,"conditions":[{"condition":0,"delta":"0","signal_leak":"0","candidate_extra":"0","n":32,"p":17,"input_seconds":0.00011799996718764305,"anchor_seconds":0.034352199989371,"direction_seconds":0.0003399000270292163,"constants_partition_seconds":0.007063400000333786,"numerical_basis":[[1.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0]],"e0_squared_cosine":1.0,"receipt":{"status":"PASS","verifier":"generic_rank1_original_row_leakage_energy","one_uncertain_cell_per_row_verified":true,"partition_rule":"score=max_box_abs_actual_candidate_residual; signal iff score>=half_max_score","signal_rows":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"nuisance_rows":[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31],"row_scores":["5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"physical_direction_r":["741455/524288","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"numerical_basis":["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"implicit_unit_Q":"r/sqrt(h); Pi=rr.T/h; no rounded physical span substitution","fractions":{"h":"549755517025/274877906944","a_squared":"1/2048","epsilon_squared":"0","sigma_squared":"25/32","E_squared":"25/32","b_squared":"0","d_squared":"0","G_squared":"1/1024","a":"759250125/34359738368","epsilon":"0","sigma":"971840159993/1099511627776","E":"971840159993/1099511627776","b":"0","d":"0","G":"1/32","kappa":"25/32","omega":"0","sqrt_lambda":"388736063997/549755813888","kappa_b":"25/32","physical_radius":"1/25","eta":"922337203700025/1180591620717411303424","coordinate_radius":"29659/1048576","partition_threshold":"5/8","signal_gradient_r_lower":"0","signal_gradient_r_upper":"741455/16777216"},"candidate_component_parallel_squared":"1","automatic_direction":true,"fixed_direction_override":false},"energy_applicable":true,"eta":7.812500000123221e-07,"tail_budget_met":true},{"condition":1,"delta":"1/262144","signal_leak":"0","candidate_extra":"0","n":32,"p":17,"input_seconds":7.750000804662704e-05,"anchor_seconds":0.039132599951699376,"direction_seconds":0.00033059995621442795,"constants_partition_seconds":0.007402500021271408,"numerical_basis":[[1.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0]],"e0_squared_cosine":1.0,"receipt":{"status":"PASS","verifier":"generic_rank1_original_row_leakage_energy","one_uncertain_cell_per_row_verified":true,"partition_rule":"score=max_box_abs_actual_candidate_residual; signal iff score>=half_max_score","signal_rows":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"nuisance_rows":[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31],"row_scores":["5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144"],"physical_direction_r":["741455/524288","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"numerical_basis":["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"implicit_unit_Q":"r/sqrt(h); Pi=rr.T/h; no rounded physical span substitution","fractions":{"h":"549755517025/274877906944","a_squared":"1/2048","epsilon_squared":"1/137438953472","sigma_squared":"25/32","E_squared":"25/32","b_squared":"0","d_squared":"0","G_squared":"1/1024","a":"759250125/34359738368","epsilon":"2965821/1099511627776","sigma":"971840159993/1099511627776","E":"971840159993/1099511627776","b":"0","d":"0","G":"1/32","kappa":"25/32","omega":"0","sqrt_lambda":"388736063997/549755813888","kappa_b":"25/32","physical_radius":"1180593872517376281049/29514790517935282585600","eta":"1293413704703416266071684429394552286439433185446069426089/1645504557321206042154969182557350504982735865633579863348609024","coordinate_radius":"29659/1048576","partition_threshold":"5/8","signal_gradient_r_lower":"0","signal_gradient_r_upper":"741455/16777216"},"candidate_component_parallel_squared":"1","automatic_direction":true,"fixed_direction_override":false},"energy_applicable":true,"eta":7.860286372035487e-07,"tail_budget_met":true},{"condition":2,"delta":"0","signal_leak":"1/262144","candidate_extra":"0","n":32,"p":17,"input_seconds":6.369990296661854e-05,"anchor_seconds":0.03759239998180419,"direction_seconds":0.0002978000557050109,"constants_partition_seconds":0.0072339000180363655,"numerical_basis":[[1.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0]],"e0_squared_cosine":1.0,"receipt":{"status":"PASS","verifier":"generic_rank1_original_row_leakage_energy","one_uncertain_cell_per_row_verified":true,"partition_rule":"score=max_box_abs_actual_candidate_residual; signal iff score>=half_max_score","signal_rows":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"nuisance_rows":[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31],"row_scores":["5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"physical_direction_r":["741455/524288","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"numerical_basis":["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"implicit_unit_Q":"r/sqrt(h); Pi=rr.T/h; no rounded physical span substitution","fractions":{"h":"549755517025/274877906944","a_squared":"1/2048","epsilon_squared":"0","sigma_squared":"25/32","E_squared":"25/32","b_squared":"1/137438953472","d_squared":"0","G_squared":"1/1024","a":"759250125/34359738368","epsilon":"0","sigma":"971840159993/1099511627776","E":"971840159993/1099511627776","b":"2965821/1099511627776","d":"0","G":"1/32","kappa":"25/32","omega":"4194305/1099511627776","sqrt_lambda":"388736063997/549755813888","kappa_b":"944473296582725136943241/1208925819632221363114258","physical_radius":"27607018307706350842826693035161322309031275207355487994753159417635897/690174634685484131784136979605716887879183276078918922475898456252612608","eta":"548210664760703856606823961359310967282503719103975700283259578235988723003968217620619327329291493717225721714613763436490529643701514137057329178582955209873692453350740885670521030625/696173189957760209489493561758340516858934828960376394087377366228690983278060149404953396452085334177739454126795536684445724895966404887780521107418166426849347701528562935188324638538072064","coordinate_radius":"29659/1048576","partition_threshold":"5/8","signal_gradient_r_lower":"0","signal_gradient_r_upper":"741455/16777216"},"candidate_component_parallel_squared":"1","automatic_direction":true,"fixed_direction_override":false},"energy_applicable":true,"eta":7.874630518218694e-07,"tail_budget_met":true},{"condition":3,"delta":"1/262144","signal_leak":"1/262144","candidate_extra":"0","n":32,"p":17,"input_seconds":6.250001024454832e-05,"anchor_seconds":0.03480769996531308,"direction_seconds":0.0003233000170439482,"constants_partition_seconds":0.007356800022535026,"numerical_basis":[[1.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0]],"e0_squared_cosine":1.0,"receipt":{"status":"PASS","verifier":"generic_rank1_original_row_leakage_energy","one_uncertain_cell_per_row_verified":true,"partition_rule":"score=max_box_abs_actual_candidate_residual; signal iff score>=half_max_score","signal_rows":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"nuisance_rows":[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31],"row_scores":["5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144"],"physical_direction_r":["741455/524288","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"numerical_basis":["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"implicit_unit_Q":"r/sqrt(h); Pi=rr.T/h; no rounded physical span substitution","fractions":{"h":"549755517025/274877906944","a_squared":"1/2048","epsilon_squared":"1/137438953472","sigma_squared":"25/32","E_squared":"25/32","b_squared":"1/137438953472","d_squared":"0","G_squared":"1/1024","a":"759250125/34359738368","epsilon":"2965821/1099511627776","sigma":"971840159993/1099511627776","E":"971840159993/1099511627776","b":"2965821/1099511627776","d":"0","G":"1/32","kappa":"25/32","omega":"4194305/1099511627776","sqrt_lambda":"388736063997/549755813888","kappa_b":"944473296582725136943241/1208925819632221363114258","physical_radius":"27607070967873070050976582714749213486439102462019996592991635478225977/690174634685484131784136979605716887879183276078918922475898456252612608","eta":"551550606381996337635648516579534414149455740788313857636214616946284490543218894019722438833618221908987693125047661530291691804250986066957165317743593869964931812305584445233908500449/696173189957760209489493561758340516858934828960376394087377366228690983278060149404953396452085334177739454126795536684445724895966404887780521107418166426849347701528562935188324638538072064","coordinate_radius":"29659/1048576","partition_threshold":"5/8","signal_gradient_r_lower":"0","signal_gradient_r_upper":"741455/16777216"},"candidate_component_parallel_squared":"1","automatic_direction":true,"fixed_direction_override":false},"energy_applicable":true,"eta":7.922606247095802e-07,"tail_budget_met":true},{"condition":4,"delta":"1/65536","signal_leak":"1/65536","candidate_extra":"0","n":32,"p":17,"input_seconds":5.050003528594971e-05,"anchor_seconds":0.0324525999603793,"direction_seconds":0.0003396000247448683,"constants_partition_seconds":0.007165299961343408,"numerical_basis":[[1.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0]],"e0_squared_cosine":1.0,"receipt":{"status":"PASS","verifier":"generic_rank1_original_row_leakage_energy","one_uncertain_cell_per_row_verified":true,"partition_rule":"score=max_box_abs_actual_candidate_residual; signal iff score>=half_max_score","signal_rows":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"nuisance_rows":[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31],"row_scores":["5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","1/65536","1/65536","1/65536","1/65536","1/65536","1/65536","1/65536","1/65536","1/65536","1/65536","1/65536","1/65536","1/65536","1/65536","1/65536","1/65536"],"physical_direction_r":["741455/524288","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"numerical_basis":["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"implicit_unit_Q":"r/sqrt(h); Pi=rr.T/h; no rounded physical span substitution","fractions":{"h":"549755517025/274877906944","a_squared":"1/2048","epsilon_squared":"1/8589934592","sigma_squared":"25/32","E_squared":"25/32","b_squared":"1/8589934592","d_squared":"0","G_squared":"1/1024","a":"759250125/34359738368","epsilon":"2965821/274877906944","sigma":"971840159993/1099511627776","E":"971840159993/1099511627776","b":"2965821/274877906944","d":"0","G":"1/32","kappa":"25/32","omega":"8388609/549755813888","sqrt_lambda":"388736063997/549755813888","kappa_b":"59029581044666659375241/75557863743506511827218","physical_radius":"431364498180300506484417326733052526728662874914076392869874121385017/10783978668467194178032154379311437927972952484486295732352952567857152","eta":"35087179810062906821821386214216218675531360126544114437476459260379494837490990086132454479018499573020833543336029240037113895832920258093692550424826108947403131899444838584371169/42491039438004686152962231222671470960657709388023456811836613793340172291605762588149250673265606501540496994686340111513936030357680119765195260933018507820643453994208059914046329061376","coordinate_radius":"29659/1048576","partition_threshold":"5/8","signal_gradient_r_lower":"0","signal_gradient_r_upper":"741455/16777216"},"candidate_component_parallel_squared":"1","automatic_direction":true,"fixed_direction_override":false},"energy_applicable":true,"eta":8.257548008740957e-07,"tail_budget_met":true},{"condition":5,"delta":"1/262144","signal_leak":"1/262144","candidate_extra":"1/262144","n":32,"p":17,"input_seconds":5.4699950851500034e-05,"anchor_seconds":0.03325620002578944,"direction_seconds":0.000296299927867949,"constants_partition_seconds":0.007236600038595498,"numerical_basis":[[1.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0]],"e0_squared_cosine":1.0,"receipt":{"status":"PASS","verifier":"generic_rank1_original_row_leakage_energy","one_uncertain_cell_per_row_verified":true,"partition_rule":"score=max_box_abs_actual_candidate_residual; signal iff score>=half_max_score","signal_rows":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"nuisance_rows":[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31],"row_scores":["85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","7/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144"],"physical_direction_r":["741455/524288","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"numerical_basis":["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"implicit_unit_Q":"r/sqrt(h); Pi=rr.T/h; no rounded physical span substitution","fractions":{"h":"549755517025/274877906944","a_squared":"1/2048","epsilon_squared":"1/34359738368","sigma_squared":"25/32","E_squared":"7378697629312021954561/9444732965739290427392","b_squared":"1/137438953472","d_squared":"1/68719476736","G_squared":"295147905351151517721/302231454903657293676544","a":"759250125/34359738368","epsilon":"2965821/549755813888","sigma":"971840159993/1099511627776","E":"485920079991/549755813888","b":"2965821/1099511627776","d":"1/262144","G":"17179869189/549755813888","kappa":"25/32","omega":"4194305/1099511627776","sqrt_lambda":"388736063997/549755813888","kappa_b":"944473296582725136943241/1208925819632221363114258","physical_radius":"13803588150127502669047526559542874638280326158898688496770243699534135/345087317342742065892068489802858443939591638039459461237949228126306304","eta":"139565229963495679326026035484783259278239457328263228325110459381739130716818259634399976352039810495505792158941993747307899996407013713368187663837198349040612110857632397791817011969/174043297489440052372373390439585129214733707240094098521844341557172745819515037351238349113021333544434863531698884171111431223991601221945130276854541606712336925382140733797081159634518016","coordinate_radius":"29659/1048576","partition_threshold":"85899345919/137438953472","signal_gradient_r_lower":"203809598492422065/19807040628566084398385987584","signal_gradient_r_upper":"12738099909529995/288230376151711744"},"candidate_component_parallel_squared":"1","automatic_direction":true,"fixed_direction_override":false},"energy_applicable":true,"eta":8.018994812021629e-07,"tail_budget_met":true}],"results":[{"condition":0,"delta":"0","signal_leak":"0","candidate_extra":"0","method":"energy","common_seconds":0.04187349998392165,"direction_seconds":0.0003399000270292163,"constants_partition_seconds":0.007063400000333786,"status":"PASS","setup_seconds":0.0023702000034973025,"search_seconds":0.014828999992460012,"total_seconds":0.05907269997987896,"actual_tail":7.812500000123221e-07,"target_met":true,"certificate_file":"auto_energy_condition_0_energy_certificate.json","result":{"status":"PASS","anchor":"observed","rank":1,"features":17,"n":32,"lower":0.00124984376950632,"upper":0.0012505006633192176,"absolute_gap":6.568938128975309e-07,"relative_gap":0.0005255807397087714,"search_lower":0.0012499999578125252,"search_upper":0.0012505006633192176,"search_error":5.007055066924126e-07,"tail_error":7.812500000123221e-07,"anchor_error":0.0,"B0_squared":2.00048828125,"rho":0.0,"seconds":0.014784200000576675,"nodes":6,"points":15,"stop_reason":"tolerance","trace":[{"seconds":0.004164799931459129,"lower":0.00124984376950632,"upper":0.001953125000001265,"search_lower":0.0012499999578125252,"search_upper":0.0019539062500012775,"nodes":0},{"seconds":0.006003999966196716,"lower":0.00124984376950632,"upper":0.0017627223758516443,"search_lower":0.0012499999578125252,"search_upper":0.0017627223758516443,"nodes":1},{"seconds":0.007873099995777011,"lower":0.00124984376950632,"upper":0.0013781805623375644,"search_lower":0.0012499999578125252,"search_upper":0.0013781805623375644,"nodes":2},{"seconds":0.009601600002497435,"lower":0.00124984376950632,"upper":0.0012820451089590444,"search_lower":0.0012499999578125252,"search_upper":0.0012820451089590444,"nodes":3},{"seconds":0.011332899914123118,"lower":0.00124984376950632,"upper":0.0012580112456144145,"search_lower":0.0012499999578125252,"search_upper":0.0012580112456144145,"nodes":4},{"seconds":0.013044800027273595,"lower":0.00124984376950632,"upper":0.0012520027797782568,"search_lower":0.0012499999578125252,"search_upper":0.0012520027797782568,"nodes":5},{"seconds":0.014764299965463579,"lower":0.00124984376950632,"upper":0.0012505006633192176,"search_lower":0.0012499999578125252,"search_upper":0.0012505006633192176,"nodes":6}],"budget_seconds":2.0,"absolute_tolerance":1e-06,"method":"automatic_leakage_energy","basis_kind":"automatic_verified_leakage_energy","structural_receipt":{"status":"PASS","verifier":"generic_rank1_original_row_leakage_energy","one_uncertain_cell_per_row_verified":true,"partition_rule":"score=max_box_abs_actual_candidate_residual; signal iff score>=half_max_score","signal_rows":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"nuisance_rows":[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31],"row_scores":["5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"physical_direction_r":["741455/524288","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"numerical_basis":["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"implicit_unit_Q":"r/sqrt(h); Pi=rr.T/h; no rounded physical span substitution","fractions":{"h":"549755517025/274877906944","a_squared":"1/2048","epsilon_squared":"0","sigma_squared":"25/32","E_squared":"25/32","b_squared":"0","d_squared":"0","G_squared":"1/1024","a":"759250125/34359738368","epsilon":"0","sigma":"971840159993/1099511627776","E":"971840159993/1099511627776","b":"0","d":"0","G":"1/32","kappa":"25/32","omega":"0","sqrt_lambda":"388736063997/549755813888","kappa_b":"25/32","physical_radius":"1/25","eta":"922337203700025/1180591620717411303424","coordinate_radius":"29659/1048576","partition_threshold":"5/8","signal_gradient_r_lower":"0","signal_gradient_r_upper":"741455/16777216"},"candidate_component_parallel_squared":"1","automatic_direction":true,"fixed_direction_override":false},"search_values_include_additive_tail":true}},{"condition":0,"delta":"0","signal_leak":"0","candidate_extra":"0","method":"moment","common_seconds":0.04187349998392165,"direction_seconds":0.0003399000270292163,"constants_partition_seconds":0.007063400000333786,"status":"PASS","setup_seconds":0.021864600013941526,"search_seconds":0.08646979997865856,"total_seconds":0.15020789997652173,"actual_tail":2.3365020752705954e-05,"target_met":false,"certificate_file":"auto_energy_condition_0_moment_certificate.json","result":{"status":"PASS","anchor":"observed","rank":1,"features":17,"n":32,"lower":0.00124984376950632,"upper":0.00127258425878556,"absolute_gap":2.2740489279239997e-05,"relative_gap":0.018194665472647305,"search_lower":0.0012725842587159894,"search_upper":0.00127258425878556,"search_error":6.957065132318085e-14,"tail_error":2.3365020752705954e-05,"anchor_error":0.0,"B0_squared":2.00048828125,"rho":0.0,"seconds":0.08639269997365773,"nodes":40,"points":83,"stop_reason":"tail_or_arithmetic_floor","trace":[{"seconds":0.003976300009526312,"lower":0.00124984376950632,"upper":0.001953125000001265,"search_lower":0.0008759480795752816,"search_upper":0.001976490020753971,"nodes":0},{"seconds":0.007388099911622703,"lower":0.00124984376950632,"upper":0.001953125000001265,"search_lower":0.0012130740752049024,"search_upper":0.001976490020753971,"nodes":1},{"seconds":0.010158299934118986,"lower":0.00124984376950632,"upper":0.0015259989664246586,"search_lower":0.0012353654586515594,"search_upper":0.0015259989664246586,"nodes":2},{"seconds":0.011936899973079562,"lower":0.00124984376950632,"upper":0.0015259989664246586,"search_lower":0.0012353654586515594,"search_upper":0.0015259989664246586,"nodes":3},{"seconds":0.014668599935248494,"lower":0.00124984376950632,"upper":0.0013135966814721907,"search_lower":0.0012719333622436299,"search_upper":0.0013135966814721907,"nodes":4},{"seconds":0.016459799953736365,"lower":0.00124984376950632,"upper":0.0013135966814721907,"search_lower":0.0012719333622436299,"search_upper":0.0013135966814721907,"nodes":5},{"seconds":0.018300399999134243,"lower":0.00124984376950632,"upper":0.0012914911679639482,"search_lower":0.0012719333622436299,"search_upper":0.0012914911679639482,"nodes":6},{"seconds":0.02014359994791448,"lower":0.00124984376950632,"upper":0.0012914911679639482,"search_lower":0.0012719333622436299,"search_upper":0.0012914911679639482,"nodes":7},{"seconds":0.021925100008957088,"lower":0.00124984376950632,"upper":0.001291305298024656,"search_lower":0.0012719333622436299,"search_upper":0.001291305298024656,"nodes":8},{"seconds":0.02371859992854297,"lower":0.00124984376950632,"upper":0.0012768228136889482,"search_lower":0.0012719333622436299,"search_upper":0.0012768228136889482,"nodes":9},{"seconds":0.025504599907435477,"lower":0.00124984376950632,"upper":0.0012768228136889482,"search_lower":0.0012719333622436299,"search_upper":0.0012768228136889482,"nodes":10},{"seconds":0.02837289997842163,"lower":0.00124984376950632,"upper":0.0012750645855613381,"search_lower":0.0012725810487821845,"search_upper":0.0012750645855613381,"nodes":11},{"seconds":0.030165200005285442,"lower":0.00124984376950632,"upper":0.001273155725120198,"search_lower":0.0012725810487821845,"search_upper":0.001273155725120198,"nodes":12},{"seconds":0.031912699923850596,"lower":0.00124984376950632,"upper":0.001273155725120198,"search_lower":0.0012725810487821845,"search_upper":0.001273155725120198,"nodes":13},{"seconds":0.03365629992913455,"lower":0.00124984376950632,"upper":0.0012729600483439296,"search_lower":0.0012725810487821845,"search_upper":0.0012729600483439296,"nodes":14},{"seconds":0.03546379995532334,"lower":0.00124984376950632,"upper":0.0012728866395166623,"search_lower":0.0012725810487821845,"search_upper":0.0012728866395166623,"nodes":15},{"seconds":0.03724579990375787,"lower":0.00124984376950632,"upper":0.0012728866395166623,"search_lower":0.0012725810487821845,"search_upper":0.0012728866395166623,"nodes":16},{"seconds":0.038986400002613664,"lower":0.00124984376950632,"upper":0.0012726574464811155,"search_lower":0.0012725810487821845,"search_upper":0.0012726574464811155,"nodes":17},{"seconds":0.042051499942317605,"lower":0.00124984376950632,"upper":0.0012726574464811155,"search_lower":0.0012725816297537956,"search_upper":0.0012726574464811155,"nodes":18},{"seconds":0.044216400012373924,"lower":0.00124984376950632,"upper":0.0012726001482222288,"search_lower":0.0012725816297537956,"search_upper":0.0012726001482222288,"nodes":19},{"seconds":0.047059600008651614,"lower":0.00124984376950632,"upper":0.0012726001482222288,"search_lower":0.0012725842514747124,"search_upper":0.0012726001482222288,"nodes":20},{"seconds":0.04888789996039122,"lower":0.00124984376950632,"upper":0.0012725864046290766,"search_lower":0.0012725842514747124,"search_upper":0.0012725864046290766,"nodes":21},{"seconds":0.050683300010859966,"lower":0.00124984376950632,"upper":0.0012725864046290766,"search_lower":0.0012725842514747124,"search_upper":0.0012725864046290766,"nodes":22},{"seconds":0.0524648999562487,"lower":0.00124984376950632,"upper":0.0012725858236575071,"search_lower":0.0012725842514747124,"search_upper":0.0012725858236575071,"nodes":23},{"seconds":0.05420409992802888,"lower":0.00124984376950632,"upper":0.0012725854452088406,"search_lower":0.0012725842514747124,"search_upper":0.0012725854452088406,"nodes":24},{"seconds":0.05592640000395477,"lower":0.00124984376950632,"upper":0.0012725854452088406,"search_lower":0.0012725842514747124,"search_upper":0.0012725854452088406,"nodes":25},{"seconds":0.05779609992168844,"lower":0.00124984376950632,"upper":0.0012725845499235455,"search_lower":0.0012725842514747124,"search_upper":0.0012725845499235455,"nodes":26},{"seconds":0.05958709993865341,"lower":0.00124984376950632,"upper":0.0012725845499235455,"search_lower":0.0012725842514747124,"search_upper":0.0012725845499235455,"nodes":27},{"seconds":0.06134409992955625,"lower":0.00124984376950632,"upper":0.0012725843261022216,"search_lower":0.0012725842514747124,"search_upper":0.0012725843261022216,"nodes":28},{"seconds":0.0641507999971509,"lower":0.00124984376950632,"upper":0.0012725843261022216,"search_lower":0.0012725842582542615,"search_upper":0.0012725843261022216,"nodes":29},{"seconds":0.0659680999815464,"lower":0.00124984376950632,"upper":0.0012725842701468907,"search_lower":0.0012725842582542615,"search_upper":0.0012725842701468907,"nodes":30},{"seconds":0.06777009996585548,"lower":0.00124984376950632,"upper":0.0012725842701468907,"search_lower":0.0012725842582542615,"search_upper":0.0012725842701468907,"nodes":31},{"seconds":0.06955719995312393,"lower":0.00124984376950632,"upper":0.00127258426293751,"search_lower":0.0012725842582542615,"search_upper":0.00127258426293751,"nodes":32},{"seconds":0.07133069995325059,"lower":0.00124984376950632,"upper":0.00127258426293751,"search_lower":0.0012725842582542615,"search_upper":0.00127258426293751,"nodes":33},{"seconds":0.07413929991889745,"lower":0.00124984376950632,"upper":0.001272584260954369,"search_lower":0.0012725842586923416,"search_upper":0.001272584260954369,"nodes":34},{"seconds":0.07587830000557005,"lower":0.00124984376950632,"upper":0.001272584259440302,"search_lower":0.0012725842586923416,"search_upper":0.001272584259440302,"nodes":35},{"seconds":0.0776342999888584,"lower":0.00124984376950632,"upper":0.001272584259440302,"search_lower":0.0012725842586923416,"search_upper":0.001272584259440302,"nodes":36},{"seconds":0.07939319999422878,"lower":0.00124984376950632,"upper":0.0012725842590041354,"search_lower":0.0012725842586923416,"search_upper":0.0012725842590041354,"nodes":37},{"seconds":0.08215429994743317,"lower":0.00124984376950632,"upper":0.0012725842590041354,"search_lower":0.0012725842587159894,"search_upper":0.0012725842590041354,"nodes":38},{"seconds":0.08391729998402297,"lower":0.00124984376950632,"upper":0.0012725842588944122,"search_lower":0.0012725842587159894,"search_upper":0.0012725842588944122,"nodes":39},{"seconds":0.08636919991113245,"lower":0.00124984376950632,"upper":0.00127258425878556,"search_lower":0.0012725842587159894,"search_upper":0.00127258425878556,"nodes":40}],"budget_seconds":2.0,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"automatic_gradient","tail_gradient_norm":7.618044144976811e-14,"tail_coupling_norm":0.10937494093852478}},{"condition":1,"delta":"1/262144","signal_leak":"0","candidate_extra":"0","method":"moment","common_seconds":0.04694319993723184,"direction_seconds":0.00033059995621442795,"constants_partition_seconds":0.007402500021271408,"status":"PASS","setup_seconds":0.02195709990337491,"search_seconds":0.08653120009694248,"total_seconds":0.15543149993754923,"actual_tail":2.3417204269233665e-05,"target_met":false,"certificate_file":"auto_energy_condition_1_moment_certificate.json","result":{"status":"PASS","anchor":"observed","rank":1,"features":17,"n":32,"lower":0.0012498437753272194,"upper":0.0012726364423020808,"absolute_gap":2.2792666974861403e-05,"relative_gap":0.01823641276198227,"search_lower":0.0012726364422325101,"search_upper":0.0012726364423020808,"search_error":6.957065132318085e-14,"tail_error":2.3417204269233665e-05,"anchor_error":0.0,"B0_squared":2.000488281257276,"rho":0.0,"seconds":0.086478800047189,"nodes":40,"points":83,"stop_reason":"tail_or_arithmetic_floor","trace":[{"seconds":0.003911299980245531,"lower":0.0012498437753272194,"upper":0.0019531250291050964,"search_lower":0.0008760002630918092,"search_upper":0.0019765422333743302,"nodes":0},{"seconds":0.006738399970345199,"lower":0.0012498437753272194,"upper":0.0019531250291050964,"search_lower":0.00121312625872143,"search_upper":0.0019765422333743302,"nodes":1},{"seconds":0.009507699985988438,"lower":0.0012498437753272194,"upper":0.001526051149941186,"search_lower":0.001235417642168094,"search_upper":0.001526051149941186,"nodes":2},{"seconds":0.011411200044676661,"lower":0.0012498437753272194,"upper":0.001526051149941186,"search_lower":0.001235417642168094,"search_upper":0.001526051149941186,"nodes":3},{"seconds":0.01425020000897348,"lower":0.0012498437753272194,"upper":0.0013136488649887253,"search_lower":0.0012719855457601506,"search_upper":0.0013136488649887253,"nodes":4},{"seconds":0.016204999992623925,"lower":0.0012498437753272194,"upper":0.0013136488649887253,"search_lower":0.0012719855457601506,"search_upper":0.0013136488649887253,"nodes":5},{"seconds":0.017987600062042475,"lower":0.0012498437753272194,"upper":0.001291543351480469,"search_lower":0.0012719855457601506,"search_upper":0.001291543351480469,"nodes":6},{"seconds":0.019784900010563433,"lower":0.0012498437753272194,"upper":0.001291543351480469,"search_lower":0.0012719855457601506,"search_upper":0.001291543351480469,"nodes":7},{"seconds":0.021586699993349612,"lower":0.0012498437753272194,"upper":0.0012913574815411836,"search_lower":0.0012719855457601506,"search_upper":0.0012913574815411836,"nodes":8},{"seconds":0.023367300047539175,"lower":0.0012498437753272194,"upper":0.001276874997205469,"search_lower":0.0012719855457601506,"search_upper":0.001276874997205469,"nodes":9},{"seconds":0.025127700064331293,"lower":0.0012498437753272194,"upper":0.001276874997205469,"search_lower":0.0012719855457601506,"search_upper":0.001276874997205469,"nodes":10},{"seconds":0.027945499983616173,"lower":0.0012498437753272194,"upper":0.0012751167690778658,"search_lower":0.0012726332322987052,"search_upper":0.0012751167690778658,"nodes":11},{"seconds":0.029693500022403896,"lower":0.0012498437753272194,"upper":0.0012732079086367188,"search_lower":0.0012726332322987052,"search_upper":0.0012732079086367188,"nodes":12},{"seconds":0.031559100025333464,"lower":0.0012498437753272194,"upper":0.0012732079086367188,"search_lower":0.0012726332322987052,"search_upper":0.0012732079086367188,"nodes":13},{"seconds":0.033291100058704615,"lower":0.0012498437753272194,"upper":0.0012730122318604573,"search_lower":0.0012726332322987052,"search_upper":0.0012730122318604573,"nodes":14},{"seconds":0.03500110004097223,"lower":0.0012498437753272194,"upper":0.001272938823033183,"search_lower":0.0012726332322987052,"search_upper":0.001272938823033183,"nodes":15},{"seconds":0.036757800029590726,"lower":0.0012498437753272194,"upper":0.001272938823033183,"search_lower":0.0012726332322987052,"search_upper":0.001272938823033183,"nodes":16},{"seconds":0.03891480003949255,"lower":0.0012498437753272194,"upper":0.0012727096299976362,"search_lower":0.0012726332322987052,"search_upper":0.0012727096299976362,"nodes":17},{"seconds":0.041734599974006414,"lower":0.0012498437753272194,"upper":0.0012727096299976362,"search_lower":0.0012726338132703233,"search_upper":0.0012727096299976362,"nodes":18},{"seconds":0.043522799969650805,"lower":0.0012498437753272194,"upper":0.0012726523317387495,"search_lower":0.0012726338132703233,"search_upper":0.0012726523317387495,"nodes":19},{"seconds":0.04630370007362217,"lower":0.0012498437753272194,"upper":0.0012726523317387495,"search_lower":0.001272636434991233,"search_upper":0.0012726523317387495,"nodes":20},{"seconds":0.04809110006317496,"lower":0.0012498437753272194,"upper":0.0012726385881456042,"search_lower":0.001272636434991233,"search_upper":0.0012726385881456042,"nodes":21},{"seconds":0.049849500064738095,"lower":0.0012498437753272194,"upper":0.0012726385881456042,"search_lower":0.001272636434991233,"search_upper":0.0012726385881456042,"nodes":22},{"seconds":0.05158970004413277,"lower":0.0012498437753272194,"upper":0.0012726380071740278,"search_lower":0.001272636434991233,"search_upper":0.0012726380071740278,"nodes":23},{"seconds":0.05332200007978827,"lower":0.0012498437753272194,"upper":0.0012726376287253613,"search_lower":0.001272636434991233,"search_upper":0.0012726376287253613,"nodes":24},{"seconds":0.0550804000813514,"lower":0.0012498437753272194,"upper":0.0012726376287253613,"search_lower":0.001272636434991233,"search_upper":0.0012726376287253613,"nodes":25},{"seconds":0.05685659998562187,"lower":0.0012498437753272194,"upper":0.0012726367334400662,"search_lower":0.001272636434991233,"search_upper":0.0012726367334400662,"nodes":26},{"seconds":0.058620400028303266,"lower":0.0012498437753272194,"upper":0.0012726367334400662,"search_lower":0.001272636434991233,"search_upper":0.0012726367334400662,"nodes":27},{"seconds":0.060386599972844124,"lower":0.0012498437753272194,"upper":0.0012726365096187423,"search_lower":0.001272636434991233,"search_upper":0.0012726365096187423,"nodes":28},{"seconds":0.06321539997588843,"lower":0.0012498437753272194,"upper":0.0012726365096187423,"search_lower":0.0012726364417707892,"search_upper":0.0012726365096187423,"nodes":29},{"seconds":0.06504050001967698,"lower":0.0012498437753272194,"upper":0.0012726364536634115,"search_lower":0.0012726364417707892,"search_upper":0.0012726364536634115,"nodes":30},{"seconds":0.06691489997319877,"lower":0.0012498437753272194,"upper":0.0012726364536634115,"search_lower":0.0012726364417707892,"search_upper":0.0012726364536634115,"nodes":31},{"seconds":0.0687041999772191,"lower":0.0012498437753272194,"upper":0.0012726364464540378,"search_lower":0.0012726364417707892,"search_upper":0.0012726364464540378,"nodes":32},{"seconds":0.07060139998793602,"lower":0.0012498437753272194,"upper":0.0012726364464540378,"search_lower":0.0012726364417707892,"search_upper":0.0012726364464540378,"nodes":33},{"seconds":0.07346810004673898,"lower":0.0012498437753272194,"upper":0.0012726364444709036,"search_lower":0.0012726364422088624,"search_upper":0.0012726364444709036,"nodes":34},{"seconds":0.07522360002622008,"lower":0.0012498437753272194,"upper":0.0012726364429568296,"search_lower":0.0012726364422088624,"search_upper":0.0012726364429568296,"nodes":35},{"seconds":0.0769894999684766,"lower":0.0012498437753272194,"upper":0.0012726364429568296,"search_lower":0.0012726364422088624,"search_upper":0.0012726364429568296,"nodes":36},{"seconds":0.07877580006606877,"lower":0.0012498437753272194,"upper":0.0012726364425206561,"search_lower":0.0012726364422088624,"search_upper":0.0012726364425206561,"nodes":37},{"seconds":0.08276290004141629,"lower":0.0012498437753272194,"upper":0.0012726364425206561,"search_lower":0.0012726364422325101,"search_upper":0.0012726364425206561,"nodes":38},{"seconds":0.08460649999324232,"lower":0.0012498437753272194,"upper":0.0012726364424109468,"search_lower":0.0012726364422325101,"search_upper":0.0012726364424109468,"nodes":39},{"seconds":0.08646250003948808,"lower":0.0012498437753272194,"upper":0.0012726364423020808,"search_lower":0.0012726364422325101,"search_upper":0.0012726364423020808,"nodes":40}],"budget_seconds":2.0,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"automatic_gradient","tail_gradient_norm":5.394795225224846e-06,"tail_coupling_norm":0.10937494093852478}},{"condition":1,"delta":"1/262144","signal_leak":"0","candidate_extra":"0","method":"energy","common_seconds":0.04694319993723184,"direction_seconds":0.00033059995621442795,"constants_partition_seconds":0.007402500021271408,"status":"PASS","setup_seconds":0.002462000004015863,"search_seconds":0.02117349999025464,"total_seconds":0.07057869993150234,"actual_tail":7.860286372035487e-07,"target_met":true,"certificate_file":"auto_energy_condition_1_energy_certificate.json","result":{"status":"PASS","anchor":"observed","rank":1,"features":17,"n":32,"lower":0.0012498437753272194,"upper":0.0012505054419564158,"absolute_gap":6.616666291963964e-07,"relative_gap":0.0005293994675639894,"search_lower":0.0012500047364497233,"search_upper":0.0012505054419564158,"search_error":5.007055066924126e-07,"tail_error":7.860286372035488e-07,"anchor_error":0.0,"B0_squared":2.000488281257276,"rho":0.0,"seconds":0.021115000010468066,"nodes":6,"points":15,"stop_reason":"tolerance","trace":[{"seconds":0.008325199945829809,"lower":0.0012498437753272194,"upper":0.0019531250291050964,"search_lower":0.0012500047364497233,"search_upper":0.0019539110577423,"nodes":0},{"seconds":0.011924099992029369,"lower":0.0012498437753272194,"upper":0.0017627271544888425,"search_lower":0.0012500047364497233,"search_upper":0.0017627271544888425,"nodes":1},{"seconds":0.013671200023964047,"lower":0.0012498437753272194,"upper":0.0013781853409747626,"search_lower":0.0012500047364497233,"search_upper":0.0013781853409747626,"nodes":2},{"seconds":0.015393099980428815,"lower":0.0012498437753272194,"upper":0.0012820498875962425,"search_lower":0.0012500047364497233,"search_upper":0.0012820498875962425,"nodes":3},{"seconds":0.01730209996458143,"lower":0.0012498437753272194,"upper":0.0012580160242516127,"search_lower":0.0012500047364497233,"search_upper":0.0012580160242516127,"nodes":4},{"seconds":0.01920179999433458,"lower":0.0012498437753272194,"upper":0.001252007558415455,"search_lower":0.0012500047364497233,"search_upper":0.001252007558415455,"nodes":5},{"seconds":0.021094699972309172,"lower":0.0012498437753272194,"upper":0.0012505054419564158,"search_lower":0.0012500047364497233,"search_upper":0.0012505054419564158,"nodes":6}],"budget_seconds":2.0,"absolute_tolerance":1e-06,"method":"automatic_leakage_energy","basis_kind":"automatic_verified_leakage_energy","structural_receipt":{"status":"PASS","verifier":"generic_rank1_original_row_leakage_energy","one_uncertain_cell_per_row_verified":true,"partition_rule":"score=max_box_abs_actual_candidate_residual; signal iff score>=half_max_score","signal_rows":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"nuisance_rows":[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31],"row_scores":["5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144"],"physical_direction_r":["741455/524288","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"numerical_basis":["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"implicit_unit_Q":"r/sqrt(h); Pi=rr.T/h; no rounded physical span substitution","fractions":{"h":"549755517025/274877906944","a_squared":"1/2048","epsilon_squared":"1/137438953472","sigma_squared":"25/32","E_squared":"25/32","b_squared":"0","d_squared":"0","G_squared":"1/1024","a":"759250125/34359738368","epsilon":"2965821/1099511627776","sigma":"971840159993/1099511627776","E":"971840159993/1099511627776","b":"0","d":"0","G":"1/32","kappa":"25/32","omega":"0","sqrt_lambda":"388736063997/549755813888","kappa_b":"25/32","physical_radius":"1180593872517376281049/29514790517935282585600","eta":"1293413704703416266071684429394552286439433185446069426089/1645504557321206042154969182557350504982735865633579863348609024","coordinate_radius":"29659/1048576","partition_threshold":"5/8","signal_gradient_r_lower":"0","signal_gradient_r_upper":"741455/16777216"},"candidate_component_parallel_squared":"1","automatic_direction":true,"fixed_direction_override":false},"search_values_include_additive_tail":true}},{"condition":2,"delta":"0","signal_leak":"1/262144","candidate_extra":"0","method":"energy","common_seconds":0.04518779995851219,"direction_seconds":0.0002978000557050109,"constants_partition_seconds":0.0072339000180363655,"status":"PASS","setup_seconds":0.0024302001111209393,"search_seconds":0.01596989994868636,"total_seconds":0.06358790001831949,"actual_tail":7.874630518218694e-07,"target_met":true,"certificate_file":"auto_energy_condition_2_energy_certificate.json","result":{"status":"PASS","anchor":"observed","rank":1,"features":17,"n":32,"lower":0.0012498443821642444,"upper":0.0012505068763710271,"absolute_gap":6.624942067827173e-07,"relative_gap":0.0005300613550268834,"search_lower":0.0012500061708643347,"search_upper":0.0012505068763710271,"search_error":5.007055066924126e-07,"tail_error":7.874630518218695e-07,"anchor_error":0.0,"B0_squared":2.00048828125,"rho":0.0,"seconds":0.015920600038953125,"nodes":6,"points":15,"stop_reason":"tolerance","trace":[{"seconds":0.0050966000417247415,"lower":0.0012498443821642444,"upper":0.001953125011369949,"search_lower":0.0012500061708643347,"search_upper":0.001953912474421771,"nodes":0},{"seconds":0.0069132000207901,"lower":0.0012498443821642444,"upper":0.0017627285889034539,"search_lower":0.0012500061708643347,"search_upper":0.0017627285889034539,"nodes":1},{"seconds":0.008694600081071258,"lower":0.0012498443821642444,"upper":0.001378186775389374,"search_lower":0.0012500061708643347,"search_upper":0.001378186775389374,"nodes":2},{"seconds":0.010482200072146952,"lower":0.0012498443821642444,"upper":0.001282051322010854,"search_lower":0.0012500061708643347,"search_upper":0.001282051322010854,"nodes":3},{"seconds":0.012265100027434528,"lower":0.0012498443821642444,"upper":0.001258017458666224,"search_lower":0.0012500061708643347,"search_upper":0.001258017458666224,"nodes":4},{"seconds":0.014084700029343367,"lower":0.0012498443821642444,"upper":0.0012520089928300664,"search_lower":0.0012500061708643347,"search_upper":0.0012520089928300664,"nodes":5},{"seconds":0.01590190001297742,"lower":0.0012498443821642444,"upper":0.0012505068763710271,"search_lower":0.0012500061708643347,"search_upper":0.0012505068763710271,"nodes":6}],"budget_seconds":2.0,"absolute_tolerance":1e-06,"method":"automatic_leakage_energy","basis_kind":"automatic_verified_leakage_energy","structural_receipt":{"status":"PASS","verifier":"generic_rank1_original_row_leakage_energy","one_uncertain_cell_per_row_verified":true,"partition_rule":"score=max_box_abs_actual_candidate_residual; signal iff score>=half_max_score","signal_rows":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"nuisance_rows":[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31],"row_scores":["5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"physical_direction_r":["741455/524288","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"numerical_basis":["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"implicit_unit_Q":"r/sqrt(h); Pi=rr.T/h; no rounded physical span substitution","fractions":{"h":"549755517025/274877906944","a_squared":"1/2048","epsilon_squared":"0","sigma_squared":"25/32","E_squared":"25/32","b_squared":"1/137438953472","d_squared":"0","G_squared":"1/1024","a":"759250125/34359738368","epsilon":"0","sigma":"971840159993/1099511627776","E":"971840159993/1099511627776","b":"2965821/1099511627776","d":"0","G":"1/32","kappa":"25/32","omega":"4194305/1099511627776","sqrt_lambda":"388736063997/549755813888","kappa_b":"944473296582725136943241/1208925819632221363114258","physical_radius":"27607018307706350842826693035161322309031275207355487994753159417635897/690174634685484131784136979605716887879183276078918922475898456252612608","eta":"548210664760703856606823961359310967282503719103975700283259578235988723003968217620619327329291493717225721714613763436490529643701514137057329178582955209873692453350740885670521030625/696173189957760209489493561758340516858934828960376394087377366228690983278060149404953396452085334177739454126795536684445724895966404887780521107418166426849347701528562935188324638538072064","coordinate_radius":"29659/1048576","partition_threshold":"5/8","signal_gradient_r_lower":"0","signal_gradient_r_upper":"741455/16777216"},"candidate_component_parallel_squared":"1","automatic_direction":true,"fixed_direction_override":false},"search_values_include_additive_tail":true}},{"condition":2,"delta":"0","signal_leak":"1/262144","candidate_extra":"0","method":"moment","common_seconds":0.04518779995851219,"direction_seconds":0.0002978000557050109,"constants_partition_seconds":0.0072339000180363655,"status":"PASS","setup_seconds":0.024683899944648147,"search_seconds":0.09033320005983114,"total_seconds":0.16020489996299148,"actual_tail":2.339844409214355e-05,"target_met":false,"certificate_file":"auto_energy_condition_2_moment_certificate.json","result":{"status":"PASS","anchor":"observed","rank":1,"features":17,"n":32,"lower":0.0012498443821642444,"upper":0.0012726176821249975,"absolute_gap":2.277329996075309e-05,"relative_gap":0.01822090836726296,"search_lower":0.0012726176820554269,"search_upper":0.0012726176821249975,"search_error":6.957065132318085e-14,"tail_error":2.339844409214355e-05,"anchor_error":0.0,"B0_squared":2.00048828125,"rho":0.0,"seconds":0.09027879999484867,"nodes":40,"points":83,"stop_reason":"tail_or_arithmetic_floor","trace":[{"seconds":0.004417599993757904,"lower":0.0012498443821642444,"upper":0.001953125011369949,"search_lower":0.0008759815029147192,"search_upper":0.0019765234554620925,"nodes":0},{"seconds":0.007338499999605119,"lower":0.0012498443821642444,"upper":0.001953125011369949,"search_lower":0.0012131074985443399,"search_upper":0.0019765234554620925,"nodes":1},{"seconds":0.011550200055353343,"lower":0.0012498443821642444,"upper":0.0015260323897640959,"search_lower":0.001235398881990997,"search_upper":0.0015260323897640959,"nodes":2},{"seconds":0.013491100049577653,"lower":0.0012498443821642444,"upper":0.0015260323897640959,"search_lower":0.001235398881990997,"search_upper":0.0015260323897640959,"nodes":3},{"seconds":0.016477599972859025,"lower":0.0012498443821642444,"upper":0.0013136301048116282,"search_lower":0.0012719667855830674,"search_upper":0.0013136301048116282,"nodes":4},{"seconds":0.018363700015470386,"lower":0.0012498443821642444,"upper":0.0013136301048116282,"search_lower":0.0012719667855830674,"search_upper":0.0013136301048116282,"nodes":5},{"seconds":0.020265200058929622,"lower":0.0012498443821642444,"upper":0.0012915245913033857,"search_lower":0.0012719667855830674,"search_upper":0.0012915245913033857,"nodes":6},{"seconds":0.022104799980297685,"lower":0.0012498443821642444,"upper":0.0012915245913033857,"search_lower":0.0012719667855830674,"search_upper":0.0012915245913033857,"nodes":7},{"seconds":0.023952699964866042,"lower":0.0012498443821642444,"upper":0.0012913387213640934,"search_lower":0.0012719667855830674,"search_upper":0.0012913387213640934,"nodes":8},{"seconds":0.02685989998281002,"lower":0.0012498443821642444,"upper":0.0012768562370283857,"search_lower":0.0012719667855830674,"search_upper":0.0012768562370283857,"nodes":9},{"seconds":0.028724399977363646,"lower":0.0012498443821642444,"upper":0.0012768562370283857,"search_lower":0.0012719667855830674,"search_upper":0.0012768562370283857,"nodes":10},{"seconds":0.031600199989043176,"lower":0.0012498443821642444,"upper":0.0012750980089007756,"search_lower":0.001272614472121622,"search_upper":0.0012750980089007756,"nodes":11},{"seconds":0.03338060004170984,"lower":0.0012498443821642444,"upper":0.0012731891484596355,"search_lower":0.001272614472121622,"search_upper":0.0012731891484596355,"nodes":12},{"seconds":0.03522620000876486,"lower":0.0012498443821642444,"upper":0.0012731891484596355,"search_lower":0.001272614472121622,"search_upper":0.0012731891484596355,"nodes":13},{"seconds":0.03699240006972104,"lower":0.0012498443821642444,"upper":0.001272993471683367,"search_lower":0.001272614472121622,"search_upper":0.001272993471683367,"nodes":14},{"seconds":0.038949100067839026,"lower":0.0012498443821642444,"upper":0.0012729200628560997,"search_lower":0.001272614472121622,"search_upper":0.0012729200628560997,"nodes":15},{"seconds":0.04071179998572916,"lower":0.0012498443821642444,"upper":0.0012729200628560997,"search_lower":0.001272614472121622,"search_upper":0.0012729200628560997,"nodes":16},{"seconds":0.04257120005786419,"lower":0.0012498443821642444,"upper":0.001272690869820553,"search_lower":0.001272614472121622,"search_upper":0.001272690869820553,"nodes":17},{"seconds":0.04555769998114556,"lower":0.0012498443821642444,"upper":0.001272690869820553,"search_lower":0.001272615053093233,"search_upper":0.001272690869820553,"nodes":18},{"seconds":0.04741690005175769,"lower":0.0012498443821642444,"upper":0.0012726335715616663,"search_lower":0.001272615053093233,"search_upper":0.0012726335715616663,"nodes":19},{"seconds":0.050407900009304285,"lower":0.0012498443821642444,"upper":0.0012726335715616663,"search_lower":0.0012726176748141498,"search_upper":0.0012726335715616663,"nodes":20},{"seconds":0.05229460005648434,"lower":0.0012498443821642444,"upper":0.001272619827968514,"search_lower":0.0012726176748141498,"search_upper":0.001272619827968514,"nodes":21},{"seconds":0.05414969997946173,"lower":0.0012498443821642444,"upper":0.001272619827968514,"search_lower":0.0012726176748141498,"search_upper":0.001272619827968514,"nodes":22},{"seconds":0.05595680000260472,"lower":0.0012498443821642444,"upper":0.0012726192469969446,"search_lower":0.0012726176748141498,"search_upper":0.0012726192469969446,"nodes":23},{"seconds":0.05774550000205636,"lower":0.0012498443821642444,"upper":0.001272618868548278,"search_lower":0.0012726176748141498,"search_upper":0.001272618868548278,"nodes":24},{"seconds":0.05952810007147491,"lower":0.0012498443821642444,"upper":0.001272618868548278,"search_lower":0.0012726176748141498,"search_upper":0.001272618868548278,"nodes":25},{"seconds":0.06133870000485331,"lower":0.0012498443821642444,"upper":0.001272617973262983,"search_lower":0.0012726176748141498,"search_upper":0.001272617973262983,"nodes":26},{"seconds":0.06312169996090233,"lower":0.0012498443821642444,"upper":0.001272617973262983,"search_lower":0.0012726176748141498,"search_upper":0.001272617973262983,"nodes":27},{"seconds":0.06493430002592504,"lower":0.0012498443821642444,"upper":0.001272617749441659,"search_lower":0.0012726176748141498,"search_upper":0.001272617749441659,"nodes":28},{"seconds":0.06793150003068149,"lower":0.0012498443821642444,"upper":0.001272617749441659,"search_lower":0.001272617681593699,"search_upper":0.001272617749441659,"nodes":29},{"seconds":0.06986689998302609,"lower":0.0012498443821642444,"upper":0.0012726176934863282,"search_lower":0.001272617681593699,"search_upper":0.0012726176934863282,"nodes":30},{"seconds":0.07172070001251996,"lower":0.0012498443821642444,"upper":0.0012726176934863282,"search_lower":0.001272617681593699,"search_upper":0.0012726176934863282,"nodes":31},{"seconds":0.0735819999827072,"lower":0.0012498443821642444,"upper":0.0012726176862769476,"search_lower":0.001272617681593699,"search_upper":0.0012726176862769476,"nodes":32},{"seconds":0.07543740002438426,"lower":0.0012498443821642444,"upper":0.0012726176862769476,"search_lower":0.001272617681593699,"search_upper":0.0012726176862769476,"nodes":33},{"seconds":0.07840009999927133,"lower":0.0012498443821642444,"upper":0.0012726176842938065,"search_lower":0.0012726176820317791,"search_upper":0.0012726176842938065,"nodes":34},{"seconds":0.08021110005211085,"lower":0.0012498443821642444,"upper":0.0012726176827797394,"search_lower":0.0012726176820317791,"search_upper":0.0012726176827797394,"nodes":35},{"seconds":0.08201340003870428,"lower":0.0012498443821642444,"upper":0.0012726176827797394,"search_lower":0.0012726176820317791,"search_upper":0.0012726176827797394,"nodes":36},{"seconds":0.0838165000313893,"lower":0.0012498443821642444,"upper":0.001272617682343573,"search_lower":0.0012726176820317791,"search_upper":0.001272617682343573,"nodes":37},{"seconds":0.08668199996463954,"lower":0.0012498443821642444,"upper":0.001272617682343573,"search_lower":0.0012726176820554269,"search_upper":0.001272617682343573,"nodes":38},{"seconds":0.08846930006984621,"lower":0.0012498443821642444,"upper":0.0012726176822338497,"search_lower":0.0012726176820554269,"search_upper":0.0012726176822338497,"nodes":39},{"seconds":0.09026039997115731,"lower":0.0012498443821642444,"upper":0.0012726176821249975,"search_lower":0.0012726176820554269,"search_upper":0.0012726176821249975,"nodes":40}],"budget_seconds":2.0,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"automatic_gradient","tail_gradient_norm":3.3717469983020687e-06,"tail_coupling_norm":0.10937684843164354}},{"condition":3,"delta":"1/262144","signal_leak":"1/262144","candidate_extra":"0","method":"moment","common_seconds":0.0425503000151366,"direction_seconds":0.0003233000170439482,"constants_partition_seconds":0.007356800022535026,"status":"PASS","setup_seconds":0.022162900073453784,"search_seconds":0.0837459999602288,"total_seconds":0.14845920004881918,"actual_tail":2.3433950129461196e-05,"target_met":false,"certificate_file":"auto_energy_condition_3_moment_certificate.json","result":{"status":"PASS","anchor":"observed","rank":1,"features":17,"n":32,"lower":0.001249844389847654,"upper":0.0012726531881623083,"absolute_gap":2.280879831465443e-05,"relative_gap":0.018249310474110013,"search_lower":0.0012726531880927377,"search_upper":0.0012726531881623083,"search_error":6.957065132318085e-14,"tail_error":2.3433950129461196e-05,"anchor_error":0.0,"B0_squared":2.000488281257276,"rho":0.0,"seconds":0.08369890006724745,"nodes":40,"points":83,"stop_reason":"tail_or_arithmetic_floor","trace":[{"seconds":0.004068200010806322,"lower":0.001249844389847654,"upper":0.001953125049568727,"search_lower":0.0008760170089520368,"search_upper":0.0019765589996981886,"nodes":0},{"seconds":0.006940500112250447,"lower":0.001249844389847654,"upper":0.001953125049568727,"search_lower":0.0012131430045816576,"search_upper":0.0019765589996981886,"nodes":1},{"seconds":0.00973859999794513,"lower":0.001249844389847654,"upper":0.0015260678958014136,"search_lower":0.0012354343880283216,"search_upper":0.0015260678958014136,"nodes":2},{"seconds":0.011500800028443336,"lower":0.001249844389847654,"upper":0.0015260678958014136,"search_lower":0.0012354343880283216,"search_upper":0.0015260678958014136,"nodes":3},{"seconds":0.014267100021243095,"lower":0.001249844389847654,"upper":0.001313665610848953,"search_lower":0.0012720022916203782,"search_upper":0.001313665610848953,"nodes":4},{"seconds":0.01603970001451671,"lower":0.001249844389847654,"upper":0.001313665610848953,"search_lower":0.0012720022916203782,"search_upper":0.001313665610848953,"nodes":5},{"seconds":0.01777480007149279,"lower":0.001249844389847654,"upper":0.0012915600973406965,"search_lower":0.0012720022916203782,"search_upper":0.0012915600973406965,"nodes":6},{"seconds":0.019509100005961955,"lower":0.001249844389847654,"upper":0.0012915600973406965,"search_lower":0.0012720022916203782,"search_upper":0.0012915600973406965,"nodes":7},{"seconds":0.02122730005066842,"lower":0.001249844389847654,"upper":0.0012913742274014112,"search_lower":0.0012720022916203782,"search_upper":0.0012913742274014112,"nodes":8},{"seconds":0.022976600099354982,"lower":0.001249844389847654,"upper":0.0012768917430656965,"search_lower":0.0012720022916203782,"search_upper":0.0012768917430656965,"nodes":9},{"seconds":0.024693000013940036,"lower":0.001249844389847654,"upper":0.0012768917430656965,"search_lower":0.0012720022916203782,"search_upper":0.0012768917430656965,"nodes":10},{"seconds":0.027438700082711875,"lower":0.001249844389847654,"upper":0.0012751335149380934,"search_lower":0.0012726499781589328,"search_upper":0.0012751335149380934,"nodes":11},{"seconds":0.0292022000066936,"lower":0.001249844389847654,"upper":0.0012732246544969463,"search_lower":0.0012726499781589328,"search_upper":0.0012732246544969463,"nodes":12},{"seconds":0.03094910003710538,"lower":0.001249844389847654,"upper":0.0012732246544969463,"search_lower":0.0012726499781589328,"search_upper":0.0012732246544969463,"nodes":13},{"seconds":0.0326859001070261,"lower":0.001249844389847654,"upper":0.0012730289777206848,"search_lower":0.0012726499781589328,"search_upper":0.0012730289777206848,"nodes":14},{"seconds":0.03439440007787198,"lower":0.001249844389847654,"upper":0.0012729555688934106,"search_lower":0.0012726499781589328,"search_upper":0.0012729555688934106,"nodes":15},{"seconds":0.03611220000311732,"lower":0.001249844389847654,"upper":0.0012729555688934106,"search_lower":0.0012726499781589328,"search_upper":0.0012729555688934106,"nodes":16},{"seconds":0.037857300019823015,"lower":0.001249844389847654,"upper":0.0012727263758578638,"search_lower":0.0012726499781589328,"search_upper":0.0012727263758578638,"nodes":17},{"seconds":0.040614400058984756,"lower":0.001249844389847654,"upper":0.0012727263758578638,"search_lower":0.0012726505591305508,"search_upper":0.0012727263758578638,"nodes":18},{"seconds":0.04236820002552122,"lower":0.001249844389847654,"upper":0.001272669077598977,"search_lower":0.0012726505591305508,"search_upper":0.001272669077598977,"nodes":19},{"seconds":0.045105400029569864,"lower":0.001249844389847654,"upper":0.001272669077598977,"search_lower":0.0012726531808514607,"search_upper":0.001272669077598977,"nodes":20},{"seconds":0.046870700083673,"lower":0.001249844389847654,"upper":0.0012726553340058318,"search_lower":0.0012726531808514607,"search_upper":0.0012726553340058318,"nodes":21},{"seconds":0.04861350008286536,"lower":0.001249844389847654,"upper":0.0012726553340058318,"search_lower":0.0012726531808514607,"search_upper":0.0012726553340058318,"nodes":22},{"seconds":0.050333800027146935,"lower":0.001249844389847654,"upper":0.0012726547530342554,"search_lower":0.0012726531808514607,"search_upper":0.0012726547530342554,"nodes":23},{"seconds":0.052086700103245676,"lower":0.001249844389847654,"upper":0.001272654374585589,"search_lower":0.0012726531808514607,"search_upper":0.001272654374585589,"nodes":24},{"seconds":0.0537961000809446,"lower":0.001249844389847654,"upper":0.001272654374585589,"search_lower":0.0012726531808514607,"search_upper":0.001272654374585589,"nodes":25},{"seconds":0.05550370004493743,"lower":0.001249844389847654,"upper":0.0012726534793002938,"search_lower":0.0012726531808514607,"search_upper":0.0012726534793002938,"nodes":26},{"seconds":0.057222000090405345,"lower":0.001249844389847654,"upper":0.0012726534793002938,"search_lower":0.0012726531808514607,"search_upper":0.0012726534793002938,"nodes":27},{"seconds":0.05893280007876456,"lower":0.001249844389847654,"upper":0.00127265325547897,"search_lower":0.0012726531808514607,"search_upper":0.00127265325547897,"nodes":28},{"seconds":0.06165100005455315,"lower":0.001249844389847654,"upper":0.00127265325547897,"search_lower":0.0012726531876310167,"search_upper":0.00127265325547897,"nodes":29},{"seconds":0.06338060006964952,"lower":0.001249844389847654,"upper":0.001272653199523639,"search_lower":0.0012726531876310167,"search_upper":0.001272653199523639,"nodes":30},{"seconds":0.06510240002535284,"lower":0.001249844389847654,"upper":0.001272653199523639,"search_lower":0.0012726531876310167,"search_upper":0.001272653199523639,"nodes":31},{"seconds":0.06684920005500317,"lower":0.001249844389847654,"upper":0.0012726531923142653,"search_lower":0.0012726531876310167,"search_upper":0.0012726531923142653,"nodes":32},{"seconds":0.06955920008476824,"lower":0.001249844389847654,"upper":0.0012726531923142653,"search_lower":0.0012726531876310167,"search_upper":0.0012726531923142653,"nodes":33},{"seconds":0.07225660001859069,"lower":0.001249844389847654,"upper":0.0012726531903311312,"search_lower":0.00127265318806909,"search_upper":0.0012726531903311312,"nodes":34},{"seconds":0.07391640008427203,"lower":0.001249844389847654,"upper":0.0012726531888170572,"search_lower":0.00127265318806909,"search_upper":0.0012726531888170572,"nodes":35},{"seconds":0.07559320004656911,"lower":0.001249844389847654,"upper":0.0012726531888170572,"search_lower":0.00127265318806909,"search_upper":0.0012726531888170572,"nodes":36},{"seconds":0.07734590000472963,"lower":0.001249844389847654,"upper":0.0012726531883808837,"search_lower":0.00127265318806909,"search_upper":0.0012726531883808837,"nodes":37},{"seconds":0.08016070001758635,"lower":0.001249844389847654,"upper":0.0012726531883808837,"search_lower":0.0012726531880927377,"search_upper":0.0012726531883808837,"nodes":38},{"seconds":0.08194880001246929,"lower":0.001249844389847654,"upper":0.0012726531882711744,"search_lower":0.0012726531880927377,"search_upper":0.0012726531882711744,"nodes":39},{"seconds":0.08368390006944537,"lower":0.001249844389847654,"upper":0.0012726531881623083,"search_lower":0.0012726531880927377,"search_upper":0.0012726531881623083,"nodes":40}],"budget_seconds":2.0,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"automatic_gradient","tail_gradient_norm":7.0404144373177485e-06,"tail_coupling_norm":0.10937684843164354}},{"condition":3,"delta":"1/262144","signal_leak":"1/262144","candidate_extra":"0","method":"energy","common_seconds":0.0425503000151366,"direction_seconds":0.0003233000170439482,"constants_partition_seconds":0.007356800022535026,"status":"PASS","setup_seconds":0.0022957000182941556,"search_seconds":0.01459809998050332,"total_seconds":0.059444100013934076,"actual_tail":7.922606247095802e-07,"target_met":true,"certificate_file":"auto_energy_condition_3_energy_certificate.json","result":{"status":"PASS","anchor":"observed","rank":1,"features":17,"n":32,"lower":0.001249844389847654,"upper":0.0012505116739439219,"absolute_gap":6.672840962679803e-07,"relative_gap":0.0005338937404434139,"search_lower":0.0012500109684372295,"search_upper":0.0012505116739439219,"search_error":5.007055066924126e-07,"tail_error":7.922606247095803e-07,"anchor_error":0.0,"B0_squared":2.000488281257276,"rho":0.0,"seconds":0.014547899947501719,"nodes":6,"points":15,"stop_reason":"tolerance","trace":[{"seconds":0.003937299945391715,"lower":0.001249844389847654,"upper":0.001953125049568727,"search_lower":0.0012500109684372295,"search_upper":0.001953917310193437,"nodes":0},{"seconds":0.005834199953824282,"lower":0.001249844389847654,"upper":0.0017627333864763486,"search_lower":0.0012500109684372295,"search_upper":0.0017627333864763486,"nodes":1},{"seconds":0.0076063999440521,"lower":0.001249844389847654,"upper":0.0013781915729622687,"search_lower":0.0012500109684372295,"search_upper":0.0013781915729622687,"nodes":2},{"seconds":0.009345100028440356,"lower":0.001249844389847654,"upper":0.0012820561195837487,"search_lower":0.0012500109684372295,"search_upper":0.0012820561195837487,"nodes":3},{"seconds":0.011080299969762564,"lower":0.001249844389847654,"upper":0.0012580222562391188,"search_lower":0.0012500109684372295,"search_upper":0.0012580222562391188,"nodes":4},{"seconds":0.012806099955923855,"lower":0.001249844389847654,"upper":0.0012520137904029611,"search_lower":0.0012500109684372295,"search_upper":0.0012520137904029611,"nodes":5},{"seconds":0.014530899934470654,"lower":0.001249844389847654,"upper":0.0012505116739439219,"search_lower":0.0012500109684372295,"search_upper":0.0012505116739439219,"nodes":6}],"budget_seconds":2.0,"absolute_tolerance":1e-06,"method":"automatic_leakage_energy","basis_kind":"automatic_verified_leakage_energy","structural_receipt":{"status":"PASS","verifier":"generic_rank1_original_row_leakage_energy","one_uncertain_cell_per_row_verified":true,"partition_rule":"score=max_box_abs_actual_candidate_residual; signal iff score>=half_max_score","signal_rows":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"nuisance_rows":[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31],"row_scores":["5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144"],"physical_direction_r":["741455/524288","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"numerical_basis":["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"implicit_unit_Q":"r/sqrt(h); Pi=rr.T/h; no rounded physical span substitution","fractions":{"h":"549755517025/274877906944","a_squared":"1/2048","epsilon_squared":"1/137438953472","sigma_squared":"25/32","E_squared":"25/32","b_squared":"1/137438953472","d_squared":"0","G_squared":"1/1024","a":"759250125/34359738368","epsilon":"2965821/1099511627776","sigma":"971840159993/1099511627776","E":"971840159993/1099511627776","b":"2965821/1099511627776","d":"0","G":"1/32","kappa":"25/32","omega":"4194305/1099511627776","sqrt_lambda":"388736063997/549755813888","kappa_b":"944473296582725136943241/1208925819632221363114258","physical_radius":"27607070967873070050976582714749213486439102462019996592991635478225977/690174634685484131784136979605716887879183276078918922475898456252612608","eta":"551550606381996337635648516579534414149455740788313857636214616946284490543218894019722438833618221908987693125047661530291691804250986066957165317743593869964931812305584445233908500449/696173189957760209489493561758340516858934828960376394087377366228690983278060149404953396452085334177739454126795536684445724895966404887780521107418166426849347701528562935188324638538072064","coordinate_radius":"29659/1048576","partition_threshold":"5/8","signal_gradient_r_lower":"0","signal_gradient_r_upper":"741455/16777216"},"candidate_component_parallel_squared":"1","automatic_direction":true,"fixed_direction_override":false},"search_values_include_additive_tail":true}},{"condition":4,"delta":"1/65536","signal_leak":"1/65536","candidate_extra":"0","method":"energy","common_seconds":0.04000799998175353,"direction_seconds":0.0003396000247448683,"constants_partition_seconds":0.007165299961343408,"status":"PASS","setup_seconds":0.0022675999207422137,"search_seconds":0.014259800082072616,"total_seconds":0.05653539998456836,"actual_tail":8.257548008740957e-07,"target_met":true,"certificate_file":"auto_energy_condition_4_energy_certificate.json","result":{"status":"PASS","anchor":"observed","rank":1,"features":17,"n":32,"lower":0.0012498463716827943,"upper":0.0012505451681200863,"absolute_gap":6.98796437291916e-07,"relative_gap":0.0005591058654281293,"search_lower":0.0012500444626133938,"search_upper":0.0012505451681200863,"search_error":5.007055066924126e-07,"tail_error":8.257548008740958e-07,"anchor_error":0.0,"B0_squared":2.0004882813664153,"rho":0.0,"seconds":0.01421149994712323,"nodes":6,"points":15,"stop_reason":"tolerance","trace":[{"seconds":0.0038830999983474612,"lower":0.0012498463716827943,"upper":0.0019531257930806476,"search_lower":0.0012500444626133938,"search_upper":0.001953951547881522,"nodes":0},{"seconds":0.005731099983677268,"lower":0.0012498463716827943,"upper":0.001762766880652513,"search_lower":0.0012500444626133938,"search_upper":0.001762766880652513,"nodes":1},{"seconds":0.007454699953086674,"lower":0.0012498463716827943,"upper":0.0013782250671384331,"search_lower":0.0012500444626133938,"search_upper":0.0013782250671384331,"nodes":2},{"seconds":0.009131700033321977,"lower":0.0012498463716827943,"upper":0.001282089613759913,"search_lower":0.0012500444626133938,"search_upper":0.001282089613759913,"nodes":3},{"seconds":0.010822799988090992,"lower":0.0012498463716827943,"upper":0.0012580557504152832,"search_lower":0.0012500444626133938,"search_upper":0.0012580557504152832,"nodes":4},{"seconds":0.01248839998152107,"lower":0.0012498463716827943,"upper":0.0012520472845791255,"search_lower":0.0012500444626133938,"search_upper":0.0012520472845791255,"nodes":5},{"seconds":0.014193100039847195,"lower":0.0012498463716827943,"upper":0.0012505451681200863,"search_lower":0.0012500444626133938,"search_upper":0.0012505451681200863,"nodes":6}],"budget_seconds":2.0,"absolute_tolerance":1e-06,"method":"automatic_leakage_energy","basis_kind":"automatic_verified_leakage_energy","structural_receipt":{"status":"PASS","verifier":"generic_rank1_original_row_leakage_energy","one_uncertain_cell_per_row_verified":true,"partition_rule":"score=max_box_abs_actual_candidate_residual; signal iff score>=half_max_score","signal_rows":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"nuisance_rows":[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31],"row_scores":["5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","5/4","1/65536","1/65536","1/65536","1/65536","1/65536","1/65536","1/65536","1/65536","1/65536","1/65536","1/65536","1/65536","1/65536","1/65536","1/65536","1/65536"],"physical_direction_r":["741455/524288","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"numerical_basis":["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"implicit_unit_Q":"r/sqrt(h); Pi=rr.T/h; no rounded physical span substitution","fractions":{"h":"549755517025/274877906944","a_squared":"1/2048","epsilon_squared":"1/8589934592","sigma_squared":"25/32","E_squared":"25/32","b_squared":"1/8589934592","d_squared":"0","G_squared":"1/1024","a":"759250125/34359738368","epsilon":"2965821/274877906944","sigma":"971840159993/1099511627776","E":"971840159993/1099511627776","b":"2965821/274877906944","d":"0","G":"1/32","kappa":"25/32","omega":"8388609/549755813888","sqrt_lambda":"388736063997/549755813888","kappa_b":"59029581044666659375241/75557863743506511827218","physical_radius":"431364498180300506484417326733052526728662874914076392869874121385017/10783978668467194178032154379311437927972952484486295732352952567857152","eta":"35087179810062906821821386214216218675531360126544114437476459260379494837490990086132454479018499573020833543336029240037113895832920258093692550424826108947403131899444838584371169/42491039438004686152962231222671470960657709388023456811836613793340172291605762588149250673265606501540496994686340111513936030357680119765195260933018507820643453994208059914046329061376","coordinate_radius":"29659/1048576","partition_threshold":"5/8","signal_gradient_r_lower":"0","signal_gradient_r_upper":"741455/16777216"},"candidate_component_parallel_squared":"1","automatic_direction":true,"fixed_direction_override":false},"search_values_include_additive_tail":true}},{"condition":4,"delta":"1/65536","signal_leak":"1/65536","candidate_extra":"0","method":"moment","common_seconds":0.04000799998175353,"direction_seconds":0.0003396000247448683,"constants_partition_seconds":0.007165299961343408,"status":"PASS","setup_seconds":0.021371399983763695,"search_seconds":0.08343529992271215,"total_seconds":0.14481469988822937,"actual_tail":2.3641355318045558e-05,"target_met":false,"certificate_file":"auto_energy_condition_4_moment_certificate.json","result":{"status":"PASS","anchor":"observed","rank":1,"features":17,"n":32,"lower":0.0012498463716827943,"upper":0.0012728605933508927,"absolute_gap":2.3014221668098394e-05,"relative_gap":0.01841364041975177,"search_lower":0.001272860593281322,"search_upper":0.0012728605933508927,"search_error":6.957065132318085e-14,"tail_error":2.3641355318045558e-05,"anchor_error":0.0,"B0_squared":2.0004882813664153,"rho":0.0,"seconds":0.0833837001118809,"nodes":40,"points":83,"stop_reason":"tail_or_arithmetic_floor","trace":[{"seconds":0.0039039000403136015,"lower":0.0012498463716827943,"upper":0.0019531257930806476,"search_lower":0.0008762244141406211,"search_upper":0.0019767671483986934,"nodes":0},{"seconds":0.006553600076586008,"lower":0.0012498463716827943,"upper":0.0019531257930806476,"search_lower":0.001213350409770242,"search_upper":0.0019767671483986934,"nodes":1},{"seconds":0.009231600095517933,"lower":0.0012498463716827943,"upper":0.001526275300989998,"search_lower":0.001235641793216906,"search_upper":0.001526275300989998,"nodes":2},{"seconds":0.010944400099106133,"lower":0.0012498463716827943,"upper":0.001526275300989998,"search_lower":0.001235641793216906,"search_upper":0.001526275300989998,"nodes":3},{"seconds":0.013727700104936957,"lower":0.0012498463716827943,"upper":0.0013138730160375373,"search_lower":0.0012722096968089626,"search_upper":0.0013138730160375373,"nodes":4},{"seconds":0.015449900063686073,"lower":0.0012498463716827943,"upper":0.0013138730160375373,"search_lower":0.0012722096968089626,"search_upper":0.0013138730160375373,"nodes":5},{"seconds":0.017141400021500885,"lower":0.0012498463716827943,"upper":0.0012917675025292809,"search_lower":0.0012722096968089626,"search_upper":0.0012917675025292809,"nodes":6},{"seconds":0.018825800041668117,"lower":0.0012498463716827943,"upper":0.0012917675025292809,"search_lower":0.0012722096968089626,"search_upper":0.0012917675025292809,"nodes":7},{"seconds":0.02052040002308786,"lower":0.0012498463716827943,"upper":0.0012915816325899956,"search_lower":0.0012722096968089626,"search_upper":0.0012915816325899956,"nodes":8},{"seconds":0.0222774000139907,"lower":0.0012498463716827943,"upper":0.0012770991482542809,"search_lower":0.0012722096968089626,"search_upper":0.0012770991482542809,"nodes":9},{"seconds":0.024044800084084272,"lower":0.0012498463716827943,"upper":0.0012770991482542809,"search_lower":0.0012722096968089626,"search_upper":0.0012770991482542809,"nodes":10},{"seconds":0.026937800110317767,"lower":0.0012498463716827943,"upper":0.0012753409201266778,"search_lower":0.0012728573833475172,"search_upper":0.0012753409201266778,"nodes":11},{"seconds":0.02875530009623617,"lower":0.0012498463716827943,"upper":0.0012734320596855307,"search_lower":0.0012728573833475172,"search_upper":0.0012734320596855307,"nodes":12},{"seconds":0.030661100056022406,"lower":0.0012498463716827943,"upper":0.0012734320596855307,"search_lower":0.0012728573833475172,"search_upper":0.0012734320596855307,"nodes":13},{"seconds":0.03241730004083365,"lower":0.0012498463716827943,"upper":0.0012732363829092693,"search_lower":0.0012728573833475172,"search_upper":0.0012732363829092693,"nodes":14},{"seconds":0.03413140005432069,"lower":0.0012498463716827943,"upper":0.001273162974081995,"search_lower":0.0012728573833475172,"search_upper":0.001273162974081995,"nodes":15},{"seconds":0.03590130002703518,"lower":0.0012498463716827943,"upper":0.001273162974081995,"search_lower":0.0012728573833475172,"search_upper":0.001273162974081995,"nodes":16},{"seconds":0.037661700043827295,"lower":0.0012498463716827943,"upper":0.0012729337810464482,"search_lower":0.0012728573833475172,"search_upper":0.0012729337810464482,"nodes":17},{"seconds":0.04041800007689744,"lower":0.0012498463716827943,"upper":0.0012729337810464482,"search_lower":0.0012728579643191352,"search_upper":0.0012729337810464482,"nodes":18},{"seconds":0.04215500003192574,"lower":0.0012498463716827943,"upper":0.0012728764827875615,"search_lower":0.0012728579643191352,"search_upper":0.0012728764827875615,"nodes":19},{"seconds":0.044929000083357096,"lower":0.0012498463716827943,"upper":0.0012728764827875615,"search_lower":0.001272860586040045,"search_upper":0.0012728764827875615,"nodes":20},{"seconds":0.04693420010153204,"lower":0.0012498463716827943,"upper":0.0012728627391944162,"search_lower":0.001272860586040045,"search_upper":0.0012728627391944162,"nodes":21},{"seconds":0.04868140001781285,"lower":0.0012498463716827943,"upper":0.0012728627391944162,"search_lower":0.001272860586040045,"search_upper":0.0012728627391944162,"nodes":22},{"seconds":0.050408100010827184,"lower":0.0012498463716827943,"upper":0.0012728621582228398,"search_lower":0.001272860586040045,"search_upper":0.0012728621582228398,"nodes":23},{"seconds":0.05214420007541776,"lower":0.0012498463716827943,"upper":0.0012728617797741733,"search_lower":0.001272860586040045,"search_upper":0.0012728617797741733,"nodes":24},{"seconds":0.05386100010946393,"lower":0.0012498463716827943,"upper":0.0012728617797741733,"search_lower":0.001272860586040045,"search_upper":0.0012728617797741733,"nodes":25},{"seconds":0.055580300046131015,"lower":0.0012498463716827943,"upper":0.0012728608844888782,"search_lower":0.001272860586040045,"search_upper":0.0012728608844888782,"nodes":26},{"seconds":0.05732500005979091,"lower":0.0012498463716827943,"upper":0.0012728608844888782,"search_lower":0.001272860586040045,"search_upper":0.0012728608844888782,"nodes":27},{"seconds":0.0591136000584811,"lower":0.0012498463716827943,"upper":0.0012728606606675543,"search_lower":0.001272860586040045,"search_upper":0.0012728606606675543,"nodes":28},{"seconds":0.06207640003412962,"lower":0.0012498463716827943,"upper":0.0012728606606675543,"search_lower":0.0012728605928196011,"search_upper":0.0012728606606675543,"nodes":29},{"seconds":0.06391510006505996,"lower":0.0012498463716827943,"upper":0.0012728606047122234,"search_lower":0.0012728605928196011,"search_upper":0.0012728606047122234,"nodes":30},{"seconds":0.0657146000303328,"lower":0.0012498463716827943,"upper":0.0012728606047122234,"search_lower":0.0012728605928196011,"search_upper":0.0012728606047122234,"nodes":31},{"seconds":0.06748160009738058,"lower":0.0012498463716827943,"upper":0.0012728605975028497,"search_lower":0.0012728605928196011,"search_upper":0.0012728605975028497,"nodes":32},{"seconds":0.06922900001518428,"lower":0.0012498463716827943,"upper":0.0012728605975028497,"search_lower":0.0012728605928196011,"search_upper":0.0012728605975028497,"nodes":33},{"seconds":0.07195790007244796,"lower":0.0012498463716827943,"upper":0.0012728605955197156,"search_lower":0.0012728605932576743,"search_upper":0.0012728605955197156,"nodes":34},{"seconds":0.07371710008010268,"lower":0.0012498463716827943,"upper":0.0012728605940056416,"search_lower":0.0012728605932576743,"search_upper":0.0012728605940056416,"nodes":35},{"seconds":0.075445800088346,"lower":0.0012498463716827943,"upper":0.0012728605940056416,"search_lower":0.0012728605932576743,"search_upper":0.0012728605940056416,"nodes":36},{"seconds":0.07716490002349019,"lower":0.0012498463716827943,"upper":0.001272860593569468,"search_lower":0.0012728605932576743,"search_upper":0.001272860593569468,"nodes":37},{"seconds":0.07997170009184629,"lower":0.0012498463716827943,"upper":0.001272860593569468,"search_lower":0.001272860593281322,"search_upper":0.001272860593569468,"nodes":38},{"seconds":0.0816754000261426,"lower":0.0012498463716827943,"upper":0.0012728605934597518,"search_lower":0.001272860593281322,"search_upper":0.0012728605934597518,"nodes":39},{"seconds":0.08336770010646433,"lower":0.0012498463716827943,"upper":0.0012728605933508927,"search_lower":0.001272860593281322,"search_upper":0.0012728605933508927,"nodes":40}],"budget_seconds":2.0,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"automatic_gradient","tail_gradient_norm":2.8161657542919734e-05,"tail_coupling_norm":0.10938257265705167}},{"condition":5,"delta":"1/262144","signal_leak":"1/262144","candidate_extra":"1/262144","method":"moment","common_seconds":0.040843799943104386,"direction_seconds":0.000296299927867949,"constants_partition_seconds":0.007236600038595498,"status":"PASS","setup_seconds":0.02144510007929057,"search_seconds":0.07869609992485493,"total_seconds":0.1409849999472499,"actual_tail":2.3476071233430914e-05,"target_met":false,"certificate_file":"auto_energy_condition_5_moment_certificate.json","result":{"status":"PASS","anchor":"observed","rank":1,"features":17,"n":32,"lower":0.0012498444007613683,"upper":0.0012726976924263393,"absolute_gap":2.2853291664971017e-05,"relative_gap":0.018284909426364966,"search_lower":0.0012726976923288088,"search_upper":0.0012726976924263393,"search_error":9.753049062810604e-14,"tail_error":2.3476071233430914e-05,"anchor_error":0.0,"B0_squared":2.000488281257276,"rho":0.0,"seconds":0.07864429999608546,"nodes":39,"points":81,"stop_reason":"tail_or_arithmetic_floor","trace":[{"seconds":0.003960000001825392,"lower":0.0012498444007613683,"upper":0.001953128856033202,"search_lower":0.0008760153570714014,"search_upper":0.001976604927266633,"nodes":0},{"seconds":0.00684189994353801,"lower":0.0012498444007613683,"upper":0.001953128856033202,"search_lower":0.001213196187370553,"search_upper":0.001976604927266633,"nodes":1},{"seconds":0.00955029996111989,"lower":0.0012498444007613683,"upper":0.0015261345840545768,"search_lower":0.001235468390526809,"search_upper":0.0015261345840545768,"nodes":2},{"seconds":0.01126599998679012,"lower":0.0012498444007613683,"upper":0.0015261345840545768,"search_lower":0.001235468390526809,"search_upper":0.0015261345840545768,"nodes":3},{"seconds":0.014013999956659973,"lower":0.0012498444007613683,"upper":0.0013137029897167442,"search_lower":0.0012720479435249443,"search_upper":0.0013137029897167442,"nodes":4},{"seconds":0.015765199903398752,"lower":0.0012498444007613683,"upper":0.0013137029897167442,"search_lower":0.0012720479435249443,"search_upper":0.0013137029897167442,"nodes":5},{"seconds":0.017474799999035895,"lower":0.0012498444007613683,"upper":0.0012916065933408672,"search_lower":0.0012720479435249443,"search_upper":0.0012916065933408672,"nodes":6},{"seconds":0.01919239992275834,"lower":0.0012498444007613683,"upper":0.0012916065933408672,"search_lower":0.0012720479435249443,"search_upper":0.0012916065933408672,"nodes":7},{"seconds":0.02092739997897297,"lower":0.0012498444007613683,"upper":0.0012914307865593607,"search_lower":0.0012720479435249443,"search_upper":0.0012914307865593607,"nodes":8},{"seconds":0.02263869997113943,"lower":0.0012498444007613683,"upper":0.0012769376059974162,"search_lower":0.0012720479435249443,"search_upper":0.0012769376059974162,"nodes":9},{"seconds":0.02435329998843372,"lower":0.0012498444007613683,"upper":0.0012769376059974162,"search_lower":0.0012720479435249443,"search_upper":0.0012769376059974162,"nodes":10},{"seconds":0.02708969998639077,"lower":0.0012498444007613683,"upper":0.0012752296578851451,"search_lower":0.0012726943991194994,"search_upper":0.0012752296578851451,"nodes":11},{"seconds":0.02882589993532747,"lower":0.0012498444007613683,"upper":0.0012732703591615535,"search_lower":0.0012726943991194994,"search_upper":0.0012732703591615535,"nodes":12},{"seconds":0.03050599992275238,"lower":0.0012498444007613683,"upper":0.0012732703591615535,"search_lower":0.0012726943991194994,"search_upper":0.0012732703591615535,"nodes":13},{"seconds":0.03217689995653927,"lower":0.0012498444007613683,"upper":0.0012730721561451375,"search_lower":0.0012726943991194994,"search_upper":0.0012730721561451375,"nodes":14},{"seconds":0.03385309991426766,"lower":0.0012498444007613683,"upper":0.00127300000304724,"search_lower":0.0012726943991194994,"search_upper":0.00127300000304724,"nodes":15},{"seconds":0.0355244999518618,"lower":0.0012498444007613683,"upper":0.00127300000304724,"search_lower":0.0012726943991194994,"search_upper":0.00127300000304724,"nodes":16},{"seconds":0.03718539990950376,"lower":0.0012498444007613683,"upper":0.0012727708001199986,"search_lower":0.0012726943991194994,"search_upper":0.0012727708001199986,"nodes":17},{"seconds":0.03984329989179969,"lower":0.0012498444007613683,"upper":0.0012727708001199986,"search_lower":0.0012726951374782416,"search_upper":0.0012727708001199986,"nodes":18},{"seconds":0.04155699990224093,"lower":0.0012498444007613683,"upper":0.0012727134993881883,"search_lower":0.0012726951374782416,"search_upper":0.0012727134993881883,"nodes":19},{"seconds":0.04425809998065233,"lower":0.0012498444007613683,"upper":0.0012727134993881883,"search_lower":0.0012726976806313602,"search_upper":0.0012727134993881883,"nodes":20},{"seconds":0.04600390000268817,"lower":0.0012498444007613683,"upper":0.0012726999125639363,"search_lower":0.0012726976806313602,"search_upper":0.0012726999125639363,"nodes":21},{"seconds":0.047729099984280765,"lower":0.0012498444007613683,"upper":0.0012726999125639363,"search_lower":0.0012726976806313602,"search_upper":0.0012726999125639363,"nodes":22},{"seconds":0.04946309991646558,"lower":0.0012498444007613683,"upper":0.0012726991742052357,"search_lower":0.0012726976806313602,"search_upper":0.0012726991742052357,"nodes":23},{"seconds":0.051172099891118705,"lower":0.0012498444007613683,"upper":0.0012726988744212958,"search_lower":0.0012726976806313602,"search_upper":0.0012726988744212958,"nodes":24},{"seconds":0.05295869999099523,"lower":0.0012498444007613683,"upper":0.0012726988744212958,"search_lower":0.0012726976806313602,"search_upper":0.0012726988744212958,"nodes":25},{"seconds":0.05466809996869415,"lower":0.0012498444007613683,"upper":0.0012726979790973615,"search_lower":0.0012726976806313602,"search_upper":0.0012726979790973615,"nodes":26},{"seconds":0.05738849996123463,"lower":0.0012498444007613683,"upper":0.0012726979790973615,"search_lower":0.0012726976812737075,"search_upper":0.0012726979790973615,"nodes":27},{"seconds":0.05910449998918921,"lower":0.0012498444007613683,"upper":0.0012726977552663778,"search_lower":0.0012726976812737075,"search_upper":0.0012726977552663778,"nodes":28},{"seconds":0.06173399998806417,"lower":0.0012498444007613683,"upper":0.0012726977552663778,"search_lower":0.0012726976923288088,"search_upper":0.0012726977552663778,"nodes":29},{"seconds":0.06343439989723265,"lower":0.0012498444007613683,"upper":0.0012726976999507917,"search_lower":0.0012726976923288088,"search_upper":0.0012726976999507917,"nodes":30},{"seconds":0.06515039992518723,"lower":0.0012498444007613683,"upper":0.0012726976999507917,"search_lower":0.0012726976923288088,"search_upper":0.0012726976999507917,"nodes":31},{"seconds":0.066861099912785,"lower":0.0012498444007613683,"upper":0.0012726976993086318,"search_lower":0.0012726976923288088,"search_upper":0.0012726976993086318,"nodes":32},{"seconds":0.0685795999597758,"lower":0.0012498444007613683,"upper":0.0012726976970166232,"search_lower":0.0012726976923288088,"search_upper":0.0012726976970166232,"nodes":33},{"seconds":0.07026279997080564,"lower":0.0012498444007613683,"upper":0.0012726976970166232,"search_lower":0.0012726976923288088,"search_upper":0.0012726976970166232,"nodes":34},{"seconds":0.07191929989494383,"lower":0.0012498444007613683,"upper":0.001272697693519264,"search_lower":0.0012726976923288088,"search_upper":0.001272697693519264,"nodes":35},{"seconds":0.07361479999963194,"lower":0.0012498444007613683,"upper":0.001272697693519264,"search_lower":0.0012726976923288088,"search_upper":0.001272697693519264,"nodes":36},{"seconds":0.07528919994365424,"lower":0.0012498444007613683,"upper":0.0012726976926449242,"search_lower":0.0012726976923288088,"search_upper":0.0012726976926449242,"nodes":37},{"seconds":0.07695669995155185,"lower":0.0012498444007613683,"upper":0.0012726976926449242,"search_lower":0.0012726976923288088,"search_upper":0.0012726976926449242,"nodes":38},{"seconds":0.07863019988872111,"lower":0.0012498444007613683,"upper":0.0012726976924263393,"search_lower":0.0012726976923288088,"search_upper":0.0012726976924263393,"nodes":39}],"budget_seconds":2.0,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"automatic_gradient","tail_gradient_norm":1.1384328101249625e-05,"tail_coupling_norm":0.10937684843164354}},{"condition":5,"delta":"1/262144","signal_leak":"1/262144","candidate_extra":"1/262144","method":"energy","common_seconds":0.040843799943104386,"direction_seconds":0.000296299927867949,"constants_partition_seconds":0.007236600038595498,"status":"PASS","setup_seconds":0.0022311999928206205,"search_seconds":0.014269800041802227,"total_seconds":0.057344799977727234,"actual_tail":8.018994812021629e-07,"target_met":true,"certificate_file":"auto_energy_condition_5_energy_certificate.json","result":{"status":"PASS","anchor":"observed","rank":1,"features":17,"n":32,"lower":0.0012498444007613683,"upper":0.0012505236974877994,"absolute_gap":6.792967264311438e-07,"relative_gap":0.0005435050363207902,"search_lower":0.0012500229919767424,"search_upper":0.0012505236974877994,"search_error":5.007055110569768e-07,"tail_error":8.01899481202163e-07,"anchor_error":0.0,"B0_squared":2.000488281257276,"rho":0.0,"seconds":0.014218500000424683,"nodes":6,"points":15,"stop_reason":"tolerance","trace":[{"seconds":0.0037466000067070127,"lower":0.0012498444007613683,"upper":0.001953128856033202,"search_lower":0.0012500229919767424,"search_upper":0.0019539307555144045,"nodes":0},{"seconds":0.005462900036945939,"lower":0.0012498444007613683,"upper":0.0017627454100202261,"search_lower":0.0012500229919767424,"search_upper":0.0017627454100202261,"nodes":1},{"seconds":0.007201500004157424,"lower":0.0012498444007613683,"upper":0.0013782035965061463,"search_lower":0.0012500229919767424,"search_upper":0.0013782035965061463,"nodes":2},{"seconds":0.008964700042270124,"lower":0.0012498444007613683,"upper":0.0012820681431276262,"search_lower":0.0012500229919767424,"search_upper":0.0012820681431276262,"nodes":3},{"seconds":0.010696600074879825,"lower":0.0012498444007613683,"upper":0.0012580342797829964,"search_lower":0.0012500229919767424,"search_upper":0.0012580342797829964,"nodes":4},{"seconds":0.012449000030755997,"lower":0.0012498444007613683,"upper":0.0012520258139468387,"search_lower":0.0012500229919767424,"search_upper":0.0012520258139468387,"nodes":5},{"seconds":0.014198900084011257,"lower":0.0012498444007613683,"upper":0.0012505236974877994,"search_lower":0.0012500229919767424,"search_upper":0.0012505236974877994,"nodes":6}],"budget_seconds":2.0,"absolute_tolerance":1e-06,"method":"automatic_leakage_energy","basis_kind":"automatic_verified_leakage_energy","structural_receipt":{"status":"PASS","verifier":"generic_rank1_original_row_leakage_energy","one_uncertain_cell_per_row_verified":true,"partition_rule":"score=max_box_abs_actual_candidate_residual; signal iff score>=half_max_score","signal_rows":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],"nuisance_rows":[16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31],"row_scores":["85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","85899345919/68719476736","7/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144","1/262144"],"physical_direction_r":["741455/524288","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"numerical_basis":["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"implicit_unit_Q":"r/sqrt(h); Pi=rr.T/h; no rounded physical span substitution","fractions":{"h":"549755517025/274877906944","a_squared":"1/2048","epsilon_squared":"1/34359738368","sigma_squared":"25/32","E_squared":"7378697629312021954561/9444732965739290427392","b_squared":"1/137438953472","d_squared":"1/68719476736","G_squared":"295147905351151517721/302231454903657293676544","a":"759250125/34359738368","epsilon":"2965821/549755813888","sigma":"971840159993/1099511627776","E":"485920079991/549755813888","b":"2965821/1099511627776","d":"1/262144","G":"17179869189/549755813888","kappa":"25/32","omega":"4194305/1099511627776","sqrt_lambda":"388736063997/549755813888","kappa_b":"944473296582725136943241/1208925819632221363114258","physical_radius":"13803588150127502669047526559542874638280326158898688496770243699534135/345087317342742065892068489802858443939591638039459461237949228126306304","eta":"139565229963495679326026035484783259278239457328263228325110459381739130716818259634399976352039810495505792158941993747307899996407013713368187663837198349040612110857632397791817011969/174043297489440052372373390439585129214733707240094098521844341557172745819515037351238349113021333544434863531698884171111431223991601221945130276854541606712336925382140733797081159634518016","coordinate_radius":"29659/1048576","partition_threshold":"85899345919/137438953472","signal_gradient_r_lower":"203809598492422065/19807040628566084398385987584","signal_gradient_r_upper":"12738099909529995/288230376151711744"},"candidate_component_parallel_squared":"1","automatic_direction":true,"fixed_direction_override":false},"search_values_include_additive_tail":true}}],"errors":[]}

==> anc/results/energy_mechanism/curvature_audit.json <==
{"status":"PASS","original_normal_equation_cases":18,"reports":[{"scale":1,"pattern":0,"normal_equations":"PASS","full_metric_lower":"PASS"},{"scale":1,"pattern":1,"normal_equations":"PASS","full_metric_lower":"PASS"},{"scale":1,"pattern":2,"normal_equations":"PASS","full_metric_lower":"PASS"},{"scale":2,"pattern":0,"normal_equations":"PASS","full_metric_lower":"PASS"},{"scale":2,"pattern":1,"normal_equations":"PASS","full_metric_lower":"PASS"},{"scale":2,"pattern":2,"normal_equations":"PASS","full_metric_lower":"PASS"},{"scale":4,"pattern":0,"normal_equations":"PASS","full_metric_lower":"PASS"},{"scale":4,"pattern":1,"normal_equations":"PASS","full_metric_lower":"PASS"},{"scale":4,"pattern":2,"normal_equations":"PASS","full_metric_lower":"PASS"},{"scale":16,"pattern":0,"normal_equations":"PASS","full_metric_lower":"PASS"},{"scale":16,"pattern":1,"normal_equations":"PASS","full_metric_lower":"PASS"},{"scale":16,"pattern":2,"normal_equations":"PASS","full_metric_lower":"PASS"},{"scale":64,"pattern":0,"normal_equations":"PASS","full_metric_lower":"PASS"},{"scale":64,"pattern":1,"normal_equations":"PASS","full_metric_lower":"PASS"},{"scale":64,"pattern":2,"normal_equations":"PASS","full_metric_lower":"PASS"},{"scale":256,"pattern":0,"normal_equations":"PASS","full_metric_lower":"PASS"},{"scale":256,"pattern":1,"normal_equations":"PASS","full_metric_lower":"PASS"},{"scale":256,"pattern":2,"normal_equations":"PASS","full_metric_lower":"PASS"}]}

==> anc/results/energy_mechanism/curvature_controls.json <==
{"status":"PASS","arithmetic":"exact Fraction and outward dyadic square root","fixed_p":65,"scales":[{"scale":1,"actual_omission":"8/12809601","energy":"1/1280000","ridge_scalar":"1/320000","discarded_curvature_lower":"1","discarded_curvature_upper":"5/2","enhanced_scalar":"1/640000","enhanced_to_energy_ratio":"2","actual_T_nuisance":"1","full_metric_mu":"14330782628834449089/18446744073709551616","metric_root":"576460752303423488/14330782628834449089","metric_moment":"5986310706507378352962293074805895248510699696029696/2943131899242980872988352719313552536532166348513479291969","block_psd_check":true},{"scale":2,"actual_omission":"32/43548801","energy":"1/1280000","ridge_scalar":"1/80000","discarded_curvature_lower":"5/2","discarded_curvature_upper":"17/2","enhanced_scalar":"1/400000","enhanced_to_energy_ratio":"16/5","actual_T_nuisance":"1/2","full_metric_mu":"22836397697655380311/36893488147419103232","metric_root":"1152921504606846976/22836397697655380311","metric_moment":"47890485652059026823698344598447161988085597568237568/11909205601466703231316336986176014288446409683903257020231","block_psd_check":true},{"scale":4,"actual_omission":"128/166505601","energy":"1/1280000","ridge_scalar":"1/20000","discarded_curvature_lower":"17/2","discarded_curvature_upper":"65/2","enhanced_scalar":"1/340000","enhanced_to_energy_ratio":"64/17","actual_T_nuisance":"1/4","full_metric_mu":"19457734455203718185/36893488147419103232","metric_root":"1152921504606846976/19457734455203718185","metric_moment":"47890485652059026823698344598447161988085597568237568/7366765007283675164617853918910119732135784418329571981625","block_psd_check":true},{"scale":16,"actual_omission":"2048/2625641601","energy":"1/1280000","ridge_scalar":"1/1250","discarded_curvature_lower":"257/2","discarded_curvature_upper":"1025/2","enhanced_scalar":"1/321250","enhanced_to_energy_ratio":"1024/257","actual_T_nuisance":"1/16","full_metric_mu":"9195689584003103775/18446744073709551616","metric_root":"576460752303423488/9195689584003103775","metric_moment":"5986310706507378352962293074805895248510699696029696/777594011889317364359525283992223843062093935834608609375","block_psd_check":true},{"scale":64,"actual_omission":"32768/41971817601","energy":"1/1280000","ridge_scalar":"8/625","discarded_curvature_lower":"4097/2","discarded_curvature_upper":"16385/2","enhanced_scalar":"8/2560625","enhanced_to_energy_ratio":"16384/4097","actual_T_nuisance":"1/64","full_metric_mu":"18324635265890376139/36893488147419103232","metric_root":"1152921504606846976/18324635265890376139","metric_moment":"47890485652059026823698344598447161988085597568237568/6153270646141405917096294700621777326670505602893658773619","block_psd_check":true},{"scale":256,"actual_omission":"524288/671510633601","energy":"1/1280000","ridge_scalar":"128/625","discarded_curvature_lower":"65537/2","discarded_curvature_upper":"262145/2","enhanced_scalar":"128/40960625","enhanced_to_energy_ratio":"262144/65537","actual_T_nuisance":"1/256","full_metric_mu":"9160231717105062505/18446744073709551616","metric_root":"576460752303423488/9160231717105062505","metric_moment":"5986310706507378352962293074805895248510699696029696/768633624563682644177149075276426371867214288607098437625","block_psd_check":true}],"all_original_gram_enclosures_verified":true}

==> anc/results/energy_mechanism/nuisance_scale_results.json <==
{"status":"PASS","protocol":"nuisance_scale_protocol.md","arithmetic":"exact Fraction","dimension_fixed":true,"normal_equation_attainment_checks":6,"scales":[{"scale":1,"p":65,"n":128,"alpha":"1/32","lambda_":"1/2","full_H":"10/8001","retained_V":"2/1601","exact_omitted":"8/12809601","energy_tail":"1/1280000","scalar_same_radius_tail":"1/320000","moment_exact_constants_tail":"1/131072","retained_radius":"1/25","moment_radius":"1/16","cross_squared":"1/1024","energy_float":7.8125e-07,"scalar_float":3.125e-06,"moment_float":7.62939453125e-06,"omitted_float":6.245315525440644e-07},{"scale":2,"p":65,"n":128,"alpha":"1/32","lambda_":"1/2","full_H":"34/27201","retained_V":"2/1601","exact_omitted":"32/43548801","energy_tail":"1/1280000","scalar_same_radius_tail":"1/80000","moment_exact_constants_tail":"1/32768","retained_radius":"1/25","moment_radius":"1/16","cross_squared":"1/256","energy_float":7.8125e-07,"scalar_float":1.25e-05,"moment_float":3.0517578125e-05,"omitted_float":7.348078308746089e-07},{"scale":4,"p":65,"n":128,"alpha":"1/32","lambda_":"1/2","full_H":"130/104001","retained_V":"2/1601","exact_omitted":"128/166505601","energy_tail":"1/1280000","scalar_same_radius_tail":"1/20000","moment_exact_constants_tail":"1/8192","retained_radius":"1/25","moment_radius":"1/16","cross_squared":"1/64","energy_float":7.8125e-07,"scalar_float":5e-05,"moment_float":0.0001220703125,"omitted_float":7.687429085343502e-07},{"scale":16,"p":65,"n":128,"alpha":"1/32","lambda_":"1/2","full_H":"2050/1640001","retained_V":"2/1601","exact_omitted":"2048/2625641601","energy_tail":"1/1280000","scalar_same_radius_tail":"1/1250","moment_exact_constants_tail":"1/512","retained_radius":"1/25","moment_radius":"1/16","cross_squared":"1/4","energy_float":7.8125e-07,"scalar_float":0.0008,"moment_float":0.001953125,"omitted_float":7.799998290779671e-07},{"scale":64,"p":65,"n":128,"alpha":"1/32","lambda_":"1/2","full_H":"32770/26216001","retained_V":"2/1601","exact_omitted":"32768/41971817601","energy_tail":"1/1280000","scalar_same_radius_tail":"8/625","moment_exact_constants_tail":"1/32","retained_radius":"1/25","moment_radius":"1/16","cross_squared":"4","energy_float":7.8125e-07,"scalar_float":0.0128,"moment_float":0.03125,"omitted_float":7.807143429313694e-07},{"scale":256,"p":65,"n":128,"alpha":"1/32","lambda_":"1/2","full_H":"524290/419432001","retained_V":"2/1601","exact_omitted":"524288/671510633601","energy_tail":"1/1280000","scalar_same_radius_tail":"128/625","moment_exact_constants_tail":"1/2","retained_radius":"1/25","moment_radius":"1/16","cross_squared":"64","energy_float":7.8125e-07,"scalar_float":0.2048,"moment_float":0.5,"omitted_float":7.807590435143025e-07}]}

==> anc/results/general_adaptive_v33/all_conditions.json <==
{"end_beijing":"2026-10-30T08:39:51.094501+08:00","protocol":{"clock":"Dispatch input construction plus every delegated computation and exact bound evaluation; replay reported separately","compact":"v32 compressed root and observed-column/profile or row-slab cover","complete_cap_seconds":9000,"conditions":60,"dispatch":"Compare total symmetric cone entries: choose moment if smaller, otherwise compressed rows; depends only on p and row uncertain-cell counts","inputs":"Original60 conditions, original candidates, weights, feature intervals and penalties","moment":"64 witness starts,8 reference exchanges with32 starts;60s root/40s child proposal;one reference update;33 evaluated nodes","recorded_before_execution":true,"structural":"Ranks1/2/3; tail budget2.5e-6; one-second retained search","target":3e-06,"threads":1,"version":"v33"},"queue_wall_seconds":719.2089639678597,"raw_records_included":false,"records":[{"absolute_gap":1.0848832002400055e-07,"cap_seconds":9000,"condition":0,"dataset":"diabetes","dispatch":{"compact_symmetric_entries":7758,"engine":"compact","features":11,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.028660595417022705,"engine_seconds":30.208817459642887,"errors":[],"history":[{"gap":4.072077973767935e-06,"lower":4.576553998263121e-06,"seconds":1.362586723640561,"stage":"structural","upper":8.648631972031056e-06},{"gap":1.0848832002400055e-07,"lower":4.584605741874249e-06,"seconds":30.23715142160654,"stage":"compact_root","upper":4.693094061898249e-06}],"independent_audit":{"complete_algorithm_seconds":30.252291601151228,"complete_cover":true,"condition":0,"engine":"compact","gap":1.0848832002400055e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":16.079258451238275,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":4.584605741874249e-06,"seed":74111,"selected_rank":3,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":30.252291601151228,"upper":4.693094061898249e-06,"width":0.03125},{"absolute_gap":6.053508667820414e-08,"cap_seconds":9000,"condition":1,"dataset":"diabetes","dispatch":{"compact_symmetric_entries":7758,"engine":"compact","features":11,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.029709164053201675,"engine_seconds":28.44484899006784,"errors":[],"history":[{"gap":4.595971308852766e-06,"lower":3.862661536492561e-06,"seconds":1.3626113664358854,"stage":"structural","upper":8.458632845345327e-06},{"gap":6.053508667820414e-08,"lower":3.872976079187576e-06,"seconds":28.474208867177367,"stage":"compact_root","upper":3.93351116586578e-06}],"independent_audit":{"complete_algorithm_seconds":28.490123795345426,"complete_cover":true,"condition":1,"engine":"compact","gap":6.053508667820414e-08,"geometry_only_dispatch":true,"original_witness":true,"seconds":16.416667560115457,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":3.872976079187576e-06,"seed":74123,"selected_rank":3,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":28.490123795345426,"upper":3.93351116586578e-06,"width":0.03125},{"absolute_gap":6.626483678815614e-08,"cap_seconds":9000,"condition":2,"dataset":"diabetes","dispatch":{"compact_symmetric_entries":7758,"engine":"compact","features":11,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.01929747499525547,"engine_seconds":31.784205244854093,"errors":[],"history":[{"gap":4.430616604699881e-06,"lower":4.34017033837386e-06,"seconds":1.3530441112816334,"stage":"structural","upper":8.770786943073742e-06},{"gap":6.626483678815614e-08,"lower":4.3401703414035446e-06,"seconds":31.80315811187029,"stage":"compact_root","upper":4.406435178191701e-06}],"independent_audit":{"complete_algorithm_seconds":31.822262259200215,"complete_cover":true,"condition":2,"engine":"compact","gap":6.626483678815614e-08,"geometry_only_dispatch":true,"original_witness":true,"seconds":15.915081785991788,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":4.3401703414035446e-06,"seed":74137,"selected_rank":3,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":31.822262259200215,"upper":4.406435178191701e-06,"width":0.03125},{"absolute_gap":1.1203381618356284e-07,"cap_seconds":9000,"condition":3,"dataset":"diabetes","dispatch":{"compact_symmetric_entries":7758,"engine":"compact","features":11,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.01834489218890667,"engine_seconds":32.099957125261426,"errors":[],"history":[{"gap":4.547461072134489e-06,"lower":4.862152896897841e-06,"seconds":1.3579229079186916,"stage":"structural","upper":9.40961396903233e-06},{"gap":1.1203381618356284e-07,"lower":4.8621905248064725e-06,"seconds":32.11798195540905,"stage":"compact_root","upper":4.974224340990035e-06}],"independent_audit":{"complete_algorithm_seconds":32.12762953527272,"complete_cover":true,"condition":3,"engine":"compact","gap":1.1203381618356284e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":15.814251977950335,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":4.8621905248064725e-06,"seed":74141,"selected_rank":3,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":32.12762953527272,"upper":4.974224340990035e-06,"width":0.03125},{"absolute_gap":6.278279098061861e-08,"cap_seconds":9000,"condition":4,"dataset":"diabetes","dispatch":{"compact_symmetric_entries":7758,"engine":"compact","features":11,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.03505888395011425,"engine_seconds":30.307201240211725,"errors":[],"history":[{"gap":4.74741208158218e-06,"lower":3.8235318115392705e-06,"seconds":1.3714638147503138,"stage":"structural","upper":8.57094389312145e-06},{"gap":6.278279098061861e-08,"lower":3.8261250871713045e-06,"seconds":30.339313531294465,"stage":"compact_root","upper":3.888907878151923e-06}],"independent_audit":{"complete_algorithm_seconds":30.357923621311784,"complete_cover":true,"condition":4,"engine":"compact","gap":6.278279098061861e-08,"geometry_only_dispatch":true,"original_witness":true,"seconds":16.133361844345927,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":3.8261250871713045e-06,"seed":74153,"selected_rank":3,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":30.357923621311784,"upper":3.888907878151923e-06,"width":0.03125},{"absolute_gap":1.263752039616436e-07,"cap_seconds":9000,"condition":5,"dataset":"diabetes","dispatch":{"compact_symmetric_entries":7758,"engine":"compact","features":11,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.02210257202386856,"engine_seconds":18.23791748099029,"errors":[],"history":[{"gap":3.5974725863200105e-06,"lower":1.478245213508422e-06,"seconds":1.358953107148409,"stage":"structural","upper":5.075717799828432e-06},{"gap":1.263752039616436e-07,"lower":1.5042783005569182e-06,"seconds":18.242629947140813,"stage":"compact_root","upper":1.6306535045185618e-06}],"independent_audit":{"complete_algorithm_seconds":18.30302293598652,"complete_cover":true,"condition":5,"engine":"compact","gap":1.263752039616436e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":15.62640598975122,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":1.5042783005569182e-06,"seed":74111,"selected_rank":3,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":18.30302293598652,"upper":1.6306535045185618e-06,"width":0.03125},{"absolute_gap":1.4723609298349027e-07,"cap_seconds":9000,"condition":6,"dataset":"diabetes","dispatch":{"compact_symmetric_entries":7758,"engine":"compact","features":11,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.005990158766508102,"engine_seconds":10.102920027449727,"errors":[],"history":[{"gap":3.683720577767733e-06,"lower":1.2471587876664023e-06,"seconds":1.3392702136188745,"stage":"structural","upper":4.930879365434135e-06},{"gap":1.4723609298349027e-07,"lower":1.2477730267357016e-06,"seconds":10.09190278686583,"stage":"compact_root","upper":1.3950091197191919e-06}],"independent_audit":{"complete_algorithm_seconds":10.143288867548108,"complete_cover":true,"condition":6,"engine":"compact","gap":1.4723609298349027e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":15.951718963682652,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":1.2477730267357016e-06,"seed":74123,"selected_rank":3,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":10.143288867548108,"upper":1.3950091197191919e-06,"width":0.03125},{"absolute_gap":1.1678189686632885e-07,"cap_seconds":9000,"condition":7,"dataset":"diabetes","dispatch":{"compact_symmetric_entries":7758,"engine":"compact","features":11,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.004968540742993355,"engine_seconds":14.072767389938235,"errors":[],"history":[{"gap":3.5783836537698215e-06,"lower":1.341108538284452e-06,"seconds":1.330774275586009,"stage":"structural","upper":4.919492192054273e-06},{"gap":1.1678189686632885e-07,"lower":1.3883580853691181e-06,"seconds":14.077397739514709,"stage":"compact_root","upper":1.505139982235447e-06}],"independent_audit":{"complete_algorithm_seconds":14.093250332400203,"complete_cover":true,"condition":7,"engine":"compact","gap":1.1678189686632885e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":16.291801931336522,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":1.3883580853691181e-06,"seed":74137,"selected_rank":3,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":14.093250332400203,"upper":1.505139982235447e-06,"width":0.03125},{"absolute_gap":5.9049559535324906e-08,"cap_seconds":9000,"condition":8,"dataset":"diabetes","dispatch":{"compact_symmetric_entries":7758,"engine":"compact","features":11,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.004652995616197586,"engine_seconds":22.933671275153756,"errors":[],"history":[{"gap":4.080932540071206e-06,"lower":1.6446852529536369e-06,"seconds":1.3329793326556683,"stage":"structural","upper":5.725617793024842e-06},{"gap":5.9049559535324906e-08,"lower":1.7137698747860188e-06,"seconds":22.93799657188356,"stage":"compact_root","upper":1.7728194343213437e-06}],"independent_audit":{"complete_algorithm_seconds":22.9570668078959,"complete_cover":true,"condition":8,"engine":"compact","gap":5.9049559535324906e-08,"geometry_only_dispatch":true,"original_witness":true,"seconds":15.738475980237126,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":1.7137698747860188e-06,"seed":74141,"selected_rank":3,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":22.9570668078959,"upper":1.7728194343213437e-06,"width":0.03125},{"absolute_gap":1.0714505676674859e-07,"cap_seconds":9000,"condition":9,"dataset":"diabetes","dispatch":{"compact_symmetric_entries":7758,"engine":"compact","features":11,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.004532067105174065,"engine_seconds":13.897029096260667,"errors":[],"history":[{"gap":3.5211303429320444e-06,"lower":1.2013870896235288e-06,"seconds":1.333596607670188,"stage":"structural","upper":4.722517432555573e-06},{"gap":1.0714505676674859e-07,"lower":1.2860067321482067e-06,"seconds":13.901214135810733,"stage":"compact_root","upper":1.3931517889149553e-06}],"independent_audit":{"complete_algorithm_seconds":13.903115216642618,"complete_cover":true,"condition":9,"engine":"compact","gap":1.0714505676674859e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":15.936890438199043,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":1.2860067321482067e-06,"seed":74153,"selected_rank":3,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":13.903115216642618,"upper":1.3931517889149553e-06,"width":0.03125},{"absolute_gap":1.4333546050201366e-06,"cap_seconds":9000,"condition":10,"dataset":"diabetes","dispatch":{"compact_symmetric_entries":7758,"engine":"compact","features":11,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.006295487284660339,"engine_seconds":156.72675487212837,"errors":[],"history":[{"gap":9.637863360487089e-05,"lower":7.610062474937977e-05,"seconds":1.3319211415946484,"stage":"structural","upper":0.00017247925835425066},{"gap":4.83698989578644e-06,"lower":7.61361095380258e-05,"seconds":44.147070134058595,"stage":"compact_root","upper":8.097309943381224e-05},{"gap":1.4333546050201366e-06,"lower":7.61361095380258e-05,"seconds":156.73268441483378,"stage":"profile_cover","upper":7.756946414304594e-05}],"independent_audit":{"complete_algorithm_seconds":156.75700528360903,"complete_cover":true,"condition":10,"engine":"compact","gap":1.4333546050201366e-06,"geometry_only_dispatch":true,"original_witness":true,"seconds":46.085559856146574,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":7.61361095380258e-05,"seed":74111,"selected_rank":3,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":156.75700528360903,"upper":7.756946414304594e-05,"width":0.125},{"absolute_gap":2.999452723620341e-06,"cap_seconds":9000,"condition":11,"dataset":"diabetes","dispatch":{"compact_symmetric_entries":7758,"engine":"compact","features":11,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.004541393369436264,"engine_seconds":150.93392172269523,"errors":[],"history":[{"gap":0.0001089030789752525,"lower":6.403563744107609e-05,"seconds":1.3307386003434658,"stage":"structural","upper":0.00017293871641632858},{"gap":3.594693831564366e-06,"lower":6.403667306433943e-05,"seconds":51.355653604492545,"stage":"compact_root","upper":6.76313668959038e-05},{"gap":2.999452723620341e-06,"lower":6.403667306433943e-05,"seconds":150.93810262531042,"stage":"profile_cover","upper":6.703612578795977e-05}],"independent_audit":{"complete_algorithm_seconds":150.93991734832525,"complete_cover":true,"condition":11,"engine":"compact","gap":2.999452723620341e-06,"geometry_only_dispatch":true,"original_witness":true,"seconds":43.15727466158569,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":6.403667306433943e-05,"seed":74123,"selected_rank":3,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":150.93991734832525,"upper":6.703612578795977e-05,"width":0.125},{"absolute_gap":2.7883656967361592e-06,"cap_seconds":9000,"condition":12,"dataset":"diabetes","dispatch":{"compact_symmetric_entries":7758,"engine":"compact","features":11,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.005429521203041077,"engine_seconds":152.9407628905028,"errors":[],"history":[{"gap":9.711752803605071e-05,"lower":7.126810465906545e-05,"seconds":1.33232481777668,"stage":"structural","upper":0.00016838563269511617},{"gap":3.3183884712859258e-06,"lower":7.130325114131272e-05,"seconds":50.153893960639834,"stage":"compact_root","upper":7.462163961259865e-05},{"gap":2.7883656967361592e-06,"lower":7.130325114131272e-05,"seconds":152.94583509117365,"stage":"profile_cover","upper":7.409161683804888e-05}],"independent_audit":{"complete_algorithm_seconds":152.94778484478593,"complete_cover":true,"condition":12,"engine":"compact","gap":2.7883656967361592e-06,"geometry_only_dispatch":true,"original_witness":true,"seconds":43.245772847905755,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":7.130325114131272e-05,"seed":74137,"selected_rank":3,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":152.94778484478593,"upper":7.409161683804888e-05,"width":0.125},{"absolute_gap":2.7553840788350576e-06,"cap_seconds":9000,"condition":13,"dataset":"diabetes","dispatch":{"compact_symmetric_entries":7758,"engine":"compact","features":11,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.004129150882363319,"engine_seconds":42.419247245416045,"errors":[],"history":[{"gap":0.00010261499964307973,"lower":7.852896738069075e-05,"seconds":1.338741097599268,"stage":"structural","upper":0.00018114396702377048},{"gap":2.7553840788350576e-06,"lower":7.852928848986674e-05,"seconds":42.423035338521004,"stage":"compact_root","upper":8.12846725687018e-05}],"independent_audit":{"complete_algorithm_seconds":42.438006998971105,"complete_cover":true,"condition":13,"engine":"compact","gap":2.7553840788350576e-06,"geometry_only_dispatch":true,"original_witness":true,"seconds":16.769674863666296,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":7.852928848986674e-05,"seed":74141,"selected_rank":3,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":42.438006998971105,"upper":8.12846725687018e-05,"width":0.125},{"absolute_gap":2.770069834225793e-06,"cap_seconds":9000,"condition":14,"dataset":"diabetes","dispatch":{"compact_symmetric_entries":7758,"engine":"compact","features":11,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.0043737199157476425,"engine_seconds":156.73989322409034,"errors":[],"history":[{"gap":0.00011171009218296576,"lower":6.278194851538214e-05,"seconds":1.3405374512076378,"stage":"structural","upper":0.0001744920406983479},{"gap":4.318416808229595e-06,"lower":6.287669521128287e-05,"seconds":44.95653057284653,"stage":"compact_root","upper":6.719511201951246e-05},{"gap":2.770069834225793e-06,"lower":6.287669521128287e-05,"seconds":156.74339517205954,"stage":"profile_cover","upper":6.564676504550866e-05}],"independent_audit":{"complete_algorithm_seconds":156.76177399419248,"complete_cover":true,"condition":14,"engine":"compact","gap":2.770069834225793e-06,"geometry_only_dispatch":true,"original_witness":true,"seconds":44.99759664386511,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":6.287669521128287e-05,"seed":74153,"selected_rank":3,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":156.76177399419248,"upper":6.564676504550866e-05,"width":0.125},{"absolute_gap":2.548657211377974e-06,"cap_seconds":9000,"condition":15,"dataset":"diabetes","dispatch":{"compact_symmetric_entries":7758,"engine":"compact","features":11,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.00506548210978508,"engine_seconds":45.785188196226954,"errors":[],"history":[{"gap":6.21229743728614e-05,"lower":2.2564333149864554e-05,"seconds":1.3411092590540648,"stage":"structural","upper":8.468730752272595e-05},{"gap":2.548657211377974e-06,"lower":2.433065366437913e-05,"seconds":45.78993999958038,"stage":"compact_root","upper":2.6879310875757104e-05}],"independent_audit":{"complete_algorithm_seconds":45.79156159423292,"complete_cover":true,"condition":15,"engine":"compact","gap":2.548657211377974e-06,"geometry_only_dispatch":true,"original_witness":true,"seconds":14.774670166894794,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":2.433065366437913e-05,"seed":74111,"selected_rank":2,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":45.79156159423292,"upper":2.6879310875757104e-05,"width":0.125},{"absolute_gap":2.1096788721629013e-06,"cap_seconds":9000,"condition":16,"dataset":"diabetes","dispatch":{"compact_symmetric_entries":7758,"engine":"compact","features":11,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.005038762465119362,"engine_seconds":43.15139374323189,"errors":[],"history":[{"gap":6.512931621853411e-05,"lower":1.708732986712563e-05,"seconds":0.5531650092452765,"stage":"structural","upper":8.221664608565973e-05},{"gap":2.1096788721629013e-06,"lower":2.1300986464291376e-05,"seconds":43.15608205832541,"stage":"compact_root","upper":2.3410665336454277e-05}],"independent_audit":{"complete_algorithm_seconds":43.17271512001753,"complete_cover":true,"condition":16,"engine":"compact","gap":2.1096788721629013e-06,"geometry_only_dispatch":true,"original_witness":true,"seconds":4.205075621604919,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":2.1300986464291376e-05,"seed":74123,"selected_rank":1,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":43.17271512001753,"upper":2.3410665336454277e-05,"width":0.125},{"absolute_gap":2.074043534371892e-06,"cap_seconds":9000,"condition":17,"dataset":"diabetes","dispatch":{"compact_symmetric_entries":7758,"engine":"compact","features":11,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.006117386743426323,"engine_seconds":41.86310273036361,"errors":[],"history":[{"gap":6.111682676370623e-05,"lower":2.107457079993796e-05,"seconds":1.3341606594622135,"stage":"structural","upper":8.219139756364418e-05},{"gap":2.074043534371892e-06,"lower":2.3175177669991337e-05,"seconds":41.86887986399233,"stage":"compact_root","upper":2.524922120436323e-05}],"independent_audit":{"complete_algorithm_seconds":41.886138731613755,"complete_cover":true,"condition":17,"engine":"compact","gap":2.074043534371892e-06,"geometry_only_dispatch":true,"original_witness":true,"seconds":15.825409892946482,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":2.3175177669991337e-05,"seed":74137,"selected_rank":3,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":41.886138731613755,"upper":2.524922120436323e-05,"width":0.125},{"absolute_gap":2.408097819192133e-06,"cap_seconds":9000,"condition":18,"dataset":"diabetes","dispatch":{"compact_symmetric_entries":7758,"engine":"compact","features":11,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.004755135625600815,"engine_seconds":40.2747198343277,"errors":[],"history":[{"gap":7.604631779131438e-05,"lower":1.9970994205559253e-05,"seconds":0.5770111717283726,"stage":"structural","upper":9.601731199687362e-05},{"gap":2.408097819192133e-06,"lower":2.794572742673664e-05,"seconds":40.2791344653815,"stage":"compact_root","upper":3.035382524592877e-05}],"independent_audit":{"complete_algorithm_seconds":40.29954627528787,"complete_cover":true,"condition":18,"engine":"compact","gap":2.408097819192133e-06,"geometry_only_dispatch":true,"original_witness":true,"seconds":4.798177026212215,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":2.794572742673664e-05,"seed":74141,"selected_rank":1,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":40.29954627528787,"upper":3.035382524592877e-05,"width":0.125},{"absolute_gap":2.1312901056128794e-06,"cap_seconds":9000,"condition":19,"dataset":"diabetes","dispatch":{"compact_symmetric_entries":7758,"engine":"compact","features":11,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.005545224994421005,"engine_seconds":44.64419359713793,"errors":[],"history":[{"gap":5.9485122415012e-05,"lower":1.9066202007964047e-05,"seconds":1.3390509821474552,"stage":"structural","upper":7.855132442297605e-05},{"gap":2.1312901056128794e-06,"lower":2.0704048825434405e-05,"seconds":44.64942438527942,"stage":"compact_root","upper":2.2835338931047284e-05}],"independent_audit":{"complete_algorithm_seconds":44.65118364803493,"complete_cover":true,"condition":19,"engine":"compact","gap":2.1312901056128794e-06,"geometry_only_dispatch":true,"original_witness":true,"seconds":15.495850091800094,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":2.0704048825434405e-05,"seed":74153,"selected_rank":2,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":44.65118364803493,"upper":2.2835338931047284e-05,"width":0.125},{"absolute_gap":6.1640448975898e-07,"cap_seconds":9000,"condition":20,"dataset":"concrete","dispatch":{"compact_symmetric_entries":5879,"engine":"compact","features":9,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.030718013644218445,"engine_seconds":0.25388656184077263,"errors":[],"history":[{"gap":6.1640448975898e-07,"lower":5.326250036991053e-07,"seconds":0.2843972332775593,"stage":"structural","upper":1.1490294934580852e-06}],"independent_audit":{"complete_algorithm_seconds":0.28518625907599926,"complete_cover":true,"condition":20,"engine":"compact","gap":6.1640448975898e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":1.2179939076304436,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":5.326250036991053e-07,"seed":74111,"selected_rank":1,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":0.28518625907599926,"upper":1.1490294934580852e-06,"width":0.03125},{"absolute_gap":6.555167810921849e-07,"cap_seconds":9000,"condition":21,"dataset":"concrete","dispatch":{"compact_symmetric_entries":5879,"engine":"compact","features":9,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.11024121008813381,"engine_seconds":0.2757608871906996,"errors":[],"history":[{"gap":6.555167810921849e-07,"lower":6.798435402272095e-07,"seconds":0.38574764132499695,"stage":"structural","upper":1.3353603213193944e-06}],"independent_audit":{"complete_algorithm_seconds":0.3868274390697479,"complete_cover":true,"condition":21,"engine":"compact","gap":6.555167810921849e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":1.2288274019956589,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":6.798435402272095e-07,"seed":74123,"selected_rank":1,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":0.3868274390697479,"upper":1.3353603213193944e-06,"width":0.03125},{"absolute_gap":6.434188509816423e-07,"cap_seconds":9000,"condition":22,"dataset":"concrete","dispatch":{"compact_symmetric_entries":5879,"engine":"compact","features":9,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.031678007915616035,"engine_seconds":0.2557455711066723,"errors":[],"history":[{"gap":6.434188509816423e-07,"lower":6.527766801961431e-07,"seconds":0.2872064746916294,"stage":"structural","upper":1.2961955311777854e-06}],"independent_audit":{"complete_algorithm_seconds":0.288014380261302,"complete_cover":true,"condition":22,"engine":"compact","gap":6.434188509816423e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":1.1974422857165337,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":6.527766801961431e-07,"seed":74137,"selected_rank":1,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":0.288014380261302,"upper":1.2961955311777854e-06,"width":0.03125},{"absolute_gap":6.621159631899356e-07,"cap_seconds":9000,"condition":23,"dataset":"concrete","dispatch":{"compact_symmetric_entries":5879,"engine":"compact","features":9,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.17539654485881329,"engine_seconds":0.26549900509417057,"errors":[],"history":[{"gap":6.621159631899356e-07,"lower":5.125828503385609e-07,"seconds":0.44066336564719677,"stage":"structural","upper":1.1746988135284965e-06}],"independent_audit":{"complete_algorithm_seconds":0.4415649399161339,"complete_cover":true,"condition":23,"engine":"compact","gap":6.621159631899356e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":1.2428033854812384,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":5.125828503385609e-07,"seed":74141,"selected_rank":1,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":0.4415649399161339,"upper":1.1746988135284965e-06,"width":0.03125},{"absolute_gap":7.064466481312844e-07,"cap_seconds":9000,"condition":24,"dataset":"concrete","dispatch":{"compact_symmetric_entries":5879,"engine":"compact","features":9,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.03037196956574917,"engine_seconds":0.25771832279860973,"errors":[],"history":[{"gap":7.064466481312844e-07,"lower":6.962170133184563e-07,"seconds":0.2878667041659355,"stage":"structural","upper":1.4026636614497408e-06}],"independent_audit":{"complete_algorithm_seconds":0.2887048255652189,"complete_cover":true,"condition":24,"engine":"compact","gap":7.064466481312844e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":1.2263003308326006,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":6.962170133184563e-07,"seed":74153,"selected_rank":1,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":0.2887048255652189,"upper":1.4026636614497408e-06,"width":0.03125},{"absolute_gap":6.643388358110749e-07,"cap_seconds":9000,"condition":25,"dataset":"concrete","dispatch":{"compact_symmetric_entries":5879,"engine":"compact","features":9,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.031795814633369446,"engine_seconds":0.256688529625535,"errors":[],"history":[{"gap":6.643388358110749e-07,"lower":2.0955481898343727e-08,"seconds":0.28820055164396763,"stage":"structural","upper":6.852943177094185e-07}],"independent_audit":{"complete_algorithm_seconds":0.28918726556003094,"complete_cover":true,"condition":25,"engine":"compact","gap":6.643388358110749e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":1.2172936536371708,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":2.0955481898343727e-08,"seed":74111,"selected_rank":1,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":0.28918726556003094,"upper":6.852943177094185e-07,"width":0.03125},{"absolute_gap":5.03773870412637e-07,"cap_seconds":9000,"condition":26,"dataset":"concrete","dispatch":{"compact_symmetric_entries":5879,"engine":"compact","features":9,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.03189727105200291,"engine_seconds":0.261549549177289,"errors":[],"history":[{"gap":5.03773870412637e-07,"lower":2.4735629844396806e-07,"seconds":0.2932360991835594,"stage":"structural","upper":7.51130168856605e-07}],"independent_audit":{"complete_algorithm_seconds":0.2940254155546427,"complete_cover":true,"condition":26,"engine":"compact","gap":5.03773870412637e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":1.1799088809639215,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":2.4735629844396806e-07,"seed":74123,"selected_rank":1,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":0.2940254155546427,"upper":7.51130168856605e-07,"width":0.03125},{"absolute_gap":5.085913431866543e-07,"cap_seconds":9000,"condition":27,"dataset":"concrete","dispatch":{"compact_symmetric_entries":5879,"engine":"compact","features":9,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.030800413340330124,"engine_seconds":0.2565134409815073,"errors":[],"history":[{"gap":5.085913431866543e-07,"lower":2.420385219123466e-07,"seconds":0.28708663396537304,"stage":"structural","upper":7.506298650990009e-07}],"independent_audit":{"complete_algorithm_seconds":0.2879290245473385,"complete_cover":true,"condition":27,"engine":"compact","gap":5.085913431866543e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":1.1959844250231981,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":2.420385219123466e-07,"seed":74137,"selected_rank":1,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":0.2879290245473385,"upper":7.506298650990009e-07,"width":0.03125},{"absolute_gap":4.970458799254698e-07,"cap_seconds":9000,"condition":28,"dataset":"concrete","dispatch":{"compact_symmetric_entries":5879,"engine":"compact","features":9,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.031136032193899155,"engine_seconds":0.2555638924241066,"errors":[],"history":[{"gap":4.970458799254698e-07,"lower":2.25102873452343e-07,"seconds":0.28648291900753975,"stage":"structural","upper":7.221487533778128e-07}],"independent_audit":{"complete_algorithm_seconds":0.31440466456115246,"complete_cover":true,"condition":28,"engine":"compact","gap":4.970458799254698e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":1.1836923658847809,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":2.25102873452343e-07,"seed":74141,"selected_rank":1,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":0.31440466456115246,"upper":7.221487533778128e-07,"width":0.03125},{"absolute_gap":7.896025185627911e-07,"cap_seconds":9000,"condition":29,"dataset":"concrete","dispatch":{"compact_symmetric_entries":5879,"engine":"compact","features":9,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.03381503187119961,"engine_seconds":0.25270646438002586,"errors":[],"history":[{"gap":7.896025185627911e-07,"lower":5.676231408513476e-09,"seconds":0.2862787991762161,"stage":"structural","upper":7.952787499713045e-07}],"independent_audit":{"complete_algorithm_seconds":0.28714420832693577,"complete_cover":true,"condition":29,"engine":"compact","gap":7.896025185627911e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":1.2114263214170933,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":5.676231408513476e-09,"seed":74153,"selected_rank":1,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":0.28714420832693577,"upper":7.952787499713045e-07,"width":0.03125},{"absolute_gap":5.555811010308711e-10,"cap_seconds":9000,"condition":30,"dataset":"concrete","dispatch":{"compact_symmetric_entries":5879,"engine":"compact","features":9,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.031028615310788155,"engine_seconds":37.827622547745705,"errors":[],"history":[{"gap":7.162839388290881e-06,"lower":1.1118517858961506e-05,"seconds":1.3646493256092072,"stage":"structural","upper":1.8281357247252387e-05},{"gap":5.555811010308711e-10,"lower":1.1128969464473652e-05,"seconds":37.85831134393811,"stage":"compact_root","upper":1.1129525045574683e-05}],"independent_audit":{"complete_algorithm_seconds":37.87544967420399,"complete_cover":true,"condition":30,"engine":"compact","gap":5.555811010308711e-10,"geometry_only_dispatch":true,"original_witness":true,"seconds":14.948037145659328,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":1.1128969464473652e-05,"seed":74111,"selected_rank":3,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":37.87544967420399,"upper":1.1129525045574683e-05,"width":0.125},{"absolute_gap":3.6855067608865255e-14,"cap_seconds":9000,"condition":31,"dataset":"concrete","dispatch":{"compact_symmetric_entries":5879,"engine":"compact","features":9,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.035902420058846474,"engine_seconds":37.55563496425748,"errors":[],"history":[{"gap":7.004967625359617e-06,"lower":1.4102700833906743e-05,"seconds":1.3762810118496418,"stage":"structural","upper":2.110766845926636e-05},{"gap":3.6855067608865255e-14,"lower":1.4102700841652011e-05,"seconds":37.591195249930024,"stage":"compact_root","upper":1.4102700878507078e-05}],"independent_audit":{"complete_algorithm_seconds":37.59872750379145,"complete_cover":true,"condition":31,"engine":"compact","gap":3.6855067608865255e-14,"geometry_only_dispatch":true,"original_witness":true,"seconds":14.928802436217666,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":1.4102700841652011e-05,"seed":74123,"selected_rank":3,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":37.59872750379145,"upper":1.4102700878507078e-05,"width":0.125},{"absolute_gap":1.9760465507813463e-14,"cap_seconds":9000,"condition":32,"dataset":"concrete","dispatch":{"compact_symmetric_entries":5879,"engine":"compact","features":9,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.03132299892604351,"engine_seconds":37.2596638686955,"errors":[],"history":[{"gap":6.1425894066234715e-06,"lower":1.3201534964112081e-05,"seconds":1.367041703313589,"stage":"structural","upper":1.9344124370735553e-05},{"gap":1.9760465507813463e-14,"lower":1.3201534971729021e-05,"seconds":37.2906488776207,"stage":"compact_root","upper":1.3201534991489487e-05}],"independent_audit":{"complete_algorithm_seconds":37.31468370370567,"complete_cover":true,"condition":32,"engine":"compact","gap":1.9760465507813463e-14,"geometry_only_dispatch":true,"original_witness":true,"seconds":14.870764840394258,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":1.3201534971729021e-05,"seed":74137,"selected_rank":3,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":37.31468370370567,"upper":1.3201534991489487e-05,"width":0.125},{"absolute_gap":5.01984311374386e-09,"cap_seconds":9000,"condition":33,"dataset":"concrete","dispatch":{"compact_symmetric_entries":5879,"engine":"compact","features":9,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.03173791989684105,"engine_seconds":38.12367506697774,"errors":[],"history":[{"gap":6.99614126408845e-06,"lower":1.0737070573502148e-05,"seconds":1.3707869369536638,"stage":"structural","upper":1.77332118375906e-05},{"gap":5.01984311374386e-09,"lower":1.07439255671667e-05,"seconds":38.155074656009674,"stage":"compact_root","upper":1.0748945410280443e-05}],"independent_audit":{"complete_algorithm_seconds":38.17671322263777,"complete_cover":true,"condition":33,"engine":"compact","gap":5.01984311374386e-09,"geometry_only_dispatch":true,"original_witness":true,"seconds":14.787633815780282,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":1.07439255671667e-05,"seed":74141,"selected_rank":3,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":38.17671322263777,"upper":1.0748945410280443e-05,"width":0.125},{"absolute_gap":7.84149312200812e-09,"cap_seconds":9000,"condition":34,"dataset":"concrete","dispatch":{"compact_symmetric_entries":5879,"engine":"compact","features":9,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.030961211770772934,"engine_seconds":36.78454581461847,"errors":[],"history":[{"gap":7.658300403922812e-06,"lower":1.3647542876797645e-05,"seconds":1.366075374186039,"stage":"structural","upper":2.1305843280720457e-05},{"gap":7.84149312200812e-09,"lower":1.3684194743091387e-05,"seconds":36.815093990415335,"stage":"compact_root","upper":1.3692036236213395e-05}],"independent_audit":{"complete_algorithm_seconds":36.83424990810454,"complete_cover":true,"condition":34,"engine":"compact","gap":7.84149312200812e-09,"geometry_only_dispatch":true,"original_witness":true,"seconds":15.524285582825541,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":1.3684194743091387e-05,"seed":74153,"selected_rank":3,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":36.83424990810454,"upper":1.3692036236213395e-05,"width":0.125},{"absolute_gap":3.393465276495436e-07,"cap_seconds":9000,"condition":35,"dataset":"concrete","dispatch":{"compact_symmetric_entries":5879,"engine":"compact","features":9,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.03099021501839161,"engine_seconds":43.673959823325276,"errors":[],"history":[{"gap":8.465719423946846e-06,"lower":3.1397230717128406e-06,"seconds":1.3674617260694504,"stage":"structural","upper":1.1605442495659685e-05},{"gap":3.393465276495436e-07,"lower":3.3271847540993854e-06,"seconds":43.704557962715626,"stage":"compact_root","upper":3.666531281748929e-06}],"independent_audit":{"complete_algorithm_seconds":43.70956427976489,"complete_cover":true,"condition":35,"engine":"compact","gap":3.393465276495436e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":15.00610351189971,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":3.3271847540993854e-06,"seed":74111,"selected_rank":3,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":43.70956427976489,"upper":3.666531281748929e-06,"width":0.125},{"absolute_gap":1.832723561247075e-07,"cap_seconds":9000,"condition":36,"dataset":"concrete","dispatch":{"compact_symmetric_entries":5879,"engine":"compact","features":9,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.032213132828474045,"engine_seconds":43.3129305485636,"errors":[],"history":[{"gap":8.199073433264043e-06,"lower":4.4949275278052805e-06,"seconds":1.4702714309096336,"stage":"structural","upper":1.2694000961069322e-05},{"gap":1.832723561247075e-07,"lower":4.515080158197865e-06,"seconds":43.34481013379991,"stage":"compact_root","upper":4.698352514322572e-06}],"independent_audit":{"complete_algorithm_seconds":43.357176288962364,"complete_cover":true,"condition":36,"engine":"compact","gap":1.832723561247075e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":14.419080832973123,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":4.515080158197865e-06,"seed":74123,"selected_rank":3,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":43.357176288962364,"upper":4.698352514322572e-06,"width":0.125},{"absolute_gap":2.9727416145248274e-07,"cap_seconds":9000,"condition":37,"dataset":"concrete","dispatch":{"compact_symmetric_entries":5879,"engine":"compact","features":9,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.031122470274567604,"engine_seconds":44.44383104890585,"errors":[],"history":[{"gap":8.725012049368846e-06,"lower":3.894167509857493e-06,"seconds":1.468047747388482,"stage":"structural","upper":1.2619179559226338e-05},{"gap":2.9727416145248274e-07,"lower":4.1945928403218445e-06,"seconds":44.47459754347801,"stage":"compact_root","upper":4.491867001774327e-06}],"independent_audit":{"complete_algorithm_seconds":44.49442069232464,"complete_cover":true,"condition":37,"engine":"compact","gap":2.9727416145248274e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":14.597463931888342,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":4.1945928403218445e-06,"seed":74137,"selected_rank":3,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":44.49442069232464,"upper":4.491867001774327e-06,"width":0.125},{"absolute_gap":3.3330929154376104e-07,"cap_seconds":9000,"condition":38,"dataset":"concrete","dispatch":{"compact_symmetric_entries":5879,"engine":"compact","features":9,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.030728522688150406,"engine_seconds":42.808580776676536,"errors":[],"history":[{"gap":8.468982574489585e-06,"lower":3.7711553658517634e-06,"seconds":1.363343983888626,"stage":"structural","upper":1.2240137940341347e-05},{"gap":3.3330929154376104e-07,"lower":3.818132104192409e-06,"seconds":42.83895296789706,"stage":"compact_root","upper":4.15144139573617e-06}],"independent_audit":{"complete_algorithm_seconds":42.85258214920759,"complete_cover":true,"condition":38,"engine":"compact","gap":3.3330929154376104e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":15.037638816982508,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":3.818132104192409e-06,"seed":74141,"selected_rank":3,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":42.85258214920759,"upper":4.15144139573617e-06,"width":0.125},{"absolute_gap":3.305522368756362e-07,"cap_seconds":9000,"condition":39,"dataset":"concrete","dispatch":{"compact_symmetric_entries":5879,"engine":"compact","features":9,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.03263791650533676,"engine_seconds":44.27963892184198,"errors":[],"history":[{"gap":9.323271269916613e-06,"lower":4.087672812999598e-06,"seconds":1.4731024391949177,"stage":"structural","upper":1.341094408291621e-05},{"gap":3.305522368756362e-07,"lower":4.153058593325395e-06,"seconds":44.311969662085176,"stage":"compact_root","upper":4.483610830201031e-06}],"independent_audit":{"complete_algorithm_seconds":44.33013825491071,"complete_cover":true,"condition":39,"engine":"compact","gap":3.305522368756362e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":14.84192413277924,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":4.153058593325395e-06,"seed":74153,"selected_rank":3,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":44.33013825491071,"upper":4.483610830201031e-06,"width":0.125},{"absolute_gap":2.76105167620619e-07,"cap_seconds":9000,"condition":40,"dataset":"superconductivity","dispatch":{"compact_symmetric_entries":242910,"engine":"moment","features":82,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.2567804232239723,"engine_seconds":3.135746195912361,"errors":[],"history":[{"gap":2.76105167620619e-07,"lower":5.814647856400289e-07,"seconds":3.392195889726281,"stage":"structural_first_stage","upper":8.575699532606479e-07}],"independent_audit":{"complete_algorithm_seconds":3.396982194855809,"complete_cover":true,"condition":40,"engine":"moment","gap":2.76105167620619e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":43.82886170223355,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":5.814647856400289e-07,"seed":74111,"selected_rank":1,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":3.396982194855809,"upper":8.575699532606479e-07,"width":0.03125},{"absolute_gap":5.405053973521525e-07,"cap_seconds":9000,"condition":41,"dataset":"superconductivity","dispatch":{"compact_symmetric_entries":242910,"engine":"moment","features":82,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.26319172978401184,"engine_seconds":3.161068184301257,"errors":[],"history":[{"gap":5.405053973521525e-07,"lower":9.013848729505501e-07,"seconds":3.423992373049259,"stage":"structural_first_stage","upper":1.4418902703027027e-06}],"independent_audit":{"complete_algorithm_seconds":3.4284377489238977,"complete_cover":true,"condition":41,"engine":"moment","gap":5.405053973521525e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":42.57949465699494,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":9.013848729505501e-07,"seed":74123,"selected_rank":1,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":3.4284377489238977,"upper":1.4418902703027027e-06,"width":0.03125},{"absolute_gap":3.3612020560158193e-07,"cap_seconds":9000,"condition":42,"dataset":"superconductivity","dispatch":{"compact_symmetric_entries":242910,"engine":"moment","features":82,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.30087207444012165,"engine_seconds":3.235391715541482,"errors":[],"history":[{"gap":3.3612020560158193e-07,"lower":6.865366976790964e-07,"seconds":3.5359275862574577,"stage":"structural_first_stage","upper":1.0226569032806784e-06}],"independent_audit":{"complete_algorithm_seconds":3.540940087288618,"complete_cover":true,"condition":42,"engine":"moment","gap":3.3612020560158193e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":43.46001249179244,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":6.865366976790964e-07,"seed":74137,"selected_rank":1,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":3.540940087288618,"upper":1.0226569032806784e-06,"width":0.03125},{"absolute_gap":3.758590152558973e-07,"cap_seconds":9000,"condition":43,"dataset":"superconductivity","dispatch":{"compact_symmetric_entries":242910,"engine":"moment","features":82,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.26991894096136093,"engine_seconds":3.162521844729781,"errors":[],"history":[{"gap":3.758590152558973e-07,"lower":4.78169533683903e-07,"seconds":3.4321408849209547,"stage":"structural_first_stage","upper":8.540285489398003e-07}],"independent_audit":{"complete_algorithm_seconds":3.437301531434059,"complete_cover":true,"condition":43,"engine":"moment","gap":3.758590152558973e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":44.33951732516289,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":4.78169533683903e-07,"seed":74141,"selected_rank":1,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":3.437301531434059,"upper":8.540285489398003e-07,"width":0.03125},{"absolute_gap":2.793519600345542e-07,"cap_seconds":9000,"condition":44,"dataset":"superconductivity","dispatch":{"compact_symmetric_entries":242910,"engine":"moment","features":82,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.26492192409932613,"engine_seconds":3.1876410748809576,"errors":[],"history":[{"gap":2.793519600345542e-07,"lower":6.787085170406603e-07,"seconds":3.4520730078220367,"stage":"structural_first_stage","upper":9.580604770752145e-07}],"independent_audit":{"complete_algorithm_seconds":3.4566956125199795,"complete_cover":true,"condition":44,"engine":"moment","gap":2.793519600345542e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":43.11311745084822,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":6.787085170406603e-07,"seed":74153,"selected_rank":1,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":3.4566956125199795,"upper":9.580604770752145e-07,"width":0.03125},{"absolute_gap":4.920364636793906e-07,"cap_seconds":9000,"condition":45,"dataset":"superconductivity","dispatch":{"compact_symmetric_entries":242910,"engine":"moment","features":82,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.3184991981834173,"engine_seconds":3.1867810040712357,"errors":[],"history":[{"gap":4.920364636793906e-07,"lower":2.567573920142507e-08,"seconds":3.5050385426729918,"stage":"structural_first_stage","upper":5.177122028808155e-07}],"independent_audit":{"complete_algorithm_seconds":3.509494036436081,"complete_cover":true,"condition":45,"engine":"moment","gap":4.920364636793906e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":43.14285818859935,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":2.567573920142507e-08,"seed":74111,"selected_rank":1,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":3.509494036436081,"upper":5.177122028808155e-07,"width":0.03125},{"absolute_gap":8.589086870155217e-07,"cap_seconds":9000,"condition":46,"dataset":"superconductivity","dispatch":{"compact_symmetric_entries":242910,"engine":"moment","features":82,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.2754218392074108,"engine_seconds":3.235165135934949,"errors":[],"history":[{"gap":8.589086870155217e-07,"lower":7.217685352167712e-09,"seconds":3.510205876082182,"stage":"structural_first_stage","upper":8.661263723676893e-07}],"independent_audit":{"complete_algorithm_seconds":3.515378823503852,"complete_cover":true,"condition":46,"engine":"moment","gap":8.589086870155217e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":44.91461082175374,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":7.217685352167712e-09,"seed":74123,"selected_rank":1,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":3.515378823503852,"upper":8.661263723676893e-07,"width":0.03125},{"absolute_gap":6.288042721045945e-07,"cap_seconds":9000,"condition":47,"dataset":"superconductivity","dispatch":{"compact_symmetric_entries":242910,"engine":"moment","features":82,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.2524414025247097,"engine_seconds":3.0217147562652826,"errors":[],"history":[{"gap":6.288042721045945e-07,"lower":1.8292010003917444e-08,"seconds":3.2738760951906443,"stage":"structural_first_stage","upper":6.470962821085119e-07}],"independent_audit":{"complete_algorithm_seconds":3.278154782950878,"complete_cover":true,"condition":47,"engine":"moment","gap":6.288042721045945e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":42.614538453519344,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":1.8292010003917444e-08,"seed":74137,"selected_rank":1,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":3.278154782950878,"upper":6.470962821085119e-07,"width":0.03125},{"absolute_gap":5.381310050981711e-07,"cap_seconds":9000,"condition":48,"dataset":"superconductivity","dispatch":{"compact_symmetric_entries":242910,"engine":"moment","features":82,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.2508099228143692,"engine_seconds":3.1230565812438726,"errors":[],"history":[{"gap":5.381310050981711e-07,"lower":3.552828371777838e-09,"seconds":3.373639876022935,"stage":"structural_first_stage","upper":5.416838334699489e-07}],"independent_audit":{"complete_algorithm_seconds":3.3776816613972187,"complete_cover":true,"condition":48,"engine":"moment","gap":5.381310050981711e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":43.217735135927796,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":3.552828371777838e-09,"seed":74141,"selected_rank":1,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":3.3776816613972187,"upper":5.416838334699489e-07,"width":0.03125},{"absolute_gap":5.51880691269481e-07,"cap_seconds":9000,"condition":49,"dataset":"superconductivity","dispatch":{"compact_symmetric_entries":242910,"engine":"moment","features":82,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.2525651790201664,"engine_seconds":3.1262228209525347,"errors":[],"history":[{"gap":5.51880691269481e-07,"lower":9.254962851645841e-09,"seconds":3.3785480074584484,"stage":"structural_first_stage","upper":5.611356541211267e-07}],"independent_audit":{"complete_algorithm_seconds":3.3825138062238693,"complete_cover":true,"condition":49,"engine":"moment","gap":5.51880691269481e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":42.861342042684555,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":9.254962851645841e-09,"seed":74153,"selected_rank":1,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":3.3825138062238693,"upper":5.611356541211267e-07,"width":0.03125},{"absolute_gap":2.5288699187110477e-06,"cap_seconds":9000,"condition":50,"dataset":"superconductivity","dispatch":{"compact_symmetric_entries":242910,"engine":"moment","features":82,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.2491235565394163,"engine_seconds":3.6577841080725193,"errors":[],"history":[{"gap":2.5288699187110477e-06,"lower":9.637089212161802e-06,"seconds":3.9066778291016817,"stage":"structural_first_stage","upper":1.216595913087285e-05}],"independent_audit":{"complete_algorithm_seconds":3.910649575293064,"complete_cover":true,"condition":50,"engine":"moment","gap":2.5288699187110477e-06,"geometry_only_dispatch":true,"original_witness":true,"seconds":45.48911205306649,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":9.637089212161802e-06,"seed":74111,"selected_rank":2,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":3.910649575293064,"upper":1.216595913087285e-05,"width":0.125},{"absolute_gap":2.9494422896048735e-06,"cap_seconds":9000,"condition":51,"dataset":"superconductivity","dispatch":{"compact_symmetric_entries":242910,"engine":"moment","features":82,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.24668413400650024,"engine_seconds":3.6705648079514503,"errors":[],"history":[{"gap":2.9494422896048735e-06,"lower":1.465501011587572e-05,"seconds":3.9170315247029066,"stage":"structural_first_stage","upper":1.7604452405480594e-05}],"independent_audit":{"complete_algorithm_seconds":3.9208725448697805,"complete_cover":true,"condition":51,"engine":"moment","gap":2.9494422896048735e-06,"geometry_only_dispatch":true,"original_witness":true,"seconds":45.483602525666356,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":1.465501011587572e-05,"seed":74123,"selected_rank":2,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":3.9208725448697805,"upper":1.7604452405480594e-05,"width":0.125},{"absolute_gap":2.702424873975602e-06,"cap_seconds":9000,"condition":52,"dataset":"superconductivity","dispatch":{"compact_symmetric_entries":242910,"engine":"moment","features":82,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.2836819738149643,"engine_seconds":3.765563316643238,"errors":[],"history":[{"gap":2.702424873975602e-06,"lower":1.1205906640384537e-05,"seconds":4.048912541940808,"stage":"structural_first_stage","upper":1.3908331514360139e-05}],"independent_audit":{"complete_algorithm_seconds":4.0549113024026155,"complete_cover":true,"condition":52,"engine":"moment","gap":2.702424873975602e-06,"geometry_only_dispatch":true,"original_witness":true,"seconds":45.81710867583752,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":1.1205906640384537e-05,"seed":74137,"selected_rank":2,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":4.0549113024026155,"upper":1.3908331514360139e-05,"width":0.125},{"absolute_gap":2.4660099031744225e-06,"cap_seconds":9000,"condition":53,"dataset":"superconductivity","dispatch":{"compact_symmetric_entries":242910,"engine":"moment","features":82,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.24810700863599777,"engine_seconds":3.6464843917638063,"errors":[],"history":[{"gap":2.4660099031744225e-06,"lower":9.438747353249231e-06,"seconds":3.8943730760365725,"stage":"structural_first_stage","upper":1.1904757256423654e-05}],"independent_audit":{"complete_algorithm_seconds":3.898299904540181,"complete_cover":true,"condition":53,"engine":"moment","gap":2.4660099031744225e-06,"geometry_only_dispatch":true,"original_witness":true,"seconds":45.691784884780645,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":9.438747353249231e-06,"seed":74141,"selected_rank":2,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":3.898299904540181,"upper":1.1904757256423654e-05,"width":0.125},{"absolute_gap":2.851294612556834e-06,"cap_seconds":9000,"condition":54,"dataset":"superconductivity","dispatch":{"compact_symmetric_entries":242910,"engine":"moment","features":82,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.26729605719447136,"engine_seconds":3.7830188274383545,"errors":[],"history":[{"gap":2.851294612556834e-06,"lower":1.103595958940745e-05,"seconds":4.050019288435578,"stage":"structural_first_stage","upper":1.3887254201964284e-05}],"independent_audit":{"complete_algorithm_seconds":4.055076397955418,"complete_cover":true,"condition":54,"engine":"moment","gap":2.851294612556834e-06,"geometry_only_dispatch":true,"original_witness":true,"seconds":49.752937788143754,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":1.103595958940745e-05,"seed":74153,"selected_rank":2,"spread":"concentrated","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":4.055076397955418,"upper":1.3887254201964284e-05,"width":0.125},{"absolute_gap":9.652240921438023e-07,"cap_seconds":9000,"condition":55,"dataset":"superconductivity","dispatch":{"compact_symmetric_entries":242910,"engine":"moment","features":82,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.24940777011215687,"engine_seconds":108.37955019623041,"errors":[],"history":[{"gap":5.992737503319291e-06,"lower":2.3919778464401294e-06,"seconds":5.226342843845487,"stage":"structural_first_stage","upper":8.38471534975942e-06},{"gap":9.652240921438023e-07,"lower":2.591075501866006e-06,"seconds":108.62844314612448,"stage":"joint_root","upper":3.5562995940098084e-06}],"independent_audit":{"complete_algorithm_seconds":108.6755086388439,"complete_cover":true,"condition":55,"engine":"moment","gap":9.652240921438023e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":111.05612931959331,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":2.591075501866006e-06,"seed":74111,"selected_rank":2,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":108.6755086388439,"upper":3.5562995940098084e-06,"width":0.125},{"absolute_gap":1.5468745447716008e-06,"cap_seconds":9000,"condition":56,"dataset":"superconductivity","dispatch":{"compact_symmetric_entries":242910,"engine":"moment","features":82,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.25655155815184116,"engine_seconds":110.77849455736578,"errors":[],"history":[{"gap":9.978659478985095e-06,"lower":4.105865685069542e-06,"seconds":5.220253663137555,"stage":"structural_first_stage","upper":1.4084525164054636e-05},{"gap":1.5468745447716008e-06,"lower":4.182147492600072e-06,"seconds":111.03472070209682,"stage":"joint_root","upper":5.729022037371673e-06}],"independent_audit":{"complete_algorithm_seconds":111.06549781560898,"complete_cover":true,"condition":56,"engine":"moment","gap":1.5468745447716008e-06,"geometry_only_dispatch":true,"original_witness":true,"seconds":117.67318531870842,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":4.182147492600072e-06,"seed":74123,"selected_rank":3,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":111.06549781560898,"upper":5.729022037371673e-06,"width":0.125},{"absolute_gap":1.3187254931159739e-06,"cap_seconds":9000,"condition":57,"dataset":"superconductivity","dispatch":{"compact_symmetric_entries":242910,"engine":"moment","features":82,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.24998132325708866,"engine_seconds":111.57927369140089,"errors":[],"history":[{"gap":7.4204830341083165e-06,"lower":3.061456706872356e-06,"seconds":5.237067062407732,"stage":"structural_first_stage","upper":1.0481939740980672e-05},{"gap":1.3187254931159739e-06,"lower":3.154105687964275e-06,"seconds":111.82878005504608,"stage":"joint_root","upper":4.472831181080249e-06}],"independent_audit":{"complete_algorithm_seconds":111.87287307530642,"complete_cover":true,"condition":57,"engine":"moment","gap":1.3187254931159739e-06,"geometry_only_dispatch":true,"original_witness":true,"seconds":112.50136162526906,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":3.154105687964275e-06,"seed":74137,"selected_rank":3,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":111.87287307530642,"upper":4.472831181080249e-06,"width":0.125},{"absolute_gap":1.1927715254402002e-06,"cap_seconds":9000,"condition":58,"dataset":"superconductivity","dispatch":{"compact_symmetric_entries":242910,"engine":"moment","features":82,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.25200266018509865,"engine_seconds":108.42336940206587,"errors":[],"history":[{"gap":6.365290653120353e-06,"lower":2.474880106871635e-06,"seconds":5.225808098912239,"stage":"structural_first_stage","upper":8.840170759991987e-06},{"gap":1.1927715254402002e-06,"lower":2.76398439045968e-06,"seconds":108.67494990676641,"stage":"joint_root","upper":3.95675591589988e-06}],"independent_audit":{"complete_algorithm_seconds":108.70538889057934,"complete_cover":true,"condition":58,"engine":"moment","gap":1.1927715254402002e-06,"geometry_only_dispatch":true,"original_witness":true,"seconds":117.81322794407606,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":2.76398439045968e-06,"seed":74141,"selected_rank":3,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":108.70538889057934,"upper":3.95675591589988e-06,"width":0.125},{"absolute_gap":7.550394024229667e-07,"cap_seconds":9000,"condition":59,"dataset":"superconductivity","dispatch":{"compact_symmetric_entries":242910,"engine":"moment","features":82,"moment_order":321,"moment_symmetric_entries":51681,"uncertain_cells":128,"uncertain_rows":64},"dispatch_seconds":0.25319801457226276,"engine_seconds":110.50031323172152,"errors":[],"history":[{"gap":5.944946179534674e-06,"lower":3.1694833570045096e-06,"seconds":5.252059319987893,"stage":"structural_first_stage","upper":9.114429536539183e-06},{"gap":7.550394024229667e-07,"lower":3.3279662707985378e-06,"seconds":110.75317028351128,"stage":"joint_root","upper":4.0830056732215045e-06}],"independent_audit":{"complete_algorithm_seconds":110.7683137897402,"complete_cover":true,"condition":59,"engine":"moment","gap":7.550394024229667e-07,"geometry_only_dispatch":true,"original_witness":true,"seconds":114.7218989096582,"status":"PASS","target_met":true,"target_met_in_budget":true},"lower":3.3279662707985378e-06,"seed":74153,"selected_rank":3,"spread":"dispersed","stage_checks":{},"status":"COMPLETED","target":3e-06,"target_met":true,"target_met_in_budget":true,"total_seconds":110.7683137897402,"upper":4.0830056732215045e-06,"width":0.125}],"runtime":{"cpu":"Intel Xeon Gold 5320","packages":{"clarabel":"0.11.1","cvxpy":"1.7.5","numpy":"2.2.6","scipy":"1.15.3","scs":"3.3.1"},"python":"3.10.12","threads":1},"start_beijing":"2026-10-30T08:27:51.885651+08:00","status":"COLLECTED"}

==> anc/results/general_adaptive_v33/conditions.csv <==
condition,dataset,width,spread,seed,selected_rank,lower,upper,absolute_gap,target,target_met,target_met_in_budget,total_seconds,engine,dispatch_seconds,audit_status,audit_seconds,first_stage_gap,final_stage,error_count
0,diabetes,0.03125,concentrated,74111,3,4.584605741874249e-06,4.693094061898249e-06,1.0848832002400055e-07,3e-06,True,True,30.252291601151228,compact,0.028660595417022705,PASS,16.079258451238275,4.072077973767935e-06,compact_root,0
1,diabetes,0.03125,concentrated,74123,3,3.872976079187576e-06,3.93351116586578e-06,6.053508667820414e-08,3e-06,True,True,28.490123795345426,compact,0.029709164053201675,PASS,16.416667560115457,4.595971308852766e-06,compact_root,0
2,diabetes,0.03125,concentrated,74137,3,4.3401703414035446e-06,4.406435178191701e-06,6.626483678815614e-08,3e-06,True,True,31.822262259200215,compact,0.01929747499525547,PASS,15.915081785991788,4.430616604699881e-06,compact_root,0
3,diabetes,0.03125,concentrated,74141,3,4.8621905248064725e-06,4.974224340990035e-06,1.1203381618356284e-07,3e-06,True,True,32.12762953527272,compact,0.01834489218890667,PASS,15.814251977950335,4.547461072134489e-06,compact_root,0
4,diabetes,0.03125,concentrated,74153,3,3.8261250871713045e-06,3.888907878151923e-06,6.278279098061861e-08,3e-06,True,True,30.357923621311784,compact,0.03505888395011425,PASS,16.133361844345927,4.74741208158218e-06,compact_root,0
5,diabetes,0.03125,dispersed,74111,3,1.5042783005569182e-06,1.6306535045185618e-06,1.263752039616436e-07,3e-06,True,True,18.30302293598652,compact,0.02210257202386856,PASS,15.62640598975122,3.5974725863200105e-06,compact_root,0
6,diabetes,0.03125,dispersed,74123,3,1.2477730267357016e-06,1.3950091197191919e-06,1.4723609298349027e-07,3e-06,True,True,10.143288867548108,compact,0.005990158766508102,PASS,15.951718963682652,3.683720577767733e-06,compact_root,0
7,diabetes,0.03125,dispersed,74137,3,1.3883580853691181e-06,1.505139982235447e-06,1.1678189686632885e-07,3e-06,True,True,14.093250332400203,compact,0.004968540742993355,PASS,16.291801931336522,3.5783836537698215e-06,compact_root,0
8,diabetes,0.03125,dispersed,74141,3,1.7137698747860188e-06,1.7728194343213437e-06,5.9049559535324906e-08,3e-06,True,True,22.9570668078959,compact,0.004652995616197586,PASS,15.738475980237126,4.080932540071206e-06,compact_root,0
9,diabetes,0.03125,dispersed,74153,3,1.2860067321482067e-06,1.3931517889149553e-06,1.0714505676674859e-07,3e-06,True,True,13.903115216642618,compact,0.004532067105174065,PASS,15.936890438199043,3.5211303429320444e-06,compact_root,0
10,diabetes,0.125,concentrated,74111,3,7.61361095380258e-05,7.756946414304594e-05,1.4333546050201366e-06,3e-06,True,True,156.75700528360903,compact,0.006295487284660339,PASS,46.085559856146574,9.637863360487089e-05,profile_cover,0
11,diabetes,0.125,concentrated,74123,3,6.403667306433943e-05,6.703612578795977e-05,2.999452723620341e-06,3e-06,True,True,150.93991734832525,compact,0.004541393369436264,PASS,43.15727466158569,0.0001089030789752525,profile_cover,0
12,diabetes,0.125,concentrated,74137,3,7.130325114131272e-05,7.409161683804888e-05,2.7883656967361592e-06,3e-06,True,True,152.94778484478593,compact,0.005429521203041077,PASS,43.245772847905755,9.711752803605071e-05,profile_cover,0
13,diabetes,0.125,concentrated,74141,3,7.852928848986674e-05,8.12846725687018e-05,2.7553840788350576e-06,3e-06,True,True,42.438006998971105,compact,0.004129150882363319,PASS,16.769674863666296,0.00010261499964307973,compact_root,0
14,diabetes,0.125,concentrated,74153,3,6.287669521128287e-05,6.564676504550866e-05,2.770069834225793e-06,3e-06,True,True,156.76177399419248,compact,0.0043737199157476425,PASS,44.99759664386511,0.00011171009218296576,profile_cover,0
15,diabetes,0.125,dispersed,74111,2,2.433065366437913e-05,2.6879310875757104e-05,2.548657211377974e-06,3e-06,True,True,45.79156159423292,compact,0.00506548210978508,PASS,14.774670166894794,6.21229743728614e-05,compact_root,0
16,diabetes,0.125,dispersed,74123,1,2.1300986464291376e-05,2.3410665336454277e-05,2.1096788721629013e-06,3e-06,True,True,43.17271512001753,compact,0.005038762465119362,PASS,4.205075621604919,6.512931621853411e-05,compact_root,0
17,diabetes,0.125,dispersed,74137,3,2.3175177669991337e-05,2.524922120436323e-05,2.074043534371892e-06,3e-06,True,True,41.886138731613755,compact,0.006117386743426323,PASS,15.825409892946482,6.111682676370623e-05,compact_root,0
18,diabetes,0.125,dispersed,74141,1,2.794572742673664e-05,3.035382524592877e-05,2.408097819192133e-06,3e-06,True,True,40.29954627528787,compact,0.004755135625600815,PASS,4.798177026212215,7.604631779131438e-05,compact_root,0
19,diabetes,0.125,dispersed,74153,2,2.0704048825434405e-05,2.2835338931047284e-05,2.1312901056128794e-06,3e-06,True,True,44.65118364803493,compact,0.005545224994421005,PASS,15.495850091800094,5.9485122415012e-05,compact_root,0
20,concrete,0.03125,concentrated,74111,1,5.326250036991053e-07,1.1490294934580852e-06,6.1640448975898e-07,3e-06,True,True,0.28518625907599926,compact,0.030718013644218445,PASS,1.2179939076304436,6.1640448975898e-07,structural,0
21,concrete,0.03125,concentrated,74123,1,6.798435402272095e-07,1.3353603213193944e-06,6.555167810921849e-07,3e-06,True,True,0.3868274390697479,compact,0.11024121008813381,PASS,1.2288274019956589,6.555167810921849e-07,structural,0
22,concrete,0.03125,concentrated,74137,1,6.527766801961431e-07,1.2961955311777854e-06,6.434188509816423e-07,3e-06,True,True,0.288014380261302,compact,0.031678007915616035,PASS,1.1974422857165337,6.434188509816423e-07,structural,0
23,concrete,0.03125,concentrated,74141,1,5.125828503385609e-07,1.1746988135284965e-06,6.621159631899356e-07,3e-06,True,True,0.4415649399161339,compact,0.17539654485881329,PASS,1.2428033854812384,6.621159631899356e-07,structural,0
24,concrete,0.03125,concentrated,74153,1,6.962170133184563e-07,1.4026636614497408e-06,7.064466481312844e-07,3e-06,True,True,0.2887048255652189,compact,0.03037196956574917,PASS,1.2263003308326006,7.064466481312844e-07,structural,0
25,concrete,0.03125,dispersed,74111,1,2.0955481898343727e-08,6.852943177094185e-07,6.643388358110749e-07,3e-06,True,True,0.28918726556003094,compact,0.031795814633369446,PASS,1.2172936536371708,6.643388358110749e-07,structural,0
26,concrete,0.03125,dispersed,74123,1,2.4735629844396806e-07,7.51130168856605e-07,5.03773870412637e-07,3e-06,True,True,0.2940254155546427,compact,0.03189727105200291,PASS,1.1799088809639215,5.03773870412637e-07,structural,0
27,concrete,0.03125,dispersed,74137,1,2.420385219123466e-07,7.506298650990009e-07,5.085913431866543e-07,3e-06,True,True,0.2879290245473385,compact,0.030800413340330124,PASS,1.1959844250231981,5.085913431866543e-07,structural,0
28,concrete,0.03125,dispersed,74141,1,2.25102873452343e-07,7.221487533778128e-07,4.970458799254698e-07,3e-06,True,True,0.31440466456115246,compact,0.031136032193899155,PASS,1.1836923658847809,4.970458799254698e-07,structural,0
29,concrete,0.03125,dispersed,74153,1,5.676231408513476e-09,7.952787499713045e-07,7.896025185627911e-07,3e-06,True,True,0.28714420832693577,compact,0.03381503187119961,PASS,1.2114263214170933,7.896025185627911e-07,structural,0
30,concrete,0.125,concentrated,74111,3,1.1128969464473652e-05,1.1129525045574683e-05,5.555811010308711e-10,3e-06,True,True,37.87544967420399,compact,0.031028615310788155,PASS,14.948037145659328,7.162839388290881e-06,compact_root,0
31,concrete,0.125,concentrated,74123,3,1.4102700841652011e-05,1.4102700878507078e-05,3.6855067608865255e-14,3e-06,True,True,37.59872750379145,compact,0.035902420058846474,PASS,14.928802436217666,7.004967625359617e-06,compact_root,0
32,concrete,0.125,concentrated,74137,3,1.3201534971729021e-05,1.3201534991489487e-05,1.9760465507813463e-14,3e-06,True,True,37.31468370370567,compact,0.03132299892604351,PASS,14.870764840394258,6.1425894066234715e-06,compact_root,0
33,concrete,0.125,concentrated,74141,3,1.07439255671667e-05,1.0748945410280443e-05,5.01984311374386e-09,3e-06,True,True,38.17671322263777,compact,0.03173791989684105,PASS,14.787633815780282,6.99614126408845e-06,compact_root,0
34,concrete,0.125,concentrated,74153,3,1.3684194743091387e-05,1.3692036236213395e-05,7.84149312200812e-09,3e-06,True,True,36.83424990810454,compact,0.030961211770772934,PASS,15.524285582825541,7.658300403922812e-06,compact_root,0
35,concrete,0.125,dispersed,74111,3,3.3271847540993854e-06,3.666531281748929e-06,3.393465276495436e-07,3e-06,True,True,43.70956427976489,compact,0.03099021501839161,PASS,15.00610351189971,8.465719423946846e-06,compact_root,0
36,concrete,0.125,dispersed,74123,3,4.515080158197865e-06,4.698352514322572e-06,1.832723561247075e-07,3e-06,True,True,43.357176288962364,compact,0.032213132828474045,PASS,14.419080832973123,8.199073433264043e-06,compact_root,0
37,concrete,0.125,dispersed,74137,3,4.1945928403218445e-06,4.491867001774327e-06,2.9727416145248274e-07,3e-06,True,True,44.49442069232464,compact,0.031122470274567604,PASS,14.597463931888342,8.725012049368846e-06,compact_root,0
38,concrete,0.125,dispersed,74141,3,3.818132104192409e-06,4.15144139573617e-06,3.3330929154376104e-07,3e-06,True,True,42.85258214920759,compact,0.030728522688150406,PASS,15.037638816982508,8.468982574489585e-06,compact_root,0
39,concrete,0.125,dispersed,74153,3,4.153058593325395e-06,4.483610830201031e-06,3.305522368756362e-07,3e-06,True,True,44.33013825491071,compact,0.03263791650533676,PASS,14.84192413277924,9.323271269916613e-06,compact_root,0
40,superconductivity,0.03125,concentrated,74111,1,5.814647856400289e-07,8.575699532606479e-07,2.76105167620619e-07,3e-06,True,True,3.396982194855809,moment,0.2567804232239723,PASS,43.82886170223355,2.76105167620619e-07,structural_first_stage,0
41,superconductivity,0.03125,concentrated,74123,1,9.013848729505501e-07,1.4418902703027027e-06,5.405053973521525e-07,3e-06,True,True,3.4284377489238977,moment,0.26319172978401184,PASS,42.57949465699494,5.405053973521525e-07,structural_first_stage,0
42,superconductivity,0.03125,concentrated,74137,1,6.865366976790964e-07,1.0226569032806784e-06,3.3612020560158193e-07,3e-06,True,True,3.540940087288618,moment,0.30087207444012165,PASS,43.46001249179244,3.3612020560158193e-07,structural_first_stage,0
43,superconductivity,0.03125,concentrated,74141,1,4.78169533683903e-07,8.540285489398003e-07,3.758590152558973e-07,3e-06,True,True,3.437301531434059,moment,0.26991894096136093,PASS,44.33951732516289,3.758590152558973e-07,structural_first_stage,0
44,superconductivity,0.03125,concentrated,74153,1,6.787085170406603e-07,9.580604770752145e-07,2.793519600345542e-07,3e-06,True,True,3.4566956125199795,moment,0.26492192409932613,PASS,43.11311745084822,2.793519600345542e-07,structural_first_stage,0
45,superconductivity,0.03125,dispersed,74111,1,2.567573920142507e-08,5.177122028808155e-07,4.920364636793906e-07,3e-06,True,True,3.509494036436081,moment,0.3184991981834173,PASS,43.14285818859935,4.920364636793906e-07,structural_first_stage,0
46,superconductivity,0.03125,dispersed,74123,1,7.217685352167712e-09,8.661263723676893e-07,8.589086870155217e-07,3e-06,True,True,3.515378823503852,moment,0.2754218392074108,PASS,44.91461082175374,8.589086870155217e-07,structural_first_stage,0
47,superconductivity,0.03125,dispersed,74137,1,1.8292010003917444e-08,6.470962821085119e-07,6.288042721045945e-07,3e-06,True,True,3.278154782950878,moment,0.2524414025247097,PASS,42.614538453519344,6.288042721045945e-07,structural_first_stage,0
48,superconductivity,0.03125,dispersed,74141,1,3.552828371777838e-09,5.416838334699489e-07,5.381310050981711e-07,3e-06,True,True,3.3776816613972187,moment,0.2508099228143692,PASS,43.217735135927796,5.381310050981711e-07,structural_first_stage,0
49,superconductivity,0.03125,dispersed,74153,1,9.254962851645841e-09,5.611356541211267e-07,5.51880691269481e-07,3e-06,True,True,3.3825138062238693,moment,0.2525651790201664,PASS,42.861342042684555,5.51880691269481e-07,structural_first_stage,0
50,superconductivity,0.125,concentrated,74111,2,9.637089212161802e-06,1.216595913087285e-05,2.5288699187110477e-06,3e-06,True,True,3.910649575293064,moment,0.2491235565394163,PASS,45.48911205306649,2.5288699187110477e-06,structural_first_stage,0
51,superconductivity,0.125,concentrated,74123,2,1.465501011587572e-05,1.7604452405480594e-05,2.9494422896048735e-06,3e-06,True,True,3.9208725448697805,moment,0.24668413400650024,PASS,45.483602525666356,2.9494422896048735e-06,structural_first_stage,0
52,superconductivity,0.125,concentrated,74137,2,1.1205906640384537e-05,1.3908331514360139e-05,2.702424873975602e-06,3e-06,True,True,4.0549113024026155,moment,0.2836819738149643,PASS,45.81710867583752,2.702424873975602e-06,structural_first_stage,0
53,superconductivity,0.125,concentrated,74141,2,9.438747353249231e-06,1.1904757256423654e-05,2.4660099031744225e-06,3e-06,True,True,3.898299904540181,moment,0.24810700863599777,PASS,45.691784884780645,2.4660099031744225e-06,structural_first_stage,0
54,superconductivity,0.125,concentrated,74153,2,1.103595958940745e-05,1.3887254201964284e-05,2.851294612556834e-06,3e-06,True,True,4.055076397955418,moment,0.26729605719447136,PASS,49.752937788143754,2.851294612556834e-06,structural_first_stage,0
55,superconductivity,0.125,dispersed,74111,2,2.591075501866006e-06,3.5562995940098084e-06,9.652240921438023e-07,3e-06,True,True,108.6755086388439,moment,0.24940777011215687,PASS,111.05612931959331,5.992737503319291e-06,joint_root,0
56,superconductivity,0.125,dispersed,74123,3,4.182147492600072e-06,5.729022037371673e-06,1.5468745447716008e-06,3e-06,True,True,111.06549781560898,moment,0.25655155815184116,PASS,117.67318531870842,9.978659478985095e-06,joint_root,0
57,superconductivity,0.125,dispersed,74137,3,3.154105687964275e-06,4.472831181080249e-06,1.3187254931159739e-06,3e-06,True,True,111.87287307530642,moment,0.24998132325708866,PASS,112.50136162526906,7.4204830341083165e-06,joint_root,0
58,superconductivity,0.125,dispersed,74141,3,2.76398439045968e-06,3.95675591589988e-06,1.1927715254402002e-06,3e-06,True,True,108.70538889057934,moment,0.25200266018509865,PASS,117.81322794407606,6.365290653120353e-06,joint_root,0
59,superconductivity,0.125,dispersed,74153,3,3.3279662707985378e-06,4.0830056732215045e-06,7.550394024229667e-07,3e-06,True,True,110.7683137897402,moment,0.25319801457226276,PASS,114.7218989096582,5.944946179534674e-06,joint_root,0


==> anc/results/general_adaptive_v33/environment.json <==
{"python":"3.10.12 (main, Aug 31 2026, 10:18:17) [GCC 11.4.0]","packages":{"numpy":"2.2.6","scipy":"1.15.3","pandas":"2.3.3","scikit-learn":"1.7.2","psutil":"7.2.2","cvxpy":"1.7.5","scs":"3.3.1","clarabel":"0.11.1","xlrd":"2.0.2","requests":"2.34.2","openpyxl":"3.1.5"},"not_installed":["matplotlib"]}

==> anc/results/general_adaptive_v33/protocol.json <==
{"clock":"Dispatch input construction plus every delegated computation and exact bound evaluation; replay reported separately","compact":"v32 compressed root and observed-column/profile or row-slab cover","complete_cap_seconds":9000,"conditions":60,"dispatch":"Compare total symmetric cone entries: choose moment if smaller, otherwise compressed rows; depends only on p and row uncertain-cell counts","inputs":"Original60 conditions, original candidates, weights, feature intervals and penalties","moment":"64 witness starts,8 reference exchanges with32 starts;60s root/40s child proposal;one reference update;33 evaluated nodes","recorded_before_execution":true,"structural":"Ranks1/2/3; tail budget2.5e-6; one-second retained search","target":3e-06,"threads":1,"version":"v33"}

==> anc/results/general_adaptive_v33/summary.json <==
{"status":"PASS","conditions":60,"certified":60,"audited":60,"max_gap":2.999452723620341e-06,"max_complete_seconds":156.76177399419248,"median_complete_seconds":25.723595301620662,"groups":[{"dataset":"diabetes","width":0.03125,"spread":"concentrated","conditions":5,"certified":5,"median_gap":6.626483678815614e-08,"max_gap":1.1203381618356284e-07,"median_seconds":30.357923621311784,"max_seconds":32.12762953527272,"median_audit_seconds":16.079258451238275},{"dataset":"diabetes","width":0.03125,"spread":"dispersed","conditions":5,"certified":5,"median_gap":1.1678189686632885e-07,"max_gap":1.4723609298349027e-07,"median_seconds":14.093250332400203,"max_seconds":22.9570668078959,"median_audit_seconds":15.936890438199043},{"dataset":"diabetes","width":0.125,"spread":"concentrated","conditions":5,"certified":5,"median_gap":2.770069834225793e-06,"max_gap":2.999452723620341e-06,"median_seconds":152.94778484478593,"max_seconds":156.76177399419248,"median_audit_seconds":43.245772847905755},{"dataset":"diabetes","width":0.125,"spread":"dispersed","conditions":5,"certified":5,"median_gap":2.1312901056128794e-06,"max_gap":2.548657211377974e-06,"median_seconds":43.17271512001753,"max_seconds":45.79156159423292,"median_audit_seconds":14.774670166894794},{"dataset":"concrete","width":0.03125,"spread":"concentrated","conditions":5,"certified":5,"median_gap":6.555167810921849e-07,"max_gap":7.064466481312844e-07,"median_seconds":0.2887048255652189,"max_seconds":0.4415649399161339,"median_audit_seconds":1.2263003308326006},{"dataset":"concrete","width":0.03125,"spread":"dispersed","conditions":5,"certified":5,"median_gap":5.085913431866543e-07,"max_gap":7.896025185627911e-07,"median_seconds":0.28918726556003094,"max_seconds":0.31440466456115246,"median_audit_seconds":1.1959844250231981},{"dataset":"concrete","width":0.125,"spread":"concentrated","conditions":5,"certified":5,"median_gap":5.555811010308711e-10,"max_gap":7.84149312200812e-09,"median_seconds":37.59872750379145,"max_seconds":38.17671322263777,"median_audit_seconds":14.928802436217666},{"dataset":"concrete","width":0.125,"spread":"dispersed","conditions":5,"certified":5,"median_gap":3.305522368756362e-07,"max_gap":3.393465276495436e-07,"median_seconds":43.70956427976489,"max_seconds":44.49442069232464,"median_audit_seconds":14.84192413277924},{"dataset":"superconductivity","width":0.03125,"spread":"concentrated","conditions":5,"certified":5,"median_gap":3.3612020560158193e-07,"max_gap":5.405053973521525e-07,"median_seconds":3.437301531434059,"max_seconds":3.540940087288618,"median_audit_seconds":43.46001249179244},{"dataset":"superconductivity","width":0.03125,"spread":"dispersed","conditions":5,"certified":5,"median_gap":5.51880691269481e-07,"max_gap":8.589086870155217e-07,"median_seconds":3.3825138062238693,"max_seconds":3.515378823503852,"median_audit_seconds":43.14285818859935},{"dataset":"superconductivity","width":0.125,"spread":"concentrated","conditions":5,"certified":5,"median_gap":2.702424873975602e-06,"max_gap":2.9494422896048735e-06,"median_seconds":3.9208725448697805,"max_seconds":4.055076397955418,"median_audit_seconds":45.691784884780645},{"dataset":"superconductivity","width":0.125,"spread":"dispersed","conditions":5,"certified":5,"median_gap":1.1927715254402002e-06,"max_gap":1.5468745447716008e-06,"median_seconds":110.7683137897402,"max_seconds":111.87287307530642,"median_audit_seconds":114.7218989096582}],"runtime":{"cpu":"Intel Xeon Gold 5320","packages":{"clarabel":"0.11.1","cvxpy":"1.7.5","numpy":"2.2.6","scipy":"1.15.3","scs":"3.3.1"},"python":"3.10.12","threads":1},"raw_records_included":false,"collected_beijing":"2026-10-30T08:43:17.223930+08:00"}

==> anc/results/general_coarsening/additional_components.json <==
{"results":[{"dataset":"diabetes","n":442,"features":11,"uncertain_cells":128,"uncertain_columns":2,"uncertain_rows":64,"per_row":2,"width":0.125,"seed":74011,"spread":"concentrated","lambda":0.03125,"features_names":["intercept","age","sex","bmi","bp","s1","s2","s3","s4","s5","s6"],"subset_seed":null,"preconditioner":"midpoint","basis":"gradient","search_bound":"center","status":"PASS","result":{"status":"PASS","anchor":"observed","rank":3,"features":11,"n":442,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"absolute_gap":0.0001250693799772569,"relative_gap":1.290732041567877,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"search_error":0.00012980920154490006,"tail_error":8.56949769980795e-05,"anchor_error":0.0,"B0_squared":0.007739220769593834,"rho":0.0,"seconds":1.0030927000334486,"nodes":256,"points":513,"stop_reason":"time_limit","trace":[{"seconds":0.0034372000955045223,"lower":2.5490642473480203e-06,"upper":0.0002219674005961088,"search_lower":8.569497699798983e-05,"search_upper":0.00030766237759418833,"nodes":0},{"seconds":0.010286600096151233,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":1},{"seconds":0.014027400058694184,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":2},{"seconds":0.01773920003324747,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":3},{"seconds":0.02147900010459125,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":4},{"seconds":0.02539329999126494,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":5},{"seconds":0.02915940003003925,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":6},{"seconds":0.032861400046385825,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":7},{"seconds":0.03663380001671612,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":8},{"seconds":0.04067030001897365,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":9},{"seconds":0.04447020008228719,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":10},{"seconds":0.04831320000812411,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":11},{"seconds":0.05217440007254481,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":12},{"seconds":0.05632520001381636,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":13},{"seconds":0.06012410006951541,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":14},{"seconds":0.06396629998926073,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":15},{"seconds":0.06775390007533133,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":16},{"seconds":0.0717102000489831,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":17},{"seconds":0.07546100008767098,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":18},{"seconds":0.07917300006374717,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":19},{"seconds":0.082853400032036,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":20},{"seconds":0.08686879999004304,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":21},{"seconds":0.09054870007093996,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":22},{"seconds":0.09420220006722957,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":23},{"seconds":0.09787640010472387,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":24},{"seconds":0.10189370007719845,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":25},{"seconds":0.10568190005142242,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":26},{"seconds":0.10947140003554523,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":27},{"seconds":0.1132295000134036,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":28},{"seconds":0.11733610008377582,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":29},{"seconds":0.12151399999856949,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":30},{"seconds":0.12531860009767115,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":31},{"seconds":0.12911340000573546,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":32},{"seconds":0.1330174000468105,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":33},{"seconds":0.1366749000735581,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":34},{"seconds":0.14031490008346736,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":35},{"seconds":0.1440156000899151,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":36},{"seconds":0.14790500001981854,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":37},{"seconds":0.15156970010139048,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":38},{"seconds":0.15521640004590154,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":39},{"seconds":0.1588997000362724,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":40},{"seconds":0.1631329000229016,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":41},{"seconds":0.16695280000567436,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":42},{"seconds":0.17071560001932085,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":43},{"seconds":0.17439530009869486,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":44},{"seconds":0.1783930000383407,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":45},{"seconds":0.1820859001018107,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":46},{"seconds":0.1857209000736475,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":47},{"seconds":0.18952070001978427,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":48},{"seconds":0.19338190008420497,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":49},{"seconds":0.19714060006663203,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":50},{"seconds":0.20087560010142624,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":51},{"seconds":0.20459480001591146,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":52},{"seconds":0.20857090002391487,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":53},{"seconds":0.2122850000159815,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":54},{"seconds":0.21589590003713965,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":55},{"seconds":0.21971040009520948,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":56},{"seconds":0.22347279998939484,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":57},{"seconds":0.22749980003573,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":58},{"seconds":0.23120350006502122,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":59},{"seconds":0.23493820009753108,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":60},{"seconds":0.23905800003558397,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":61},{"seconds":0.2428028000285849,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":62},{"seconds":0.2464990000007674,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":63},{"seconds":0.2502063000574708,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":64},{"seconds":0.253845400060527,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":65},{"seconds":0.2578261001035571,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":66},{"seconds":0.26149599999189377,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":67},{"seconds":0.26515880005899817,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":68},{"seconds":0.26882800005842,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":69},{"seconds":0.2728598000248894,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":70},{"seconds":0.2766179000027478,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":71},{"seconds":0.28033020009752363,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":72},{"seconds":0.2839619000442326,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":73},{"seconds":0.2878246000036597,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":74},{"seconds":0.29151530005037785,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":75},{"seconds":0.2952036000788212,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":76},{"seconds":0.2988390000537038,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":77},{"seconds":0.3026843999978155,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":78},{"seconds":0.3065358001040295,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":79},{"seconds":0.31040880002547055,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":80},{"seconds":0.3141762000741437,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":81},{"seconds":0.3181277000112459,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":82},{"seconds":0.3220584000227973,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":83},{"seconds":0.32600050000473857,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":84},{"seconds":0.3297963000368327,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":85},{"seconds":0.33375870005693287,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":86},{"seconds":0.3376064000185579,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":87},{"seconds":0.34152420004829764,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":88},{"seconds":0.3453414000105113,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":89},{"seconds":0.34908710001036525,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":90},{"seconds":0.35333459998946637,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":91},{"seconds":0.35722850007005036,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":92},{"seconds":0.3610292000230402,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":93},{"seconds":0.3649342000717297,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":94},{"seconds":0.3687537000514567,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":95},{"seconds":0.37252130010165274,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":96},{"seconds":0.37626980000641197,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":97},{"seconds":0.3800053000450134,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":98},{"seconds":0.3840758000733331,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":99},{"seconds":0.38781260000541806,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":100},{"seconds":0.3915123000042513,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":101},{"seconds":0.39517840009648353,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":102},{"seconds":0.39901590009685606,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":103},{"seconds":0.40271000005304813,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":104},{"seconds":0.406388400006108,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":105},{"seconds":0.41005150007549673,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":106},{"seconds":0.41396640008315444,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":107},{"seconds":0.417659500031732,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":108},{"seconds":0.42133030004333705,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":109},{"seconds":0.42507870006375015,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":110},{"seconds":0.4292258000932634,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":111},{"seconds":0.43290420004632324,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":112},{"seconds":0.4365686000091955,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":113},{"seconds":0.4402326000854373,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":114},{"seconds":0.44422420009505004,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":115},{"seconds":0.44784010003786534,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":116},{"seconds":0.45148730010259897,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":117},{"seconds":0.4552179001038894,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":118},{"seconds":0.459007800091058,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":119},{"seconds":0.4630837000440806,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":120},{"seconds":0.46674990002065897,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":121},{"seconds":0.4704502000240609,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":122},{"seconds":0.4741585000883788,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":123},{"seconds":0.4844404000323266,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":124},{"seconds":0.4880264000967145,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":125},{"seconds":0.4921987000852823,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":126},{"seconds":0.49615090002771467,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":127},{"seconds":0.5000374000519514,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":128},{"seconds":0.5038974999915808,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":129},{"seconds":0.5078453000169247,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":130},{"seconds":0.5116348000010476,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":131},{"seconds":0.515442100004293,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":132},{"seconds":0.5192534000379965,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":133},{"seconds":0.525049600051716,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":134},{"seconds":0.5287476000376046,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":135},{"seconds":0.5323244000319391,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":136},{"seconds":0.5368651000317186,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":137},{"seconds":0.5407105000922456,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":138},{"seconds":0.5445324000902474,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":139},{"seconds":0.548261700081639,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":140},{"seconds":0.5522660000715405,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":141},{"seconds":0.5560997000429779,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":142},{"seconds":0.5599302999908105,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":143},{"seconds":0.5637666000984609,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":144},{"seconds":0.5677412000950426,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":145},{"seconds":0.5715461000800133,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":146},{"seconds":0.5752490001032129,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":147},{"seconds":0.5789545000297949,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":148},{"seconds":0.5826292000710964,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":149},{"seconds":0.5866179000586271,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":150},{"seconds":0.590391100035049,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":151},{"seconds":0.5942859000060707,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":152},{"seconds":0.5980656000319868,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":153},{"seconds":0.6026376000372693,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":154},{"seconds":0.6063734000781551,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":155},{"seconds":0.6100721000693738,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":156},{"seconds":0.6137884000781924,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":157},{"seconds":0.6178939000237733,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":158},{"seconds":0.62162009999156,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":159},{"seconds":0.6254119999939576,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":160},{"seconds":0.6292026001028717,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":161},{"seconds":0.6333092000568286,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":162},{"seconds":0.6370930999983102,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":163},{"seconds":0.6408877000212669,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":164},{"seconds":0.644615099998191,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":165},{"seconds":0.648624400026165,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":166},{"seconds":0.6529185000108555,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":167},{"seconds":0.6566592000890523,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":168},{"seconds":0.6602621000492945,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":169},{"seconds":0.6641872000182047,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":170},{"seconds":0.6680558000225574,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":171},{"seconds":0.6719797000987455,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":172},{"seconds":0.6758021001005545,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":173},{"seconds":0.6797311000991613,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":174},{"seconds":0.6833920000353828,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":175},{"seconds":0.6871121000731364,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":176},{"seconds":0.690816100104712,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":177},{"seconds":0.6948216001037508,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":178},{"seconds":0.6985209000995383,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":179},{"seconds":0.7022316000657156,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":180},{"seconds":0.7060233000665903,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":181},{"seconds":0.7100584000581875,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":182},{"seconds":0.7138500000583008,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":183},{"seconds":0.7176547000417486,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":184},{"seconds":0.721319800009951,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":185},{"seconds":0.7252469999948516,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":186},{"seconds":0.7290164000587538,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":187},{"seconds":0.7327163000591099,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":188},{"seconds":0.736592200002633,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":189},{"seconds":0.7403809000970796,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":190},{"seconds":0.7446369000244886,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":191},{"seconds":0.7484152000397444,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":192},{"seconds":0.7531092000426725,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":193},{"seconds":0.7572328000096604,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":194},{"seconds":0.7609264000784606,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":195},{"seconds":0.7645671000937,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":196},{"seconds":0.7687997000757605,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":197},{"seconds":0.7727601000806317,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":198},{"seconds":0.7766250000568107,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":199},{"seconds":0.7804453000426292,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":200},{"seconds":0.7842593000968918,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":201},{"seconds":0.7890605001011863,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":202},{"seconds":0.7928844999987632,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":203},{"seconds":0.7966563000809401,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":204},{"seconds":0.8004970999900252,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":205},{"seconds":0.8047719000605866,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":206},{"seconds":0.8085848999908194,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":207},{"seconds":0.8123350000241771,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":208},{"seconds":0.816059400094673,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":209},{"seconds":0.8206199000123888,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":210},{"seconds":0.8243892000755295,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":211},{"seconds":0.8282396000577137,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":212},{"seconds":0.8320853000041097,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":213},{"seconds":0.8362629000330344,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":214},{"seconds":0.8400772000895813,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":215},{"seconds":0.8438701000995934,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":216},{"seconds":0.8476898000808433,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":217},{"seconds":0.8518381000030786,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":218},{"seconds":0.8557427000487223,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":219},{"seconds":0.859573099995032,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":220},{"seconds":0.8634096999885514,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":221},{"seconds":0.8676005000015721,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":222},{"seconds":0.8714337000856176,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":223},{"seconds":0.8753781000850722,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":224},{"seconds":0.8793261999962851,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":225},{"seconds":0.8833841000450775,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":226},{"seconds":0.8871947000734508,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":227},{"seconds":0.8910590000450611,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":228},{"seconds":0.8949033000972122,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":229},{"seconds":0.8989220000803471,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":230},{"seconds":0.9032461000606418,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":231},{"seconds":0.9070786000229418,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":232},{"seconds":0.9110129000619054,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":233},{"seconds":0.9150427000131458,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":234},{"seconds":0.9188551000552252,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":235},{"seconds":0.9228616000618786,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":236},{"seconds":0.926952000008896,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":237},{"seconds":0.9310119000729173,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":238},{"seconds":0.9348568000132218,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":239},{"seconds":0.9387003000592813,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":240},{"seconds":0.9425774000119418,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":241},{"seconds":0.9465675000101328,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":242},{"seconds":0.9503408001037315,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":243},{"seconds":0.9549119001021609,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":244},{"seconds":0.9587701000273228,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":245},{"seconds":0.9627454000292346,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":246},{"seconds":0.9665151000954211,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":247},{"seconds":0.9703413000097498,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":248},{"seconds":0.9741867000702769,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":249},{"seconds":0.978340300032869,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":250},{"seconds":0.9821429000003263,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":251},{"seconds":0.9878978000488132,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":252},{"seconds":0.991727799992077,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":253},{"seconds":0.9954036000417545,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":254},{"seconds":0.999148300033994,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":255},{"seconds":1.0030690000858158,"lower":9.689802061885187e-05,"upper":0.0002219674005961088,"search_lower":0.00017785317604928827,"search_upper":0.00030766237759418833,"nodes":256}],"budget_seconds":1,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"gradient","tail_gradient_norm":0.0060861761508315786,"tail_coupling_norm":0.14140934749726555},"total_seconds":1.0855584999080747},{"dataset":"diabetes","n":442,"features":11,"uncertain_cells":128,"uncertain_columns":2,"uncertain_rows":64,"per_row":2,"width":0.125,"seed":74011,"spread":"concentrated","lambda":0.03125,"features_names":["intercept","age","sex","bmi","bp","s1","s2","s3","s4","s5","s6"],"subset_seed":null,"preconditioner":"midpoint","basis":"midpoint","search_bound":"adaptive","status":"PASS","result":{"status":"PASS","anchor":"observed","rank":3,"features":11,"n":442,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"absolute_gap":0.00013128381182928766,"relative_gap":1.4477130163745917,"search_lower":0.0002906488066601921,"search_upper":0.0002990485476492055,"search_error":8.399740989013392e-06,"tail_error":0.0002537889392045813,"anchor_error":0.0,"B0_squared":0.007739220769593834,"rho":0.0,"seconds":1.0047494999598712,"nodes":173,"points":592,"stop_reason":"time_limit","trace":[{"seconds":0.013520400039851665,"lower":2.5490642473480203e-06,"upper":0.0002219674005961088,"search_lower":0.0002537889392044916,"search_upper":0.0004757563398006901,"nodes":0},{"seconds":0.023694699979387224,"lower":6.95795169929486e-05,"upper":0.0002219674005961088,"search_lower":0.00027414538444612023,"search_upper":0.0004757563398006901,"nodes":1},{"seconds":0.03394610004033893,"lower":6.95795169929486e-05,"upper":0.0002219674005961088,"search_lower":0.00027414538444612023,"search_upper":0.0004757563398006901,"nodes":2},{"seconds":0.040316500002518296,"lower":6.95795169929486e-05,"upper":0.0002219674005961088,"search_lower":0.00027414538444612023,"search_upper":0.0004757563398006901,"nodes":3},{"seconds":0.048323399969376624,"lower":6.95795169929486e-05,"upper":0.0002219674005961088,"search_lower":0.00027414538444612023,"search_upper":0.0004757563398006901,"nodes":4},{"seconds":0.05452889995649457,"lower":6.95795169929486e-05,"upper":0.0002219674005961088,"search_lower":0.00027414538444612023,"search_upper":0.0004757563398006901,"nodes":5},{"seconds":0.06108639994636178,"lower":6.95795169929486e-05,"upper":0.0002219674005961088,"search_lower":0.00027414538444612023,"search_upper":0.0004757563398006901,"nodes":6},{"seconds":0.06620270002167672,"lower":6.95795169929486e-05,"upper":0.0002219674005961088,"search_lower":0.00027414538444612023,"search_upper":0.0004624208251207587,"nodes":7},{"seconds":0.07366710004862398,"lower":6.95795169929486e-05,"upper":0.0002219674005961088,"search_lower":0.00027414538444612023,"search_upper":0.0004624208251207587,"nodes":8},{"seconds":0.08023660001344979,"lower":6.95795169929486e-05,"upper":0.0002219674005961088,"search_lower":0.00027414538444612023,"search_upper":0.0004624208251207587,"nodes":9},{"seconds":0.08654219994787127,"lower":6.95795169929486e-05,"upper":0.0002219674005961088,"search_lower":0.00027414538444612023,"search_upper":0.0004624208251207587,"nodes":10},{"seconds":0.09188550000544637,"lower":6.95795169929486e-05,"upper":0.0002219674005961088,"search_lower":0.00027414538444612023,"search_upper":0.0004624208251207587,"nodes":11},{"seconds":0.09990170004311949,"lower":6.95795169929486e-05,"upper":0.0002219674005961088,"search_lower":0.00027414538444612023,"search_upper":0.0004624208251207587,"nodes":12},{"seconds":0.10612899996340275,"lower":6.95795169929486e-05,"upper":0.0002219674005961088,"search_lower":0.00027414538444612023,"search_upper":0.0004624208251207587,"nodes":13},{"seconds":0.11270119994878769,"lower":6.95795169929486e-05,"upper":0.0002219674005961088,"search_lower":0.00027414538444612023,"search_upper":0.0004624208251207587,"nodes":14},{"seconds":0.11777440004516393,"lower":6.95795169929486e-05,"upper":0.0002219674005961088,"search_lower":0.00027414538444612023,"search_upper":0.0004299413929722141,"nodes":15},{"seconds":0.12559279997367412,"lower":6.95795169929486e-05,"upper":0.0002219674005961088,"search_lower":0.00027414538444612023,"search_upper":0.0004299413929722141,"nodes":16},{"seconds":0.13329999998677522,"lower":7.885720354523089e-05,"upper":0.0002219674005961088,"search_lower":0.0002800281137602794,"search_upper":0.0004299413929722141,"nodes":17},{"seconds":0.1396330000134185,"lower":7.885720354523089e-05,"upper":0.0002219674005961088,"search_lower":0.0002800281137602794,"search_upper":0.0004299413929722141,"nodes":18},{"seconds":0.144622000050731,"lower":7.885720354523089e-05,"upper":0.0002219674005961088,"search_lower":0.0002800281137602794,"search_upper":0.0004299413929722141,"nodes":19},{"seconds":0.15285199997015297,"lower":7.885720354523089e-05,"upper":0.0002219674005961088,"search_lower":0.0002800281137602794,"search_upper":0.0004299413929722141,"nodes":20},{"seconds":0.16080720000900328,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.0004299413929722141,"nodes":21},{"seconds":0.1670266999863088,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.0004299413929722141,"nodes":22},{"seconds":0.1723535000346601,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00040958494773056064,"nodes":23},{"seconds":0.17742800002451986,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00040958494773056064,"nodes":24},{"seconds":0.18247740005608648,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00040958494773056064,"nodes":25},{"seconds":0.187674600048922,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00040958494773056064,"nodes":26},{"seconds":0.19272769999224693,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00040839985486315633,"nodes":27},{"seconds":0.199022899963893,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00040839985486315633,"nodes":28},{"seconds":0.20433360000606626,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00040839985486315633,"nodes":29},{"seconds":0.21068350004497916,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00040839985486315633,"nodes":30},{"seconds":0.21575460000894964,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00038766191369137053,"nodes":31},{"seconds":0.22341330000199378,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00038766191369137053,"nodes":32},{"seconds":0.23034000000916421,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00038766191369137053,"nodes":33},{"seconds":0.2378943000221625,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00038766191369137053,"nodes":34},{"seconds":0.24422039999626577,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00038766191369137053,"nodes":35},{"seconds":0.2495168000459671,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00038766191369137053,"nodes":36},{"seconds":0.25457989994902164,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00038766191369137053,"nodes":37},{"seconds":0.25965240004006773,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00038766191369137053,"nodes":38},{"seconds":0.2648584999842569,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00038329288957979663,"nodes":39},{"seconds":0.27250109997112304,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00038329288957979663,"nodes":40},{"seconds":0.27633220003917813,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00038329288957979663,"nodes":41},{"seconds":0.2842640000162646,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00038329288957979663,"nodes":42},{"seconds":0.28813949995674193,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00038329288957979663,"nodes":43},{"seconds":0.2932328999741003,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00038329288957979663,"nodes":44},{"seconds":0.297396200010553,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00038329288957979663,"nodes":45},{"seconds":0.30264300003182143,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00038329288957979663,"nodes":46},{"seconds":0.3065197999821976,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00037741016026565476,"nodes":47},{"seconds":0.3131736000068486,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00037741016026565476,"nodes":48},{"seconds":0.3194511999608949,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00037741016026565476,"nodes":49},{"seconds":0.3244853999931365,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00037741016026565476,"nodes":50},{"seconds":0.3297486000228673,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.000355868622156597,"nodes":51},{"seconds":0.33622709999326617,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.000355868622156597,"nodes":52},{"seconds":0.3427936000516638,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.000355868622156597,"nodes":53},{"seconds":0.34788899996783584,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.000355868622156597,"nodes":54},{"seconds":0.3529893000377342,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.0003478960293603392,"nodes":55},{"seconds":0.35813920001965016,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.0003478960293603392,"nodes":56},{"seconds":0.363210599985905,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00034175978311069594,"nodes":57},{"seconds":0.36835380003321916,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00034175978311069594,"nodes":58},{"seconds":0.37373170000500977,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00033657862475921005,"nodes":59},{"seconds":0.37876840005628765,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00033657862475921005,"nodes":60},{"seconds":0.3837464000098407,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00033655510935107083,"nodes":61},{"seconds":0.391872699954547,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00033655510935107083,"nodes":62},{"seconds":0.3982877000235021,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00033655510935107083,"nodes":63},{"seconds":0.4033348000375554,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00033655510935107083,"nodes":64},{"seconds":0.4087557999882847,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00033655510935107083,"nodes":65},{"seconds":0.4163154000416398,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00033655510935107083,"nodes":66},{"seconds":0.4227467000018805,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00033655510935107083,"nodes":67},{"seconds":0.4276885000290349,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00033655510935107083,"nodes":68},{"seconds":0.4326971999835223,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.000332186085239497,"nodes":69},{"seconds":0.44044799997936934,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.000332186085239497,"nodes":70},{"seconds":0.44423440005630255,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.000332186085239497,"nodes":71},{"seconds":0.4493709000525996,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.000332186085239497,"nodes":72},{"seconds":0.4535378000000492,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.000332186085239497,"nodes":73},{"seconds":0.46096259995829314,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.000332186085239497,"nodes":74},{"seconds":0.46472609997726977,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.000332186085239497,"nodes":75},{"seconds":0.46977319999132305,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.000332186085239497,"nodes":76},{"seconds":0.47349250002298504,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.0003295620670940803,"nodes":77},{"seconds":0.4785684000235051,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.0003295620670940803,"nodes":78},{"seconds":0.4839491000166163,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00032630335592535506,"nodes":79},{"seconds":0.4914583000354469,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00032630335592535506,"nodes":80},{"seconds":0.49683690001256764,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00032630335592535506,"nodes":81},{"seconds":0.5023530999897048,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.00032630335592535506,"nodes":82},{"seconds":0.5060662999749184,"lower":9.033001415516966e-05,"upper":0.0002219674005961088,"search_lower":0.0002843971378718488,"search_upper":0.0003233461400035213,"nodes":83},{"seconds":0.5166357000125572,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002860090547792522,"search_upper":0.0003233461400035213,"nodes":84},{"seconds":0.5239107999950647,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002860090547792522,"search_upper":0.0003233461400035213,"nodes":85},{"seconds":0.5289906000252813,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002860090547792522,"search_upper":0.0003233461400035213,"nodes":86},{"seconds":0.5343877000268549,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002860090547792522,"search_upper":0.0003233461400035213,"nodes":87},{"seconds":0.5395277000498027,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002860090547792522,"search_upper":0.0003233461400035213,"nodes":88},{"seconds":0.5447136999573559,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002860090547792522,"search_upper":0.0003233461400035213,"nodes":89},{"seconds":0.5487914000404999,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002860090547792522,"search_upper":0.0003233461400035213,"nodes":90},{"seconds":0.5525978000368923,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002860090547792522,"search_upper":0.0003200067307814097,"nodes":91},{"seconds":0.558841299964115,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002860090547792522,"search_upper":0.0003200067307814097,"nodes":92},{"seconds":0.5641705000307411,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002860090547792522,"search_upper":0.0003200067307814097,"nodes":93},{"seconds":0.5715465999674052,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002860090547792522,"search_upper":0.0003200067307814097,"nodes":94},{"seconds":0.5778120999457315,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002860090547792522,"search_upper":0.0003200067307814097,"nodes":95},{"seconds":0.583015099982731,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002860090547792522,"search_upper":0.0003200067307814097,"nodes":96},{"seconds":0.5881137000396848,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002860090547792522,"search_upper":0.0003189771158919475,"nodes":97},{"seconds":0.5958402999676764,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002860090547792522,"search_upper":0.0003189771158919475,"nodes":98},{"seconds":0.6008741999976337,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002860090547792522,"search_upper":0.0003189771158919475,"nodes":99},{"seconds":0.6057908999500796,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002860090547792522,"search_upper":0.0003189771158919475,"nodes":100},{"seconds":0.6110319000435993,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002860090547792522,"search_upper":0.0003189771158919475,"nodes":101},{"seconds":0.6148355000186712,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002860090547792522,"search_upper":0.0003189771158919475,"nodes":102},{"seconds":0.6185734999598935,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002860090547792522,"search_upper":0.0003180006503470435,"nodes":103},{"seconds":0.6249003000557423,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002860090547792522,"search_upper":0.0003180006503470435,"nodes":104},{"seconds":0.6302816000534222,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002860090547792522,"search_upper":0.00031309438657780555,"nodes":105},{"seconds":0.6352503000525758,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002860090547792522,"search_upper":0.00031309438657780555,"nodes":106},{"seconds":0.6389745000051335,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002860090547792522,"search_upper":0.00031309438657780555,"nodes":107},{"seconds":0.6474624000256881,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002860090547792522,"search_upper":0.00031309438657780555,"nodes":108},{"seconds":0.6511131000006571,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002860090547792522,"search_upper":0.0003118252487342804,"nodes":109},{"seconds":0.6590344000142068,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002860090547792522,"search_upper":0.0003118252487342804,"nodes":110},{"seconds":0.6672562999883667,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0003118252487342804,"nodes":111},{"seconds":0.67510150000453,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0003118252487342804,"nodes":112},{"seconds":0.6814569999696687,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0003118252487342804,"nodes":113},{"seconds":0.6865536000113934,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0003118252487342804,"nodes":114},{"seconds":0.6920504999579862,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0003118252487342804,"nodes":115},{"seconds":0.6972493999637663,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0003118252487342804,"nodes":116},{"seconds":0.7024718000320718,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0003106732972726303,"nodes":117},{"seconds":0.7092949999496341,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0003106732972726303,"nodes":118},{"seconds":0.7157314999494702,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0003106732972726303,"nodes":119},{"seconds":0.7210900000063702,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0003106732972726303,"nodes":120},{"seconds":0.7263213000260293,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0003102133318268815,"nodes":121},{"seconds":0.7314188999589533,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0003102133318268815,"nodes":122},{"seconds":0.7367064000573009,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0003102133318268815,"nodes":123},{"seconds":0.7406119999941438,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0003102133318268815,"nodes":124},{"seconds":0.7444245000369847,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00030966794475755454,"nodes":125},{"seconds":0.7521444000303745,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00030966794475755454,"nodes":126},{"seconds":0.7562492999713868,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00030966794475755454,"nodes":127},{"seconds":0.7636943999677896,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00030966794475755454,"nodes":128},{"seconds":0.7675642999820411,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00030966794475755454,"nodes":129},{"seconds":0.772915199981071,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00030966794475755454,"nodes":130},{"seconds":0.7767159000504762,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00030966794475755454,"nodes":131},{"seconds":0.7818371000466868,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00030966794475755454,"nodes":132},{"seconds":0.7859334000386298,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00030882584899479676,"nodes":133},{"seconds":0.7922640000469983,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00030882584899479676,"nodes":134},{"seconds":0.7974192999536172,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00030871026878303957,"nodes":135},{"seconds":0.804109700024128,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00030871026878303957,"nodes":136},{"seconds":0.8091158999595791,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00030871026878303957,"nodes":137},{"seconds":0.8154401000356302,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00030871026878303957,"nodes":138},{"seconds":0.8209315000567585,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00030687392260476986,"nodes":139},{"seconds":0.8260514000430703,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00030687392260476986,"nodes":140},{"seconds":0.8315855000400916,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00030589164147154854,"nodes":141},{"seconds":0.8368155000498518,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00030589164147154854,"nodes":142},{"seconds":0.8419739999808371,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00030584430771530766,"nodes":143},{"seconds":0.8473194000544026,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00030584430771530766,"nodes":144},{"seconds":0.8526644000085071,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00030584430771530766,"nodes":145},{"seconds":0.8566770000616089,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00030584430771530766,"nodes":146},{"seconds":0.8605985000031069,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0003048678421704037,"nodes":147},{"seconds":0.865849000052549,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0003048678421704037,"nodes":148},{"seconds":0.871110999956727,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0003047618178162973,"nodes":149},{"seconds":0.8790313999634236,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0003047618178162973,"nodes":150},{"seconds":0.8841534999664873,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0003047618178162973,"nodes":151},{"seconds":0.8892624999862164,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0003047618178162973,"nodes":152},{"seconds":0.8929626999888569,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.000303595158351131,"nodes":153},{"seconds":0.8996278999838978,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.000303595158351131,"nodes":154},{"seconds":0.904728600056842,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00030325574062231423,"nodes":155},{"seconds":0.9115294000366703,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00030325574062231423,"nodes":156},{"seconds":0.9169401000253856,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00030325574062231423,"nodes":157},{"seconds":0.9231990999542177,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00030325574062231423,"nodes":158},{"seconds":0.928381499950774,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0003023323245627467,"nodes":159},{"seconds":0.9347215000307187,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0003023323245627467,"nodes":160},{"seconds":0.9397766999900341,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00029996157840116573,"nodes":161},{"seconds":0.9452986000105739,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00029996157840116573,"nodes":162},{"seconds":0.9502685000188649,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00029996157840116573,"nodes":163},{"seconds":0.9539759999606758,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.00029996157840116573,"nodes":164},{"seconds":0.9580106999492273,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0002994467833432402,"nodes":165},{"seconds":0.9631377999903634,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0002994467833432402,"nodes":166},{"seconds":0.968193499953486,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0002994467833432402,"nodes":167},{"seconds":0.973603600054048,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0002994467833432402,"nodes":168},{"seconds":0.9787255000555888,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0002990485476492055,"nodes":169},{"seconds":0.9861867000581697,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002902629911832812,"search_upper":0.0002990485476492055,"nodes":170},{"seconds":0.9941578999860212,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002906488066601921,"search_upper":0.0002990485476492055,"nodes":171},{"seconds":0.9992562000406906,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002906488066601921,"search_upper":0.0002990485476492055,"nodes":172},{"seconds":1.004721699981019,"lower":9.068358876682113e-05,"upper":0.0002219674005961088,"search_lower":0.0002906488066601921,"search_upper":0.0002990485476492055,"nodes":173}],"budget_seconds":1,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"midpoint","tail_gradient_norm":0.011498938042290503,"tail_coupling_norm":0.1808684766227461},"total_seconds":1.087863799999468},{"dataset":"diabetes","n":442,"features":11,"uncertain_cells":128,"uncertain_columns":2,"uncertain_rows":64,"per_row":2,"width":0.125,"seed":74011,"spread":"concentrated","lambda":0.03125,"features_names":["intercept","age","sex","bmi","bp","s1","s2","s3","s4","s5","s6"],"subset_seed":null,"preconditioner":"anchor","basis":"gradient","search_bound":"adaptive","status":"PASS","result":{"status":"PASS","anchor":"observed","rank":3,"features":11,"n":442,"lower":9.69839011859888e-05,"upper":0.00019027184278322127,"absolute_gap":9.328794159723247e-05,"relative_gap":0.9618909989847853,"search_lower":0.00018459157039201187,"search_upper":0.00019027184278322127,"search_error":5.680272391209401e-06,"tail_error":8.871084863049812e-05,"anchor_error":0.0,"B0_squared":0.007739220760896215,"rho":0.0,"seconds":1.0027244000229985,"nodes":166,"points":587,"stop_reason":"time_limit","trace":[{"seconds":0.013325299951247871,"lower":2.5490642473480203e-06,"upper":0.00020144717156830936,"search_lower":8.871084863040845e-05,"search_upper":0.0002901580201988075,"nodes":0},{"seconds":0.022460000007413328,"lower":2.5490642473480203e-06,"upper":0.00020144717156830936,"search_lower":8.871084863040845e-05,"search_upper":0.0002901580201988075,"nodes":1},{"seconds":0.03580269997473806,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.00015159441133186742,"search_upper":0.0002901580201988075,"nodes":2},{"seconds":0.04205639997962862,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.00015159441133186742,"search_upper":0.0002901580201988075,"nodes":3},{"seconds":0.04953409999143332,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.00015159441133186742,"search_upper":0.0002901580201988075,"nodes":4},{"seconds":0.056138599989935756,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.00015159441133186742,"search_upper":0.0002901580201988075,"nodes":5},{"seconds":0.06238579994533211,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.00015159441133186742,"search_upper":0.0002901580201988075,"nodes":6},{"seconds":0.06774189998395741,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.00015159441133186742,"search_upper":0.0002901580201988075,"nodes":7},{"seconds":0.07528370001818985,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.00015159441133186742,"search_upper":0.0002901580201988075,"nodes":8},{"seconds":0.08161879994440824,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.00015159441133186742,"search_upper":0.0002901580201988075,"nodes":9},{"seconds":0.08799399994313717,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.00015159441133186742,"search_upper":0.0002901580201988075,"nodes":10},{"seconds":0.09308330004569143,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.00015159441133186742,"search_upper":0.0002901580201988075,"nodes":11},{"seconds":0.10078959993552417,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.00015159441133186742,"search_upper":0.0002901580201988075,"nodes":12},{"seconds":0.10715419996995479,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.00015159441133186742,"search_upper":0.0002901580201988075,"nodes":13},{"seconds":0.1135525000281632,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.00015159441133186742,"search_upper":0.0002901580201988075,"nodes":14},{"seconds":0.1185224000364542,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.00015159441133186742,"search_upper":0.0002854262389271181,"nodes":15},{"seconds":0.12730609998106956,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.00016815727724759687,"search_upper":0.0002854262389271181,"nodes":16},{"seconds":0.13498420000541955,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.00016815727724759687,"search_upper":0.0002854262389271181,"nodes":17},{"seconds":0.14010790002066642,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.00016815727724759687,"search_upper":0.0002854262389271181,"nodes":18},{"seconds":0.1452832999639213,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.00016815727724759687,"search_upper":0.0002722694094309777,"nodes":19},{"seconds":0.1514780999859795,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.00016815727724759687,"search_upper":0.0002722694094309777,"nodes":20},{"seconds":0.15777299995534122,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.00016815727724759687,"search_upper":0.0002722694094309777,"nodes":21},{"seconds":0.16326860000845045,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.00016815727724759687,"search_upper":0.0002722694094309777,"nodes":22},{"seconds":0.16832990001421422,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.00016815727724759687,"search_upper":0.00025719258706085186,"nodes":23},{"seconds":0.17590609996113926,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.00016815727724759687,"search_upper":0.00025719258706085186,"nodes":24},{"seconds":0.1835541999898851,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.0001752311282377182,"search_upper":0.00025719258706085186,"nodes":25},{"seconds":0.18847679998725653,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.0001752311282377182,"search_upper":0.00025719258706085186,"nodes":26},{"seconds":0.19375880004372448,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.0001752311282377182,"search_upper":0.00025719258706085186,"nodes":27},{"seconds":0.20110679999925196,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.0001752311282377182,"search_upper":0.00025719258706085186,"nodes":28},{"seconds":0.2076582999434322,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.0001752311282377182,"search_upper":0.00025719258706085186,"nodes":29},{"seconds":0.21267919999081641,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.0001752311282377182,"search_upper":0.00025719258706085186,"nodes":30},{"seconds":0.2176230000331998,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.0001752311282377182,"search_upper":0.00024062972114512147,"nodes":31},{"seconds":0.22292430000379682,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.0001752311282377182,"search_upper":0.00024062972114512147,"nodes":32},{"seconds":0.22684919997118413,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.0001752311282377182,"search_upper":0.00023165355013648925,"nodes":33},{"seconds":0.23317350004799664,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.0001752311282377182,"search_upper":0.00023165355013648925,"nodes":34},{"seconds":0.23964090005028993,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.0001752311282377182,"search_upper":0.00022771465478734027,"nodes":35},{"seconds":0.24601140001323074,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.0001752311282377182,"search_upper":0.00022771465478734027,"nodes":36},{"seconds":0.2523858000058681,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.0001752311282377182,"search_upper":0.00022747289164898112,"nodes":37},{"seconds":0.25766640005167574,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.0001752311282377182,"search_upper":0.00022747289164898112,"nodes":38},{"seconds":0.2615090999752283,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.0001752311282377182,"search_upper":0.00022111979305993522,"nodes":39},{"seconds":0.2678075999720022,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.0001752311282377182,"search_upper":0.00022111979305993522,"nodes":40},{"seconds":0.2732919999398291,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.0001752311282377182,"search_upper":0.00022111979305993522,"nodes":41},{"seconds":0.2796066999435425,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.0001752311282377182,"search_upper":0.00022111979305993522,"nodes":42},{"seconds":0.28462569997645915,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.0001752311282377182,"search_upper":0.00022013433473074746,"nodes":43},{"seconds":0.29262740002013743,"lower":9.628872730004649e-05,"upper":0.00020144717156830936,"search_lower":0.0001752311282377182,"search_upper":0.00022013433473074746,"nodes":44},{"seconds":0.3007328000385314,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017858653349277646,"search_upper":0.00022013433473074746,"nodes":45},{"seconds":0.3084377000341192,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017858653349277646,"search_upper":0.00022013433473074746,"nodes":46},{"seconds":0.3147727999603376,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017858653349277646,"search_upper":0.00022013433473074746,"nodes":47},{"seconds":0.32021809997968376,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017858653349277646,"search_upper":0.00022013433473074746,"nodes":48},{"seconds":0.3252854000311345,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017858653349277646,"search_upper":0.00022013433473074746,"nodes":49},{"seconds":0.33026840002276003,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017858653349277646,"search_upper":0.00022013433473074746,"nodes":50},{"seconds":0.335555600002408,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017858653349277646,"search_upper":0.00021949636852344314,"nodes":51},{"seconds":0.3405429000267759,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017858653349277646,"search_upper":0.00021949636852344314,"nodes":52},{"seconds":0.3455116000259295,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017858653349277646,"search_upper":0.00021762209491293604,"nodes":53},{"seconds":0.35067289997823536,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017858653349277646,"search_upper":0.00021762209491293604,"nodes":54},{"seconds":0.3557394000235945,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017858653349277646,"search_upper":0.00021393392157813265,"nodes":55},{"seconds":0.3633296999614686,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017858653349277646,"search_upper":0.00021393392157813265,"nodes":56},{"seconds":0.36735750001389533,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017858653349277646,"search_upper":0.00021393392157813265,"nodes":57},{"seconds":0.3748057000339031,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017858653349277646,"search_upper":0.00021393392157813265,"nodes":58},{"seconds":0.3786085000028834,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017858653349277646,"search_upper":0.00021393392157813265,"nodes":59},{"seconds":0.3837699999567121,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017858653349277646,"search_upper":0.00021393392157813265,"nodes":60},{"seconds":0.3876171000301838,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017858653349277646,"search_upper":0.00021393392157813265,"nodes":61},{"seconds":0.39264850004110485,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017858653349277646,"search_upper":0.00021393392157813265,"nodes":62},{"seconds":0.39638859999831766,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017858653349277646,"search_upper":0.00021306048374063638,"nodes":63},{"seconds":0.4031488000182435,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017858653349277646,"search_upper":0.00021306048374063638,"nodes":64},{"seconds":0.40951369993854314,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017858653349277646,"search_upper":0.00021306048374063638,"nodes":65},{"seconds":0.414838399970904,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017858653349277646,"search_upper":0.00021306048374063638,"nodes":66},{"seconds":0.42000559996813536,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017858653349277646,"search_upper":0.0002086890851366802,"nodes":67},{"seconds":0.4295018999837339,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017942417378660316,"search_upper":0.0002086890851366802,"nodes":68},{"seconds":0.4373456999892369,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017954890173426505,"search_upper":0.0002086890851366802,"nodes":69},{"seconds":0.4424888000357896,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017954890173426505,"search_upper":0.0002086890851366802,"nodes":70},{"seconds":0.4481002000393346,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017954890173426505,"search_upper":0.0002086890851366802,"nodes":71},{"seconds":0.45591449993662536,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017954890173426505,"search_upper":0.0002086890851366802,"nodes":72},{"seconds":0.46267010003793985,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017954890173426505,"search_upper":0.0002086890851366802,"nodes":73},{"seconds":0.46789049997460097,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017954890173426505,"search_upper":0.0002086890851366802,"nodes":74},{"seconds":0.4731163999531418,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017954890173426505,"search_upper":0.00020491735417129292,"nodes":75},{"seconds":0.4795783000299707,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017954890173426505,"search_upper":0.00020491735417129292,"nodes":76},{"seconds":0.48470989998895675,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017954890173426505,"search_upper":0.00020491735417129292,"nodes":77},{"seconds":0.4918937999755144,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017954890173426505,"search_upper":0.00020491735417129292,"nodes":78},{"seconds":0.49700970004778355,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017954890173426505,"search_upper":0.00020315496334737687,"nodes":79},{"seconds":0.502086199936457,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017954890173426505,"search_upper":0.00020315496334737687,"nodes":80},{"seconds":0.5070751999737695,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017954890173426505,"search_upper":0.00020306160455913475,"nodes":81},{"seconds":0.5137429999886081,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017954890173426505,"search_upper":0.00020306160455913475,"nodes":82},{"seconds":0.5188357000006363,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017954890173426505,"search_upper":0.00020306160455913475,"nodes":83},{"seconds":0.5252833999693394,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017954890173426505,"search_upper":0.00020306160455913475,"nodes":84},{"seconds":0.530414400040172,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017954890173426505,"search_upper":0.00020248867198406541,"nodes":85},{"seconds":0.5380986999953166,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017954890173426505,"search_upper":0.00020248867198406541,"nodes":86},{"seconds":0.5424684999743477,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017954890173426505,"search_upper":0.00020248867198406541,"nodes":87},{"seconds":0.5475885999621823,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017954890173426505,"search_upper":0.00020248867198406541,"nodes":88},{"seconds":0.551423899945803,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017954890173426505,"search_upper":0.00020248867198406541,"nodes":89},{"seconds":0.5592123999958858,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017954890173426505,"search_upper":0.00020248867198406541,"nodes":90},{"seconds":0.5629695999668911,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017954890173426505,"search_upper":0.00020248867198406541,"nodes":91},{"seconds":0.5679183000465855,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017954890173426505,"search_upper":0.00020248867198406541,"nodes":92},{"seconds":0.5719987000338733,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017954890173426505,"search_upper":0.00020168300124006643,"nodes":93},{"seconds":0.5794107000110671,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017954890173426505,"search_upper":0.00020168300124006643,"nodes":94},{"seconds":0.5857028999598697,"lower":9.677092046302126e-05,"upper":0.00020144717156830936,"search_lower":0.00017954890173426505,"search_upper":0.00020168300124006643,"nodes":95},{"seconds":0.59722180000972,"lower":9.69839011859888e-05,"upper":0.00020144717156830936,"search_lower":0.00018190735355832227,"search_upper":0.00020168300124006643,"nodes":96},{"seconds":0.6036059999605641,"lower":9.69839011859888e-05,"upper":0.00020144717156830936,"search_lower":0.00018190735355832227,"search_upper":0.00020168300124006643,"nodes":97},{"seconds":0.6088754000375047,"lower":9.69839011859888e-05,"upper":0.00020144717156830936,"search_lower":0.00018190735355832227,"search_upper":0.00020168300124006643,"nodes":98},{"seconds":0.6141283999895677,"lower":9.69839011859888e-05,"upper":0.00020144717156830936,"search_lower":0.00018190735355832227,"search_upper":0.00020168300124006643,"nodes":99},{"seconds":0.6196666000178084,"lower":9.69839011859888e-05,"upper":0.00020144717156830936,"search_lower":0.00018190735355832227,"search_upper":0.00020168300124006643,"nodes":100},{"seconds":0.6247572000138462,"lower":9.69839011859888e-05,"upper":0.00020144717156830936,"search_lower":0.00018190735355832227,"search_upper":0.00020161523414656914,"nodes":101},{"seconds":0.6323135000420734,"lower":9.69839011859888e-05,"upper":0.00020144717156830936,"search_lower":0.00018190735355832227,"search_upper":0.00020161523414656914,"nodes":102},{"seconds":0.6377330999821424,"lower":9.69839011859888e-05,"upper":0.00020144717156830936,"search_lower":0.00018190735355832227,"search_upper":0.00020161523414656914,"nodes":103},{"seconds":0.6427609999664128,"lower":9.69839011859888e-05,"upper":0.00020144717156830936,"search_lower":0.00018190735355832227,"search_upper":0.00020161523414656914,"nodes":104},{"seconds":0.6466253999387845,"lower":9.69839011859888e-05,"upper":0.0001978799074474451,"search_lower":0.00018190735355832227,"search_upper":0.0001978799074474451,"nodes":105},{"seconds":0.6519202999770641,"lower":9.69839011859888e-05,"upper":0.0001978799074474451,"search_lower":0.00018190735355832227,"search_upper":0.0001978799074474451,"nodes":106},{"seconds":0.6569494999712333,"lower":9.69839011859888e-05,"upper":0.00019748995569118105,"search_lower":0.00018190735355832227,"search_upper":0.00019748995569118105,"nodes":107},{"seconds":0.6620315000182018,"lower":9.69839011859888e-05,"upper":0.00019748995569118105,"search_lower":0.00018190735355832227,"search_upper":0.00019748995569118105,"nodes":108},{"seconds":0.667371500050649,"lower":9.69839011859888e-05,"upper":0.00019748995569118105,"search_lower":0.00018190735355832227,"search_upper":0.00019748995569118105,"nodes":109},{"seconds":0.671202199999243,"lower":9.69839011859888e-05,"upper":0.00019748995569118105,"search_lower":0.00018190735355832227,"search_upper":0.00019748995569118105,"nodes":110},{"seconds":0.6750837999861687,"lower":9.69839011859888e-05,"upper":0.00019603246883568196,"search_lower":0.00018190735355832227,"search_upper":0.00019603246883568196,"nodes":111},{"seconds":0.6815934999613091,"lower":9.69839011859888e-05,"upper":0.00019603246883568196,"search_lower":0.00018190735355832227,"search_upper":0.00019603246883568196,"nodes":112},{"seconds":0.6866425999905914,"lower":9.69839011859888e-05,"upper":0.00019603246883568196,"search_lower":0.00018190735355832227,"search_upper":0.00019603246883568196,"nodes":113},{"seconds":0.6928302999585867,"lower":9.69839011859888e-05,"upper":0.00019603246883568196,"search_lower":0.00018190735355832227,"search_upper":0.00019603246883568196,"nodes":114},{"seconds":0.6980867999373004,"lower":9.69839011859888e-05,"upper":0.0001955769771027142,"search_lower":0.00018190735355832227,"search_upper":0.0001955769771027142,"nodes":115},{"seconds":0.7043560999445617,"lower":9.69839011859888e-05,"upper":0.0001955769771027142,"search_lower":0.00018190735355832227,"search_upper":0.0001955769771027142,"nodes":116},{"seconds":0.7094329999526963,"lower":9.69839011859888e-05,"upper":0.0001955769771027142,"search_lower":0.00018190735355832227,"search_upper":0.0001955769771027142,"nodes":117},{"seconds":0.7161193999927491,"lower":9.69839011859888e-05,"upper":0.0001955769771027142,"search_lower":0.00018190735355832227,"search_upper":0.0001955769771027142,"nodes":118},{"seconds":0.7211444999556988,"lower":9.69839011859888e-05,"upper":0.00019313315518173807,"search_lower":0.00018190735355832227,"search_upper":0.00019313315518173807,"nodes":119},{"seconds":0.7289588999701664,"lower":9.69839011859888e-05,"upper":0.00019313315518173807,"search_lower":0.00018190735355832227,"search_upper":0.00019313315518173807,"nodes":120},{"seconds":0.7353398000122979,"lower":9.69839011859888e-05,"upper":0.00019313315518173807,"search_lower":0.00018190735355832227,"search_upper":0.00019313315518173807,"nodes":121},{"seconds":0.7435049000196159,"lower":9.69839011859888e-05,"upper":0.00019313315518173807,"search_lower":0.00018429957942594702,"search_upper":0.00019313315518173807,"nodes":122},{"seconds":0.7486492999596521,"lower":9.69839011859888e-05,"upper":0.00019313315518173807,"search_lower":0.00018429957942594702,"search_upper":0.00019313315518173807,"nodes":123},{"seconds":0.7563187000341713,"lower":9.69839011859888e-05,"upper":0.00019313315518173807,"search_lower":0.00018429957942594702,"search_upper":0.00019313315518173807,"nodes":124},{"seconds":0.7629284999566153,"lower":9.69839011859888e-05,"upper":0.00019313315518173807,"search_lower":0.00018429957942594702,"search_upper":0.00019313315518173807,"nodes":125},{"seconds":0.7692741999635473,"lower":9.69839011859888e-05,"upper":0.00019313315518173807,"search_lower":0.00018429957942594702,"search_upper":0.00019313315518173807,"nodes":126},{"seconds":0.7745855000102893,"lower":9.69839011859888e-05,"upper":0.00019170971375330963,"search_lower":0.00018429957942594702,"search_upper":0.00019170971375330963,"nodes":127},{"seconds":0.7809340000385419,"lower":9.69839011859888e-05,"upper":0.00019170971375330963,"search_lower":0.00018429957942594702,"search_upper":0.00019170971375330963,"nodes":128},{"seconds":0.7858817999949679,"lower":9.69839011859888e-05,"upper":0.00019128954253856627,"search_lower":0.00018429957942594702,"search_upper":0.00019128954253856627,"nodes":129},{"seconds":0.7937827999703586,"lower":9.69839011859888e-05,"upper":0.00019128954253856627,"search_lower":0.00018429957942594702,"search_upper":0.00019128954253856627,"nodes":130},{"seconds":0.8013913000468165,"lower":9.69839011859888e-05,"upper":0.00019128954253856627,"search_lower":0.00018429957942594702,"search_upper":0.00019128954253856627,"nodes":131},{"seconds":0.806960399961099,"lower":9.69839011859888e-05,"upper":0.00019128954253856627,"search_lower":0.00018429957942594702,"search_upper":0.00019128954253856627,"nodes":132},{"seconds":0.8121698000468314,"lower":9.69839011859888e-05,"upper":0.00019128954253856627,"search_lower":0.00018429957942594702,"search_upper":0.00019128954253856627,"nodes":133},{"seconds":0.8171692000469193,"lower":9.69839011859888e-05,"upper":0.00019128954253856627,"search_lower":0.00018429957942594702,"search_upper":0.00019128954253856627,"nodes":134},{"seconds":0.8226515999995172,"lower":9.69839011859888e-05,"upper":0.00019128954253856627,"search_lower":0.00018429957942594702,"search_upper":0.00019128954253856627,"nodes":135},{"seconds":0.8264942000387236,"lower":9.69839011859888e-05,"upper":0.00019128954253856627,"search_lower":0.00018429957942594702,"search_upper":0.00019128954253856627,"nodes":136},{"seconds":0.8302430999465287,"lower":9.69839011859888e-05,"upper":0.00019093165684407138,"search_lower":0.00018429957942594702,"search_upper":0.00019093165684407138,"nodes":137},{"seconds":0.8366703999927267,"lower":9.69839011859888e-05,"upper":0.00019093165684407138,"search_lower":0.00018429957942594702,"search_upper":0.00019093165684407138,"nodes":138},{"seconds":0.8431115000275895,"lower":9.69839011859888e-05,"upper":0.00019093165684407138,"search_lower":0.00018429957942594702,"search_upper":0.00019093165684407138,"nodes":139},{"seconds":0.8482504000421613,"lower":9.69839011859888e-05,"upper":0.00019093165684407138,"search_lower":0.00018429957942594702,"search_upper":0.00019093165684407138,"nodes":140},{"seconds":0.8537179999984801,"lower":9.69839011859888e-05,"upper":0.00019064997541001256,"search_lower":0.00018429957942594702,"search_upper":0.00019064997541001256,"nodes":141},{"seconds":0.8589208000339568,"lower":9.69839011859888e-05,"upper":0.00019064997541001256,"search_lower":0.00018429957942594702,"search_upper":0.00019064997541001256,"nodes":142},{"seconds":0.8639907999895513,"lower":9.69839011859888e-05,"upper":0.00019064997541001256,"search_lower":0.00018429957942594702,"search_upper":0.00019064997541001256,"nodes":143},{"seconds":0.8692166999680921,"lower":9.69839011859888e-05,"upper":0.00019064997541001256,"search_lower":0.00018429957942594702,"search_upper":0.00019064997541001256,"nodes":144},{"seconds":0.8743715999880806,"lower":9.69839011859888e-05,"upper":0.0001906276569821037,"search_lower":0.00018429957942594702,"search_upper":0.0001906276569821037,"nodes":145},{"seconds":0.8806895000161603,"lower":9.69839011859888e-05,"upper":0.0001906276569821037,"search_lower":0.00018429957942594702,"search_upper":0.0001906276569821037,"nodes":146},{"seconds":0.8849178999662399,"lower":9.69839011859888e-05,"upper":0.0001906276569821037,"search_lower":0.00018429957942594702,"search_upper":0.0001906276569821037,"nodes":147},{"seconds":0.8913384999614209,"lower":9.69839011859888e-05,"upper":0.0001906276569821037,"search_lower":0.00018429957942594702,"search_upper":0.0001906276569821037,"nodes":148},{"seconds":0.8951496999943629,"lower":9.69839011859888e-05,"upper":0.00019046409292653994,"search_lower":0.00018429957942594702,"search_upper":0.00019046409292653994,"nodes":149},{"seconds":0.9018495000200346,"lower":9.69839011859888e-05,"upper":0.00019046409292653994,"search_lower":0.00018429957942594702,"search_upper":0.00019046409292653994,"nodes":150},{"seconds":0.9057592999888584,"lower":9.69839011859888e-05,"upper":0.00019046409292653994,"search_lower":0.00018429957942594702,"search_upper":0.00019046409292653994,"nodes":151},{"seconds":0.9121186999836937,"lower":9.69839011859888e-05,"upper":0.00019046409292653994,"search_lower":0.00018429957942594702,"search_upper":0.00019046409292653994,"nodes":152},{"seconds":0.9164437999716029,"lower":9.69839011859888e-05,"upper":0.00019041610470107,"search_lower":0.00018429957942594702,"search_upper":0.00019041610470107,"nodes":153},{"seconds":0.9228095000144094,"lower":9.69839011859888e-05,"upper":0.00019041610470107,"search_lower":0.00018429957942594702,"search_upper":0.00019041610470107,"nodes":154},{"seconds":0.9279529999475926,"lower":9.69839011859888e-05,"upper":0.00019041610470107,"search_lower":0.00018429957942594702,"search_upper":0.00019041610470107,"nodes":155},{"seconds":0.9417277999455109,"lower":9.69839011859888e-05,"upper":0.00019041610470107,"search_lower":0.00018429957942594702,"search_upper":0.00019041610470107,"nodes":156},{"seconds":0.9459886000258848,"lower":9.69839011859888e-05,"upper":0.00019041610470107,"search_lower":0.00018429957942594702,"search_upper":0.00019041610470107,"nodes":157},{"seconds":0.9513168999692425,"lower":9.69839011859888e-05,"upper":0.00019041610470107,"search_lower":0.00018429957942594702,"search_upper":0.00019041610470107,"nodes":158},{"seconds":0.9553722999989986,"lower":9.69839011859888e-05,"upper":0.00019027184278322127,"search_lower":0.00018429957942594702,"search_upper":0.00019027184278322127,"nodes":159},{"seconds":0.9633995000040159,"lower":9.69839011859888e-05,"upper":0.00019027184278322127,"search_lower":0.00018429957942594702,"search_upper":0.00019027184278322127,"nodes":160},{"seconds":0.9698264000471681,"lower":9.69839011859888e-05,"upper":0.00019027184278322127,"search_lower":0.00018429957942594702,"search_upper":0.00019027184278322127,"nodes":161},{"seconds":0.9798561000498012,"lower":9.69839011859888e-05,"upper":0.00019027184278322127,"search_lower":0.00018459157039201187,"search_upper":0.00019027184278322127,"nodes":162},{"seconds":0.9865835999371484,"lower":9.69839011859888e-05,"upper":0.00019027184278322127,"search_lower":0.00018459157039201187,"search_upper":0.00019027184278322127,"nodes":163},{"seconds":0.9923300000373274,"lower":9.69839011859888e-05,"upper":0.00019027184278322127,"search_lower":0.00018459157039201187,"search_upper":0.00019027184278322127,"nodes":164},{"seconds":0.9975941999582574,"lower":9.69839011859888e-05,"upper":0.00019027184278322127,"search_lower":0.00018459157039201187,"search_upper":0.00019027184278322127,"nodes":165},{"seconds":1.002705299993977,"lower":9.69839011859888e-05,"upper":0.00019027184278322127,"search_lower":0.00018459157039201187,"search_upper":0.00019027184278322127,"nodes":166}],"budget_seconds":1,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"gradient","tail_gradient_norm":0.006418716673898664,"tail_coupling_norm":0.21136226222839236},"total_seconds":1.0881950999610126},{"dataset":"diabetes","n":442,"features":11,"uncertain_cells":128,"uncertain_columns":8,"uncertain_rows":64,"per_row":2,"width":0.125,"seed":74011,"spread":"dispersed","lambda":0.03125,"features_names":["intercept","age","sex","bmi","bp","s1","s2","s3","s4","s5","s6"],"subset_seed":null,"preconditioner":"midpoint","basis":"gradient","search_bound":"center","status":"PASS","result":{"status":"PASS","anchor":"observed","rank":3,"features":11,"n":442,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"absolute_gap":7.88483180858285e-05,"relative_gap":2.427176816625004,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"search_error":8.358036673840883e-05,"tail_error":0.00010891854481652961,"anchor_error":0.0,"B0_squared":0.0071202213814721155,"rho":0.0,"seconds":1.0019266000017524,"nodes":252,"points":505,"stop_reason":"time_limit","trace":[{"seconds":0.0034078999888151884,"lower":2.710613155890162e-06,"upper":0.00011133392751722843,"search_lower":0.00010891854481643866,"search_upper":0.00022025247233375803,"nodes":0},{"seconds":0.008730700006708503,"lower":2.7070339188639544e-05,"upper":0.00011133392751722843,"search_lower":0.00012601357746825392,"search_upper":0.00022025247233375803,"nodes":1},{"seconds":0.012912899954244494,"lower":2.7070339188639544e-05,"upper":0.00011133392751722843,"search_lower":0.00012601357746825392,"search_upper":0.00022025247233375803,"nodes":2},{"seconds":0.016797399963252246,"lower":2.7070339188639544e-05,"upper":0.00011133392751722843,"search_lower":0.00012601357746825392,"search_upper":0.00022025247233375803,"nodes":3},{"seconds":0.020743299974128604,"lower":2.7070339188639544e-05,"upper":0.00011133392751722843,"search_lower":0.00012601357746825392,"search_upper":0.00022025247233375803,"nodes":4},{"seconds":0.024737700005061924,"lower":2.7070339188639544e-05,"upper":0.00011133392751722843,"search_lower":0.00012601357746825392,"search_upper":0.00022025247233375803,"nodes":5},{"seconds":0.02878299995791167,"lower":2.7070339188639544e-05,"upper":0.00011133392751722843,"search_lower":0.00012601357746825392,"search_upper":0.00022025247233375803,"nodes":6},{"seconds":0.03266979998443276,"lower":2.7070339188639544e-05,"upper":0.00011133392751722843,"search_lower":0.00012601357746825392,"search_upper":0.00022025247233375803,"nodes":7},{"seconds":0.03667529998347163,"lower":2.7070339188639544e-05,"upper":0.00011133392751722843,"search_lower":0.00012601357746825392,"search_upper":0.00022025247233375803,"nodes":8},{"seconds":0.04057850001845509,"lower":2.7070339188639544e-05,"upper":0.00011133392751722843,"search_lower":0.00012601357746825392,"search_upper":0.00022025247233375803,"nodes":9},{"seconds":0.04497659998014569,"lower":2.7070339188639544e-05,"upper":0.00011133392751722843,"search_lower":0.00012601357746825392,"search_upper":0.00022025247233375803,"nodes":10},{"seconds":0.04877899994608015,"lower":2.7070339188639544e-05,"upper":0.00011133392751722843,"search_lower":0.00012601357746825392,"search_upper":0.00022025247233375803,"nodes":11},{"seconds":0.05264669994357973,"lower":2.7070339188639544e-05,"upper":0.00011133392751722843,"search_lower":0.00012601357746825392,"search_upper":0.00022025247233375803,"nodes":12},{"seconds":0.056396599975414574,"lower":2.7070339188639544e-05,"upper":0.00011133392751722843,"search_lower":0.00012601357746825392,"search_upper":0.00022025247233375803,"nodes":13},{"seconds":0.06033120001666248,"lower":2.7070339188639544e-05,"upper":0.00011133392751722843,"search_lower":0.00012601357746825392,"search_upper":0.00022025247233375803,"nodes":14},{"seconds":0.06419469998218119,"lower":2.7070339188639544e-05,"upper":0.00011133392751722843,"search_lower":0.00012601357746825392,"search_upper":0.00022025247233375803,"nodes":15},{"seconds":0.06807549996301532,"lower":2.7070339188639544e-05,"upper":0.00011133392751722843,"search_lower":0.00012601357746825392,"search_upper":0.00022025247233375803,"nodes":16},{"seconds":0.0719086000462994,"lower":2.7070339188639544e-05,"upper":0.00011133392751722843,"search_lower":0.00012601357746825392,"search_upper":0.00022025247233375803,"nodes":17},{"seconds":0.07608489994890988,"lower":2.7070339188639544e-05,"upper":0.00011133392751722843,"search_lower":0.00012601357746825392,"search_upper":0.00022025247233375803,"nodes":18},{"seconds":0.08153790002688766,"lower":3.0464402160229606e-05,"upper":0.00011133392751722843,"search_lower":0.00013307841542736375,"search_upper":0.00022025247233375803,"nodes":19},{"seconds":0.08540069998707622,"lower":3.0464402160229606e-05,"upper":0.00011133392751722843,"search_lower":0.00013307841542736375,"search_upper":0.00022025247233375803,"nodes":20},{"seconds":0.08922810002695769,"lower":3.0464402160229606e-05,"upper":0.00011133392751722843,"search_lower":0.00013307841542736375,"search_upper":0.00022025247233375803,"nodes":21},{"seconds":0.09327119996305555,"lower":3.0464402160229606e-05,"upper":0.00011133392751722843,"search_lower":0.00013307841542736375,"search_upper":0.00022025247233375803,"nodes":22},{"seconds":0.09721409995108843,"lower":3.0464402160229606e-05,"upper":0.00011133392751722843,"search_lower":0.00013307841542736375,"search_upper":0.00022025247233375803,"nodes":23},{"seconds":0.10271609993651509,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013357865826013122,"search_upper":0.00022025247233375803,"nodes":24},{"seconds":0.10682640003506094,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013357865826013122,"search_upper":0.00022025247233375803,"nodes":25},{"seconds":0.11062349996063858,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013357865826013122,"search_upper":0.00022025247233375803,"nodes":26},{"seconds":0.11444120004307479,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013357865826013122,"search_upper":0.00022025247233375803,"nodes":27},{"seconds":0.11972109996713698,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013566489998271142,"search_upper":0.00022025247233375803,"nodes":28},{"seconds":0.12397129996679723,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013566489998271142,"search_upper":0.00022025247233375803,"nodes":29},{"seconds":0.12785409996286035,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013566489998271142,"search_upper":0.00022025247233375803,"nodes":30},{"seconds":0.13169109995942563,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013566489998271142,"search_upper":0.00022025247233375803,"nodes":31},{"seconds":0.13557980000041425,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013566489998271142,"search_upper":0.00022025247233375803,"nodes":32},{"seconds":0.13958469999488443,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013566489998271142,"search_upper":0.00022025247233375803,"nodes":33},{"seconds":0.14349579997360706,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013566489998271142,"search_upper":0.00022025247233375803,"nodes":34},{"seconds":0.14747179998084903,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013566489998271142,"search_upper":0.00022025247233375803,"nodes":35},{"seconds":0.15170489996671677,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013566489998271142,"search_upper":0.00022025247233375803,"nodes":36},{"seconds":0.15569169993977994,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013566489998271142,"search_upper":0.00022025247233375803,"nodes":37},{"seconds":0.15946150000672787,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013566489998271142,"search_upper":0.00022025247233375803,"nodes":38},{"seconds":0.16466659994330257,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013585575959309824,"search_upper":0.00022025247233375803,"nodes":39},{"seconds":0.16895660001318902,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013585575959309824,"search_upper":0.00022025247233375803,"nodes":40},{"seconds":0.17297119996510446,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013585575959309824,"search_upper":0.00022025247233375803,"nodes":41},{"seconds":0.1767633999697864,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013585575959309824,"search_upper":0.00022025247233375803,"nodes":42},{"seconds":0.18058589997235686,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013585575959309824,"search_upper":0.00022025247233375803,"nodes":43},{"seconds":0.1847966000204906,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013585575959309824,"search_upper":0.00022025247233375803,"nodes":44},{"seconds":0.188772700028494,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013585575959309824,"search_upper":0.00022025247233375803,"nodes":45},{"seconds":0.1926246000220999,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013585575959309824,"search_upper":0.00022025247233375803,"nodes":46},{"seconds":0.19644620001781732,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013585575959309824,"search_upper":0.00022025247233375803,"nodes":47},{"seconds":0.20107019995339215,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013585575959309824,"search_upper":0.00022025247233375803,"nodes":48},{"seconds":0.20636369998101145,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013627173722649509,"search_upper":0.00022025247233375803,"nodes":49},{"seconds":0.21006680000573397,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013627173722649509,"search_upper":0.00022025247233375803,"nodes":50},{"seconds":0.21386749995872378,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013627173722649509,"search_upper":0.00022025247233375803,"nodes":51},{"seconds":0.217886499944143,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013627173722649509,"search_upper":0.00022025247233375803,"nodes":52},{"seconds":0.22316529997624457,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013641935641417151,"search_upper":0.00022025247233375803,"nodes":53},{"seconds":0.22704379993956536,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013641935641417151,"search_upper":0.00022025247233375803,"nodes":54},{"seconds":0.23114529997110367,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.00013641935641417151,"search_upper":0.00022025247233375803,"nodes":55},{"seconds":0.23659220000263304,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":56},{"seconds":0.24048919999040663,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":57},{"seconds":0.2442993000149727,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":58},{"seconds":0.24835480004549026,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":59},{"seconds":0.25227900000754744,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":60},{"seconds":0.2561216000467539,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":61},{"seconds":0.2600603000028059,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":62},{"seconds":0.26424199994653463,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":63},{"seconds":0.26814840000588447,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":64},{"seconds":0.27193699998315424,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":65},{"seconds":0.2757311000023037,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":66},{"seconds":0.27985890000127256,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":67},{"seconds":0.28367539995815605,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":68},{"seconds":0.2875044000102207,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":69},{"seconds":0.2914207000285387,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":70},{"seconds":0.2954694000072777,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":71},{"seconds":0.29926829994656146,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":72},{"seconds":0.3030405000317842,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":73},{"seconds":0.30692589993122965,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":74},{"seconds":0.3107880000025034,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":75},{"seconds":0.3145994000369683,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":76},{"seconds":0.31842659995891154,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":77},{"seconds":0.3222584000322968,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":78},{"seconds":0.32612490002065897,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":79},{"seconds":0.3299422999843955,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":80},{"seconds":0.3338769000256434,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":81},{"seconds":0.3377807999495417,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":82},{"seconds":0.34198260004632175,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":83},{"seconds":0.34581149998120964,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":84},{"seconds":0.34971520002000034,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":85},{"seconds":0.3537036000052467,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":86},{"seconds":0.3578026000177488,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":87},{"seconds":0.3616612999467179,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":88},{"seconds":0.3654206999344751,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":89},{"seconds":0.3693438000045717,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":90},{"seconds":0.3734357999637723,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":91},{"seconds":0.37727599998470396,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":92},{"seconds":0.38110979995690286,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":93},{"seconds":0.384955000015907,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":94},{"seconds":0.38888650003354996,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":95},{"seconds":0.39268629997968674,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":96},{"seconds":0.39664129994343966,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":97},{"seconds":0.4004715000046417,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":98},{"seconds":0.40446190000511706,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":99},{"seconds":0.4082983999978751,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":100},{"seconds":0.4120660999324173,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":101},{"seconds":0.41579879994969815,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":102},{"seconds":0.4197664000093937,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":103},{"seconds":0.4235684999730438,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":104},{"seconds":0.42733890004456043,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":105},{"seconds":0.4311331999488175,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":106},{"seconds":0.4350508999777958,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":107},{"seconds":0.4390973999397829,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":108},{"seconds":0.4430748999584466,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":109},{"seconds":0.44697419996373355,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":110},{"seconds":0.4507354999659583,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":111},{"seconds":0.45488279999699444,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":112},{"seconds":0.45868609996978194,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":113},{"seconds":0.46242929995059967,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":114},{"seconds":0.4664830999681726,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":115},{"seconds":0.47039399994537234,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":116},{"seconds":0.47424420004244894,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":117},{"seconds":0.4779901000438258,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":118},{"seconds":0.4818771999562159,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":119},{"seconds":0.48577329993713647,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":120},{"seconds":0.4896759999683127,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":121},{"seconds":0.4935033000074327,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":122},{"seconds":0.4975069999927655,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":123},{"seconds":0.51281480002217,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":124},{"seconds":0.5166091000428423,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":125},{"seconds":0.5203532000305131,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":126},{"seconds":0.5243461999343708,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":127},{"seconds":0.5285282999975607,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":128},{"seconds":0.5325249000452459,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":129},{"seconds":0.5364565999479964,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":130},{"seconds":0.5403079999377951,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":131},{"seconds":0.5444342000409961,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":132},{"seconds":0.5482379000168294,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":133},{"seconds":0.5518845999613404,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":134},{"seconds":0.5555718999821693,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":135},{"seconds":0.5596156000392511,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":136},{"seconds":0.5633638999424875,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":137},{"seconds":0.56711639999412,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":138},{"seconds":0.5709292000392452,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":139},{"seconds":0.5750223000068218,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":140},{"seconds":0.5788197999354452,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":141},{"seconds":0.5825674999505281,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":142},{"seconds":0.5862262999871746,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":143},{"seconds":0.5902378000319004,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":144},{"seconds":0.5939913999754936,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":145},{"seconds":0.597788600018248,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":146},{"seconds":0.6016806999687105,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":147},{"seconds":0.6056681999471039,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":148},{"seconds":0.6095581999979913,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":149},{"seconds":0.6132878999924287,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":150},{"seconds":0.617041299934499,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":151},{"seconds":0.6208013000432402,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":152},{"seconds":0.6248175000073388,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":153},{"seconds":0.6284814999671653,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":154},{"seconds":0.6322318000020459,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":155},{"seconds":0.636132700019516,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":156},{"seconds":0.6400345000438392,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":157},{"seconds":0.6437821999425068,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":158},{"seconds":0.6476427000015974,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":159},{"seconds":0.6515789999393746,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":160},{"seconds":0.6556111000245437,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":161},{"seconds":0.6593863000161946,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":162},{"seconds":0.6631311000091955,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":163},{"seconds":0.6670217999489978,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":164},{"seconds":0.6711266000056639,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":165},{"seconds":0.6748695999849588,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":166},{"seconds":0.6786183000076562,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":167},{"seconds":0.682397700031288,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":168},{"seconds":0.6863218999933451,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":169},{"seconds":0.690110299969092,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":170},{"seconds":0.6938397999620065,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":171},{"seconds":0.6976570000406355,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":172},{"seconds":0.7016063999617472,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":173},{"seconds":0.7053395999828354,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":174},{"seconds":0.7090761000290513,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":175},{"seconds":0.71284079994075,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":176},{"seconds":0.7166994999861345,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":177},{"seconds":0.7204962000250816,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":178},{"seconds":0.7243509000400081,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":179},{"seconds":0.7281696000136435,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":180},{"seconds":0.7323209999594837,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":181},{"seconds":0.7360131000168622,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":182},{"seconds":0.7397024999372661,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":183},{"seconds":0.7433848000364378,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":184},{"seconds":0.7473553000018001,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":185},{"seconds":0.7510561000090092,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":186},{"seconds":0.754736699978821,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":187},{"seconds":0.7585138999857008,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":188},{"seconds":0.7625456999521703,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":189},{"seconds":0.7663407999789342,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":190},{"seconds":0.7701425999403,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":191},{"seconds":0.7740267999470234,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":192},{"seconds":0.778089200030081,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":193},{"seconds":0.7819063999922946,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":194},{"seconds":0.785595600027591,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":195},{"seconds":0.7893276000395417,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":196},{"seconds":0.7930524999974295,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":197},{"seconds":0.7979989999439567,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":198},{"seconds":0.8017045999877155,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":199},{"seconds":0.805290799937211,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":200},{"seconds":0.8089509999845177,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":201},{"seconds":0.8128347999881953,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":202},{"seconds":0.8165632999734953,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":203},{"seconds":0.8202840000158176,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":204},{"seconds":0.8240343999350443,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":205},{"seconds":0.827906799968332,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":206},{"seconds":0.8315954999998212,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":207},{"seconds":0.8352816000115126,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":208},{"seconds":0.8389244000427425,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":209},{"seconds":0.8428083000471815,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":210},{"seconds":0.8468853000085801,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":211},{"seconds":0.8508527999510989,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":212},{"seconds":0.8545951000414789,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":213},{"seconds":0.8584998999722302,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":214},{"seconds":0.8622128999559209,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":215},{"seconds":0.8658668999560177,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":216},{"seconds":0.8695550999836996,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":217},{"seconds":0.8735755999805406,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":218},{"seconds":0.877306199981831,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":219},{"seconds":0.8809641000116244,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":220},{"seconds":0.8845940999453887,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":221},{"seconds":0.8887072999496013,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":222},{"seconds":0.8924753000028431,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":223},{"seconds":0.8961801000405103,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":224},{"seconds":0.8999833000125363,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":225},{"seconds":0.9038919999729842,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":226},{"seconds":0.9076712999958545,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":227},{"seconds":0.9113962999545038,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":228},{"seconds":0.9150459000375122,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":229},{"seconds":0.91875179996714,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":230},{"seconds":0.9226178999524564,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":231},{"seconds":0.926299300044775,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":232},{"seconds":0.929992499994114,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":233},{"seconds":0.933725000009872,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":234},{"seconds":0.9377005000133067,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":235},{"seconds":0.9413801999762654,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":236},{"seconds":0.9450408000266179,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":237},{"seconds":0.9486958000343293,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":238},{"seconds":0.9528196000028402,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":239},{"seconds":0.9565392000367865,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":240},{"seconds":0.9602504000067711,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":241},{"seconds":0.9639503000071272,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":242},{"seconds":0.9680916999932379,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":243},{"seconds":0.9718366999877617,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":244},{"seconds":0.975584700005129,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":245},{"seconds":0.979300000006333,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":246},{"seconds":0.9831551000243053,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":247},{"seconds":0.9868057999992743,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":248},{"seconds":0.9904647000366822,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":249},{"seconds":0.9941287999972701,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":250},{"seconds":0.9981632999842986,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":251},{"seconds":1.0019097999902442,"lower":3.2485609431399935e-05,"upper":0.00011133392751722843,"search_lower":0.0001366721055953492,"search_upper":0.00022025247233375803,"nodes":252}],"budget_seconds":1,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"gradient","tail_gradient_norm":0.00762675392413326,"tail_coupling_norm":0.1595126642991272},"total_seconds":1.086004100041464},{"dataset":"diabetes","n":442,"features":11,"uncertain_cells":128,"uncertain_columns":8,"uncertain_rows":64,"per_row":2,"width":0.125,"seed":74011,"spread":"dispersed","lambda":0.03125,"features_names":["intercept","age","sex","bmi","bp","s1","s2","s3","s4","s5","s6"],"subset_seed":null,"preconditioner":"midpoint","basis":"midpoint","search_bound":"adaptive","status":"PASS","result":{"status":"PASS","anchor":"observed","rank":3,"features":11,"n":442,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"absolute_gap":7.895539015048748e-05,"relative_gap":2.4385100925401906,"search_lower":0.00018760853351293492,"search_upper":0.00019409052297100608,"search_error":6.481989458071162e-06,"tail_error":0.000168522835403651,"anchor_error":0.0,"B0_squared":0.0071202213814721155,"rho":0.0,"seconds":1.0019664000719786,"nodes":168,"points":586,"stop_reason":"time_limit","trace":[{"seconds":0.013241400010883808,"lower":2.710613155890162e-06,"upper":0.00011133392751722843,"search_lower":0.00016852283540356005,"search_upper":0.00027985676292087945,"nodes":0},{"seconds":0.024118200060911477,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017808967913181966,"search_upper":0.00027985676292087945,"nodes":1},{"seconds":0.033034800086170435,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017808967913181966,"search_upper":0.00027985676292087945,"nodes":2},{"seconds":0.03955039998982102,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017808967913181966,"search_upper":0.00027985676292087945,"nodes":3},{"seconds":0.04702749999705702,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017808967913181966,"search_upper":0.00027985676292087945,"nodes":4},{"seconds":0.053419900010339916,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017808967913181966,"search_upper":0.00027985676292087945,"nodes":5},{"seconds":0.059715099981985986,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017808967913181966,"search_upper":0.00027985676292087945,"nodes":6},{"seconds":0.06491359998472035,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017808967913181966,"search_upper":0.0002722346667297115,"nodes":7},{"seconds":0.0726204999955371,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017808967913181966,"search_upper":0.0002722346667297115,"nodes":8},{"seconds":0.07899320009164512,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017808967913181966,"search_upper":0.0002722346667297115,"nodes":9},{"seconds":0.08544160006567836,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017808967913181966,"search_upper":0.0002722346667297115,"nodes":10},{"seconds":0.09038589999545366,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017808967913181966,"search_upper":0.0002722346667297115,"nodes":11},{"seconds":0.0979693999979645,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017808967913181966,"search_upper":0.0002722346667297115,"nodes":12},{"seconds":0.10449870000593364,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017808967913181966,"search_upper":0.0002722346667297115,"nodes":13},{"seconds":0.11075130000244826,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017808967913181966,"search_upper":0.0002722346667297115,"nodes":14},{"seconds":0.11584860004950315,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017808967913181966,"search_upper":0.00025577659580118886,"nodes":15},{"seconds":0.12429519998840988,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017808967913181966,"search_upper":0.00025577659580118886,"nodes":16},{"seconds":0.1325086000142619,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017876978755864792,"search_upper":0.00025577659580118886,"nodes":17},{"seconds":0.1390750000718981,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017876978755864792,"search_upper":0.00025577659580118886,"nodes":18},{"seconds":0.14425190002657473,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017876978755864792,"search_upper":0.00025577659580118886,"nodes":19},{"seconds":0.1520916000008583,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017876978755864792,"search_upper":0.00025577659580118886,"nodes":20},{"seconds":0.15992000000551343,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017976306981733162,"search_upper":0.00025577659580118886,"nodes":21},{"seconds":0.16657690005376935,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017976306981733162,"search_upper":0.00025577659580118886,"nodes":22},{"seconds":0.17161349998787045,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017976306981733162,"search_upper":0.00025513800604674353,"nodes":23},{"seconds":0.1765946000814438,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017976306981733162,"search_upper":0.00025513800604674353,"nodes":24},{"seconds":0.18333800008986145,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017976306981733162,"search_upper":0.00025513800604674353,"nodes":25},{"seconds":0.1884816000238061,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017976306981733162,"search_upper":0.00025513800604674353,"nodes":26},{"seconds":0.19387190009001642,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017976306981733162,"search_upper":0.00025513800604674353,"nodes":27},{"seconds":0.1990425999974832,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017976306981733162,"search_upper":0.00025513800604674353,"nodes":28},{"seconds":0.20521839999128133,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017976306981733162,"search_upper":0.00025513800604674353,"nodes":29},{"seconds":0.21065240004099905,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017976306981733162,"search_upper":0.00025513800604674353,"nodes":30},{"seconds":0.21599290007725358,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017976306981733162,"search_upper":0.00023144764712818036,"nodes":31},{"seconds":0.22372850007377565,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017976306981733162,"search_upper":0.00023144764712818036,"nodes":32},{"seconds":0.2305591000476852,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017976306981733162,"search_upper":0.00023144764712818036,"nodes":33},{"seconds":0.23820960009470582,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017976306981733162,"search_upper":0.00023144764712818036,"nodes":34},{"seconds":0.24499929999001324,"lower":2.2081000971001238e-05,"upper":0.00011133392751722843,"search_lower":0.00017976306981733162,"search_upper":0.00023144764712818036,"nodes":35},{"seconds":0.2516477000899613,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00023144764712818036,"nodes":36},{"seconds":0.2573977999854833,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00023144764712818036,"nodes":37},{"seconds":0.26261520001571625,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00023144764712818036,"nodes":38},{"seconds":0.26776030007749796,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00023045436486949272,"nodes":39},{"seconds":0.2758208999875933,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00023045436486949272,"nodes":40},{"seconds":0.27978470001835376,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00023045436486949272,"nodes":41},{"seconds":0.28775390004739165,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00023045436486949272,"nodes":42},{"seconds":0.29159740009345114,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00023045436486949272,"nodes":43},{"seconds":0.29737630009185523,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00023045436486949272,"nodes":44},{"seconds":0.30132070009130985,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00023045436486949272,"nodes":45},{"seconds":0.30680690007284284,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00023045436486949272,"nodes":46},{"seconds":0.31071760004851967,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00022977425644266818,"nodes":47},{"seconds":0.31724840006791055,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00022977425644266818,"nodes":48},{"seconds":0.32383010000921786,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00022977425644266818,"nodes":49},{"seconds":0.32899820001330227,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00022977425644266818,"nodes":50},{"seconds":0.33434060006402433,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00022913566668822285,"nodes":51},{"seconds":0.3407881000312045,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00022913566668822285,"nodes":52},{"seconds":0.34740259998943657,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00022913566668822285,"nodes":53},{"seconds":0.3528942000120878,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00022913566668822285,"nodes":54},{"seconds":0.3580643000314012,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00022083913819520822,"nodes":55},{"seconds":0.3632978000678122,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00022083913819520822,"nodes":56},{"seconds":0.36866030003875494,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00022015656307618482,"nodes":57},{"seconds":0.373691700049676,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00022015656307618482,"nodes":58},{"seconds":0.37902900006156415,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00021485209738491445,"nodes":59},{"seconds":0.38451950007583946,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00021485209738491445,"nodes":60},{"seconds":0.38964609999675304,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00021300382373396244,"nodes":61},{"seconds":0.39491909998469055,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00021300382373396244,"nodes":62},{"seconds":0.4002385000931099,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0002056910276490205,"nodes":63},{"seconds":0.4080173000693321,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0002056910276490205,"nodes":64},{"seconds":0.4147717000450939,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0002056910276490205,"nodes":65},{"seconds":0.4199904000852257,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0002056910276490205,"nodes":66},{"seconds":0.42523849999997765,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0002056910276490205,"nodes":67},{"seconds":0.4334814000176266,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0002056910276490205,"nodes":68},{"seconds":0.4399342000251636,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0002056910276490205,"nodes":69},{"seconds":0.4453577999956906,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0002056910276490205,"nodes":70},{"seconds":0.4506186000071466,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020469774539033287,"nodes":71},{"seconds":0.45871210005134344,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020469774539033287,"nodes":72},{"seconds":0.4626877000555396,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020469774539033287,"nodes":73},{"seconds":0.46800310001708567,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020469774539033287,"nodes":74},{"seconds":0.4719542000675574,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020469774539033287,"nodes":75},{"seconds":0.4798234000336379,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020469774539033287,"nodes":76},{"seconds":0.48386120004579425,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020469774539033287,"nodes":77},{"seconds":0.48927300004288554,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020469774539033287,"nodes":78},{"seconds":0.4932457000249997,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020401763696350833,"nodes":79},{"seconds":0.5010713000083342,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020401763696350833,"nodes":80},{"seconds":0.5064510999945924,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020401763696350833,"nodes":81},{"seconds":0.5121794000733644,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020401763696350833,"nodes":82},{"seconds":0.5160106000257656,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.000203379047209063,"nodes":83},{"seconds":0.5240236000390723,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.000203379047209063,"nodes":84},{"seconds":0.5293552000075579,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.000203379047209063,"nodes":85},{"seconds":0.5346448000054806,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.000203379047209063,"nodes":86},{"seconds":0.5386933999834582,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020118567216023206,"nodes":87},{"seconds":0.5463972000870854,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020118567216023206,"nodes":88},{"seconds":0.5530572000425309,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020118567216023206,"nodes":89},{"seconds":0.5583093999885023,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020118567216023206,"nodes":90},{"seconds":0.5637887000339106,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020118567216023206,"nodes":91},{"seconds":0.5719912000931799,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020118567216023206,"nodes":92},{"seconds":0.5785675999941304,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020118567216023206,"nodes":93},{"seconds":0.5839151000836864,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020118567216023206,"nodes":94},{"seconds":0.5891538000432774,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020085104148075066,"nodes":95},{"seconds":0.5943101000739262,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020085104148075066,"nodes":96},{"seconds":0.6010955000529066,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020085104148075066,"nodes":97},{"seconds":0.605082800029777,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020085104148075066,"nodes":98},{"seconds":0.6101885000243783,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020085104148075066,"nodes":99},{"seconds":0.6153195999795571,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020085104148075066,"nodes":100},{"seconds":0.6216187999816611,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020085104148075066,"nodes":101},{"seconds":0.6254226000746712,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00020085104148075066,"nodes":102},{"seconds":0.6316121000563726,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019918479898482273,"nodes":103},{"seconds":0.6391738000093028,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019918479898482273,"nodes":104},{"seconds":0.6443015000550076,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019918479898482273,"nodes":105},{"seconds":0.6496989000588655,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019918479898482273,"nodes":106},{"seconds":0.6536088000284508,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0001986085325392411,"nodes":107},{"seconds":0.6617831999901682,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0001986085325392411,"nodes":108},{"seconds":0.6683261999860406,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0001986085325392411,"nodes":109},{"seconds":0.6745905000716448,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0001986085325392411,"nodes":110},{"seconds":0.6808101000497118,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0001986085325392411,"nodes":111},{"seconds":0.6884237000485882,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0001986085325392411,"nodes":112},{"seconds":0.695752700092271,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0001986085325392411,"nodes":113},{"seconds":0.7021162000019103,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0001986085325392411,"nodes":114},{"seconds":0.7076706000370905,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0001984195055464362,"nodes":115},{"seconds":0.7154071000404656,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0001984195055464362,"nodes":116},{"seconds":0.7218306000577286,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0001984195055464362,"nodes":117},{"seconds":0.7285791999893263,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0001984195055464362,"nodes":118},{"seconds":0.7324572000652552,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0001984195055464362,"nodes":119},{"seconds":0.74046110000927,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0001984195055464362,"nodes":120},{"seconds":0.7469262999948114,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0001984195055464362,"nodes":121},{"seconds":0.7534543999936432,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0001984195055464362,"nodes":122},{"seconds":0.7576598000014201,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0001981915167261351,"nodes":123},{"seconds":0.7658918000524864,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0001981915167261351,"nodes":124},{"seconds":0.7714390000328422,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0001981915167261351,"nodes":125},{"seconds":0.7765093999914825,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0001981915167261351,"nodes":126},{"seconds":0.7803501000162214,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019751951586605252,"nodes":127},{"seconds":0.7868826000485569,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019751951586605252,"nodes":128},{"seconds":0.7919788000872359,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019751140829931055,"nodes":129},{"seconds":0.79713860002812,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019751140829931055,"nodes":130},{"seconds":0.8010022999951616,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019751140829931055,"nodes":131},{"seconds":0.8063092000083998,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019751140829931055,"nodes":132},{"seconds":0.810165400034748,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019711275285825945,"nodes":133},{"seconds":0.8167452000780031,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019711275285825945,"nodes":134},{"seconds":0.8222547000041232,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019687281854486522,"nodes":135},{"seconds":0.827840100042522,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019687281854486522,"nodes":136},{"seconds":0.8316671000793576,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019687281854486522,"nodes":137},{"seconds":0.8371301000006497,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019687281854486522,"nodes":138},{"seconds":0.8410477000288665,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0001964182078071504,"nodes":139},{"seconds":0.8475027000531554,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.0001964182078071504,"nodes":140},{"seconds":0.85299660009332,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019602834342885821,"nodes":141},{"seconds":0.8593103000894189,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019602834342885821,"nodes":142},{"seconds":0.8645086000906304,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019570029976571855,"nodes":143},{"seconds":0.8697058000834659,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019570029976571855,"nodes":144},{"seconds":0.8761145999887958,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019570029976571855,"nodes":145},{"seconds":0.8807521000271663,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019570029976571855,"nodes":146},{"seconds":0.884529700037092,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019570029976571855,"nodes":147},{"seconds":0.8896704000653699,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019570029976571855,"nodes":148},{"seconds":0.8962600000668317,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019570029976571855,"nodes":149},{"seconds":0.9001423000590876,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019570029976571855,"nodes":150},{"seconds":0.9040890000760555,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019508251871604837,"nodes":151},{"seconds":0.9113136000232771,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019508251871604837,"nodes":152},{"seconds":0.9164974000304937,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019503773382835473,"nodes":153},{"seconds":0.9215514999814332,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019503773382835473,"nodes":154},{"seconds":0.9253484000219032,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019503773382835473,"nodes":155},{"seconds":0.9308737000683323,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019503773382835473,"nodes":156},{"seconds":0.934729800093919,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019468768084683508,"nodes":157},{"seconds":0.9423178000142798,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019468768084683508,"nodes":158},{"seconds":0.9462961000390351,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019468768084683508,"nodes":159},{"seconds":0.9525692000752315,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019468768084683508,"nodes":160},{"seconds":0.956544200074859,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019439994359702497,"nodes":161},{"seconds":0.962980700074695,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019439994359702497,"nodes":162},{"seconds":0.9682181000243872,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019409052297100608,"nodes":163},{"seconds":0.9763094000518322,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019409052297100608,"nodes":164},{"seconds":0.9826400000602007,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019409052297100608,"nodes":165},{"seconds":0.9892935000825673,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019409052297100608,"nodes":166},{"seconds":0.9944714000448585,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019409052297100608,"nodes":167},{"seconds":1.0019499000627548,"lower":3.237853736674095e-05,"upper":0.00011133392751722843,"search_lower":0.00018760853351293492,"search_upper":0.00019409052297100608,"nodes":168}],"budget_seconds":1,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"midpoint","tail_gradient_norm":0.00972181658262618,"tail_coupling_norm":0.178180156635453},"total_seconds":1.081698799971491},{"dataset":"diabetes","n":442,"features":11,"uncertain_cells":128,"uncertain_columns":8,"uncertain_rows":64,"per_row":2,"width":0.125,"seed":74011,"spread":"dispersed","lambda":0.03125,"features_names":["intercept","age","sex","bmi","bp","s1","s2","s3","s4","s5","s6"],"subset_seed":null,"preconditioner":"anchor","basis":"gradient","search_bound":"adaptive","status":"PASS","result":{"status":"PASS","anchor":"observed","rank":3,"features":11,"n":442,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"absolute_gap":6.373853418117407e-05,"relative_gap":1.9202799118420535,"search_lower":0.00013453709371436082,"search_upper":0.00014149008449663782,"search_error":6.952990782277006e-06,"tail_error":0.00010564007635006006,"anchor_error":0.0,"B0_squared":0.007120221396115428,"rho":0.0,"seconds":1.0040258000371978,"nodes":165,"points":593,"stop_reason":"time_limit","trace":[{"seconds":0.013561700005084276,"lower":2.710613155890162e-06,"upper":9.693084837876e-05,"search_lower":0.00010564007634996911,"search_upper":0.00020257092472882008,"nodes":0},{"seconds":0.023811799939721823,"lower":1.8649033222774277e-05,"upper":9.693084837876e-05,"search_lower":0.00011373681468014222,"search_upper":0.00020257092472882008,"nodes":1},{"seconds":0.03620580001734197,"lower":2.8779442708952437e-05,"upper":9.693084837876e-05,"search_lower":0.00012151963556286515,"search_upper":0.00020257092472882008,"nodes":2},{"seconds":0.04259640001691878,"lower":2.8779442708952437e-05,"upper":9.693084837876e-05,"search_lower":0.00012151963556286515,"search_upper":0.00020257092472882008,"nodes":3},{"seconds":0.05031550000421703,"lower":2.8779442708952437e-05,"upper":9.693084837876e-05,"search_lower":0.00012151963556286515,"search_upper":0.00020257092472882008,"nodes":4},{"seconds":0.05682689999230206,"lower":2.8779442708952437e-05,"upper":9.693084837876e-05,"search_lower":0.00012151963556286515,"search_upper":0.00020257092472882008,"nodes":5},{"seconds":0.06368310004472733,"lower":2.8779442708952437e-05,"upper":9.693084837876e-05,"search_lower":0.00012151963556286515,"search_upper":0.00020257092472882008,"nodes":6},{"seconds":0.06873229995835572,"lower":2.8779442708952437e-05,"upper":9.693084837876e-05,"search_lower":0.00012151963556286515,"search_upper":0.00018324677923284698,"nodes":7},{"seconds":0.07813319994602352,"lower":3.043572552619e-05,"upper":9.693084837876e-05,"search_lower":0.00012515559217339545,"search_upper":0.00018324677923284698,"nodes":8},{"seconds":0.08443499996792525,"lower":3.043572552619e-05,"upper":9.693084837876e-05,"search_lower":0.00012515559217339545,"search_upper":0.00018324677923284698,"nodes":9},{"seconds":0.09110409999266267,"lower":3.043572552619e-05,"upper":9.693084837876e-05,"search_lower":0.00012515559217339545,"search_upper":0.00018324677923284698,"nodes":10},{"seconds":0.09766119997948408,"lower":3.26991914914379e-05,"upper":9.693084837876e-05,"search_lower":0.0001261243954777781,"search_upper":0.00018324677923284698,"nodes":11},{"seconds":0.1068245000205934,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.0001280790463943687,"search_upper":0.00018324677923284698,"nodes":12},{"seconds":0.11319559998810291,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.0001280790463943687,"search_upper":0.00018324677923284698,"nodes":13},{"seconds":0.11970789998304099,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.0001280790463943687,"search_upper":0.00018324677923284698,"nodes":14},{"seconds":0.12499190005473793,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.0001280790463943687,"search_upper":0.0001711599898927685,"nodes":15},{"seconds":0.13254469993989915,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.0001280790463943687,"search_upper":0.0001711599898927685,"nodes":16},{"seconds":0.14048419997561723,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013197556169858838,"search_upper":0.0001711599898927685,"nodes":17},{"seconds":0.14679919998161495,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013197556169858838,"search_upper":0.0001711599898927685,"nodes":18},{"seconds":0.1518334000138566,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013197556169858838,"search_upper":0.0001711599898927685,"nodes":19},{"seconds":0.1595444999402389,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013197556169858838,"search_upper":0.0001711599898927685,"nodes":20},{"seconds":0.16588410001713783,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013197556169858838,"search_upper":0.0001711599898927685,"nodes":21},{"seconds":0.1724777000490576,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013197556169858838,"search_upper":0.0001711599898927685,"nodes":22},{"seconds":0.17925769998691976,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013209851851767883,"search_upper":0.000170653924365461,"nodes":23},{"seconds":0.18597700004465878,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.000170653924365461,"nodes":24},{"seconds":0.1924507999792695,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.000170653924365461,"nodes":25},{"seconds":0.19772359996568412,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.000170653924365461,"nodes":26},{"seconds":0.20324499998241663,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.000170653924365461,"nodes":27},{"seconds":0.2084177000215277,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.000170653924365461,"nodes":28},{"seconds":0.2148324999725446,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.000170653924365461,"nodes":29},{"seconds":0.22039789997506887,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.000170653924365461,"nodes":30},{"seconds":0.22562859999015927,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001621862176917534,"nodes":31},{"seconds":0.2333195999963209,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001621862176917534,"nodes":32},{"seconds":0.23972579999826849,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001621862176917534,"nodes":33},{"seconds":0.24767459998838603,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001621862176917534,"nodes":34},{"seconds":0.2542120999423787,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001621862176917534,"nodes":35},{"seconds":0.25924669997766614,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001621862176917534,"nodes":36},{"seconds":0.2645695999963209,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001621862176917534,"nodes":37},{"seconds":0.2696785000152886,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001621862176917534,"nodes":38},{"seconds":0.2748476000269875,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001619626905617811,"nodes":39},{"seconds":0.28268950001802295,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001619626905617811,"nodes":40},{"seconds":0.2864685000386089,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001619626905617811,"nodes":41},{"seconds":0.294005100033246,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001619626905617811,"nodes":42},{"seconds":0.2979308000067249,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001619626905617811,"nodes":43},{"seconds":0.30441480001900345,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001619626905617811,"nodes":44},{"seconds":0.30852119997143745,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001619626905617811,"nodes":45},{"seconds":0.31385599996428937,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001619626905617811,"nodes":46},{"seconds":0.31781439995393157,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001595777267544826,"nodes":47},{"seconds":0.32452879997435957,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001595777267544826,"nodes":48},{"seconds":0.3297283999854699,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001595777267544826,"nodes":49},{"seconds":0.3359612999483943,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001595777267544826,"nodes":50},{"seconds":0.34131869999691844,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001587297999816588,"nodes":51},{"seconds":0.34766860003583133,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001587297999816588,"nodes":52},{"seconds":0.3529345999704674,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001587297999816588,"nodes":53},{"seconds":0.3596174999838695,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001587297999816588,"nodes":54},{"seconds":0.36483159998897463,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00015809461460376527,"nodes":55},{"seconds":0.37127979996148497,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00015809461460376527,"nodes":56},{"seconds":0.3754458000184968,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00015809461460376527,"nodes":57},{"seconds":0.3819977999664843,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00015809461460376527,"nodes":58},{"seconds":0.38595769996754825,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001577336583415982,"nodes":59},{"seconds":0.39138169994112104,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001577336583415982,"nodes":60},{"seconds":0.3965450000250712,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001577336583415982,"nodes":61},{"seconds":0.4017600000370294,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001577336583415982,"nodes":62},{"seconds":0.40713309997227043,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001454050560624651,"nodes":63},{"seconds":0.414892700035125,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001454050560624651,"nodes":64},{"seconds":0.42182609997689724,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001454050560624651,"nodes":65},{"seconds":0.4293809999944642,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001454050560624651,"nodes":66},{"seconds":0.4358709000516683,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001454050560624651,"nodes":67},{"seconds":0.4409652999602258,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001454050560624651,"nodes":68},{"seconds":0.44618119997903705,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001454050560624651,"nodes":69},{"seconds":0.45136800000909716,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001454050560624651,"nodes":70},{"seconds":0.45655030000489205,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014523970401989002,"nodes":71},{"seconds":0.4642913000425324,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014523970401989002,"nodes":72},{"seconds":0.4708672999404371,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014523970401989002,"nodes":73},{"seconds":0.4772629999788478,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014523970401989002,"nodes":74},{"seconds":0.48261509998701513,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014523970401989002,"nodes":75},{"seconds":0.4905472999671474,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014523970401989002,"nodes":76},{"seconds":0.49735870002768934,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014523970401989002,"nodes":77},{"seconds":0.5036501999711618,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014523970401989002,"nodes":78},{"seconds":0.5088111000368372,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014503283714314773,"nodes":79},{"seconds":0.5166955000022426,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014503283714314773,"nodes":80},{"seconds":0.5231481000082567,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014503283714314773,"nodes":81},{"seconds":0.5294808000326157,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014503283714314773,"nodes":82},{"seconds":0.5344280999852344,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.000144884602550971,"nodes":83},{"seconds":0.542010199977085,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.000144884602550971,"nodes":84},{"seconds":0.5486957000102848,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.000144884602550971,"nodes":85},{"seconds":0.5539779999526218,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.000144884602550971,"nodes":86},{"seconds":0.5594002000289038,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014485874152128452,"nodes":87},{"seconds":0.565659899963066,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014485874152128452,"nodes":88},{"seconds":0.570900300052017,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014485874152128452,"nodes":89},{"seconds":0.577670400030911,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014485874152128452,"nodes":90},{"seconds":0.5829632000532001,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014443779576386124,"nodes":91},{"seconds":0.5881289000390097,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014443779576386124,"nodes":92},{"seconds":0.5948808999964967,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014443779576386124,"nodes":93},{"seconds":0.601347399991937,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014443779576386124,"nodes":94},{"seconds":0.6066330999601632,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014443779576386124,"nodes":95},{"seconds":0.6119491000426933,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014443779576386124,"nodes":96},{"seconds":0.6184996999800205,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014443779576386124,"nodes":97},{"seconds":0.6254183000419289,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014443779576386124,"nodes":98},{"seconds":0.6305884999455884,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001440516165124092,"nodes":99},{"seconds":0.6383126999717206,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001440516165124092,"nodes":100},{"seconds":0.6446722999680787,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001440516165124092,"nodes":101},{"seconds":0.6510328999720514,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001440516165124092,"nodes":102},{"seconds":0.6569255000213161,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001440516165124092,"nodes":103},{"seconds":0.6645329999737442,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001440516165124092,"nodes":104},{"seconds":0.6711829999694601,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001440516165124092,"nodes":105},{"seconds":0.6780882000457495,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001440516165124092,"nodes":106},{"seconds":0.6833537999773398,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014373350353437416,"nodes":107},{"seconds":0.6912024000193924,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014373350353437416,"nodes":108},{"seconds":0.6950796999735758,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014373350353437416,"nodes":109},{"seconds":0.7016207999549806,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014373350353437416,"nodes":110},{"seconds":0.7054966000141576,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014373350353437416,"nodes":111},{"seconds":0.7131836999906227,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014373350353437416,"nodes":112},{"seconds":0.7173232999630272,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014373350353437416,"nodes":113},{"seconds":0.7237618999788538,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014373350353437416,"nodes":114},{"seconds":0.7276993000414222,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014358961934837124,"nodes":115},{"seconds":0.7318114000372589,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014358961934837124,"nodes":116},{"seconds":0.7370390000287443,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014358961934837124,"nodes":117},{"seconds":0.7423159000463784,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014358961934837124,"nodes":118},{"seconds":0.7491236999630928,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014358961934837124,"nodes":119},{"seconds":0.7529149999609217,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014358961934837124,"nodes":120},{"seconds":0.7578754000132903,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014352980222100587,"nodes":121},{"seconds":0.7632404000032693,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014352980222100587,"nodes":122},{"seconds":0.7684448000509292,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014346303577110147,"nodes":123},{"seconds":0.7723565000342205,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014346303577110147,"nodes":124},{"seconds":0.7774647000478581,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014346303577110147,"nodes":125},{"seconds":0.7826220999704674,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014346303577110147,"nodes":126},{"seconds":0.7888304999796674,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014346303577110147,"nodes":127},{"seconds":0.7926590000279248,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014346303577110147,"nodes":128},{"seconds":0.7980094000231475,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014330627509103356,"nodes":129},{"seconds":0.8030312999617308,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014330627509103356,"nodes":130},{"seconds":0.80809089995455,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001428393149105679,"nodes":131},{"seconds":0.8134711999446154,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001428393149105679,"nodes":132},{"seconds":0.81866590003483,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001428393149105679,"nodes":133},{"seconds":0.825164100038819,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001428393149105679,"nodes":134},{"seconds":0.8305936000542715,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001428393149105679,"nodes":135},{"seconds":0.83563830005005,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001428393149105679,"nodes":136},{"seconds":0.8407817999832332,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001428393149105679,"nodes":137},{"seconds":0.8471693999599665,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.0001428393149105679,"nodes":138},{"seconds":0.8522381000220776,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014256367531916594,"nodes":139},{"seconds":0.8560506999492645,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014256367531916594,"nodes":140},{"seconds":0.8614260000176728,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014256367531916594,"nodes":141},{"seconds":0.8664943999610841,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014256367531916594,"nodes":142},{"seconds":0.8715376999462023,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014256367531916594,"nodes":143},{"seconds":0.8756914000259712,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014256367531916594,"nodes":144},{"seconds":0.8807550000492483,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014256367531916594,"nodes":145},{"seconds":0.885868199984543,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014256367531916594,"nodes":146},{"seconds":0.8910060999915004,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014243484019767105,"nodes":147},{"seconds":0.8985402999678627,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014243484019767105,"nodes":148},{"seconds":0.9050545999780297,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014243484019767105,"nodes":149},{"seconds":0.9114682000363246,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014243484019767105,"nodes":150},{"seconds":0.9166198000311852,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014161304131572733,"nodes":151},{"seconds":0.9245353000005707,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014161304131572733,"nodes":152},{"seconds":0.9308392000384629,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014161304131572733,"nodes":153},{"seconds":0.9373680000426248,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014161304131572733,"nodes":154},{"seconds":0.942483099992387,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014161304131572733,"nodes":155},{"seconds":0.9499262999743223,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014161304131572733,"nodes":156},{"seconds":0.956291800015606,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014161304131572733,"nodes":157},{"seconds":0.9625753000145778,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014161304131572733,"nodes":158},{"seconds":0.9679771000519395,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014149008449663782,"nodes":159},{"seconds":0.9755611999426037,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014149008449663782,"nodes":160},{"seconds":0.9820494999876246,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014149008449663782,"nodes":161},{"seconds":0.9860653999494389,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014149008449663782,"nodes":162},{"seconds":0.99002060003113,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014149008449663782,"nodes":163},{"seconds":0.997728000045754,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014149008449663782,"nodes":164},{"seconds":1.0040033999830484,"lower":3.319231419758594e-05,"upper":9.693084837876e-05,"search_lower":0.00013453709371436082,"search_upper":0.00014149008449663782,"nodes":165}],"budget_seconds":1,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"gradient","tail_gradient_norm":0.007910094111111137,"tail_coupling_norm":0.24052206768803883},"total_seconds":1.0838208999484777},{"dataset":"concrete","n":1030,"features":9,"uncertain_cells":128,"uncertain_columns":2,"uncertain_rows":64,"per_row":2,"width":0.125,"seed":74011,"spread":"concentrated","lambda":0.03125,"features_names":["intercept","Cement (component 1)(kg in a m^3 mixture)","Blast Furnace Slag (component 2)(kg in a m^3 mixture)","Fly Ash (component 3)(kg in a m^3 mixture)","Water  (component 4)(kg in a m^3 mixture)","Superplasticizer (component 5)(kg in a m^3 mixture)","Coarse Aggregate  (component 6)(kg in a m^3 mixture)","Fine Aggregate (component 7)(kg in a m^3 mixture)","Age (day)"],"subset_seed":null,"preconditioner":"midpoint","basis":"gradient","search_bound":"center","status":"PASS","result":{"status":"PASS","anchor":"observed","rank":3,"features":9,"n":1030,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"absolute_gap":1.0268782748512727e-05,"relative_gap":0.9737574164614119,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"search_error":1.157411458809342e-05,"tail_error":5.094051629693434e-06,"anchor_error":0.0,"B0_squared":0.001691289386379961,"rho":0.0,"seconds":1.0003609000705183,"nodes":245,"points":491,"stop_reason":"time_limit","trace":[{"seconds":0.0035881000803783536,"lower":3.5449980602397785e-07,"upper":2.0814307306188493e-05,"search_lower":5.094051629670602e-06,"search_upper":2.590835893588193e-05,"nodes":0},{"seconds":0.008946500020101666,"lower":5.773349357598988e-06,"upper":2.0814307306188493e-05,"search_lower":1.0617923485983334e-05,"search_upper":2.590835893588193e-05,"nodes":1},{"seconds":0.014272200060077012,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":2},{"seconds":0.018116599996574223,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":3},{"seconds":0.021789000020362437,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":4},{"seconds":0.025543799973092973,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":5},{"seconds":0.02930350007954985,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":6},{"seconds":0.03325940005015582,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":7},{"seconds":0.0369646999752149,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":8},{"seconds":0.040651299990713596,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":9},{"seconds":0.04442350007593632,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":10},{"seconds":0.04881559999193996,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":11},{"seconds":0.05301899998448789,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":12},{"seconds":0.056606600061059,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":13},{"seconds":0.06033870007377118,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":14},{"seconds":0.06467810005415231,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":15},{"seconds":0.06867649999912828,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":16},{"seconds":0.07250630005728453,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":17},{"seconds":0.07631669996771961,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":18},{"seconds":0.08034770004451275,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":19},{"seconds":0.08411030005663633,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":20},{"seconds":0.08797019999474287,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":21},{"seconds":0.09182440000586212,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":22},{"seconds":0.09588819998316467,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":23},{"seconds":0.09960680000949651,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":24},{"seconds":0.10428209998644888,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":25},{"seconds":0.10794740007258952,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":26},{"seconds":0.11192290007602423,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":27},{"seconds":0.11590570001862943,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":28},{"seconds":0.11988220002967864,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":29},{"seconds":0.12369070004206151,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":30},{"seconds":0.1278401999734342,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":31},{"seconds":0.1317666000686586,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":32},{"seconds":0.13611630001105368,"lower":9.790878671783741e-06,"upper":2.0814307306188493e-05,"search_lower":1.1865683957528543e-05,"search_upper":2.590835893588193e-05,"nodes":33},{"seconds":0.14646109996829182,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":34},{"seconds":0.15048760001081973,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":35},{"seconds":0.15573060000315309,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":36},{"seconds":0.15986520005390048,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":37},{"seconds":0.1638383000390604,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":38},{"seconds":0.1678176000714302,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":39},{"seconds":0.17171760008204728,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":40},{"seconds":0.17592950002290308,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":41},{"seconds":0.179817600059323,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":42},{"seconds":0.18365530006121844,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":43},{"seconds":0.18747490004170686,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":44},{"seconds":0.19165669998619705,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":45},{"seconds":0.19545750005636364,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":46},{"seconds":0.19923230004496872,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":47},{"seconds":0.20296060002874583,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":48},{"seconds":0.2072572000324726,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":49},{"seconds":0.2111135000595823,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":50},{"seconds":0.2149337000446394,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":51},{"seconds":0.21905519999563694,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":52},{"seconds":0.22297820006497204,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":53},{"seconds":0.2267909999936819,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":54},{"seconds":0.2305968999862671,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":55},{"seconds":0.23443549999501556,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":56},{"seconds":0.23877900000661612,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":57},{"seconds":0.2431819000048563,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":58},{"seconds":0.2469342000549659,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":59},{"seconds":0.2515187000390142,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":60},{"seconds":0.25543200003448874,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":61},{"seconds":0.2592088000383228,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":62},{"seconds":0.26298860006500036,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":63},{"seconds":0.26714740006718785,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":64},{"seconds":0.2710503999842331,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":65},{"seconds":0.2749787999782711,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":66},{"seconds":0.2789806000655517,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":67},{"seconds":0.28315660008229315,"lower":1.0509310410113102e-05,"upper":2.0814307306188493e-05,"search_lower":1.3708948599664534e-05,"search_upper":2.590835893588193e-05,"nodes":68},{"seconds":0.290411000023596,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":69},{"seconds":0.29432029998861253,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":70},{"seconds":0.29836290003731847,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":71},{"seconds":0.3023400000529364,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":72},{"seconds":0.30651400005444884,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":73},{"seconds":0.3105384000809863,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":74},{"seconds":0.3149082000600174,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":75},{"seconds":0.31891200004611164,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":76},{"seconds":0.32282770005986094,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":77},{"seconds":0.32664670003578067,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":78},{"seconds":0.3308590999804437,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":79},{"seconds":0.33471710002049804,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":80},{"seconds":0.3385300000663847,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":81},{"seconds":0.34233870008029044,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":82},{"seconds":0.3464976999675855,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":83},{"seconds":0.350364200072363,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":84},{"seconds":0.3544046999886632,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":85},{"seconds":0.35845120006706566,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":86},{"seconds":0.3624044000171125,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":87},{"seconds":0.36647020000964403,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":88},{"seconds":0.3721378999762237,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":89},{"seconds":0.37708950007800013,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":90},{"seconds":0.38095909997355193,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":91},{"seconds":0.3849360999884084,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":92},{"seconds":0.38920950004830956,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":93},{"seconds":0.3934550000121817,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":94},{"seconds":0.39755560003686696,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":95},{"seconds":0.40158469998277724,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":96},{"seconds":0.40573620004579425,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":97},{"seconds":0.4097695000236854,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":98},{"seconds":0.4136689000297338,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":99},{"seconds":0.4175730000715703,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":100},{"seconds":0.42181610001716763,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":101},{"seconds":0.4257313000271097,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":102},{"seconds":0.4295281000668183,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":103},{"seconds":0.4334025999996811,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":104},{"seconds":0.4376620000693947,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":105},{"seconds":0.4414472000207752,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":106},{"seconds":0.4452538000186905,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":107},{"seconds":0.44909840007312596,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":108},{"seconds":0.4532611999893561,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":109},{"seconds":0.45725119998678565,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":110},{"seconds":0.46114170004148036,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":111},{"seconds":0.46663789998274297,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":112},{"seconds":0.4710398999741301,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":113},{"seconds":0.4750251000514254,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":114},{"seconds":0.47907690005376935,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":115},{"seconds":0.4832692000782117,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":116},{"seconds":0.48726570000872016,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":117},{"seconds":0.49128199997358024,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":118},{"seconds":0.49538069998379797,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":119},{"seconds":0.4997343000723049,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":120},{"seconds":0.503733400022611,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":121},{"seconds":0.5077340999851003,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":122},{"seconds":0.5116573000559583,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":123},{"seconds":0.5160536000039428,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":124},{"seconds":0.5202798000536859,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":125},{"seconds":0.5244280999759212,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":126},{"seconds":0.528476900071837,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":127},{"seconds":0.5327577000716701,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":128},{"seconds":0.5367930000647902,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":129},{"seconds":0.5406908000586554,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":130},{"seconds":0.5445610000751913,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":131},{"seconds":0.5486892000772059,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":132},{"seconds":0.5526946000754833,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":133},{"seconds":0.556927900062874,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":134},{"seconds":0.5607138000195846,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":135},{"seconds":0.5645874000620097,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":136},{"seconds":0.5687731000361964,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":137},{"seconds":0.5725819000508636,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4280294945013116e-05,"search_upper":2.590835893588193e-05,"nodes":138},{"seconds":0.5780656000133604,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":139},{"seconds":0.5818687999853864,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":140},{"seconds":0.5856254000682384,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":141},{"seconds":0.5894167000660673,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":142},{"seconds":0.5936611000215635,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":143},{"seconds":0.5976131000788882,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":144},{"seconds":0.6014049000805244,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":145},{"seconds":0.6052315999986604,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":146},{"seconds":0.6096034999936819,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":147},{"seconds":0.6134117000037804,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":148},{"seconds":0.6170545000350103,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":149},{"seconds":0.6212316000601277,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":150},{"seconds":0.6252406999701634,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":151},{"seconds":0.6290631999727339,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":152},{"seconds":0.6327766000758857,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":153},{"seconds":0.636646099970676,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":154},{"seconds":0.6407749999780208,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":155},{"seconds":0.64463610004168,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":156},{"seconds":0.6484089000150561,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":157},{"seconds":0.6521912000607699,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":158},{"seconds":0.6563144000247121,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":159},{"seconds":0.6602399999974295,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":160},{"seconds":0.6641493000788614,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":161},{"seconds":0.6680133000481874,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":162},{"seconds":0.6722733000060543,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":163},{"seconds":0.6761808000737801,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":164},{"seconds":0.6801907999906689,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":165},{"seconds":0.6841163000790402,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":166},{"seconds":0.6883911000331864,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":167},{"seconds":0.6923046000301838,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":168},{"seconds":0.696220500045456,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":169},{"seconds":0.7016700999811292,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":170},{"seconds":0.7062905000057071,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":171},{"seconds":0.7102058000164106,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":172},{"seconds":0.7142057999735698,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":173},{"seconds":0.7187528000213206,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":174},{"seconds":0.7229145000455901,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":175},{"seconds":0.7269250000827014,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":176},{"seconds":0.7308248999761418,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":177},{"seconds":0.7348730000667274,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":178},{"seconds":0.7386896000243723,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":179},{"seconds":0.7424897999735549,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":180},{"seconds":0.7462900000391528,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":181},{"seconds":0.7508798000635579,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":182},{"seconds":0.7548251000698656,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":183},{"seconds":0.7585420999675989,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":184},{"seconds":0.7623573000309989,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":185},{"seconds":0.766695800004527,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":186},{"seconds":0.7705176000017673,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":187},{"seconds":0.7742703000549227,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":188},{"seconds":0.7780745000345632,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":189},{"seconds":0.7820209000492468,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":190},{"seconds":0.7857201000442728,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":191},{"seconds":0.7894814000464976,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":192},{"seconds":0.7932980000041425,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":193},{"seconds":0.7972150000277907,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":194},{"seconds":0.8010178999975324,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":195},{"seconds":0.8047748999670148,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":196},{"seconds":0.8087101000128314,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":197},{"seconds":0.8126591000473127,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":198},{"seconds":0.8164786000270396,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":199},{"seconds":0.8203473000321537,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":200},{"seconds":0.8244060999713838,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":201},{"seconds":0.8285293000517413,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":202},{"seconds":0.8324932999676093,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":203},{"seconds":0.8365113000618294,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":204},{"seconds":0.8405864000087604,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":205},{"seconds":0.845053100027144,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":206},{"seconds":0.849057300016284,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":207},{"seconds":0.8531626000767574,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":208},{"seconds":0.8570513000013307,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":209},{"seconds":0.8612820999696851,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":210},{"seconds":0.8652034000260755,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":211},{"seconds":0.8691668000537902,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":212},{"seconds":0.8730863999808207,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":213},{"seconds":0.8771687999833375,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":214},{"seconds":0.8811322000110522,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":215},{"seconds":0.8850758000044152,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":216},{"seconds":0.8889222000725567,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":217},{"seconds":0.8928817000705749,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":218},{"seconds":0.8968039000174031,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":219},{"seconds":0.9007366000441834,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":220},{"seconds":0.9045785000780597,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":221},{"seconds":0.9087068000808358,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":222},{"seconds":0.9126005000434816,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":223},{"seconds":0.916409800061956,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":224},{"seconds":0.920445500058122,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":225},{"seconds":0.9245362000074238,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":226},{"seconds":0.9285072999773547,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":227},{"seconds":0.9323591999709606,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":228},{"seconds":0.9362110000802204,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":229},{"seconds":0.9402613000711426,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":230},{"seconds":0.9442109999945387,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":231},{"seconds":0.9481718000024557,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":232},{"seconds":0.9524750000564381,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":233},{"seconds":0.9565141000784934,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":234},{"seconds":0.9604906999738887,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":235},{"seconds":0.9643672000383958,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":236},{"seconds":0.9685573000460863,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":237},{"seconds":0.9724759000819176,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":238},{"seconds":0.9763192000100389,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":239},{"seconds":0.9802062000380829,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":240},{"seconds":0.9843789000296965,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":241},{"seconds":0.9883220000192523,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":242},{"seconds":0.9921527999686077,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":243},{"seconds":0.9961640000110492,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":244},{"seconds":1.000343200052157,"lower":1.0545524557675766e-05,"upper":2.0814307306188493e-05,"search_lower":1.4334244347788509e-05,"search_upper":2.590835893588193e-05,"nodes":245}],"budget_seconds":1,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"gradient","tail_gradient_norm":0.0019205697962657328,"tail_coupling_norm":0.05463576792014165},"total_seconds":1.083425199962221},{"dataset":"concrete","n":1030,"features":9,"uncertain_cells":128,"uncertain_columns":2,"uncertain_rows":64,"per_row":2,"width":0.125,"seed":74011,"spread":"concentrated","lambda":0.03125,"features_names":["intercept","Cement (component 1)(kg in a m^3 mixture)","Blast Furnace Slag (component 2)(kg in a m^3 mixture)","Fly Ash (component 3)(kg in a m^3 mixture)","Water  (component 4)(kg in a m^3 mixture)","Superplasticizer (component 5)(kg in a m^3 mixture)","Coarse Aggregate  (component 6)(kg in a m^3 mixture)","Fine Aggregate (component 7)(kg in a m^3 mixture)","Age (day)"],"subset_seed":null,"preconditioner":"midpoint","basis":"midpoint","search_bound":"adaptive","status":"PASS","result":{"status":"PASS","anchor":"observed","rank":3,"features":9,"n":1030,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"absolute_gap":1.1111775089729769e-05,"relative_gap":1.145244853800176,"search_lower":2.107811808521427e-05,"search_upper":2.1511383253483434e-05,"search_error":4.332651682691655e-07,"tail_error":1.650852146911592e-05,"anchor_error":0.0,"B0_squared":0.001691289386379961,"rho":0.0,"seconds":1.002661900012754,"nodes":159,"points":560,"stop_reason":"time_limit","trace":[{"seconds":0.014395900070667267,"lower":3.5449980602397785e-07,"upper":2.0814307306188493e-05,"search_lower":1.6508521469093084e-05,"search_upper":3.732282877530441e-05,"nodes":0},{"seconds":0.028155900072306395,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.732282877530441e-05,"nodes":1},{"seconds":0.037891400046646595,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.732282877530441e-05,"nodes":2},{"seconds":0.04475610004737973,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.732282877530441e-05,"nodes":3},{"seconds":0.053111899993382394,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.732282877530441e-05,"nodes":4},{"seconds":0.06003480008803308,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.732282877530441e-05,"nodes":5},{"seconds":0.06720839999616146,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.732282877530441e-05,"nodes":6},{"seconds":0.07266800000797957,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.3492857724580547e-05,"nodes":7},{"seconds":0.08075249998364598,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.3492857724580547e-05,"nodes":8},{"seconds":0.08816829998977482,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.3492857724580547e-05,"nodes":9},{"seconds":0.09503960004076362,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.3492857724580547e-05,"nodes":10},{"seconds":0.10118920006789267,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.3492857724580547e-05,"nodes":11},{"seconds":0.10942330001853406,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.3492857724580547e-05,"nodes":12},{"seconds":0.1166929000755772,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.3492857724580547e-05,"nodes":13},{"seconds":0.12343660008627921,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.3492857724580547e-05,"nodes":14},{"seconds":0.12919950007926673,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.324529535577798e-05,"nodes":15},{"seconds":0.13740170001983643,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.324529535577798e-05,"nodes":16},{"seconds":0.1443841999862343,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.324529535577798e-05,"nodes":17},{"seconds":0.15131270000711083,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.324529535577798e-05,"nodes":18},{"seconds":0.15680200001224875,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.324529535577798e-05,"nodes":19},{"seconds":0.16502120008226484,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.324529535577798e-05,"nodes":20},{"seconds":0.17202579998411238,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.324529535577798e-05,"nodes":21},{"seconds":0.17897180002182722,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.324529535577798e-05,"nodes":22},{"seconds":0.18464310001581907,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.0408998710801017e-05,"nodes":23},{"seconds":0.1929319000337273,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.0408998710801017e-05,"nodes":24},{"seconds":0.19730030000209808,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.0408998710801017e-05,"nodes":25},{"seconds":0.20440719998441637,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.0408998710801017e-05,"nodes":26},{"seconds":0.20891250006388873,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.0408998710801017e-05,"nodes":27},{"seconds":0.2171677000587806,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.0408998710801017e-05,"nodes":28},{"seconds":0.2215666000265628,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.0408998710801017e-05,"nodes":29},{"seconds":0.22876920003909618,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":3.0408998710801017e-05,"nodes":30},{"seconds":0.23309790005441755,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.9001699489809247e-05,"nodes":31},{"seconds":0.24149160005617887,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.9001699489809247e-05,"nodes":32},{"seconds":0.2484197000740096,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.9001699489809247e-05,"nodes":33},{"seconds":0.25697570003103465,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.9001699489809247e-05,"nodes":34},{"seconds":0.2639825000660494,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.9001699489809247e-05,"nodes":35},{"seconds":0.2697407000232488,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.9001699489809247e-05,"nodes":36},{"seconds":0.2753824000246823,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.9001699489809247e-05,"nodes":37},{"seconds":0.2808797999750823,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.9001699489809247e-05,"nodes":38},{"seconds":0.2865156000480056,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.678395377406293e-05,"nodes":39},{"seconds":0.29324780008755624,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.678395377406293e-05,"nodes":40},{"seconds":0.30005040008109063,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.678395377406293e-05,"nodes":41},{"seconds":0.30554500001017004,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.678395377406293e-05,"nodes":42},{"seconds":0.31093360006343573,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.678395377406293e-05,"nodes":43},{"seconds":0.3164882999844849,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.678395377406293e-05,"nodes":44},{"seconds":0.32192030001897365,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.616540284483229e-05,"nodes":45},{"seconds":0.32863370003178716,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.616540284483229e-05,"nodes":46},{"seconds":0.3356714000692591,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.616540284483229e-05,"nodes":47},{"seconds":0.34093980002216995,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.616540284483229e-05,"nodes":48},{"seconds":0.34491510002408177,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.616540284483229e-05,"nodes":49},{"seconds":0.3512394999852404,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.616540284483229e-05,"nodes":50},{"seconds":0.35524250008165836,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.609946155096521e-05,"nodes":51},{"seconds":0.36201380006968975,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.609946155096521e-05,"nodes":52},{"seconds":0.3691706000827253,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.609946155096521e-05,"nodes":53},{"seconds":0.374550300068222,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.609946155096521e-05,"nodes":54},{"seconds":0.3800921000074595,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.5539778802133112e-05,"nodes":55},{"seconds":0.38534460007213056,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.5539778802133112e-05,"nodes":56},{"seconds":0.390643100021407,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.477984884434505e-05,"nodes":57},{"seconds":0.3990132000762969,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.477984884434505e-05,"nodes":58},{"seconds":0.40703900007065386,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.477984884434505e-05,"nodes":59},{"seconds":0.4125493000028655,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.477984884434505e-05,"nodes":60},{"seconds":0.4179414000827819,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.477984884434505e-05,"nodes":61},{"seconds":0.42339440004434437,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.477984884434505e-05,"nodes":62},{"seconds":0.42926780006382614,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.477984884434505e-05,"nodes":63},{"seconds":0.43329209997318685,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.477984884434505e-05,"nodes":64},{"seconds":0.43726180004887283,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.390606969772986e-05,"nodes":65},{"seconds":0.4430565000511706,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.390606969772986e-05,"nodes":66},{"seconds":0.44853839999996126,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.3711647424308612e-05,"nodes":67},{"seconds":0.45713650004472584,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.3711647424308612e-05,"nodes":68},{"seconds":0.46259570005349815,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.3711647424308612e-05,"nodes":69},{"seconds":0.46808660007081926,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.3711647424308612e-05,"nodes":70},{"seconds":0.47245260002091527,"lower":9.156137964518028e-06,"upper":2.0814307306188493e-05,"search_lower":2.0533764780432584e-05,"search_upper":2.3711647424308612e-05,"nodes":71},{"seconds":0.48241080006118864,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0801986666853637e-05,"search_upper":2.3711647424308612e-05,"nodes":72},{"seconds":0.4882234000833705,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0801986666853637e-05,"search_upper":2.3711647424308612e-05,"nodes":73},{"seconds":0.49372210004366934,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0801986666853637e-05,"search_upper":2.3711647424308612e-05,"nodes":74},{"seconds":0.4978257999755442,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0801986666853637e-05,"search_upper":2.3559462922246725e-05,"nodes":75},{"seconds":0.5033040000125766,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0801986666853637e-05,"search_upper":2.3559462922246725e-05,"nodes":76},{"seconds":0.5086596000473946,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0801986666853637e-05,"search_upper":2.3103606816716737e-05,"nodes":77},{"seconds":0.5153586000669748,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0801986666853637e-05,"search_upper":2.3103606816716737e-05,"nodes":78},{"seconds":0.5209735999815166,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0801986666853637e-05,"search_upper":2.3103606816716737e-05,"nodes":79},{"seconds":0.5275355000048876,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0801986666853637e-05,"search_upper":2.3103606816716737e-05,"nodes":80},{"seconds":0.5329926999984309,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0801986666853637e-05,"search_upper":2.278881302540397e-05,"nodes":81},{"seconds":0.5398274000035599,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0801986666853637e-05,"search_upper":2.278881302540397e-05,"nodes":82},{"seconds":0.5466191000305116,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0801986666853637e-05,"search_upper":2.278881302540397e-05,"nodes":83},{"seconds":0.5521057000150904,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0801986666853637e-05,"search_upper":2.278881302540397e-05,"nodes":84},{"seconds":0.5573383000446483,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0801986666853637e-05,"search_upper":2.265074845781643e-05,"nodes":85},{"seconds":0.5653756000101566,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0801986666853637e-05,"search_upper":2.265074845781643e-05,"nodes":86},{"seconds":0.5707098999992013,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0801986666853637e-05,"search_upper":2.265074845781643e-05,"nodes":87},{"seconds":0.5787482000887394,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0801986666853637e-05,"search_upper":2.265074845781643e-05,"nodes":88},{"seconds":0.5844346000812948,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0801986666853637e-05,"search_upper":2.265074845781643e-05,"nodes":89},{"seconds":0.5914876000024378,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.265074845781643e-05,"nodes":90},{"seconds":0.5956106000812724,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.265074845781643e-05,"nodes":91},{"seconds":0.6013241000473499,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.265074845781643e-05,"nodes":92},{"seconds":0.6053793000755832,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.2562103128598734e-05,"nodes":93},{"seconds":0.6121037000557408,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.2562103128598734e-05,"nodes":94},{"seconds":0.6175275000277907,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.2562103128598734e-05,"nodes":95},{"seconds":0.6253810999915004,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.2562103128598734e-05,"nodes":96},{"seconds":0.6322550000622869,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.2562103128598734e-05,"nodes":97},{"seconds":0.6376127999974415,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.2562103128598734e-05,"nodes":98},{"seconds":0.6429597000824288,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.2042707850224555e-05,"nodes":99},{"seconds":0.6495380999986082,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.2042707850224555e-05,"nodes":100},{"seconds":0.6560399000300094,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.2042707850224555e-05,"nodes":101},{"seconds":0.6615785000612959,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.2042707850224555e-05,"nodes":102},{"seconds":0.6668841000646353,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.1943552199368093e-05,"nodes":103},{"seconds":0.6751201000297442,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.1943552199368093e-05,"nodes":104},{"seconds":0.6809664000757039,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.1943552199368093e-05,"nodes":105},{"seconds":0.6866773000219837,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.1943552199368093e-05,"nodes":106},{"seconds":0.6923843000549823,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.1943552199368093e-05,"nodes":107},{"seconds":0.6965985000133514,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.1943552199368093e-05,"nodes":108},{"seconds":0.7007557000033557,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.1910683316545442e-05,"nodes":109},{"seconds":0.7076690000249073,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.1910683316545442e-05,"nodes":110},{"seconds":0.7131470000604168,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.1910683316545442e-05,"nodes":111},{"seconds":0.719826600048691,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.1910683316545442e-05,"nodes":112},{"seconds":0.7254376000491902,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.1877610905501015e-05,"nodes":113},{"seconds":0.7322330999886617,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.1877610905501015e-05,"nodes":114},{"seconds":0.7379885000409558,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.1877610905501015e-05,"nodes":115},{"seconds":0.7446767999790609,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.1877610905501015e-05,"nodes":116},{"seconds":0.7499147000489756,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.178634643791434e-05,"nodes":117},{"seconds":0.7579204000066966,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.178634643791434e-05,"nodes":118},{"seconds":0.7644820000277832,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.178634643791434e-05,"nodes":119},{"seconds":0.7725793999852613,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.178634643791434e-05,"nodes":120},{"seconds":0.7792988000437617,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.178634643791434e-05,"nodes":121},{"seconds":0.7848053000634536,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0931864185257222e-05,"search_upper":2.178634643791434e-05,"nodes":122},{"seconds":0.7915986999869347,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0984182539261956e-05,"search_upper":2.178634643791434e-05,"nodes":123},{"seconds":0.7968978000571951,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0984182539261956e-05,"search_upper":2.178634643791434e-05,"nodes":124},{"seconds":0.802445900044404,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0984182539261956e-05,"search_upper":2.1720611605367532e-05,"nodes":125},{"seconds":0.8089689000044018,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0984182539261956e-05,"search_upper":2.1720611605367532e-05,"nodes":126},{"seconds":0.8147411000682041,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0984182539261956e-05,"search_upper":2.1720611605367532e-05,"nodes":127},{"seconds":0.8213331000879407,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0984182539261956e-05,"search_upper":2.1720611605367532e-05,"nodes":128},{"seconds":0.8266486000502482,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0984182539261956e-05,"search_upper":2.171222710797284e-05,"nodes":129},{"seconds":0.8324123000493273,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0984182539261956e-05,"search_upper":2.171222710797284e-05,"nodes":130},{"seconds":0.8377692999783903,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0984182539261956e-05,"search_upper":2.167810161125168e-05,"nodes":131},{"seconds":0.8463306999765337,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0984182539261956e-05,"search_upper":2.167810161125168e-05,"nodes":132},{"seconds":0.8503711000084877,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0984182539261956e-05,"search_upper":2.167810161125168e-05,"nodes":133},{"seconds":0.8556076000677422,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0984182539261956e-05,"search_upper":2.167810161125168e-05,"nodes":134},{"seconds":0.8596027999883518,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0984182539261956e-05,"search_upper":2.167810161125168e-05,"nodes":135},{"seconds":0.8676874000811949,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0984182539261956e-05,"search_upper":2.167810161125168e-05,"nodes":136},{"seconds":0.8715920000104234,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0984182539261956e-05,"search_upper":2.167810161125168e-05,"nodes":137},{"seconds":0.8770367000252008,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0984182539261956e-05,"search_upper":2.167810161125168e-05,"nodes":138},{"seconds":0.880928699974902,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0984182539261956e-05,"search_upper":2.163921614817776e-05,"nodes":139},{"seconds":0.8886458000633866,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0984182539261956e-05,"search_upper":2.163921614817776e-05,"nodes":140},{"seconds":0.8964376000221819,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0984182539261956e-05,"search_upper":2.163921614817776e-05,"nodes":141},{"seconds":0.9033379000611603,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0984182539261956e-05,"search_upper":2.163921614817776e-05,"nodes":142},{"seconds":0.9088743000756949,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0984182539261956e-05,"search_upper":2.163921614817776e-05,"nodes":143},{"seconds":0.917125100037083,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0984182539261956e-05,"search_upper":2.163921614817776e-05,"nodes":144},{"seconds":0.9240119999740273,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0984182539261956e-05,"search_upper":2.163921614817776e-05,"nodes":145},{"seconds":0.9305018000304699,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.0984182539261956e-05,"search_upper":2.163921614817776e-05,"nodes":146},{"seconds":0.9373555000638589,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.107811808521427e-05,"search_upper":2.159868111157797e-05,"nodes":147},{"seconds":0.9435815999750048,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.107811808521427e-05,"search_upper":2.159868111157797e-05,"nodes":148},{"seconds":0.9487679000012577,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.107811808521427e-05,"search_upper":2.159528579645038e-05,"nodes":149},{"seconds":0.9542766000377014,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.107811808521427e-05,"search_upper":2.159528579645038e-05,"nodes":150},{"seconds":0.9595154999988154,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.107811808521427e-05,"search_upper":2.159528579645038e-05,"nodes":151},{"seconds":0.9634884999832138,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.107811808521427e-05,"search_upper":2.159528579645038e-05,"nodes":152},{"seconds":0.9677046000724658,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.107811808521427e-05,"search_upper":2.1519296082905228e-05,"nodes":153},{"seconds":0.9734161000233144,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.107811808521427e-05,"search_upper":2.1519296082905228e-05,"nodes":154},{"seconds":0.9788824000861496,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.107811808521427e-05,"search_upper":2.1519296082905228e-05,"nodes":155},{"seconds":0.9848977000219747,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.107811808521427e-05,"search_upper":2.1519296082905228e-05,"nodes":156},{"seconds":0.9901715000160038,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.107811808521427e-05,"search_upper":2.1511383253483434e-05,"nodes":157},{"seconds":0.9966275000479072,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.107811808521427e-05,"search_upper":2.1511383253483434e-05,"nodes":158},{"seconds":1.0026451000012457,"lower":9.702532216458724e-06,"upper":2.0814307306188493e-05,"search_lower":2.107811808521427e-05,"search_upper":2.1511383253483434e-05,"nodes":159}],"budget_seconds":1,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"midpoint","tail_gradient_norm":0.0036011081375899334,"tail_coupling_norm":0.06795292575895355},"total_seconds":1.088774299947545},{"dataset":"concrete","n":1030,"features":9,"uncertain_cells":128,"uncertain_columns":2,"uncertain_rows":64,"per_row":2,"width":0.125,"seed":74011,"spread":"concentrated","lambda":0.03125,"features_names":["intercept","Cement (component 1)(kg in a m^3 mixture)","Blast Furnace Slag (component 2)(kg in a m^3 mixture)","Fly Ash (component 3)(kg in a m^3 mixture)","Water  (component 4)(kg in a m^3 mixture)","Superplasticizer (component 5)(kg in a m^3 mixture)","Coarse Aggregate  (component 6)(kg in a m^3 mixture)","Fine Aggregate (component 7)(kg in a m^3 mixture)","Age (day)"],"subset_seed":null,"preconditioner":"anchor","basis":"gradient","search_bound":"adaptive","status":"PASS","result":{"status":"PASS","anchor":"observed","rank":3,"features":9,"n":1030,"lower":1.0565139192370008e-05,"upper":1.5883459624457608e-05,"absolute_gap":5.318320432087599e-06,"relative_gap":0.5033838490200313,"search_lower":1.5786395876109547e-05,"search_upper":1.5883459624457608e-05,"search_error":9.706374834806075e-08,"tail_error":5.276219658074418e-06,"anchor_error":0.0,"B0_squared":0.0016912893844417546,"rho":0.0,"seconds":1.00204459996894,"nodes":162,"points":587,"stop_reason":"time_limit","trace":[{"seconds":0.015077300020493567,"lower":3.5449980602397785e-07,"upper":1.9983246812214954e-05,"search_lower":5.2762196580515855e-06,"search_upper":2.5259466470289373e-05,"nodes":0},{"seconds":0.02648779994342476,"lower":5.769846844916326e-06,"upper":1.9983246812214954e-05,"search_lower":1.075516718495931e-05,"search_upper":2.5259466470289373e-05,"nodes":1},{"seconds":0.03790489991661161,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.3893320966356048e-05,"search_upper":2.5259466470289373e-05,"nodes":2},{"seconds":0.04460459994152188,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.3893320966356048e-05,"search_upper":2.5259466470289373e-05,"nodes":3},{"seconds":0.0527573999715969,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.3893320966356048e-05,"search_upper":2.5259466470289373e-05,"nodes":4},{"seconds":0.05942309997044504,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.3893320966356048e-05,"search_upper":2.5259466470289373e-05,"nodes":5},{"seconds":0.06598850002046674,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.3893320966356048e-05,"search_upper":2.5259466470289373e-05,"nodes":6},{"seconds":0.07149449991993606,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.3893320966356048e-05,"search_upper":2.5259466470289373e-05,"nodes":7},{"seconds":0.07933929993305355,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.3893320966356048e-05,"search_upper":2.5259466470289373e-05,"nodes":8},{"seconds":0.08604829991236329,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.3893320966356048e-05,"search_upper":2.5259466470289373e-05,"nodes":9},{"seconds":0.09371799998916686,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.3893320966356048e-05,"search_upper":2.5259466470289373e-05,"nodes":10},{"seconds":0.10041700000874698,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.3893320966356048e-05,"search_upper":2.5259466470289373e-05,"nodes":11},{"seconds":0.10796359996311367,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.3893320966356048e-05,"search_upper":2.5259466470289373e-05,"nodes":12},{"seconds":0.11592040001414716,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.3893320966356048e-05,"search_upper":2.5259466470289373e-05,"nodes":13},{"seconds":0.1211824999190867,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.3893320966356048e-05,"search_upper":2.5259466470289373e-05,"nodes":14},{"seconds":0.12636809994000942,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.3893320966356048e-05,"search_upper":2.2927070764530645e-05,"nodes":15},{"seconds":0.13308289996348321,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.3893320966356048e-05,"search_upper":2.2927070764530645e-05,"nodes":16},{"seconds":0.13944820000324398,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.3893320966356048e-05,"search_upper":2.178486484544207e-05,"nodes":17},{"seconds":0.15045879990793765,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.4699179834013516e-05,"search_upper":2.178486484544207e-05,"nodes":18},{"seconds":0.15562079998198897,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.4699179834013516e-05,"search_upper":2.178486484544207e-05,"nodes":19},{"seconds":0.1608167999656871,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.4699179834013516e-05,"search_upper":2.178486484544207e-05,"nodes":20},{"seconds":0.16493550001177937,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.4699179834013516e-05,"search_upper":2.16659662067167e-05,"nodes":21},{"seconds":0.1714644000167027,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.4699179834013516e-05,"search_upper":2.16659662067167e-05,"nodes":22},{"seconds":0.17689210001844913,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.4699179834013516e-05,"search_upper":2.16659662067167e-05,"nodes":23},{"seconds":0.18382289994042367,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.4699179834013516e-05,"search_upper":2.16659662067167e-05,"nodes":24},{"seconds":0.18900010001379997,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.4699179834013516e-05,"search_upper":2.16659662067167e-05,"nodes":25},{"seconds":0.19628429994918406,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.4699179834013516e-05,"search_upper":2.16659662067167e-05,"nodes":26},{"seconds":0.20159620000049472,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.4699179834013516e-05,"search_upper":2.136039407472635e-05,"nodes":27},{"seconds":0.20861309999600053,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.4699179834013516e-05,"search_upper":2.136039407472635e-05,"nodes":28},{"seconds":0.21531559992581606,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.4699179834013516e-05,"search_upper":2.1197192637592327e-05,"nodes":29},{"seconds":0.22197309997864068,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.4699179834013516e-05,"search_upper":2.1197192637592327e-05,"nodes":30},{"seconds":0.22755089995916933,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.4699179834013516e-05,"search_upper":2.1197192637592327e-05,"nodes":31},{"seconds":0.23277689993847162,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.4699179834013516e-05,"search_upper":2.1197192637592327e-05,"nodes":32},{"seconds":0.23802429996430874,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.4699179834013516e-05,"search_upper":2.1197192637592327e-05,"nodes":33},{"seconds":0.24359510000795126,"lower":1.0565139192370008e-05,"upper":1.9983246812214954e-05,"search_lower":1.4699179834013516e-05,"search_upper":2.1197192637592327e-05,"nodes":34},{"seconds":0.2488189999712631,"lower":1.0565139192370008e-05,"upper":1.8916941009559028e-05,"search_lower":1.4699179834013516e-05,"search_upper":1.8916941009559028e-05,"nodes":35},{"seconds":0.25553079997189343,"lower":1.0565139192370008e-05,"upper":1.8916941009559028e-05,"search_lower":1.4699179834013516e-05,"search_upper":1.8916941009559028e-05,"nodes":36},{"seconds":0.2606508999597281,"lower":1.0565139192370008e-05,"upper":1.8679423078940092e-05,"search_lower":1.4699179834013516e-05,"search_upper":1.8679423078940092e-05,"nodes":37},{"seconds":0.26836159999947995,"lower":1.0565139192370008e-05,"upper":1.8679423078940092e-05,"search_lower":1.4699179834013516e-05,"search_upper":1.8679423078940092e-05,"nodes":38},{"seconds":0.27500829997006804,"lower":1.0565139192370008e-05,"upper":1.8679423078940092e-05,"search_lower":1.4699179834013516e-05,"search_upper":1.8679423078940092e-05,"nodes":39},{"seconds":0.28015409992076457,"lower":1.0565139192370008e-05,"upper":1.8679423078940092e-05,"search_lower":1.4699179834013516e-05,"search_upper":1.8679423078940092e-05,"nodes":40},{"seconds":0.28567499993368983,"lower":1.0565139192370008e-05,"upper":1.8679423078940092e-05,"search_lower":1.4699179834013516e-05,"search_upper":1.8679423078940092e-05,"nodes":41},{"seconds":0.29322079999838024,"lower":1.0565139192370008e-05,"upper":1.8679423078940092e-05,"search_lower":1.4699179834013516e-05,"search_upper":1.8679423078940092e-05,"nodes":42},{"seconds":0.29959940002299845,"lower":1.0565139192370008e-05,"upper":1.8679423078940092e-05,"search_lower":1.4699179834013516e-05,"search_upper":1.8679423078940092e-05,"nodes":43},{"seconds":0.3050206999760121,"lower":1.0565139192370008e-05,"upper":1.8679423078940092e-05,"search_lower":1.4699179834013516e-05,"search_upper":1.8679423078940092e-05,"nodes":44},{"seconds":0.31004499993287027,"lower":1.0565139192370008e-05,"upper":1.864671106404103e-05,"search_lower":1.4699179834013516e-05,"search_upper":1.864671106404103e-05,"nodes":45},{"seconds":0.31804729998111725,"lower":1.0565139192370008e-05,"upper":1.864671106404103e-05,"search_lower":1.4699179834013516e-05,"search_upper":1.864671106404103e-05,"nodes":46},{"seconds":0.3244397999951616,"lower":1.0565139192370008e-05,"upper":1.864671106404103e-05,"search_lower":1.4699179834013516e-05,"search_upper":1.864671106404103e-05,"nodes":47},{"seconds":0.32952079991810024,"lower":1.0565139192370008e-05,"upper":1.864671106404103e-05,"search_lower":1.4699179834013516e-05,"search_upper":1.864671106404103e-05,"nodes":48},{"seconds":0.3350366000086069,"lower":1.0565139192370008e-05,"upper":1.7674598242567952e-05,"search_lower":1.4699179834013516e-05,"search_upper":1.7674598242567952e-05,"nodes":49},{"seconds":0.3455459999386221,"lower":1.0565139192370008e-05,"upper":1.7674598242567952e-05,"search_lower":1.5377410294234096e-05,"search_upper":1.7674598242567952e-05,"nodes":50},{"seconds":0.3522241999162361,"lower":1.0565139192370008e-05,"upper":1.7674598242567952e-05,"search_lower":1.5377410294234096e-05,"search_upper":1.7674598242567952e-05,"nodes":51},{"seconds":0.36228809994645417,"lower":1.0565139192370008e-05,"upper":1.7674598242567952e-05,"search_lower":1.549732579284344e-05,"search_upper":1.7674598242567952e-05,"nodes":52},{"seconds":0.3691164000192657,"lower":1.0565139192370008e-05,"upper":1.7674598242567952e-05,"search_lower":1.549732579284344e-05,"search_upper":1.7674598242567952e-05,"nodes":53},{"seconds":0.37434049998410046,"lower":1.0565139192370008e-05,"upper":1.7674598242567952e-05,"search_lower":1.549732579284344e-05,"search_upper":1.7674598242567952e-05,"nodes":54},{"seconds":0.3797781999455765,"lower":1.0565139192370008e-05,"upper":1.7674598242567952e-05,"search_lower":1.549732579284344e-05,"search_upper":1.7674598242567952e-05,"nodes":55},{"seconds":0.3851241000229493,"lower":1.0565139192370008e-05,"upper":1.7674598242567952e-05,"search_lower":1.549732579284344e-05,"search_upper":1.7674598242567952e-05,"nodes":56},{"seconds":0.39037569996435195,"lower":1.0565139192370008e-05,"upper":1.749373998928409e-05,"search_lower":1.549732579284344e-05,"search_upper":1.749373998928409e-05,"nodes":57},{"seconds":0.39712039998266846,"lower":1.0565139192370008e-05,"upper":1.749373998928409e-05,"search_lower":1.549732579284344e-05,"search_upper":1.749373998928409e-05,"nodes":58},{"seconds":0.4024377999594435,"lower":1.0565139192370008e-05,"upper":1.749373998928409e-05,"search_lower":1.549732579284344e-05,"search_upper":1.749373998928409e-05,"nodes":59},{"seconds":0.4089972999645397,"lower":1.0565139192370008e-05,"upper":1.749373998928409e-05,"search_lower":1.549732579284344e-05,"search_upper":1.749373998928409e-05,"nodes":60},{"seconds":0.414400800014846,"lower":1.0565139192370008e-05,"upper":1.7350264319754735e-05,"search_lower":1.549732579284344e-05,"search_upper":1.7350264319754735e-05,"nodes":61},{"seconds":0.42098739999346435,"lower":1.0565139192370008e-05,"upper":1.7350264319754735e-05,"search_lower":1.549732579284344e-05,"search_upper":1.7350264319754735e-05,"nodes":62},{"seconds":0.4263049999717623,"lower":1.0565139192370008e-05,"upper":1.7350264319754735e-05,"search_lower":1.549732579284344e-05,"search_upper":1.7350264319754735e-05,"nodes":63},{"seconds":0.43193219997920096,"lower":1.0565139192370008e-05,"upper":1.7350264319754735e-05,"search_lower":1.549732579284344e-05,"search_upper":1.7350264319754735e-05,"nodes":64},{"seconds":0.43845369992777705,"lower":1.0565139192370008e-05,"upper":1.7350264319754735e-05,"search_lower":1.549732579284344e-05,"search_upper":1.7350264319754735e-05,"nodes":65},{"seconds":0.4425333999097347,"lower":1.0565139192370008e-05,"upper":1.7350264319754735e-05,"search_lower":1.549732579284344e-05,"search_upper":1.7350264319754735e-05,"nodes":66},{"seconds":0.44867969991173595,"lower":1.0565139192370008e-05,"upper":1.6820359977420697e-05,"search_lower":1.549732579284344e-05,"search_upper":1.6820359977420697e-05,"nodes":67},{"seconds":0.4550455999560654,"lower":1.0565139192370008e-05,"upper":1.6820359977420697e-05,"search_lower":1.549732579284344e-05,"search_upper":1.6820359977420697e-05,"nodes":68},{"seconds":0.46083130000624806,"lower":1.0565139192370008e-05,"upper":1.6672065803825048e-05,"search_lower":1.549732579284344e-05,"search_upper":1.6672065803825048e-05,"nodes":69},{"seconds":0.46985919994767755,"lower":1.0565139192370008e-05,"upper":1.6672065803825048e-05,"search_lower":1.5574852780637495e-05,"search_upper":1.6672065803825048e-05,"nodes":70},{"seconds":0.47858419991098344,"lower":1.0565139192370008e-05,"upper":1.6672065803825048e-05,"search_lower":1.5574852780637495e-05,"search_upper":1.6672065803825048e-05,"nodes":71},{"seconds":0.4835822000168264,"lower":1.0565139192370008e-05,"upper":1.6672065803825048e-05,"search_lower":1.5574852780637495e-05,"search_upper":1.6672065803825048e-05,"nodes":72},{"seconds":0.4886961999582127,"lower":1.0565139192370008e-05,"upper":1.6672065803825048e-05,"search_lower":1.5574852780637495e-05,"search_upper":1.6672065803825048e-05,"nodes":73},{"seconds":0.4942546000238508,"lower":1.0565139192370008e-05,"upper":1.6672065803825048e-05,"search_lower":1.5574852780637495e-05,"search_upper":1.6672065803825048e-05,"nodes":74},{"seconds":0.49930469994433224,"lower":1.0565139192370008e-05,"upper":1.6672065803825048e-05,"search_lower":1.5574852780637495e-05,"search_upper":1.6672065803825048e-05,"nodes":75},{"seconds":0.5030694999732077,"lower":1.0565139192370008e-05,"upper":1.6672065803825048e-05,"search_lower":1.5574852780637495e-05,"search_upper":1.6672065803825048e-05,"nodes":76},{"seconds":0.5073159999446943,"lower":1.0565139192370008e-05,"upper":1.6643759538172035e-05,"search_lower":1.5574852780637495e-05,"search_upper":1.6643759538172035e-05,"nodes":77},{"seconds":0.5142423999495804,"lower":1.0565139192370008e-05,"upper":1.6643759538172035e-05,"search_lower":1.5574852780637495e-05,"search_upper":1.6643759538172035e-05,"nodes":78},{"seconds":0.5192731999559328,"lower":1.0565139192370008e-05,"upper":1.6569913591909996e-05,"search_lower":1.5574852780637495e-05,"search_upper":1.6569913591909996e-05,"nodes":79},{"seconds":0.5285978999454528,"lower":1.0565139192370008e-05,"upper":1.6569913591909996e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6569913591909996e-05,"nodes":80},{"seconds":0.5350883000064641,"lower":1.0565139192370008e-05,"upper":1.6569913591909996e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6569913591909996e-05,"nodes":81},{"seconds":0.5405679999385029,"lower":1.0565139192370008e-05,"upper":1.6569913591909996e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6569913591909996e-05,"nodes":82},{"seconds":0.5458574999356642,"lower":1.0565139192370008e-05,"upper":1.6569913591909996e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6569913591909996e-05,"nodes":83},{"seconds":0.5538422999670729,"lower":1.0565139192370008e-05,"upper":1.6569913591909996e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6569913591909996e-05,"nodes":84},{"seconds":0.5601942000212148,"lower":1.0565139192370008e-05,"upper":1.6569913591909996e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6569913591909996e-05,"nodes":85},{"seconds":0.565357799991034,"lower":1.0565139192370008e-05,"upper":1.6569913591909996e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6569913591909996e-05,"nodes":86},{"seconds":0.5709035999607295,"lower":1.0565139192370008e-05,"upper":1.650400885347293e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.650400885347293e-05,"nodes":87},{"seconds":0.578955499920994,"lower":1.0565139192370008e-05,"upper":1.650400885347293e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.650400885347293e-05,"nodes":88},{"seconds":0.5855255000060424,"lower":1.0565139192370008e-05,"upper":1.650400885347293e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.650400885347293e-05,"nodes":89},{"seconds":0.5919714999618009,"lower":1.0565139192370008e-05,"upper":1.650400885347293e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.650400885347293e-05,"nodes":90},{"seconds":0.5971707999706268,"lower":1.0565139192370008e-05,"upper":1.650400885347293e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.650400885347293e-05,"nodes":91},{"seconds":0.6049928999273106,"lower":1.0565139192370008e-05,"upper":1.650400885347293e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.650400885347293e-05,"nodes":92},{"seconds":0.6113295999821275,"lower":1.0565139192370008e-05,"upper":1.650400885347293e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.650400885347293e-05,"nodes":93},{"seconds":0.6179129999363795,"lower":1.0565139192370008e-05,"upper":1.650400885347293e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.650400885347293e-05,"nodes":94},{"seconds":0.6229302999563515,"lower":1.0565139192370008e-05,"upper":1.6491207550541185e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6491207550541185e-05,"nodes":95},{"seconds":0.629319499945268,"lower":1.0565139192370008e-05,"upper":1.6491207550541185e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6491207550541185e-05,"nodes":96},{"seconds":0.6357430999632925,"lower":1.0565139192370008e-05,"upper":1.6491207550541185e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6491207550541185e-05,"nodes":97},{"seconds":0.6408623999450356,"lower":1.0565139192370008e-05,"upper":1.6491207550541185e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6491207550541185e-05,"nodes":98},{"seconds":0.6461261999793351,"lower":1.0565139192370008e-05,"upper":1.635123486497944e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.635123486497944e-05,"nodes":99},{"seconds":0.6535909000085667,"lower":1.0565139192370008e-05,"upper":1.635123486497944e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.635123486497944e-05,"nodes":100},{"seconds":0.6599613999715075,"lower":1.0565139192370008e-05,"upper":1.635123486497944e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.635123486497944e-05,"nodes":101},{"seconds":0.6651653000153601,"lower":1.0565139192370008e-05,"upper":1.635123486497944e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.635123486497944e-05,"nodes":102},{"seconds":0.6702955999644473,"lower":1.0565139192370008e-05,"upper":1.634124587528507e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.634124587528507e-05,"nodes":103},{"seconds":0.6781670999480411,"lower":1.0565139192370008e-05,"upper":1.634124587528507e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.634124587528507e-05,"nodes":104},{"seconds":0.6844793999334797,"lower":1.0565139192370008e-05,"upper":1.634124587528507e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.634124587528507e-05,"nodes":105},{"seconds":0.6894083999795839,"lower":1.0565139192370008e-05,"upper":1.634124587528507e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.634124587528507e-05,"nodes":106},{"seconds":0.6947353999130428,"lower":1.0565139192370008e-05,"upper":1.6318707382816963e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6318707382816963e-05,"nodes":107},{"seconds":0.6998283999273553,"lower":1.0565139192370008e-05,"upper":1.6318707382816963e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6318707382816963e-05,"nodes":108},{"seconds":0.7047681999392807,"lower":1.0565139192370008e-05,"upper":1.6318707382816963e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6318707382816963e-05,"nodes":109},{"seconds":0.7099531999556348,"lower":1.0565139192370008e-05,"upper":1.6318707382816963e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6318707382816963e-05,"nodes":110},{"seconds":0.715012599946931,"lower":1.0565139192370008e-05,"upper":1.6253375743787204e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6253375743787204e-05,"nodes":111},{"seconds":0.7226773999864236,"lower":1.0565139192370008e-05,"upper":1.6253375743787204e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6253375743787204e-05,"nodes":112},{"seconds":0.728915199986659,"lower":1.0565139192370008e-05,"upper":1.6253375743787204e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6253375743787204e-05,"nodes":113},{"seconds":0.7367098999675363,"lower":1.0565139192370008e-05,"upper":1.6253375743787204e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6253375743787204e-05,"nodes":114},{"seconds":0.7434046999551356,"lower":1.0565139192370008e-05,"upper":1.6253375743787204e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6253375743787204e-05,"nodes":115},{"seconds":0.7485040000174195,"lower":1.0565139192370008e-05,"upper":1.6253375743787204e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6253375743787204e-05,"nodes":116},{"seconds":0.7537294999929145,"lower":1.0565139192370008e-05,"upper":1.6253375743787204e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6253375743787204e-05,"nodes":117},{"seconds":0.7588270999258384,"lower":1.0565139192370008e-05,"upper":1.6253375743787204e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6253375743787204e-05,"nodes":118},{"seconds":0.7640465999720618,"lower":1.0565139192370008e-05,"upper":1.6090039666192037e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6090039666192037e-05,"nodes":119},{"seconds":0.7692326999967918,"lower":1.0565139192370008e-05,"upper":1.6090039666192037e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6090039666192037e-05,"nodes":120},{"seconds":0.7742703999392688,"lower":1.0565139192370008e-05,"upper":1.6090039666192037e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6090039666192037e-05,"nodes":121},{"seconds":0.7799882999388501,"lower":1.0565139192370008e-05,"upper":1.6090039666192037e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6090039666192037e-05,"nodes":122},{"seconds":0.7853848999366164,"lower":1.0565139192370008e-05,"upper":1.6068074273131237e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6068074273131237e-05,"nodes":123},{"seconds":0.7903931000037119,"lower":1.0565139192370008e-05,"upper":1.6068074273131237e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6068074273131237e-05,"nodes":124},{"seconds":0.7963040999602526,"lower":1.0565139192370008e-05,"upper":1.6068074273131237e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6068074273131237e-05,"nodes":125},{"seconds":0.8003783000167459,"lower":1.0565139192370008e-05,"upper":1.6068074273131237e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6068074273131237e-05,"nodes":126},{"seconds":0.8040861999616027,"lower":1.0565139192370008e-05,"upper":1.6008919454152297e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6008919454152297e-05,"nodes":127},{"seconds":0.8116777999093756,"lower":1.0565139192370008e-05,"upper":1.6008919454152297e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6008919454152297e-05,"nodes":128},{"seconds":0.8196530999848619,"lower":1.0565139192370008e-05,"upper":1.6008919454152297e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6008919454152297e-05,"nodes":129},{"seconds":0.8245741999708116,"lower":1.0565139192370008e-05,"upper":1.6008919454152297e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6008919454152297e-05,"nodes":130},{"seconds":0.829662699950859,"lower":1.0565139192370008e-05,"upper":1.6008919454152297e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6008919454152297e-05,"nodes":131},{"seconds":0.8358469000086188,"lower":1.0565139192370008e-05,"upper":1.6008919454152297e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6008919454152297e-05,"nodes":132},{"seconds":0.840837899944745,"lower":1.0565139192370008e-05,"upper":1.6008919454152297e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6008919454152297e-05,"nodes":133},{"seconds":0.8447980999480933,"lower":1.0565139192370008e-05,"upper":1.6008919454152297e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.6008919454152297e-05,"nodes":134},{"seconds":0.8489949000068009,"lower":1.0565139192370008e-05,"upper":1.599054728533735e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.599054728533735e-05,"nodes":135},{"seconds":0.8554058999288827,"lower":1.0565139192370008e-05,"upper":1.599054728533735e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.599054728533735e-05,"nodes":136},{"seconds":0.8603578999172896,"lower":1.0565139192370008e-05,"upper":1.599054728533735e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.599054728533735e-05,"nodes":137},{"seconds":0.866721999947913,"lower":1.0565139192370008e-05,"upper":1.599054728533735e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.599054728533735e-05,"nodes":138},{"seconds":0.871776600019075,"lower":1.0565139192370008e-05,"upper":1.5946117901879038e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.5946117901879038e-05,"nodes":139},{"seconds":0.8795918999239802,"lower":1.0565139192370008e-05,"upper":1.5946117901879038e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.5946117901879038e-05,"nodes":140},{"seconds":0.8847114000236616,"lower":1.0565139192370008e-05,"upper":1.5946117901879038e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.5946117901879038e-05,"nodes":141},{"seconds":0.8896817999193445,"lower":1.0565139192370008e-05,"upper":1.5946117901879038e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.5946117901879038e-05,"nodes":142},{"seconds":0.8934772999491543,"lower":1.0565139192370008e-05,"upper":1.5946117901879038e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.5946117901879038e-05,"nodes":143},{"seconds":0.901313400012441,"lower":1.0565139192370008e-05,"upper":1.5946117901879038e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.5946117901879038e-05,"nodes":144},{"seconds":0.9063987999688834,"lower":1.0565139192370008e-05,"upper":1.5946117901879038e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.5946117901879038e-05,"nodes":145},{"seconds":0.9119433999294415,"lower":1.0565139192370008e-05,"upper":1.5946117901879038e-05,"search_lower":1.5760154251293418e-05,"search_upper":1.5946117901879038e-05,"nodes":146},{"seconds":0.9172401999821886,"lower":1.0565139192370008e-05,"upper":1.5934856565368694e-05,"search_lower":1.5786395876109547e-05,"search_upper":1.5934856565368694e-05,"nodes":147},{"seconds":0.923445799970068,"lower":1.0565139192370008e-05,"upper":1.5934856565368694e-05,"search_lower":1.5786395876109547e-05,"search_upper":1.5934856565368694e-05,"nodes":148},{"seconds":0.9286393999354914,"lower":1.0565139192370008e-05,"upper":1.5934856565368694e-05,"search_lower":1.5786395876109547e-05,"search_upper":1.5934856565368694e-05,"nodes":149},{"seconds":0.9349199999123812,"lower":1.0565139192370008e-05,"upper":1.5934856565368694e-05,"search_lower":1.5786395876109547e-05,"search_upper":1.5934856565368694e-05,"nodes":150},{"seconds":0.9400065999943763,"lower":1.0565139192370008e-05,"upper":1.5883794991712984e-05,"search_lower":1.5786395876109547e-05,"search_upper":1.5883794991712984e-05,"nodes":151},{"seconds":0.9465414999285713,"lower":1.0565139192370008e-05,"upper":1.5883794991712984e-05,"search_lower":1.5786395876109547e-05,"search_upper":1.5883794991712984e-05,"nodes":152},{"seconds":0.9526653999928385,"lower":1.0565139192370008e-05,"upper":1.5883794991712984e-05,"search_lower":1.5786395876109547e-05,"search_upper":1.5883794991712984e-05,"nodes":153},{"seconds":0.9577808999456465,"lower":1.0565139192370008e-05,"upper":1.5883794991712984e-05,"search_lower":1.5786395876109547e-05,"search_upper":1.5883794991712984e-05,"nodes":154},{"seconds":0.962808599928394,"lower":1.0565139192370008e-05,"upper":1.5883459624457608e-05,"search_lower":1.5786395876109547e-05,"search_upper":1.5883459624457608e-05,"nodes":155},{"seconds":0.9702524999156594,"lower":1.0565139192370008e-05,"upper":1.5883459624457608e-05,"search_lower":1.5786395876109547e-05,"search_upper":1.5883459624457608e-05,"nodes":156},{"seconds":0.9754892999771982,"lower":1.0565139192370008e-05,"upper":1.5883459624457608e-05,"search_lower":1.5786395876109547e-05,"search_upper":1.5883459624457608e-05,"nodes":157},{"seconds":0.9829936999594793,"lower":1.0565139192370008e-05,"upper":1.5883459624457608e-05,"search_lower":1.5786395876109547e-05,"search_upper":1.5883459624457608e-05,"nodes":158},{"seconds":0.9879804999800399,"lower":1.0565139192370008e-05,"upper":1.5883459624457608e-05,"search_lower":1.5786395876109547e-05,"search_upper":1.5883459624457608e-05,"nodes":159},{"seconds":0.9932030999334529,"lower":1.0565139192370008e-05,"upper":1.5883459624457608e-05,"search_lower":1.5786395876109547e-05,"search_upper":1.5883459624457608e-05,"nodes":160},{"seconds":0.9969530999660492,"lower":1.0565139192370008e-05,"upper":1.5883459624457608e-05,"search_lower":1.5786395876109547e-05,"search_upper":1.5883459624457608e-05,"nodes":161},{"seconds":1.0020262999460101,"lower":1.0565139192370008e-05,"upper":1.5883459624457608e-05,"search_lower":1.5786395876109547e-05,"search_upper":1.5883459624457608e-05,"nodes":162}],"budget_seconds":1,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"gradient","tail_gradient_norm":0.001957987669296922,"tail_coupling_norm":0.0758372878676954},"total_seconds":1.0877867999952286},{"dataset":"concrete","n":1030,"features":9,"uncertain_cells":128,"uncertain_columns":8,"uncertain_rows":64,"per_row":2,"width":0.125,"seed":74011,"spread":"dispersed","lambda":0.03125,"features_names":["intercept","Cement (component 1)(kg in a m^3 mixture)","Blast Furnace Slag (component 2)(kg in a m^3 mixture)","Fly Ash (component 3)(kg in a m^3 mixture)","Water  (component 4)(kg in a m^3 mixture)","Superplasticizer (component 5)(kg in a m^3 mixture)","Coarse Aggregate  (component 6)(kg in a m^3 mixture)","Fine Aggregate (component 7)(kg in a m^3 mixture)","Age (day)"],"subset_seed":null,"preconditioner":"midpoint","basis":"gradient","search_bound":"center","status":"PASS","result":{"status":"PASS","anchor":"observed","rank":3,"features":9,"n":1030,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"absolute_gap":8.330995487345915e-06,"relative_gap":2.813651159109916,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"search_error":8.561165251681664e-06,"tail_error":8.792680855773797e-06,"anchor_error":0.0,"B0_squared":0.001551125422488759,"rho":0.0,"seconds":1.001825000043027,"nodes":256,"points":513,"stop_reason":"time_limit","trace":[{"seconds":0.0035441999789327383,"lower":1.5360153557408826e-07,"upper":1.1291915308686306e-05,"search_lower":8.79268085575158e-06,"search_upper":2.0084596164460103e-05,"nodes":0},{"seconds":0.009095099987462163,"lower":2.0448155375676898e-06,"upper":1.1291915308686306e-05,"search_lower":1.0339048239971808e-05,"search_upper":2.0084596164460103e-05,"nodes":1},{"seconds":0.012806599959731102,"lower":2.0448155375676898e-06,"upper":1.1291915308686306e-05,"search_lower":1.0339048239971808e-05,"search_upper":2.0084596164460103e-05,"nodes":2},{"seconds":0.016909199999645352,"lower":2.0448155375676898e-06,"upper":1.1291915308686306e-05,"search_lower":1.0339048239971808e-05,"search_upper":2.0084596164460103e-05,"nodes":3},{"seconds":0.020785599946975708,"lower":2.0448155375676898e-06,"upper":1.1291915308686306e-05,"search_lower":1.0339048239971808e-05,"search_upper":2.0084596164460103e-05,"nodes":4},{"seconds":0.024658699985593557,"lower":2.0448155375676898e-06,"upper":1.1291915308686306e-05,"search_lower":1.0339048239971808e-05,"search_upper":2.0084596164460103e-05,"nodes":5},{"seconds":0.028531700023449957,"lower":2.0448155375676898e-06,"upper":1.1291915308686306e-05,"search_lower":1.0339048239971808e-05,"search_upper":2.0084596164460103e-05,"nodes":6},{"seconds":0.03256399999372661,"lower":2.0448155375676898e-06,"upper":1.1291915308686306e-05,"search_lower":1.0339048239971808e-05,"search_upper":2.0084596164460103e-05,"nodes":7},{"seconds":0.03642939997371286,"lower":2.0448155375676898e-06,"upper":1.1291915308686306e-05,"search_lower":1.0339048239971808e-05,"search_upper":2.0084596164460103e-05,"nodes":8},{"seconds":0.04022530000656843,"lower":2.0448155375676898e-06,"upper":1.1291915308686306e-05,"search_lower":1.0339048239971808e-05,"search_upper":2.0084596164460103e-05,"nodes":9},{"seconds":0.04403879994060844,"lower":2.0448155375676898e-06,"upper":1.1291915308686306e-05,"search_lower":1.0339048239971808e-05,"search_upper":2.0084596164460103e-05,"nodes":10},{"seconds":0.04854740004520863,"lower":2.0448155375676898e-06,"upper":1.1291915308686306e-05,"search_lower":1.0339048239971808e-05,"search_upper":2.0084596164460103e-05,"nodes":11},{"seconds":0.05253899993840605,"lower":2.0448155375676898e-06,"upper":1.1291915308686306e-05,"search_lower":1.0339048239971808e-05,"search_upper":2.0084596164460103e-05,"nodes":12},{"seconds":0.056430600001476705,"lower":2.0448155375676898e-06,"upper":1.1291915308686306e-05,"search_lower":1.0339048239971808e-05,"search_upper":2.0084596164460103e-05,"nodes":13},{"seconds":0.06031780003104359,"lower":2.0448155375676898e-06,"upper":1.1291915308686306e-05,"search_lower":1.0339048239971808e-05,"search_upper":2.0084596164460103e-05,"nodes":14},{"seconds":0.06454409996513277,"lower":2.0448155375676898e-06,"upper":1.1291915308686306e-05,"search_lower":1.0339048239971808e-05,"search_upper":2.0084596164460103e-05,"nodes":15},{"seconds":0.06843210000079125,"lower":2.0448155375676898e-06,"upper":1.1291915308686306e-05,"search_lower":1.0339048239971808e-05,"search_upper":2.0084596164460103e-05,"nodes":16},{"seconds":0.07390760001726449,"lower":2.6819089245372347e-06,"upper":1.1291915308686306e-05,"search_lower":1.0831142725690108e-05,"search_upper":2.0084596164460103e-05,"nodes":17},{"seconds":0.07815129996743053,"lower":2.6819089245372347e-06,"upper":1.1291915308686306e-05,"search_lower":1.0831142725690108e-05,"search_upper":2.0084596164460103e-05,"nodes":18},{"seconds":0.08222139999270439,"lower":2.6819089245372347e-06,"upper":1.1291915308686306e-05,"search_lower":1.0831142725690108e-05,"search_upper":2.0084596164460103e-05,"nodes":19},{"seconds":0.08600989996921271,"lower":2.6819089245372347e-06,"upper":1.1291915308686306e-05,"search_lower":1.0831142725690108e-05,"search_upper":2.0084596164460103e-05,"nodes":20},{"seconds":0.08986870001535863,"lower":2.6819089245372347e-06,"upper":1.1291915308686306e-05,"search_lower":1.0831142725690108e-05,"search_upper":2.0084596164460103e-05,"nodes":21},{"seconds":0.09383030002936721,"lower":2.6819089245372347e-06,"upper":1.1291915308686306e-05,"search_lower":1.0831142725690108e-05,"search_upper":2.0084596164460103e-05,"nodes":22},{"seconds":0.09946840000338852,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1039526109165894e-05,"search_upper":2.0084596164460103e-05,"nodes":23},{"seconds":0.10325909999664873,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1039526109165894e-05,"search_upper":2.0084596164460103e-05,"nodes":24},{"seconds":0.10703189997002482,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1039526109165894e-05,"search_upper":2.0084596164460103e-05,"nodes":25},{"seconds":0.11115360003896058,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1039526109165894e-05,"search_upper":2.0084596164460103e-05,"nodes":26},{"seconds":0.11490419995971024,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1039526109165894e-05,"search_upper":2.0084596164460103e-05,"nodes":27},{"seconds":0.11867190001066774,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1039526109165894e-05,"search_upper":2.0084596164460103e-05,"nodes":28},{"seconds":0.12238259997684509,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1039526109165894e-05,"search_upper":2.0084596164460103e-05,"nodes":29},{"seconds":0.12786609993781894,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":30},{"seconds":0.13159440003801137,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":31},{"seconds":0.13540959998499602,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":32},{"seconds":0.13928390003275126,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":33},{"seconds":0.14352179993875325,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":34},{"seconds":0.147308100014925,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":35},{"seconds":0.15101409994531423,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":36},{"seconds":0.15470930002629757,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":37},{"seconds":0.1587063999613747,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":38},{"seconds":0.16245349997188896,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":39},{"seconds":0.16621409996878356,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":40},{"seconds":0.17008469998836517,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":41},{"seconds":0.1742679999442771,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":42},{"seconds":0.1781352999387309,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":43},{"seconds":0.18196209997404367,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":44},{"seconds":0.1857748000184074,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":45},{"seconds":0.19008960004430264,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":46},{"seconds":0.19382699998095632,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":47},{"seconds":0.19759250001516193,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":48},{"seconds":0.20149150001816452,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":49},{"seconds":0.20554590004030615,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":50},{"seconds":0.209430200047791,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":51},{"seconds":0.21322669996879995,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":52},{"seconds":0.21697349997702986,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":53},{"seconds":0.221047000028193,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":54},{"seconds":0.22474370000418276,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":55},{"seconds":0.22845489997416735,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":56},{"seconds":0.2322586999507621,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":57},{"seconds":0.2363398999441415,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":58},{"seconds":0.24007479997817427,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":59},{"seconds":0.24384340003598481,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":60},{"seconds":0.24808659998234361,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":61},{"seconds":0.25241850002203137,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":62},{"seconds":0.25622540002223104,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":63},{"seconds":0.2602255999809131,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":64},{"seconds":0.26420740003231913,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":65},{"seconds":0.2681497000157833,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":66},{"seconds":0.27192139998078346,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":67},{"seconds":0.27567420003470033,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":68},{"seconds":0.27942160004749894,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":69},{"seconds":0.2834811999928206,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":70},{"seconds":0.28726809995714575,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":71},{"seconds":0.29102560004685074,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":72},{"seconds":0.2947753999615088,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":73},{"seconds":0.2988556999480352,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":74},{"seconds":0.30267230002209544,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":75},{"seconds":0.3064909999957308,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":76},{"seconds":0.3102466999553144,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":77},{"seconds":0.3142225999617949,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":78},{"seconds":0.31794460001401603,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":79},{"seconds":0.3216528999619186,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":80},{"seconds":0.32534790004137903,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":81},{"seconds":0.32927500002551824,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":82},{"seconds":0.3329816999612376,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":83},{"seconds":0.33671269996557385,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":84},{"seconds":0.34038690000306815,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":85},{"seconds":0.3443617000011727,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":86},{"seconds":0.3480641000205651,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":87},{"seconds":0.3517122999764979,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":88},{"seconds":0.35541670001111925,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":89},{"seconds":0.35947959998156875,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":90},{"seconds":0.36331050004810095,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1062887017635346e-05,"search_upper":2.0084596164460103e-05,"nodes":91},{"seconds":0.3686325999442488,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":92},{"seconds":0.3723586000269279,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":93},{"seconds":0.37618380005005747,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":94},{"seconds":0.37998019997030497,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":95},{"seconds":0.38377940002828836,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":96},{"seconds":0.3875425000442192,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":97},{"seconds":0.3915897000115365,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":98},{"seconds":0.3953495000023395,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":99},{"seconds":0.3990542000392452,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":100},{"seconds":0.4027211000211537,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":101},{"seconds":0.40696619998198,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":102},{"seconds":0.41071279998868704,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":103},{"seconds":0.4144320000195876,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":104},{"seconds":0.41811369999777526,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":105},{"seconds":0.4220885999966413,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":106},{"seconds":0.42582410003524274,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":107},{"seconds":0.4295539000304416,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":108},{"seconds":0.4332415999379009,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":109},{"seconds":0.4371899999678135,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":110},{"seconds":0.4409637999488041,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":111},{"seconds":0.44494810001924634,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":112},{"seconds":0.44865749997552484,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":113},{"seconds":0.4526859000325203,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":114},{"seconds":0.4565345000009984,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":115},{"seconds":0.4602477999869734,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":116},{"seconds":0.46405830001458526,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":117},{"seconds":0.46809920005034655,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":118},{"seconds":0.47189859999343753,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1181582655906325e-05,"search_upper":2.0084596164460103e-05,"nodes":119},{"seconds":0.47720840002875775,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.121747634222228e-05,"search_upper":2.0084596164460103e-05,"nodes":120},{"seconds":0.480937400017865,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.121747634222228e-05,"search_upper":2.0084596164460103e-05,"nodes":121},{"seconds":0.4848671000218019,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.121747634222228e-05,"search_upper":2.0084596164460103e-05,"nodes":122},{"seconds":0.488584200036712,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.121747634222228e-05,"search_upper":2.0084596164460103e-05,"nodes":123},{"seconds":0.4922781999921426,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.121747634222228e-05,"search_upper":2.0084596164460103e-05,"nodes":124},{"seconds":0.4960017999401316,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.121747634222228e-05,"search_upper":2.0084596164460103e-05,"nodes":125},{"seconds":0.5002026000292972,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.121747634222228e-05,"search_upper":2.0084596164460103e-05,"nodes":126},{"seconds":0.5039635000284761,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.121747634222228e-05,"search_upper":2.0084596164460103e-05,"nodes":127},{"seconds":0.5077079000184312,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.121747634222228e-05,"search_upper":2.0084596164460103e-05,"nodes":128},{"seconds":0.5113838999532163,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.121747634222228e-05,"search_upper":2.0084596164460103e-05,"nodes":129},{"seconds":0.5152348999399692,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.121747634222228e-05,"search_upper":2.0084596164460103e-05,"nodes":130},{"seconds":0.518944300012663,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.121747634222228e-05,"search_upper":2.0084596164460103e-05,"nodes":131},{"seconds":0.5226407999871299,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.121747634222228e-05,"search_upper":2.0084596164460103e-05,"nodes":132},{"seconds":0.5263643000507727,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.121747634222228e-05,"search_upper":2.0084596164460103e-05,"nodes":133},{"seconds":0.5302936000516638,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.121747634222228e-05,"search_upper":2.0084596164460103e-05,"nodes":134},{"seconds":0.5341789999511093,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.121747634222228e-05,"search_upper":2.0084596164460103e-05,"nodes":135},{"seconds":0.5379535999381915,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.121747634222228e-05,"search_upper":2.0084596164460103e-05,"nodes":136},{"seconds":0.541727100033313,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.121747634222228e-05,"search_upper":2.0084596164460103e-05,"nodes":137},{"seconds":0.5456979000009596,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.121747634222228e-05,"search_upper":2.0084596164460103e-05,"nodes":138},{"seconds":0.5509864999912679,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":139},{"seconds":0.5546499999472871,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":140},{"seconds":0.558379799942486,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":141},{"seconds":0.5625567999668419,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":142},{"seconds":0.5663853000150993,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":143},{"seconds":0.5701972000533715,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":144},{"seconds":0.5739921999629587,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":145},{"seconds":0.578203700017184,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":146},{"seconds":0.5819259999552742,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":147},{"seconds":0.5856301999883726,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":148},{"seconds":0.5894594000419602,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":149},{"seconds":0.5934708999702707,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":150},{"seconds":0.5972451999550685,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":151},{"seconds":0.6010183000471443,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":152},{"seconds":0.60478209995199,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":153},{"seconds":0.6088026999495924,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":154},{"seconds":0.612524600001052,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":155},{"seconds":0.6162357999710366,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":156},{"seconds":0.6200413999613374,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":157},{"seconds":0.6239618000108749,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":158},{"seconds":0.6277304999530315,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":159},{"seconds":0.6315197000512853,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":160},{"seconds":0.6352669999469072,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":161},{"seconds":0.639053100021556,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":162},{"seconds":0.6427253000438213,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":163},{"seconds":0.6464686000254005,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":164},{"seconds":0.6501773999771103,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":165},{"seconds":0.6538792999926955,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":166},{"seconds":0.6578306000446901,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":167},{"seconds":0.6615540999919176,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":168},{"seconds":0.6653757999883965,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":169},{"seconds":0.6691454999381676,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":170},{"seconds":0.6731039000442252,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":171},{"seconds":0.6768193000461906,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":172},{"seconds":0.6805969999404624,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":173},{"seconds":0.6843547000316903,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":174},{"seconds":0.6883090999908745,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":175},{"seconds":0.6920389999868348,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":176},{"seconds":0.6959119000239298,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":177},{"seconds":0.6997293999884278,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":178},{"seconds":0.7037799999816343,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":179},{"seconds":0.7075462000211701,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":180},{"seconds":0.7113337999908254,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":181},{"seconds":0.7151253999909386,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":182},{"seconds":0.7191941000055522,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":183},{"seconds":0.7229533999925479,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":184},{"seconds":0.7268968999851495,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":185},{"seconds":0.7306971000507474,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":186},{"seconds":0.7348852000432089,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":187},{"seconds":0.738591399975121,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":188},{"seconds":0.742395699955523,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":189},{"seconds":0.7461652000201866,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":190},{"seconds":0.7502184000331908,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":191},{"seconds":0.7539551999652758,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":192},{"seconds":0.75771369994618,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":193},{"seconds":0.7614907999522984,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":194},{"seconds":0.7653856000397354,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":195},{"seconds":0.7691471000434831,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":196},{"seconds":0.7729795000050217,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":197},{"seconds":0.7767078999895602,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":198},{"seconds":0.7805580999702215,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":199},{"seconds":0.7843279000371695,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":200},{"seconds":0.7881496000336483,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":201},{"seconds":0.7918374999426305,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":202},{"seconds":0.7958579999394715,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":203},{"seconds":0.799573399941437,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":204},{"seconds":0.8033314000349492,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":205},{"seconds":0.8070254999911413,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":206},{"seconds":0.8109287000261247,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":207},{"seconds":0.8147661000257358,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":208},{"seconds":0.8186246999539435,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":209},{"seconds":0.8224978999933228,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":210},{"seconds":0.826578599982895,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":211},{"seconds":0.8305126000195742,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":212},{"seconds":0.8342082999879494,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":213},{"seconds":0.8379953999537975,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":214},{"seconds":0.8420541000086814,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":215},{"seconds":0.845901699969545,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":216},{"seconds":0.8496300999540836,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":217},{"seconds":0.8533438999438658,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":218},{"seconds":0.857031499966979,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":219},{"seconds":0.861147899995558,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":220},{"seconds":0.8649793999502435,"lower":2.9215008721245046e-06,"upper":1.1291915308686306e-05,"search_lower":1.1293279976738283e-05,"search_upper":2.0084596164460103e-05,"nodes":221},{"seconds":0.8708287000190467,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":222},{"seconds":0.8748376000439748,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":223},{"seconds":0.8785827000392601,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":224},{"seconds":0.8822825000388548,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":225},{"seconds":0.8859993000514805,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":226},{"seconds":0.8899912999477237,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":227},{"seconds":0.893837200012058,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":228},{"seconds":0.8976421999977902,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":229},{"seconds":0.9013401999836788,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":230},{"seconds":0.9055247999494895,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":231},{"seconds":0.9092995000537485,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":232},{"seconds":0.913114900002256,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":233},{"seconds":0.9169505999889225,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":234},{"seconds":0.9210151999723166,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":235},{"seconds":0.9248653999529779,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":236},{"seconds":0.9286674000322819,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":237},{"seconds":0.9324328999500722,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":238},{"seconds":0.9364278999855742,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":239},{"seconds":0.9402266000397503,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":240},{"seconds":0.9441035999916494,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":241},{"seconds":0.9479851999785751,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":242},{"seconds":0.9520963999675587,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":243},{"seconds":0.9558758999919519,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":244},{"seconds":0.9596670999890193,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":245},{"seconds":0.96338009997271,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":246},{"seconds":0.9672244000248611,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":247},{"seconds":0.970980399986729,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":248},{"seconds":0.9747677999548614,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":249},{"seconds":0.9786308000329882,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":250},{"seconds":0.9828287999844179,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":251},{"seconds":0.9866404000204057,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":252},{"seconds":0.9903886000392959,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":253},{"seconds":0.994168599951081,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":254},{"seconds":0.998085799976252,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":255},{"seconds":1.0018079000292346,"lower":2.9609198213403905e-06,"upper":1.1291915308686306e-05,"search_lower":1.152343091277844e-05,"search_upper":2.0084596164460103e-05,"nodes":256}],"budget_seconds":1,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"gradient","tail_gradient_norm":0.0026314841315158767,"tail_coupling_norm":0.06569350770234743},"total_seconds":1.0841217000270262},{"dataset":"concrete","n":1030,"features":9,"uncertain_cells":128,"uncertain_columns":8,"uncertain_rows":64,"per_row":2,"width":0.125,"seed":74011,"spread":"dispersed","lambda":0.03125,"features_names":["intercept","Cement (component 1)(kg in a m^3 mixture)","Blast Furnace Slag (component 2)(kg in a m^3 mixture)","Fly Ash (component 3)(kg in a m^3 mixture)","Water  (component 4)(kg in a m^3 mixture)","Superplasticizer (component 5)(kg in a m^3 mixture)","Coarse Aggregate  (component 6)(kg in a m^3 mixture)","Fine Aggregate (component 7)(kg in a m^3 mixture)","Age (day)"],"subset_seed":null,"preconditioner":"midpoint","basis":"midpoint","search_bound":"adaptive","status":"PASS","result":{"status":"PASS","anchor":"observed","rank":3,"features":9,"n":1030,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"absolute_gap":8.950221338392427e-06,"relative_gap":3.822114013159965,"search_lower":1.2959209210119219e-05,"search_upper":1.3565447166543688e-05,"search_error":6.062379564244697e-07,"tail_error":1.0955345468127261e-05,"anchor_error":0.0,"B0_squared":0.001551125422488759,"rho":0.0,"seconds":1.0039441999979317,"nodes":172,"points":587,"stop_reason":"time_limit","trace":[{"seconds":0.014427800080738962,"lower":1.5360153557408826e-07,"upper":1.1291915308686306e-05,"search_lower":1.0955345468105043e-05,"search_upper":2.2247260776813567e-05,"nodes":0},{"seconds":0.027373200049623847,"lower":2.019185986724958e-06,"upper":1.1291915308686306e-05,"search_lower":1.2430505928538751e-05,"search_upper":2.2247260776813567e-05,"nodes":1},{"seconds":0.036609900067560375,"lower":2.019185986724958e-06,"upper":1.1291915308686306e-05,"search_lower":1.2430505928538751e-05,"search_upper":2.2247260776813567e-05,"nodes":2},{"seconds":0.043323000078089535,"lower":2.019185986724958e-06,"upper":1.1291915308686306e-05,"search_lower":1.2430505928538751e-05,"search_upper":2.2247260776813567e-05,"nodes":3},{"seconds":0.05108120001386851,"lower":2.019185986724958e-06,"upper":1.1291915308686306e-05,"search_lower":1.2430505928538751e-05,"search_upper":2.2247260776813567e-05,"nodes":4},{"seconds":0.05760310008190572,"lower":2.019185986724958e-06,"upper":1.1291915308686306e-05,"search_lower":1.2430505928538751e-05,"search_upper":2.2247260776813567e-05,"nodes":5},{"seconds":0.06407960003707558,"lower":2.019185986724958e-06,"upper":1.1291915308686306e-05,"search_lower":1.2430505928538751e-05,"search_upper":2.2247260776813567e-05,"nodes":6},{"seconds":0.06916700000874698,"lower":2.019185986724958e-06,"upper":1.1291915308686306e-05,"search_lower":1.2430505928538751e-05,"search_upper":2.0179233128207627e-05,"nodes":7},{"seconds":0.0770657000830397,"lower":2.019185986724958e-06,"upper":1.1291915308686306e-05,"search_lower":1.2430505928538751e-05,"search_upper":2.0179233128207627e-05,"nodes":8},{"seconds":0.08345270005520433,"lower":2.019185986724958e-06,"upper":1.1291915308686306e-05,"search_lower":1.2430505928538751e-05,"search_upper":2.0179233128207627e-05,"nodes":9},{"seconds":0.09036120004020631,"lower":2.019185986724958e-06,"upper":1.1291915308686306e-05,"search_lower":1.2430505928538751e-05,"search_upper":2.0179233128207627e-05,"nodes":10},{"seconds":0.09542950009927154,"lower":2.019185986724958e-06,"upper":1.1291915308686306e-05,"search_lower":1.2430505928538751e-05,"search_upper":2.0179233128207627e-05,"nodes":11},{"seconds":0.1033255000365898,"lower":2.019185986724958e-06,"upper":1.1291915308686306e-05,"search_lower":1.2430505928538751e-05,"search_upper":2.0179233128207627e-05,"nodes":12},{"seconds":0.10958620009478182,"lower":2.019185986724958e-06,"upper":1.1291915308686306e-05,"search_lower":1.2430505928538751e-05,"search_upper":2.0179233128207627e-05,"nodes":13},{"seconds":0.11587330000475049,"lower":2.019185986724958e-06,"upper":1.1291915308686306e-05,"search_lower":1.2430505928538751e-05,"search_upper":2.0179233128207627e-05,"nodes":14},{"seconds":0.12115450005512685,"lower":2.019185986724958e-06,"upper":1.1291915308686306e-05,"search_lower":1.2430505928538751e-05,"search_upper":1.9348047689571305e-05,"nodes":15},{"seconds":0.13048580009490252,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.9348047689571305e-05,"nodes":16},{"seconds":0.13738570001441985,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.9348047689571305e-05,"nodes":17},{"seconds":0.14383950002957135,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.9348047689571305e-05,"nodes":18},{"seconds":0.1498360000550747,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.9348047689571305e-05,"nodes":19},{"seconds":0.15767020010389388,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.9348047689571305e-05,"nodes":20},{"seconds":0.1641109000192955,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.9348047689571305e-05,"nodes":21},{"seconds":0.17132080008741468,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.9348047689571305e-05,"nodes":22},{"seconds":0.1763574000215158,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.927201240808985e-05,"nodes":23},{"seconds":0.18416270008310676,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.927201240808985e-05,"nodes":24},{"seconds":0.18803230009507388,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.927201240808985e-05,"nodes":25},{"seconds":0.19440660008694977,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.927201240808985e-05,"nodes":26},{"seconds":0.19838220009114593,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.927201240808985e-05,"nodes":27},{"seconds":0.20599720010068268,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.927201240808985e-05,"nodes":28},{"seconds":0.20987260004039854,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.927201240808985e-05,"nodes":29},{"seconds":0.21638320002239197,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.927201240808985e-05,"nodes":30},{"seconds":0.22028240002691746,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.7469265638097268e-05,"nodes":31},{"seconds":0.22812470002099872,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.7469265638097268e-05,"nodes":32},{"seconds":0.2344128000549972,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.7469265638097268e-05,"nodes":33},{"seconds":0.24198000004980713,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.7469265638097268e-05,"nodes":34},{"seconds":0.24898880010005087,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.7469265638097268e-05,"nodes":35},{"seconds":0.25397840002551675,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.7469265638097268e-05,"nodes":36},{"seconds":0.25945400004275143,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.7469265638097268e-05,"nodes":37},{"seconds":0.2646098000695929,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.7469265638097268e-05,"nodes":38},{"seconds":0.2697239000117406,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.7077514998108834e-05,"nodes":39},{"seconds":0.27506440004799515,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.7077514998108834e-05,"nodes":40},{"seconds":0.2813750000204891,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.7077514998108834e-05,"nodes":41},{"seconds":0.2865669000893831,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.7077514998108834e-05,"nodes":42},{"seconds":0.2931743999943137,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.7077514998108834e-05,"nodes":43},{"seconds":0.2969650001032278,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.7077514998108834e-05,"nodes":44},{"seconds":0.30200660007540137,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.7077514998108834e-05,"nodes":45},{"seconds":0.3057553000980988,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.7077514998108834e-05,"nodes":46},{"seconds":0.31104140006937087,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.7041704181397077e-05,"nodes":47},{"seconds":0.31747260002885014,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.7041704181397077e-05,"nodes":48},{"seconds":0.3241113000549376,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.7041704181397077e-05,"nodes":49},{"seconds":0.3291454000864178,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.7041704181397077e-05,"nodes":50},{"seconds":0.33423290005885065,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.696566889991562e-05,"nodes":51},{"seconds":0.3407830001087859,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.696566889991562e-05,"nodes":52},{"seconds":0.3471197000471875,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.696566889991562e-05,"nodes":53},{"seconds":0.35215350007638335,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.696566889991562e-05,"nodes":54},{"seconds":0.3573662000708282,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.5598137638837582e-05,"nodes":55},{"seconds":0.36256080004386604,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.5598137638837582e-05,"nodes":56},{"seconds":0.3676052000373602,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.5433316696280863e-05,"nodes":57},{"seconds":0.37374200008343905,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.5433316696280863e-05,"nodes":58},{"seconds":0.3787738000974059,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.5238525988950282e-05,"nodes":59},{"seconds":0.3838740000501275,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.5238525988950282e-05,"nodes":60},{"seconds":0.38936070003546774,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.5164039300300416e-05,"nodes":61},{"seconds":0.39695120009128004,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.5164039300300416e-05,"nodes":62},{"seconds":0.4035429001087323,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.5164039300300416e-05,"nodes":63},{"seconds":0.4086108000483364,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.5164039300300416e-05,"nodes":64},{"seconds":0.4136236000340432,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.5164039300300416e-05,"nodes":65},{"seconds":0.4215449000475928,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.5164039300300416e-05,"nodes":66},{"seconds":0.4280205999966711,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.5164039300300416e-05,"nodes":67},{"seconds":0.43327070004306734,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.5164039300300416e-05,"nodes":68},{"seconds":0.4383202000753954,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.5082504885418464e-05,"nodes":69},{"seconds":0.4433372000930831,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.5082504885418464e-05,"nodes":70},{"seconds":0.4488779000239447,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4772288660311983e-05,"nodes":71},{"seconds":0.4541670000180602,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4772288660311983e-05,"nodes":72},{"seconds":0.4605129000265151,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4772288660311983e-05,"nodes":73},{"seconds":0.4644033000804484,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4772288660311983e-05,"nodes":74},{"seconds":0.4694592000450939,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4772288660311983e-05,"nodes":75},{"seconds":0.4744801000924781,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4772288660311983e-05,"nodes":76},{"seconds":0.48128120007459074,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4772288660311983e-05,"nodes":77},{"seconds":0.4851661000866443,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4772288660311983e-05,"nodes":78},{"seconds":0.4902490000240505,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4736477843600225e-05,"nodes":79},{"seconds":0.49820310005452484,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4736477843600225e-05,"nodes":80},{"seconds":0.5032970000756904,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4736477843600225e-05,"nodes":81},{"seconds":0.5083785000024363,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4736477843600225e-05,"nodes":82},{"seconds":0.5124209000496194,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.466044256211877e-05,"nodes":83},{"seconds":0.5200512000592425,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.466044256211877e-05,"nodes":84},{"seconds":0.5253049000166357,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.466044256211877e-05,"nodes":85},{"seconds":0.53088239999488,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.466044256211877e-05,"nodes":86},{"seconds":0.5347555000334978,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4587452825532768e-05,"nodes":87},{"seconds":0.5424775000428781,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4587452825532768e-05,"nodes":88},{"seconds":0.5501754001015797,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4587452825532768e-05,"nodes":89},{"seconds":0.5552171000745147,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4587452825532768e-05,"nodes":90},{"seconds":0.5604205999989063,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4587452825532768e-05,"nodes":91},{"seconds":0.5655047000618652,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4587452825532768e-05,"nodes":92},{"seconds":0.5705841000890359,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4587452825532768e-05,"nodes":93},{"seconds":0.5746342000784352,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4587452825532768e-05,"nodes":94},{"seconds":0.5785455000586808,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4195702185544335e-05,"nodes":95},{"seconds":0.5862095000920817,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4195702185544335e-05,"nodes":96},{"seconds":0.5939384000375867,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4195702185544335e-05,"nodes":97},{"seconds":0.5990055000875145,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4195702185544335e-05,"nodes":98},{"seconds":0.60419060010463,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4195702185544335e-05,"nodes":99},{"seconds":0.6096530000213534,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4195702185544335e-05,"nodes":100},{"seconds":0.6147966000717133,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4195702185544335e-05,"nodes":101},{"seconds":0.6186271000187844,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4195702185544335e-05,"nodes":102},{"seconds":0.622508900007233,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4182843948832006e-05,"nodes":103},{"seconds":0.6289550000801682,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4182843948832006e-05,"nodes":104},{"seconds":0.6341721001081169,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4182843948832006e-05,"nodes":105},{"seconds":0.6419346000766382,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4182843948832006e-05,"nodes":106},{"seconds":0.6477967000100762,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4159891368832577e-05,"nodes":107},{"seconds":0.6531488000182435,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4159891368832577e-05,"nodes":108},{"seconds":0.6571346001001075,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4159891368832577e-05,"nodes":109},{"seconds":0.6623343999963254,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4159891368832577e-05,"nodes":110},{"seconds":0.6662326001096517,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4142033043587245e-05,"nodes":111},{"seconds":0.6730379000073299,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4142033043587245e-05,"nodes":112},{"seconds":0.6782497999956831,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4142033043587245e-05,"nodes":113},{"seconds":0.6847221000352874,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4142033043587245e-05,"nodes":114},{"seconds":0.6901717000873759,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4127834277774279e-05,"nodes":115},{"seconds":0.6966537000844255,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4127834277774279e-05,"nodes":116},{"seconds":0.7018996000988409,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4083856087351122e-05,"nodes":117},{"seconds":0.7070810000877827,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4083856087351122e-05,"nodes":118},{"seconds":0.7109795000869781,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4083856087351122e-05,"nodes":119},{"seconds":0.7161393000278622,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4083856087351122e-05,"nodes":120},{"seconds":0.7203274000203237,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4010866948489212e-05,"nodes":121},{"seconds":0.7279910000506788,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2858067385239391e-05,"search_upper":1.4010866948489212e-05,"nodes":122},{"seconds":0.7347583000082523,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.4010866948489212e-05,"nodes":123},{"seconds":0.7422830000286922,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.4010866948489212e-05,"nodes":124},{"seconds":0.7477800000924617,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.4010866948489212e-05,"nodes":125},{"seconds":0.7530270999995992,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.4010866948489212e-05,"nodes":126},{"seconds":0.7568249000469223,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.4010866948489212e-05,"nodes":127},{"seconds":0.7619336000643671,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.4010866948489212e-05,"nodes":128},{"seconds":0.7662363999988884,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3987057884705008e-05,"nodes":129},{"seconds":0.7727258000522852,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3987057884705008e-05,"nodes":130},{"seconds":0.7792815000284463,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3987057884705008e-05,"nodes":131},{"seconds":0.7844271000940353,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3987057884705008e-05,"nodes":132},{"seconds":0.7895002000732347,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3900515085947526e-05,"nodes":133},{"seconds":0.7961521000834182,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3900515085947526e-05,"nodes":134},{"seconds":0.8014098000712693,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3820303247263698e-05,"nodes":135},{"seconds":0.8078321000793949,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3820303247263698e-05,"nodes":136},{"seconds":0.8146431000204757,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3820303247263698e-05,"nodes":137},{"seconds":0.8197349000256509,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3820303247263698e-05,"nodes":138},{"seconds":0.8248878000304103,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3718159782483012e-05,"nodes":139},{"seconds":0.8320839001098648,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3718159782483012e-05,"nodes":140},{"seconds":0.8372632000828162,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.370667383583986e-05,"nodes":141},{"seconds":0.8440167000517249,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.370667383583986e-05,"nodes":142},{"seconds":0.8492373001063243,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.370667383583986e-05,"nodes":143},{"seconds":0.8558470000280067,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.370667383583986e-05,"nodes":144},{"seconds":0.861298100091517,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.369391087385288e-05,"nodes":145},{"seconds":0.8664564000209793,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.369391087385288e-05,"nodes":146},{"seconds":0.8715700000757352,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3644259578562767e-05,"nodes":147},{"seconds":0.8781428000656888,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3644259578562767e-05,"nodes":148},{"seconds":0.8832235001027584,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3644259578562767e-05,"nodes":149},{"seconds":0.8901437000604346,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3644259578562767e-05,"nodes":150},{"seconds":0.8954204000765458,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3621259762286136e-05,"nodes":151},{"seconds":0.9005710000637919,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3621259762286136e-05,"nodes":152},{"seconds":0.9071870000334457,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3621259762286136e-05,"nodes":153},{"seconds":0.9123677000170574,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3621259762286136e-05,"nodes":154},{"seconds":0.9188187000108883,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3621259762286136e-05,"nodes":155},{"seconds":0.9228037000866607,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3621259762286136e-05,"nodes":156},{"seconds":0.9279898999957368,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3621259762286136e-05,"nodes":157},{"seconds":0.9319073000224307,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3621259762286136e-05,"nodes":158},{"seconds":0.9372788000619039,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3619116308500779e-05,"nodes":159},{"seconds":0.9424787000752985,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3619116308500779e-05,"nodes":160},{"seconds":0.947775200009346,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3619116308500779e-05,"nodes":161},{"seconds":0.9518775000469759,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3619116308500779e-05,"nodes":162},{"seconds":0.9557888000272214,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.360625807178845e-05,"nodes":163},{"seconds":0.9608350000344217,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.360625807178845e-05,"nodes":164},{"seconds":0.9660607000114396,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3583305491789021e-05,"nodes":165},{"seconds":0.9716329000657424,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3583305491789021e-05,"nodes":166},{"seconds":0.9769635000266135,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3583305491789021e-05,"nodes":167},{"seconds":0.9809392000315711,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3583305491789021e-05,"nodes":168},{"seconds":0.9851361000910401,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3565447166543688e-05,"nodes":169},{"seconds":0.9916599000571296,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3565447166543688e-05,"nodes":170},{"seconds":0.9985338000115007,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3565447166543688e-05,"nodes":171},{"seconds":1.0039257000898942,"lower":2.3416939702938784e-06,"upper":1.1291915308686306e-05,"search_lower":1.2959209210119219e-05,"search_upper":1.3565447166543688e-05,"nodes":172}],"budget_seconds":1,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"midpoint","tail_gradient_norm":0.0029585504398075887,"tail_coupling_norm":0.06723808260110534},"total_seconds":1.0858638000208884},{"dataset":"concrete","n":1030,"features":9,"uncertain_cells":128,"uncertain_columns":8,"uncertain_rows":64,"per_row":2,"width":0.125,"seed":74011,"spread":"dispersed","lambda":0.03125,"features_names":["intercept","Cement (component 1)(kg in a m^3 mixture)","Blast Furnace Slag (component 2)(kg in a m^3 mixture)","Fly Ash (component 3)(kg in a m^3 mixture)","Water  (component 4)(kg in a m^3 mixture)","Superplasticizer (component 5)(kg in a m^3 mixture)","Coarse Aggregate  (component 6)(kg in a m^3 mixture)","Fine Aggregate (component 7)(kg in a m^3 mixture)","Age (day)"],"subset_seed":null,"preconditioner":"anchor","basis":"gradient","search_bound":"adaptive","status":"PASS","result":{"status":"PASS","anchor":"observed","rank":3,"features":9,"n":1030,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"absolute_gap":7.732953155225613e-06,"relative_gap":2.4951710472278177,"search_lower":1.1673776630747805e-05,"search_upper":1.2447857004533534e-05,"search_error":7.740803737857296e-07,"tail_error":8.843961689629626e-06,"anchor_error":0.0,"B0_squared":0.0015511254205571097,"rho":0.0,"seconds":1.0031998999183998,"nodes":161,"points":565,"stop_reason":"time_limit","trace":[{"seconds":0.014073499944061041,"lower":1.5360153557408826e-07,"upper":1.0832120710819476e-05,"search_lower":8.843961689607409e-06,"search_upper":1.9676082400449104e-05,"nodes":0},{"seconds":0.02521240001078695,"lower":2.0882783919040633e-06,"upper":1.0832120710819476e-05,"search_lower":1.0531644248389526e-05,"search_upper":1.9676082400449104e-05,"nodes":1},{"seconds":0.03429290000349283,"lower":2.0882783919040633e-06,"upper":1.0832120710819476e-05,"search_lower":1.0531644248389526e-05,"search_upper":1.9676082400449104e-05,"nodes":2},{"seconds":0.04884059994947165,"lower":2.0882783919040633e-06,"upper":1.0832120710819476e-05,"search_lower":1.0531644248389526e-05,"search_upper":1.9676082400449104e-05,"nodes":3},{"seconds":0.0571205000160262,"lower":2.0882783919040633e-06,"upper":1.0832120710819476e-05,"search_lower":1.0531644248389526e-05,"search_upper":1.9676082400449104e-05,"nodes":4},{"seconds":0.06375670002307743,"lower":2.0882783919040633e-06,"upper":1.0832120710819476e-05,"search_lower":1.0531644248389526e-05,"search_upper":1.9676082400449104e-05,"nodes":5},{"seconds":0.07046989991795272,"lower":2.0882783919040633e-06,"upper":1.0832120710819476e-05,"search_lower":1.0531644248389526e-05,"search_upper":1.9676082400449104e-05,"nodes":6},{"seconds":0.07561409997288138,"lower":2.0882783919040633e-06,"upper":1.0832120710819476e-05,"search_lower":1.0531644248389526e-05,"search_upper":1.7331063301789192e-05,"nodes":7},{"seconds":0.08355949993710965,"lower":2.0882783919040633e-06,"upper":1.0832120710819476e-05,"search_lower":1.0531644248389526e-05,"search_upper":1.7331063301789192e-05,"nodes":8},{"seconds":0.09004639997147024,"lower":2.0882783919040633e-06,"upper":1.0832120710819476e-05,"search_lower":1.0531644248389526e-05,"search_upper":1.7331063301789192e-05,"nodes":9},{"seconds":0.09775690000969917,"lower":2.0882783919040633e-06,"upper":1.0832120710819476e-05,"search_lower":1.0531644248389526e-05,"search_upper":1.7331063301789192e-05,"nodes":10},{"seconds":0.10628730000462383,"lower":2.6791466162662254e-06,"upper":1.0832120710819476e-05,"search_lower":1.054678095828639e-05,"search_upper":1.7244098673435094e-05,"nodes":11},{"seconds":0.11290429998189211,"lower":2.6791466162662254e-06,"upper":1.0832120710819476e-05,"search_lower":1.054678095828639e-05,"search_upper":1.7244098673435094e-05,"nodes":12},{"seconds":0.11838240001816303,"lower":2.6791466162662254e-06,"upper":1.0832120710819476e-05,"search_lower":1.054678095828639e-05,"search_upper":1.7244098673435094e-05,"nodes":13},{"seconds":0.12482809997163713,"lower":2.6791466162662254e-06,"upper":1.0832120710819476e-05,"search_lower":1.054678095828639e-05,"search_upper":1.7244098673435094e-05,"nodes":14},{"seconds":0.13031479995697737,"lower":2.6791466162662254e-06,"upper":1.0832120710819476e-05,"search_lower":1.054678095828639e-05,"search_upper":1.6782548306467178e-05,"nodes":15},{"seconds":0.13804549991618842,"lower":2.6791466162662254e-06,"upper":1.0832120710819476e-05,"search_lower":1.054678095828639e-05,"search_upper":1.6782548306467178e-05,"nodes":16},{"seconds":0.1464644999941811,"lower":2.6791466162662254e-06,"upper":1.0832120710819476e-05,"search_lower":1.1115133402364482e-05,"search_upper":1.6782548306467178e-05,"nodes":17},{"seconds":0.15419659996405244,"lower":2.6791466162662254e-06,"upper":1.0832120710819476e-05,"search_lower":1.1115133402364482e-05,"search_upper":1.6782548306467178e-05,"nodes":18},{"seconds":0.16241899994201958,"lower":2.7825665243064175e-06,"upper":1.0832120710819476e-05,"search_lower":1.121771720001484e-05,"search_upper":1.6782548306467178e-05,"nodes":19},{"seconds":0.16876849997788668,"lower":2.7825665243064175e-06,"upper":1.0832120710819476e-05,"search_lower":1.121771720001484e-05,"search_upper":1.6782548306467178e-05,"nodes":20},{"seconds":0.173964099958539,"lower":2.7825665243064175e-06,"upper":1.0832120710819476e-05,"search_lower":1.121771720001484e-05,"search_upper":1.6782548306467178e-05,"nodes":21},{"seconds":0.18063299998175353,"lower":2.7825665243064175e-06,"upper":1.0832120710819476e-05,"search_lower":1.121771720001484e-05,"search_upper":1.6782548306467178e-05,"nodes":22},{"seconds":0.1857814999530092,"lower":2.7825665243064175e-06,"upper":1.0832120710819476e-05,"search_lower":1.121771720001484e-05,"search_upper":1.6619633087318126e-05,"nodes":23},{"seconds":0.190950799966231,"lower":2.7825665243064175e-06,"upper":1.0832120710819476e-05,"search_lower":1.121771720001484e-05,"search_upper":1.6619633087318126e-05,"nodes":24},{"seconds":0.19764119992032647,"lower":2.7825665243064175e-06,"upper":1.0832120710819476e-05,"search_lower":1.121771720001484e-05,"search_upper":1.6619633087318126e-05,"nodes":25},{"seconds":0.20441699994262308,"lower":2.9619494087002036e-06,"upper":1.0832120710819476e-05,"search_lower":1.1414942917620131e-05,"search_upper":1.6619633087318126e-05,"nodes":26},{"seconds":0.21089550002943724,"lower":2.9619494087002036e-06,"upper":1.0832120710819476e-05,"search_lower":1.1414942917620131e-05,"search_upper":1.6619633087318126e-05,"nodes":27},{"seconds":0.21612829994410276,"lower":2.9619494087002036e-06,"upper":1.0832120710819476e-05,"search_lower":1.1414942917620131e-05,"search_upper":1.6619633087318126e-05,"nodes":28},{"seconds":0.2213224999140948,"lower":2.9619494087002036e-06,"upper":1.0832120710819476e-05,"search_lower":1.1414942917620131e-05,"search_upper":1.6619633087318126e-05,"nodes":29},{"seconds":0.22671770001761615,"lower":2.9619494087002036e-06,"upper":1.0832120710819476e-05,"search_lower":1.1414942917620131e-05,"search_upper":1.6619633087318126e-05,"nodes":30},{"seconds":0.23181369993835688,"lower":2.9619494087002036e-06,"upper":1.0832120710819476e-05,"search_lower":1.1414942917620131e-05,"search_upper":1.539203231023798e-05,"nodes":31},{"seconds":0.24131189996842295,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.539203231023798e-05,"nodes":32},{"seconds":0.24764379998669028,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.539203231023798e-05,"nodes":33},{"seconds":0.2552339999238029,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.539203231023798e-05,"nodes":34},{"seconds":0.26184639998245984,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.539203231023798e-05,"nodes":35},{"seconds":0.26705759996548295,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.539203231023798e-05,"nodes":36},{"seconds":0.27254139992874116,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.539203231023798e-05,"nodes":37},{"seconds":0.2775971000082791,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.539203231023798e-05,"nodes":38},{"seconds":0.2826708999928087,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.5289448512586756e-05,"nodes":39},{"seconds":0.29033939994405955,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.5289448512586756e-05,"nodes":40},{"seconds":0.2942390999523923,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.5289448512586756e-05,"nodes":41},{"seconds":0.3018924000207335,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.5289448512586756e-05,"nodes":42},{"seconds":0.3060906999744475,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.5289448512586756e-05,"nodes":43},{"seconds":0.3111622999422252,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.5289448512586756e-05,"nodes":44},{"seconds":0.3149602999910712,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.5289448512586756e-05,"nodes":45},{"seconds":0.3202674000058323,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.5289448512586756e-05,"nodes":46},{"seconds":0.3241005999734625,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.470595935861368e-05,"nodes":47},{"seconds":0.3304841999197379,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.470595935861368e-05,"nodes":48},{"seconds":0.3358242999529466,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.470595935861368e-05,"nodes":49},{"seconds":0.3422056999988854,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.470595935861368e-05,"nodes":50},{"seconds":0.34726599999703467,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.4543044139464625e-05,"nodes":51},{"seconds":0.3540529999881983,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.4543044139464625e-05,"nodes":52},{"seconds":0.35919929994270205,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.4543044139464625e-05,"nodes":53},{"seconds":0.3655987000092864,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.4543044139464625e-05,"nodes":54},{"seconds":0.37102770002093166,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.4147946504976772e-05,"nodes":55},{"seconds":0.37607240001671016,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.4147946504976772e-05,"nodes":56},{"seconds":0.3810949999606237,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.3891090138848056e-05,"nodes":57},{"seconds":0.3865912000183016,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.3891090138848056e-05,"nodes":58},{"seconds":0.3916760999709368,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.3830850079063194e-05,"nodes":59},{"seconds":0.3968967000255361,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.3830850079063194e-05,"nodes":60},{"seconds":0.40257749997545034,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.3731827285177848e-05,"nodes":61},{"seconds":0.4111773999175057,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.3731827285177848e-05,"nodes":62},{"seconds":0.41810150002129376,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.3731827285177848e-05,"nodes":63},{"seconds":0.425942900008522,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.3731827285177848e-05,"nodes":64},{"seconds":0.43281559995375574,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.3731827285177848e-05,"nodes":65},{"seconds":0.4380164999747649,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.3731827285177848e-05,"nodes":66},{"seconds":0.44415250001475215,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.3731827285177848e-05,"nodes":67},{"seconds":0.4494110000086948,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.3731827285177848e-05,"nodes":68},{"seconds":0.4546168999513611,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.3646205399992036e-05,"nodes":69},{"seconds":0.46011719992384315,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.3646205399992036e-05,"nodes":70},{"seconds":0.4654966000234708,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.33225630101334e-05,"nodes":71},{"seconds":0.47081089997664094,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.33225630101334e-05,"nodes":72},{"seconds":0.47822419996373355,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.33225630101334e-05,"nodes":73},{"seconds":0.48355999996419996,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.33225630101334e-05,"nodes":74},{"seconds":0.4902174000162631,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.33225630101334e-05,"nodes":75},{"seconds":0.49448949994985014,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.33225630101334e-05,"nodes":76},{"seconds":0.49983929994050413,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.33225630101334e-05,"nodes":77},{"seconds":0.5039360999362543,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.33225630101334e-05,"nodes":78},{"seconds":0.5095719000091776,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.3317751446007046e-05,"nodes":79},{"seconds":0.5162020999705419,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.3317751446007046e-05,"nodes":80},{"seconds":0.5216345000080764,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.3317751446007046e-05,"nodes":81},{"seconds":0.52891140000429,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.3317751446007046e-05,"nodes":82},{"seconds":0.5340944000054151,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.3215167648355821e-05,"nodes":83},{"seconds":0.5410607999656349,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.3215167648355821e-05,"nodes":84},{"seconds":0.5464276999700814,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.3215167648355821e-05,"nodes":85},{"seconds":0.5531226999592036,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.3215167648355821e-05,"nodes":86},{"seconds":0.558586600003764,"lower":3.0512466099655296e-06,"upper":1.0832120710819476e-05,"search_lower":1.1631793039184959e-05,"search_upper":1.3194519053740082e-05,"nodes":87},{"seconds":0.5682341000065207,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.3194519053740082e-05,"nodes":88},{"seconds":0.5752465999685228,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.3194519053740082e-05,"nodes":89},{"seconds":0.5806288999738172,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.3194519053740082e-05,"nodes":90},{"seconds":0.5861556999152526,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.3194519053740082e-05,"nodes":91},{"seconds":0.5942756999284029,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.3194519053740082e-05,"nodes":92},{"seconds":0.6008632000302896,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.3194519053740082e-05,"nodes":93},{"seconds":0.6064189999597147,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.3194519053740082e-05,"nodes":94},{"seconds":0.6117607000051066,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.3053716846248195e-05,"nodes":95},{"seconds":0.6171910000266507,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.3053716846248195e-05,"nodes":96},{"seconds":0.6224634000100195,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.2967004241496909e-05,"nodes":97},{"seconds":0.6292475999798626,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.2967004241496909e-05,"nodes":98},{"seconds":0.6347683999920264,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.2967004241496909e-05,"nodes":99},{"seconds":0.6413817999418825,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.2967004241496909e-05,"nodes":100},{"seconds":0.6468084999360144,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.2785254778695634e-05,"nodes":101},{"seconds":0.6525632999837399,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.2785254778695634e-05,"nodes":102},{"seconds":0.6592052999185398,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.2785254778695634e-05,"nodes":103},{"seconds":0.6632160999579355,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.2785254778695634e-05,"nodes":104},{"seconds":0.668746699928306,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.2785254778695634e-05,"nodes":105},{"seconds":0.6748026999412104,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.2785254778695634e-05,"nodes":106},{"seconds":0.6816924000158906,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.2785254778695634e-05,"nodes":107},{"seconds":0.6858305999776348,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.2785254778695634e-05,"nodes":108},{"seconds":0.6918925999198109,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.278044321456928e-05,"nodes":109},{"seconds":0.7004332999931648,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.278044321456928e-05,"nodes":110},{"seconds":0.7057658999692649,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.278044321456928e-05,"nodes":111},{"seconds":0.7120100000174716,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.278044321456928e-05,"nodes":112},{"seconds":0.7169908999931067,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.272175511843122e-05,"nodes":113},{"seconds":0.72363519994542,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.272175511843122e-05,"nodes":114},{"seconds":0.7294582999311388,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.272175511843122e-05,"nodes":115},{"seconds":0.7361748999683186,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.272175511843122e-05,"nodes":116},{"seconds":0.7415724999736995,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.2715366396452432e-05,"nodes":117},{"seconds":0.7473457999294624,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.2715366396452432e-05,"nodes":118},{"seconds":0.7526360999327153,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.2715366396452432e-05,"nodes":119},{"seconds":0.7579581999452785,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.2715366396452432e-05,"nodes":120},{"seconds":0.7637128999922425,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.270535032663651e-05,"nodes":121},{"seconds":0.7719052999746054,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.270535032663651e-05,"nodes":122},{"seconds":0.778937799972482,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.270535032663651e-05,"nodes":123},{"seconds":0.7869241000153124,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1661771549045372e-05,"search_upper":1.270535032663651e-05,"nodes":124},{"seconds":0.7956686000106856,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.270535032663651e-05,"nodes":125},{"seconds":0.8009905000217259,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.270535032663651e-05,"nodes":126},{"seconds":0.8063645999645814,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.270535032663651e-05,"nodes":127},{"seconds":0.8120535999769345,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.270535032663651e-05,"nodes":128},{"seconds":0.8174066999927163,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2677859416918055e-05,"nodes":129},{"seconds":0.82588279992342,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2677859416918055e-05,"nodes":130},{"seconds":0.8313152999617159,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2677859416918055e-05,"nodes":131},{"seconds":0.8367712999461219,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2677859416918055e-05,"nodes":132},{"seconds":0.8411128999432549,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2675371816776708e-05,"nodes":133},{"seconds":0.8467955000232905,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2675371816776708e-05,"nodes":134},{"seconds":0.8524482999928296,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2675371816776708e-05,"nodes":135},{"seconds":0.8568082000128925,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2675371816776708e-05,"nodes":136},{"seconds":0.8608610000228509,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2671987968716665e-05,"nodes":137},{"seconds":0.8663261999608949,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2671987968716665e-05,"nodes":138},{"seconds":0.8719625999219716,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2631678494382748e-05,"nodes":139},{"seconds":0.8806559999939054,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2631678494382748e-05,"nodes":140},{"seconds":0.8862180999713019,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2631678494382748e-05,"nodes":141},{"seconds":0.8917050999589264,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2631678494382748e-05,"nodes":142},{"seconds":0.8959136999910697,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2602494498433372e-05,"nodes":143},{"seconds":0.9029181000078097,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2602494498433372e-05,"nodes":144},{"seconds":0.9083270999835804,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2586806119301962e-05,"nodes":145},{"seconds":0.9136037999996915,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2586806119301962e-05,"nodes":146},{"seconds":0.9206582999322563,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2586806119301962e-05,"nodes":147},{"seconds":0.9261108000064269,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.251640861481043e-05,"nodes":148},{"seconds":0.9330323999747634,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.251640861481043e-05,"nodes":149},{"seconds":0.9383093999931589,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2507167831314297e-05,"nodes":150},{"seconds":0.9436611999990419,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2507167831314297e-05,"nodes":151},{"seconds":0.9491821000119671,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2468763275233694e-05,"nodes":152},{"seconds":0.9575326999183744,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2468763275233694e-05,"nodes":153},{"seconds":0.9629575000144541,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2468763275233694e-05,"nodes":154},{"seconds":0.9683913999469951,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2468763275233694e-05,"nodes":155},{"seconds":0.9723840999649838,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2458521695210974e-05,"nodes":156},{"seconds":0.9791722999652848,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2458521695210974e-05,"nodes":157},{"seconds":0.9845438000047579,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2458521695210974e-05,"nodes":158},{"seconds":0.991113799973391,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2458521695210974e-05,"nodes":159},{"seconds":0.9965424999827519,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2447857004533534e-05,"nodes":160},{"seconds":1.0031793999951333,"lower":3.099167555593862e-06,"upper":1.0832120710819476e-05,"search_lower":1.1673776630747805e-05,"search_upper":1.2447857004533534e-05,"nodes":161}],"budget_seconds":1,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"gradient","tail_gradient_norm":0.0026749397749293233,"tail_coupling_norm":0.09082883457629323},"total_seconds":1.0858436999842525},{"dataset":"superconductivity","n":1024,"features":82,"uncertain_cells":128,"uncertain_columns":2,"uncertain_rows":64,"per_row":2,"width":0.125,"seed":74011,"spread":"concentrated","lambda":0.03125,"features_names":["intercept","number_of_elements","mean_atomic_mass","wtd_mean_atomic_mass","gmean_atomic_mass","wtd_gmean_atomic_mass","entropy_atomic_mass","wtd_entropy_atomic_mass","range_atomic_mass","wtd_range_atomic_mass","std_atomic_mass","wtd_std_atomic_mass","mean_fie","wtd_mean_fie","gmean_fie","wtd_gmean_fie","entropy_fie","wtd_entropy_fie","range_fie","wtd_range_fie","std_fie","wtd_std_fie","mean_atomic_radius","wtd_mean_atomic_radius","gmean_atomic_radius","wtd_gmean_atomic_radius","entropy_atomic_radius","wtd_entropy_atomic_radius","range_atomic_radius","wtd_range_atomic_radius","std_atomic_radius","wtd_std_atomic_radius","mean_Density","wtd_mean_Density","gmean_Density","wtd_gmean_Density","entropy_Density","wtd_entropy_Density","range_Density","wtd_range_Density","std_Density","wtd_std_Density","mean_ElectronAffinity","wtd_mean_ElectronAffinity","gmean_ElectronAffinity","wtd_gmean_ElectronAffinity","entropy_ElectronAffinity","wtd_entropy_ElectronAffinity","range_ElectronAffinity","wtd_range_ElectronAffinity","std_ElectronAffinity","wtd_std_ElectronAffinity","mean_FusionHeat","wtd_mean_FusionHeat","gmean_FusionHeat","wtd_gmean_FusionHeat","entropy_FusionHeat","wtd_entropy_FusionHeat","range_FusionHeat","wtd_range_FusionHeat","std_FusionHeat","wtd_std_FusionHeat","mean_ThermalConductivity","wtd_mean_ThermalConductivity","gmean_ThermalConductivity","wtd_gmean_ThermalConductivity","entropy_ThermalConductivity","wtd_entropy_ThermalConductivity","range_ThermalConductivity","wtd_range_ThermalConductivity","std_ThermalConductivity","wtd_std_ThermalConductivity","mean_Valence","wtd_mean_Valence","gmean_Valence","wtd_gmean_Valence","entropy_Valence","wtd_entropy_Valence","range_Valence","wtd_range_Valence","std_Valence","wtd_std_Valence"],"subset_seed":74001,"preconditioner":"midpoint","basis":"gradient","search_bound":"center","status":"PASS","result":{"status":"PASS","anchor":"observed","rank":3,"features":82,"n":1024,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"absolute_gap":6.353671865243267e-06,"relative_gap":0.5044981143602887,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"search_error":6.402112604261801e-06,"tail_error":1.7060891137434834e-06,"anchor_error":0.0,"B0_squared":0.0015478541203465454,"rho":0.0,"seconds":1.001244300045073,"nodes":248,"points":497,"stop_reason":"time_limit","trace":[{"seconds":0.010927399969659746,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":1.7060891136268163e-06,"search_upper":2.0653805801730677e-05,"nodes":0},{"seconds":0.03242199996020645,"lower":1.2506033721416952e-05,"upper":1.8947716687987192e-05,"search_lower":8.19411197561716e-06,"search_upper":2.0653805801730677e-05,"nodes":1},{"seconds":0.04429979994893074,"lower":1.2506033721416952e-05,"upper":1.8947716687987192e-05,"search_lower":1.3207135007526347e-05,"search_upper":2.0653805801730677e-05,"nodes":2},{"seconds":0.056855599978007376,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":3},{"seconds":0.060571599984541535,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":4},{"seconds":0.06436780001968145,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":5},{"seconds":0.0681713999947533,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":6},{"seconds":0.07231109996791929,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":7},{"seconds":0.07606790005229414,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":8},{"seconds":0.07982850004918873,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":9},{"seconds":0.0835988000035286,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":10},{"seconds":0.08773949998430908,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":11},{"seconds":0.09160090005025268,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":12},{"seconds":0.09546159999445081,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":13},{"seconds":0.09920900000724941,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":14},{"seconds":0.10320430004503578,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":15},{"seconds":0.10700369998812675,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":16},{"seconds":0.11087960004806519,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":17},{"seconds":0.1147353999549523,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":18},{"seconds":0.11884819995611906,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":19},{"seconds":0.1227420000359416,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":20},{"seconds":0.1266065000090748,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":21},{"seconds":0.1303796999854967,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":22},{"seconds":0.13430369994603097,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":23},{"seconds":0.1381381000392139,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":24},{"seconds":0.14201129996217787,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":25},{"seconds":0.145825200015679,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":26},{"seconds":0.14992300001904368,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":27},{"seconds":0.1537370999576524,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":28},{"seconds":0.15743150003254414,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":29},{"seconds":0.16113589995075017,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":30},{"seconds":0.16512559994589537,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":31},{"seconds":0.16896609996911138,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":32},{"seconds":0.17270380002446473,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":33},{"seconds":0.1764431999763474,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":34},{"seconds":0.18044220004230738,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":35},{"seconds":0.18427039997186512,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":36},{"seconds":0.1880943999858573,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":37},{"seconds":0.19193209998775274,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":38},{"seconds":0.1960191000252962,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":39},{"seconds":0.1999290999956429,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":40},{"seconds":0.20374280004762113,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":41},{"seconds":0.20748630003072321,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":42},{"seconds":0.21151449996978045,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":43},{"seconds":0.21551270002964884,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":44},{"seconds":0.21934960002545267,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":45},{"seconds":0.22309450001921505,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":46},{"seconds":0.2268458999460563,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":47},{"seconds":0.23093199997674674,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":48},{"seconds":0.2347404999891296,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":49},{"seconds":0.23854749999009073,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":50},{"seconds":0.24235029995907098,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":51},{"seconds":0.24634750001132488,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":52},{"seconds":0.25013609998859465,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":53},{"seconds":0.2539546999614686,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":54},{"seconds":0.257796399993822,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":55},{"seconds":0.261902799946256,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":56},{"seconds":0.2657145999837667,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":57},{"seconds":0.2695622999453917,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":58},{"seconds":0.27343479997944087,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":59},{"seconds":0.27756389998830855,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":60},{"seconds":0.2814061000244692,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":61},{"seconds":0.2851772999856621,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":62},{"seconds":0.2889899000292644,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":63},{"seconds":0.2930480999639258,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":64},{"seconds":0.29675900004804134,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":65},{"seconds":0.3004118000390008,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":66},{"seconds":0.30420689994934946,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":67},{"seconds":0.3082317999796942,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":68},{"seconds":0.31200489995535463,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":69},{"seconds":0.3157960999524221,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":70},{"seconds":0.31959079997614026,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":71},{"seconds":0.3236398999579251,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":72},{"seconds":0.32742400001734495,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":73},{"seconds":0.3312106999801472,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":74},{"seconds":0.3350240000290796,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":75},{"seconds":0.3390326000517234,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":76},{"seconds":0.3428023000014946,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":77},{"seconds":0.34651709999889135,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":78},{"seconds":0.3504397999495268,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":79},{"seconds":0.35445760004222393,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":80},{"seconds":0.3584194000577554,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":81},{"seconds":0.36219310003798455,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":82},{"seconds":0.3660352999577299,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":83},{"seconds":0.37004399998113513,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":84},{"seconds":0.3739902999950573,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":85},{"seconds":0.37785389996133745,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":86},{"seconds":0.3817068999633193,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":87},{"seconds":0.3857482000021264,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":88},{"seconds":0.3895994999911636,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":89},{"seconds":0.3934554000152275,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":90},{"seconds":0.3973025999730453,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":91},{"seconds":0.40149229997769,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":92},{"seconds":0.40532480005640537,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":93},{"seconds":0.40915089996997267,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":94},{"seconds":0.4129897999810055,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":95},{"seconds":0.41701980005018413,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":96},{"seconds":0.42080850002821535,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":97},{"seconds":0.42459940002299845,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":98},{"seconds":0.42835840000770986,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":99},{"seconds":0.4322595000267029,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":100},{"seconds":0.4361489999573678,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":101},{"seconds":0.44007180002518,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":102},{"seconds":0.443898499943316,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":103},{"seconds":0.44768240000121295,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":104},{"seconds":0.45160989998839796,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":105},{"seconds":0.455367699963972,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":106},{"seconds":0.4590462000342086,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":107},{"seconds":0.4627785000484437,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":108},{"seconds":0.4667951000155881,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":109},{"seconds":0.4705991999944672,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":110},{"seconds":0.4743326000170782,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":111},{"seconds":0.4781457999488339,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":112},{"seconds":0.4822586999507621,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":113},{"seconds":0.4861294999718666,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":114},{"seconds":0.48991640005260706,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":115},{"seconds":0.4937569999601692,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":116},{"seconds":0.4977570000337437,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":117},{"seconds":0.5016257000388578,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":118},{"seconds":0.5054595000110567,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":119},{"seconds":0.5093068999703974,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":120},{"seconds":0.5135431999806315,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":121},{"seconds":0.5173524999991059,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":122},{"seconds":0.5211204000515863,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":123},{"seconds":0.5248924000188708,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":124},{"seconds":0.5288856000406668,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":125},{"seconds":0.5326778000453487,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":126},{"seconds":0.5364277999615297,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":127},{"seconds":0.5402368999784812,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":128},{"seconds":0.5443750000558794,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":129},{"seconds":0.5482037999900058,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":130},{"seconds":0.5519112000474706,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":131},{"seconds":0.5555891999974847,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":132},{"seconds":0.5596213999669999,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":133},{"seconds":0.5633105000015348,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":134},{"seconds":0.5670886000152677,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":135},{"seconds":0.5709634999511763,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":136},{"seconds":0.5750410000327975,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":137},{"seconds":0.578921900014393,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":138},{"seconds":0.5827033000532538,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":139},{"seconds":0.5863790999865159,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":140},{"seconds":0.5905144000425935,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":141},{"seconds":0.5943294999888167,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":142},{"seconds":0.598117099958472,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":143},{"seconds":0.6019562999717891,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":144},{"seconds":0.6059657000005245,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":145},{"seconds":0.6097562999930233,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":146},{"seconds":0.6135197000112385,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":147},{"seconds":0.6172926999861374,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":148},{"seconds":0.6211862999480218,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":149},{"seconds":0.6250281999818981,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":150},{"seconds":0.6286959999706596,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":151},{"seconds":0.6324599999934435,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":152},{"seconds":0.6362796999746934,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":153},{"seconds":0.6403762999689206,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":154},{"seconds":0.6440780999837443,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":155},{"seconds":0.6477751999627799,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":156},{"seconds":0.651605200022459,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":157},{"seconds":0.6557594999903813,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":158},{"seconds":0.6595514999935403,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":159},{"seconds":0.6633621000219136,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":160},{"seconds":0.6670904000056908,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":161},{"seconds":0.6710574999451637,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":162},{"seconds":0.6747387000359595,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":163},{"seconds":0.6785414000041783,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":164},{"seconds":0.682315899990499,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":165},{"seconds":0.6865737000480294,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":166},{"seconds":0.69034059997648,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":167},{"seconds":0.6940453000133857,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":168},{"seconds":0.6977189000463113,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":169},{"seconds":0.7021569999633357,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":170},{"seconds":0.7058568999636918,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":171},{"seconds":0.7097310000099242,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":172},{"seconds":0.7135786999715492,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":173},{"seconds":0.7177426000125706,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":174},{"seconds":0.7214925000444055,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":175},{"seconds":0.7252956000156701,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":176},{"seconds":0.7290470000589266,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":177},{"seconds":0.7332224999554455,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":178},{"seconds":0.7369443000061437,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":179},{"seconds":0.7406769000226632,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":180},{"seconds":0.7443796000443399,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":181},{"seconds":0.7484932000515983,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":182},{"seconds":0.7523920000530779,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":183},{"seconds":0.7561982000479475,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":184},{"seconds":0.7599465999519452,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":185},{"seconds":0.7639531999593601,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":186},{"seconds":0.767636299948208,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":187},{"seconds":0.7713827999541536,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":188},{"seconds":0.7751337999943644,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":189},{"seconds":0.7790905999718234,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":190},{"seconds":0.7830909000476822,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":191},{"seconds":0.7870108999777585,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":192},{"seconds":0.7908718000398949,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":193},{"seconds":0.7954832999967039,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":194},{"seconds":0.7992909000022337,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":195},{"seconds":0.8029927000170574,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":196},{"seconds":0.806688699987717,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":197},{"seconds":0.8106654000002891,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":198},{"seconds":0.8144769000355154,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":199},{"seconds":0.8183174000587314,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":200},{"seconds":0.8221562999533489,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":201},{"seconds":0.8260871999664232,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":202},{"seconds":0.8299519000574946,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":203},{"seconds":0.8337090000277385,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":204},{"seconds":0.8374305999604985,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":205},{"seconds":0.841164099983871,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":206},{"seconds":0.8452196000143886,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":207},{"seconds":0.8489598999731243,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":208},{"seconds":0.8526833000360057,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":209},{"seconds":0.8564365999773145,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":210},{"seconds":0.8604860999621451,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":211},{"seconds":0.864174299989827,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":212},{"seconds":0.8678475000197068,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":213},{"seconds":0.8715950000332668,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":214},{"seconds":0.8755613999674097,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":215},{"seconds":0.8792322999797761,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":216},{"seconds":0.8829361000098288,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":217},{"seconds":0.8866759999655187,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":218},{"seconds":0.8907727999612689,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":219},{"seconds":0.8945815999759361,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":220},{"seconds":0.8985008000163361,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":221},{"seconds":0.9022012000204995,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":222},{"seconds":0.9063050999538973,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":223},{"seconds":0.9101003999821842,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":224},{"seconds":0.9138415999477729,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":225},{"seconds":0.9175007999874651,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":226},{"seconds":0.921487299958244,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":227},{"seconds":0.9252534999977797,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":228},{"seconds":0.9290201000403613,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":229},{"seconds":0.9328470999607816,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":230},{"seconds":0.9367709000362083,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":231},{"seconds":0.9405347000574693,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":232},{"seconds":0.9442868999904022,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":233},{"seconds":0.9481186999473721,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":234},{"seconds":0.9520909000420943,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":235},{"seconds":0.955756500014104,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":236},{"seconds":0.9593581999652088,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":237},{"seconds":0.9630816000280902,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":238},{"seconds":0.9671051000477746,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":239},{"seconds":0.9710374999558553,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":240},{"seconds":0.974835200002417,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":241},{"seconds":0.9785416000522673,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":242},{"seconds":0.9822208000114188,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":243},{"seconds":0.9861778999911621,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":244},{"seconds":0.9898998000426218,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":245},{"seconds":0.9936340999556705,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":246},{"seconds":0.9973122000228614,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":247},{"seconds":1.0012265000259504,"lower":1.2594044822743926e-05,"upper":1.8947716687987192e-05,"search_lower":1.4251693197468876e-05,"search_upper":2.0653805801730677e-05,"nodes":248}],"budget_seconds":1,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"gradient","tail_gradient_norm":0.0005029258581041778,"tail_coupling_norm":0.15039087807439347},"total_seconds":2.1894865999929607},{"dataset":"superconductivity","n":1024,"features":82,"uncertain_cells":128,"uncertain_columns":2,"uncertain_rows":64,"per_row":2,"width":0.125,"seed":74011,"spread":"concentrated","lambda":0.03125,"features_names":["intercept","number_of_elements","mean_atomic_mass","wtd_mean_atomic_mass","gmean_atomic_mass","wtd_gmean_atomic_mass","entropy_atomic_mass","wtd_entropy_atomic_mass","range_atomic_mass","wtd_range_atomic_mass","std_atomic_mass","wtd_std_atomic_mass","mean_fie","wtd_mean_fie","gmean_fie","wtd_gmean_fie","entropy_fie","wtd_entropy_fie","range_fie","wtd_range_fie","std_fie","wtd_std_fie","mean_atomic_radius","wtd_mean_atomic_radius","gmean_atomic_radius","wtd_gmean_atomic_radius","entropy_atomic_radius","wtd_entropy_atomic_radius","range_atomic_radius","wtd_range_atomic_radius","std_atomic_radius","wtd_std_atomic_radius","mean_Density","wtd_mean_Density","gmean_Density","wtd_gmean_Density","entropy_Density","wtd_entropy_Density","range_Density","wtd_range_Density","std_Density","wtd_std_Density","mean_ElectronAffinity","wtd_mean_ElectronAffinity","gmean_ElectronAffinity","wtd_gmean_ElectronAffinity","entropy_ElectronAffinity","wtd_entropy_ElectronAffinity","range_ElectronAffinity","wtd_range_ElectronAffinity","std_ElectronAffinity","wtd_std_ElectronAffinity","mean_FusionHeat","wtd_mean_FusionHeat","gmean_FusionHeat","wtd_gmean_FusionHeat","entropy_FusionHeat","wtd_entropy_FusionHeat","range_FusionHeat","wtd_range_FusionHeat","std_FusionHeat","wtd_std_FusionHeat","mean_ThermalConductivity","wtd_mean_ThermalConductivity","gmean_ThermalConductivity","wtd_gmean_ThermalConductivity","entropy_ThermalConductivity","wtd_entropy_ThermalConductivity","range_ThermalConductivity","wtd_range_ThermalConductivity","std_ThermalConductivity","wtd_std_ThermalConductivity","mean_Valence","wtd_mean_Valence","gmean_Valence","wtd_gmean_Valence","entropy_Valence","wtd_entropy_Valence","range_Valence","wtd_range_Valence","std_Valence","wtd_std_Valence"],"subset_seed":74001,"preconditioner":"midpoint","basis":"midpoint","search_bound":"adaptive","status":"PASS","result":{"status":"PASS","anchor":"observed","rank":3,"features":82,"n":1024,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"absolute_gap":7.574642874196759e-06,"relative_gap":0.6660154500195116,"search_lower":2.2854910572169988e-05,"search_upper":2.3344226355315407e-05,"search_error":4.893157831454194e-07,"tail_error":2.2671207971582674e-05,"anchor_error":0.0,"B0_squared":0.0015478541203465454,"rho":0.0,"seconds":1.0044614999787882,"nodes":162,"points":571,"stop_reason":"time_limit","trace":[{"seconds":0.021274000057019293,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":0},{"seconds":0.030893600080162287,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":1},{"seconds":0.04049859999213368,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":2},{"seconds":0.047314500086940825,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":3},{"seconds":0.055239300010725856,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":4},{"seconds":0.06205429998226464,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":5},{"seconds":0.06844300008378923,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":6},{"seconds":0.07373010006267577,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":7},{"seconds":0.08163760008756071,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":8},{"seconds":0.08805979997850955,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":9},{"seconds":0.09452510008122772,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":10},{"seconds":0.10015920002479106,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":11},{"seconds":0.10812360001727939,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":12},{"seconds":0.11439180001616478,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":13},{"seconds":0.12172799999825656,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":14},{"seconds":0.12689250009134412,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":15},{"seconds":0.13461010006722063,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":16},{"seconds":0.14126770000439137,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":17},{"seconds":0.14765820000320673,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":18},{"seconds":0.15375400008633733,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":19},{"seconds":0.16155520000029355,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":20},{"seconds":0.16827450005803257,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":21},{"seconds":0.1746123000048101,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":22},{"seconds":0.17987009999342263,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":23},{"seconds":0.18642030004411936,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":24},{"seconds":0.192751600057818,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":25},{"seconds":0.19800299999769777,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":26},{"seconds":0.20366230001673102,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":27},{"seconds":0.2089018999831751,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":28},{"seconds":0.2152819000184536,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":29},{"seconds":0.22064519999548793,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":30},{"seconds":0.22564650001004338,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":31},{"seconds":0.2333405000390485,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":32},{"seconds":0.24101370002608746,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":33},{"seconds":0.24615410005208105,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":34},{"seconds":0.25159760005772114,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":35},{"seconds":0.2565644000424072,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":36},{"seconds":0.26162810006644577,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":37},{"seconds":0.2656837999820709,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.912566511942293e-05,"nodes":38},{"seconds":0.2696208000415936,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.7551340247096188e-05,"nodes":39},{"seconds":0.27606679999735206,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.7551340247096188e-05,"nodes":40},{"seconds":0.28271220007445663,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.7551340247096188e-05,"nodes":41},{"seconds":0.2878479000646621,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.7551340247096188e-05,"nodes":42},{"seconds":0.293030200060457,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.748858728056069e-05,"nodes":43},{"seconds":0.2997414000565186,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.748858728056069e-05,"nodes":44},{"seconds":0.30612780002411455,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.748858728056069e-05,"nodes":45},{"seconds":0.31165609997697175,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.748858728056069e-05,"nodes":46},{"seconds":0.31674140004906803,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.699175788424631e-05,"nodes":47},{"seconds":0.32320139999501407,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.699175788424631e-05,"nodes":48},{"seconds":0.3298947000876069,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.699175788424631e-05,"nodes":49},{"seconds":0.33492160006426275,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.699175788424631e-05,"nodes":50},{"seconds":0.33990650007035583,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.69802105219175e-05,"nodes":51},{"seconds":0.3463939999928698,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.69802105219175e-05,"nodes":52},{"seconds":0.3540612000506371,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.69802105219175e-05,"nodes":53},{"seconds":0.3595893000019714,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.69802105219175e-05,"nodes":54},{"seconds":0.36460560001432896,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.682451875167461e-05,"nodes":55},{"seconds":0.37249209999572486,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.682451875167461e-05,"nodes":56},{"seconds":0.37773399997968227,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.682451875167461e-05,"nodes":57},{"seconds":0.3827440000604838,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.682451875167461e-05,"nodes":58},{"seconds":0.386476100073196,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.682451875167461e-05,"nodes":59},{"seconds":0.3942581000737846,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.682451875167461e-05,"nodes":60},{"seconds":0.3998894999967888,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.682451875167461e-05,"nodes":61},{"seconds":0.40537759999278933,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.682451875167461e-05,"nodes":62},{"seconds":0.40917750005610287,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.5784176513213082e-05,"nodes":63},{"seconds":0.41735100001096725,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.5784176513213082e-05,"nodes":64},{"seconds":0.4226843999931589,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.5784176513213082e-05,"nodes":65},{"seconds":0.4303790000267327,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.5784176513213082e-05,"nodes":66},{"seconds":0.4365259000333026,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.5784176513213082e-05,"nodes":67},{"seconds":0.4417133000679314,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.5784176513213082e-05,"nodes":68},{"seconds":0.4455802000593394,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.5784176513213082e-05,"nodes":69},{"seconds":0.45071910007391125,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.5784176513213082e-05,"nodes":70},{"seconds":0.45488950004801154,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.545952340918533e-05,"nodes":71},{"seconds":0.4614532000850886,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.545952340918533e-05,"nodes":72},{"seconds":0.4666946000652388,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.545952340918533e-05,"nodes":73},{"seconds":0.47358480002731085,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.545952340918533e-05,"nodes":74},{"seconds":0.47878780006431043,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.542244455408097e-05,"nodes":75},{"seconds":0.4865423000883311,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.542244455408097e-05,"nodes":76},{"seconds":0.4917397000826895,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.542244455408097e-05,"nodes":77},{"seconds":0.4984583000186831,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.542244455408097e-05,"nodes":78},{"seconds":0.5038471000734717,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.4745625898006368e-05,"nodes":79},{"seconds":0.5117725000018254,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.4745625898006368e-05,"nodes":80},{"seconds":0.5198379000648856,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.4745625898006368e-05,"nodes":81},{"seconds":0.5251106000505388,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.4745625898006368e-05,"nodes":82},{"seconds":0.530445700045675,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.4745625898006368e-05,"nodes":83},{"seconds":0.5358110000379384,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.4745625898006368e-05,"nodes":84},{"seconds":0.5410922000883147,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.4745625898006368e-05,"nodes":85},{"seconds":0.5449715000577271,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.4745625898006368e-05,"nodes":86},{"seconds":0.5493019000859931,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.4420972793978617e-05,"nodes":87},{"seconds":0.5557305000256747,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.4420972793978617e-05,"nodes":88},{"seconds":0.5623939000070095,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.4420972793978617e-05,"nodes":89},{"seconds":0.5678078000200912,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.4420972793978617e-05,"nodes":90},{"seconds":0.5729284000117332,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.4383893938874256e-05,"nodes":91},{"seconds":0.5796821999829262,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.4383893938874256e-05,"nodes":92},{"seconds":0.586253400077112,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.4383893938874256e-05,"nodes":93},{"seconds":0.5915606999769807,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.4383893938874256e-05,"nodes":94},{"seconds":0.5971045000478625,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.413764119369171e-05,"nodes":95},{"seconds":0.6036038000602275,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.413764119369171e-05,"nodes":96},{"seconds":0.6105312000727281,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.413764119369171e-05,"nodes":97},{"seconds":0.61579760001041,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.413764119369171e-05,"nodes":98},{"seconds":0.620920000015758,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.4132917437540836e-05,"nodes":99},{"seconds":0.6288272000383586,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.4132917437540836e-05,"nodes":100},{"seconds":0.6351684000110254,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.4132917437540836e-05,"nodes":101},{"seconds":0.6403495999984443,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.4132917437540836e-05,"nodes":102},{"seconds":0.6460498999804258,"lower":8.795637690128809e-07,"upper":1.8947716687987192e-05,"search_lower":2.2671207971466004e-05,"search_upper":2.3709535666695045e-05,"nodes":103},{"seconds":0.6633072000695392,"lower":1.0389154544852145e-05,"upper":1.8947716687987192e-05,"search_lower":2.2834945551662693e-05,"search_upper":2.3709535666695045e-05,"nodes":104},{"seconds":0.668381700059399,"lower":1.0389154544852145e-05,"upper":1.8947716687987192e-05,"search_lower":2.2834945551662693e-05,"search_upper":2.3709535666695045e-05,"nodes":105},{"seconds":0.6740137999877334,"lower":1.0389154544852145e-05,"upper":1.8947716687987192e-05,"search_lower":2.2834945551662693e-05,"search_upper":2.3709535666695045e-05,"nodes":106},{"seconds":0.6779190000379458,"lower":1.0389154544852145e-05,"upper":1.8947716687987192e-05,"search_lower":2.2834945551662693e-05,"search_upper":2.3709535666695045e-05,"nodes":107},{"seconds":0.695104300044477,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3709535666695045e-05,"nodes":108},{"seconds":0.7003187000518665,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3709535666695045e-05,"nodes":109},{"seconds":0.7060971000464633,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3709535666695045e-05,"nodes":110},{"seconds":0.7101364000700414,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.363315270778687e-05,"nodes":111},{"seconds":0.7180939000099897,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.363315270778687e-05,"nodes":112},{"seconds":0.7248214000137523,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.363315270778687e-05,"nodes":113},{"seconds":0.7301926000509411,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.363315270778687e-05,"nodes":114},{"seconds":0.7355922000715509,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.363315270778687e-05,"nodes":115},{"seconds":0.7438732000300661,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.363315270778687e-05,"nodes":116},{"seconds":0.7503502999898046,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.363315270778687e-05,"nodes":117},{"seconds":0.7558646000688896,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.363315270778687e-05,"nodes":118},{"seconds":0.7611796000273898,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3613187687275358e-05,"nodes":119},{"seconds":0.7692605999764055,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3613187687275358e-05,"nodes":120},{"seconds":0.7732338000787422,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3613187687275358e-05,"nodes":121},{"seconds":0.7785292000044137,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3613187687275358e-05,"nodes":122},{"seconds":0.7823826000094414,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3613187687275358e-05,"nodes":123},{"seconds":0.790378600009717,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3613187687275358e-05,"nodes":124},{"seconds":0.7943600000580773,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3613187687275358e-05,"nodes":125},{"seconds":0.7999429000774398,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3613187687275358e-05,"nodes":126},{"seconds":0.8039251000154763,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3519607280303036e-05,"nodes":127},{"seconds":0.8091739000519738,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3519607280303036e-05,"nodes":128},{"seconds":0.8146074999822304,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3474112297097113e-05,"nodes":129},{"seconds":0.8199586999835446,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3474112297097113e-05,"nodes":130},{"seconds":0.8253049000632018,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3406979321850904e-05,"nodes":131},{"seconds":0.8333417000249028,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3406979321850904e-05,"nodes":132},{"seconds":0.8384571999777108,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3406979321850904e-05,"nodes":133},{"seconds":0.8438357000704855,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3406979321850904e-05,"nodes":134},{"seconds":0.8480735000921413,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3384882562667298e-05,"nodes":135},{"seconds":0.8560711999889463,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3384882562667298e-05,"nodes":136},{"seconds":0.8615708000725135,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3384882562667298e-05,"nodes":137},{"seconds":0.8667211000574753,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3384882562667298e-05,"nodes":138},{"seconds":0.8707535000285134,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.337351505398519e-05,"nodes":139},{"seconds":0.8786150000523776,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.337351505398519e-05,"nodes":140},{"seconds":0.8851771000772715,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.337351505398519e-05,"nodes":141},{"seconds":0.8929135000798851,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.337351505398519e-05,"nodes":142},{"seconds":0.8996895999880508,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.337351505398519e-05,"nodes":143},{"seconds":0.9049293000716716,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.337351505398519e-05,"nodes":144},{"seconds":0.9103385000489652,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.337351505398519e-05,"nodes":145},{"seconds":0.9156274000415578,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.337351505398519e-05,"nodes":146},{"seconds":0.9209800000535324,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3353550033473678e-05,"nodes":147},{"seconds":0.9288715000730008,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3353550033473678e-05,"nodes":148},{"seconds":0.9327556000789627,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3353550033473678e-05,"nodes":149},{"seconds":0.9407566000008956,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3353550033473678e-05,"nodes":150},{"seconds":0.9448187000816688,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3353550033473678e-05,"nodes":151},{"seconds":0.9499981000553817,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3353550033473678e-05,"nodes":152},{"seconds":0.9538923000218347,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3353550033473678e-05,"nodes":153},{"seconds":0.9594193000812083,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3353550033473678e-05,"nodes":154},{"seconds":0.9633133000461385,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3347803707562933e-05,"nodes":155},{"seconds":0.971140000037849,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3347803707562933e-05,"nodes":156},{"seconds":0.9766620000591502,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3347803707562933e-05,"nodes":157},{"seconds":0.9817986000562087,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3347803707562933e-05,"nodes":158},{"seconds":0.9857120000524446,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3344226355315407e-05,"nodes":159},{"seconds":0.9937538000522181,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3344226355315407e-05,"nodes":160},{"seconds":0.9988910000538453,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3344226355315407e-05,"nodes":161},{"seconds":1.0044454000890255,"lower":1.1373073813790434e-05,"upper":1.8947716687987192e-05,"search_lower":2.2854910572169988e-05,"search_upper":2.3344226355315407e-05,"nodes":162}],"budget_seconds":1,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"midpoint","tail_gradient_norm":0.0040924828515065724,"tail_coupling_norm":0.06753974022836282},"total_seconds":2.186866399948485},{"dataset":"superconductivity","n":1024,"features":82,"uncertain_cells":128,"uncertain_columns":2,"uncertain_rows":64,"per_row":2,"width":0.125,"seed":74011,"spread":"concentrated","lambda":0.03125,"features_names":["intercept","number_of_elements","mean_atomic_mass","wtd_mean_atomic_mass","gmean_atomic_mass","wtd_gmean_atomic_mass","entropy_atomic_mass","wtd_entropy_atomic_mass","range_atomic_mass","wtd_range_atomic_mass","std_atomic_mass","wtd_std_atomic_mass","mean_fie","wtd_mean_fie","gmean_fie","wtd_gmean_fie","entropy_fie","wtd_entropy_fie","range_fie","wtd_range_fie","std_fie","wtd_std_fie","mean_atomic_radius","wtd_mean_atomic_radius","gmean_atomic_radius","wtd_gmean_atomic_radius","entropy_atomic_radius","wtd_entropy_atomic_radius","range_atomic_radius","wtd_range_atomic_radius","std_atomic_radius","wtd_std_atomic_radius","mean_Density","wtd_mean_Density","gmean_Density","wtd_gmean_Density","entropy_Density","wtd_entropy_Density","range_Density","wtd_range_Density","std_Density","wtd_std_Density","mean_ElectronAffinity","wtd_mean_ElectronAffinity","gmean_ElectronAffinity","wtd_gmean_ElectronAffinity","entropy_ElectronAffinity","wtd_entropy_ElectronAffinity","range_ElectronAffinity","wtd_range_ElectronAffinity","std_ElectronAffinity","wtd_std_ElectronAffinity","mean_FusionHeat","wtd_mean_FusionHeat","gmean_FusionHeat","wtd_gmean_FusionHeat","entropy_FusionHeat","wtd_entropy_FusionHeat","range_FusionHeat","wtd_range_FusionHeat","std_FusionHeat","wtd_std_FusionHeat","mean_ThermalConductivity","wtd_mean_ThermalConductivity","gmean_ThermalConductivity","wtd_gmean_ThermalConductivity","entropy_ThermalConductivity","wtd_entropy_ThermalConductivity","range_ThermalConductivity","wtd_range_ThermalConductivity","std_ThermalConductivity","wtd_std_ThermalConductivity","mean_Valence","wtd_mean_Valence","gmean_Valence","wtd_gmean_Valence","entropy_Valence","wtd_entropy_Valence","range_Valence","wtd_range_Valence","std_Valence","wtd_std_Valence"],"subset_seed":74001,"preconditioner":"anchor","basis":"gradient","search_bound":"adaptive","status":"PASS","result":{"status":"PASS","anchor":"observed","rank":3,"features":82,"n":1024,"lower":1.2594044822743926e-05,"upper":1.4557362536839914e-05,"absolute_gap":1.9633177140959883e-06,"relative_gap":0.15589254617788717,"search_lower":1.407439335355255e-05,"search_upper":1.4557362536839914e-05,"search_error":4.829691832873644e-07,"tail_error":1.5524851053327734e-06,"anchor_error":0.0,"B0_squared":0.0015478541343174146,"rho":0.0,"seconds":1.0013643000274897,"nodes":149,"points":527,"stop_reason":"time_limit","trace":[{"seconds":0.021345900022424757,"lower":8.795637690128809e-07,"upper":1.6321675341706777e-05,"search_lower":1.5524851052161063e-06,"search_upper":1.787416044703955e-05,"nodes":0},{"seconds":0.049064000020734966,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":9.201154436320752e-06,"search_upper":1.787416044703955e-05,"nodes":1},{"seconds":0.05801859998609871,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":9.201154436320752e-06,"search_upper":1.787416044703955e-05,"nodes":2},{"seconds":0.06481880007777363,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":9.201154436320752e-06,"search_upper":1.787416044703955e-05,"nodes":3},{"seconds":0.07278530008625239,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":9.201154436320752e-06,"search_upper":1.787416044703955e-05,"nodes":4},{"seconds":0.07972699997480959,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":9.201154436320752e-06,"search_upper":1.787416044703955e-05,"nodes":5},{"seconds":0.08619980001822114,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":9.201154436320752e-06,"search_upper":1.787416044703955e-05,"nodes":6},{"seconds":0.0913743000710383,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":9.201154436320752e-06,"search_upper":1.787416044703955e-05,"nodes":7},{"seconds":0.10691279999446124,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.1510661485864568e-05,"search_upper":1.787416044703955e-05,"nodes":8},{"seconds":0.12109700008295476,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.1513112687365396e-05,"search_upper":1.787416044703955e-05,"nodes":9},{"seconds":0.13508929999079555,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.2457157650917058e-05,"search_upper":1.787416044703955e-05,"nodes":10},{"seconds":0.1401781999738887,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.2457157650917058e-05,"search_upper":1.787416044703955e-05,"nodes":11},{"seconds":0.14873640006408095,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.2457157650917058e-05,"search_upper":1.787416044703955e-05,"nodes":12},{"seconds":0.15501210000365973,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.2457157650917058e-05,"search_upper":1.787416044703955e-05,"nodes":13},{"seconds":0.16935189999639988,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.2556541064102454e-05,"search_upper":1.787416044703955e-05,"nodes":14},{"seconds":0.1743720000376925,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.2556541064102454e-05,"search_upper":1.787416044703955e-05,"nodes":15},{"seconds":0.18229680007789284,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.2556541064102454e-05,"search_upper":1.787416044703955e-05,"nodes":16},{"seconds":0.1886467000003904,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.2556541064102454e-05,"search_upper":1.787416044703955e-05,"nodes":17},{"seconds":0.20171679998748004,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.2608433094148494e-05,"search_upper":1.787416044703955e-05,"nodes":18},{"seconds":0.2069667000323534,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.2608433094148494e-05,"search_upper":1.769872348305698e-05,"nodes":19},{"seconds":0.2223408999852836,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3543876441503386e-05,"search_upper":1.769872348305698e-05,"nodes":20},{"seconds":0.22871040005702525,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3543876441503386e-05,"search_upper":1.769872348305698e-05,"nodes":21},{"seconds":0.2337735000764951,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3543876441503386e-05,"search_upper":1.769872348305698e-05,"nodes":22},{"seconds":0.23901260003913194,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3543876441503386e-05,"search_upper":1.7649511012991094e-05,"nodes":23},{"seconds":0.2547859000042081,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.7649511012991094e-05,"nodes":24},{"seconds":0.26110670005436987,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.7649511012991094e-05,"nodes":25},{"seconds":0.2662127000512555,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.7649511012991094e-05,"nodes":26},{"seconds":0.271654500043951,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.698026647472103e-05,"nodes":27},{"seconds":0.27920860005542636,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.698026647472103e-05,"nodes":28},{"seconds":0.2857084000715986,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.698026647472103e-05,"nodes":29},{"seconds":0.29216539999470115,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.698026647472103e-05,"nodes":30},{"seconds":0.2973144000861794,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.698026647472103e-05,"nodes":31},{"seconds":0.3050867000129074,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.698026647472103e-05,"nodes":32},{"seconds":0.31137700006365776,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.698026647472103e-05,"nodes":33},{"seconds":0.31798040005378425,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.698026647472103e-05,"nodes":34},{"seconds":0.32301659998483956,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.6828812619955442e-05,"nodes":35},{"seconds":0.32804910000413656,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.6828812619955442e-05,"nodes":36},{"seconds":0.3346875000279397,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.6828812619955442e-05,"nodes":37},{"seconds":0.3397227000677958,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.6828812619955442e-05,"nodes":38},{"seconds":0.34478010004386306,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.6828812619955442e-05,"nodes":39},{"seconds":0.3500814000144601,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.6828812619955442e-05,"nodes":40},{"seconds":0.35645950003527105,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.6828812619955442e-05,"nodes":41},{"seconds":0.36166830000001937,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.6828812619955442e-05,"nodes":42},{"seconds":0.3670407000463456,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.6827696980058835e-05,"nodes":43},{"seconds":0.37452220008708537,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.6827696980058835e-05,"nodes":44},{"seconds":0.38002590008545667,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.6804433573858586e-05,"nodes":45},{"seconds":0.3865120999980718,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.6804433573858586e-05,"nodes":46},{"seconds":0.3915084999753162,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.6529018445708828e-05,"nodes":47},{"seconds":0.39930579997599125,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.6529018445708828e-05,"nodes":48},{"seconds":0.40311339998152107,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.6529018445708828e-05,"nodes":49},{"seconds":0.4083004000131041,"lower":1.2594044822743926e-05,"upper":1.6321675341706777e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.6529018445708828e-05,"nodes":50},{"seconds":0.41260919999331236,"lower":1.2594044822743926e-05,"upper":1.631629013621141e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.631629013621141e-05,"nodes":51},{"seconds":0.4202500000828877,"lower":1.2594044822743926e-05,"upper":1.631629013621141e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.631629013621141e-05,"nodes":52},{"seconds":0.4241639000829309,"lower":1.2594044822743926e-05,"upper":1.631629013621141e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.631629013621141e-05,"nodes":53},{"seconds":0.4294192000525072,"lower":1.2594044822743926e-05,"upper":1.631629013621141e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.631629013621141e-05,"nodes":54},{"seconds":0.43323700001928955,"lower":1.2594044822743926e-05,"upper":1.608838108842647e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.608838108842647e-05,"nodes":55},{"seconds":0.44086309999693185,"lower":1.2594044822743926e-05,"upper":1.608838108842647e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.608838108842647e-05,"nodes":56},{"seconds":0.44778500008396804,"lower":1.2594044822743926e-05,"upper":1.608838108842647e-05,"search_lower":1.3695330296268672e-05,"search_upper":1.608838108842647e-05,"nodes":57},{"seconds":0.4638490000506863,"lower":1.2594044822743926e-05,"upper":1.608838108842647e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.608838108842647e-05,"nodes":58},{"seconds":0.4700816000113264,"lower":1.2594044822743926e-05,"upper":1.608838108842647e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.608838108842647e-05,"nodes":59},{"seconds":0.47552139998879284,"lower":1.2594044822743926e-05,"upper":1.608838108842647e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.608838108842647e-05,"nodes":60},{"seconds":0.4806299000047147,"lower":1.2594044822743926e-05,"upper":1.608838108842647e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.608838108842647e-05,"nodes":61},{"seconds":0.48580250004306436,"lower":1.2594044822743926e-05,"upper":1.608838108842647e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.608838108842647e-05,"nodes":62},{"seconds":0.4916754000587389,"lower":1.2594044822743926e-05,"upper":1.608473279252862e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.608473279252862e-05,"nodes":63},{"seconds":0.4993034000508487,"lower":1.2594044822743926e-05,"upper":1.608473279252862e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.608473279252862e-05,"nodes":64},{"seconds":0.5058859999990091,"lower":1.2594044822743926e-05,"upper":1.608473279252862e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.608473279252862e-05,"nodes":65},{"seconds":0.5097072999924421,"lower":1.2594044822743926e-05,"upper":1.608473279252862e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.608473279252862e-05,"nodes":66},{"seconds":0.5135115999728441,"lower":1.2594044822743926e-05,"upper":1.608473279252862e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.608473279252862e-05,"nodes":67},{"seconds":0.5210804999805987,"lower":1.2594044822743926e-05,"upper":1.608473279252862e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.608473279252862e-05,"nodes":68},{"seconds":0.5274079000810161,"lower":1.2594044822743926e-05,"upper":1.608473279252862e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.608473279252862e-05,"nodes":69},{"seconds":0.5312231000280008,"lower":1.2594044822743926e-05,"upper":1.608473279252862e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.608473279252862e-05,"nodes":70},{"seconds":0.5352891000220552,"lower":1.2594044822743926e-05,"upper":1.6030189599470785e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.6030189599470785e-05,"nodes":71},{"seconds":0.5403930000029504,"lower":1.2594044822743926e-05,"upper":1.6030189599470785e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.6030189599470785e-05,"nodes":72},{"seconds":0.5466597999911755,"lower":1.2594044822743926e-05,"upper":1.6030189599470785e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.6030189599470785e-05,"nodes":73},{"seconds":0.5504089000169188,"lower":1.2594044822743926e-05,"upper":1.6030189599470785e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.6030189599470785e-05,"nodes":74},{"seconds":0.5544683000771329,"lower":1.2594044822743926e-05,"upper":1.6030189599470785e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.6030189599470785e-05,"nodes":75},{"seconds":0.5595955000026152,"lower":1.2594044822743926e-05,"upper":1.6030189599470785e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.6030189599470785e-05,"nodes":76},{"seconds":0.5660790000110865,"lower":1.2594044822743926e-05,"upper":1.6030189599470785e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.6030189599470785e-05,"nodes":77},{"seconds":0.5706717000575736,"lower":1.2594044822743926e-05,"upper":1.6030189599470785e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.6030189599470785e-05,"nodes":78},{"seconds":0.574808600009419,"lower":1.2594044822743926e-05,"upper":1.593692723366088e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.593692723366088e-05,"nodes":79},{"seconds":0.579865499981679,"lower":1.2594044822743926e-05,"upper":1.593692723366088e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.593692723366088e-05,"nodes":80},{"seconds":0.5864746000152081,"lower":1.2594044822743926e-05,"upper":1.593692723366088e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.593692723366088e-05,"nodes":81},{"seconds":0.591740700067021,"lower":1.2594044822743926e-05,"upper":1.593692723366088e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.593692723366088e-05,"nodes":82},{"seconds":0.5983354999916628,"lower":1.2594044822743926e-05,"upper":1.593692723366088e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.593692723366088e-05,"nodes":83},{"seconds":0.6022820000071079,"lower":1.2594044822743926e-05,"upper":1.593692723366088e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.593692723366088e-05,"nodes":84},{"seconds":0.6073776000412181,"lower":1.2594044822743926e-05,"upper":1.593692723366088e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.593692723366088e-05,"nodes":85},{"seconds":0.61121230002027,"lower":1.2594044822743926e-05,"upper":1.593692723366088e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.593692723366088e-05,"nodes":86},{"seconds":0.6163809000281617,"lower":1.2594044822743926e-05,"upper":1.534112363291618e-05,"search_lower":1.3736128492039254e-05,"search_upper":1.534112363291618e-05,"nodes":87},{"seconds":0.6320447999751195,"lower":1.2594044822743926e-05,"upper":1.534112363291618e-05,"search_lower":1.3800054105298399e-05,"search_upper":1.534112363291618e-05,"nodes":88},{"seconds":0.638277200050652,"lower":1.2594044822743926e-05,"upper":1.534112363291618e-05,"search_lower":1.3800054105298399e-05,"search_upper":1.534112363291618e-05,"nodes":89},{"seconds":0.6461668000556529,"lower":1.2594044822743926e-05,"upper":1.534112363291618e-05,"search_lower":1.3800054105298399e-05,"search_upper":1.534112363291618e-05,"nodes":90},{"seconds":0.6524380000773817,"lower":1.2594044822743926e-05,"upper":1.534112363291618e-05,"search_lower":1.3800054105298399e-05,"search_upper":1.534112363291618e-05,"nodes":91},{"seconds":0.6654987999936566,"lower":1.2594044822743926e-05,"upper":1.534112363291618e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.534112363291618e-05,"nodes":92},{"seconds":0.6704496999736875,"lower":1.2594044822743926e-05,"upper":1.534112363291618e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.534112363291618e-05,"nodes":93},{"seconds":0.6755714999744669,"lower":1.2594044822743926e-05,"upper":1.534112363291618e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.534112363291618e-05,"nodes":94},{"seconds":0.681062399991788,"lower":1.2594044822743926e-05,"upper":1.530032543714215e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.530032543714215e-05,"nodes":95},{"seconds":0.6861788000678644,"lower":1.2594044822743926e-05,"upper":1.530032543714215e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.530032543714215e-05,"nodes":96},{"seconds":0.6911902000429109,"lower":1.2594044822743926e-05,"upper":1.530032543714215e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.530032543714215e-05,"nodes":97},{"seconds":0.6953005000250414,"lower":1.2594044822743926e-05,"upper":1.530032543714215e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.530032543714215e-05,"nodes":98},{"seconds":0.6990624000318348,"lower":1.2594044822743926e-05,"upper":1.5192847406234057e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5192847406234057e-05,"nodes":99},{"seconds":0.7064889000030234,"lower":1.2594044822743926e-05,"upper":1.5192847406234057e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5192847406234057e-05,"nodes":100},{"seconds":0.7130883000791073,"lower":1.2594044822743926e-05,"upper":1.5192847406234057e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5192847406234057e-05,"nodes":101},{"seconds":0.720700400066562,"lower":1.2594044822743926e-05,"upper":1.5192847406234057e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5192847406234057e-05,"nodes":102},{"seconds":0.7274574000621215,"lower":1.2594044822743926e-05,"upper":1.5192847406234057e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5192847406234057e-05,"nodes":103},{"seconds":0.7325510000810027,"lower":1.2594044822743926e-05,"upper":1.5192847406234057e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5192847406234057e-05,"nodes":104},{"seconds":0.7375915000448003,"lower":1.2594044822743926e-05,"upper":1.5192847406234057e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5192847406234057e-05,"nodes":105},{"seconds":0.7430607000133023,"lower":1.2594044822743926e-05,"upper":1.5192847406234057e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5192847406234057e-05,"nodes":106},{"seconds":0.7481650999980047,"lower":1.2594044822743926e-05,"upper":1.5148871582376558e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5148871582376558e-05,"nodes":107},{"seconds":0.7562107000267133,"lower":1.2594044822743926e-05,"upper":1.5148871582376558e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5148871582376558e-05,"nodes":108},{"seconds":0.7639590000035241,"lower":1.2594044822743926e-05,"upper":1.5148871582376558e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5148871582376558e-05,"nodes":109},{"seconds":0.7690212000161409,"lower":1.2594044822743926e-05,"upper":1.5148871582376558e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5148871582376558e-05,"nodes":110},{"seconds":0.7742624999955297,"lower":1.2594044822743926e-05,"upper":1.5148871582376558e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5148871582376558e-05,"nodes":111},{"seconds":0.7795548000140116,"lower":1.2594044822743926e-05,"upper":1.5148871582376558e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5148871582376558e-05,"nodes":112},{"seconds":0.7848261999897659,"lower":1.2594044822743926e-05,"upper":1.5148871582376558e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5148871582376558e-05,"nodes":113},{"seconds":0.788954499992542,"lower":1.2594044822743926e-05,"upper":1.5148871582376558e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5148871582376558e-05,"nodes":114},{"seconds":0.7928488000761718,"lower":1.2594044822743926e-05,"upper":1.5138304213176222e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5138304213176222e-05,"nodes":115},{"seconds":0.7980382000096142,"lower":1.2594044822743926e-05,"upper":1.5138304213176222e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5138304213176222e-05,"nodes":116},{"seconds":0.8046533000888303,"lower":1.2594044822743926e-05,"upper":1.5138304213176222e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5138304213176222e-05,"nodes":117},{"seconds":0.8099143999861553,"lower":1.2594044822743926e-05,"upper":1.5138304213176222e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5138304213176222e-05,"nodes":118},{"seconds":0.8163080000085756,"lower":1.2594044822743926e-05,"upper":1.5138304213176222e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5138304213176222e-05,"nodes":119},{"seconds":0.8202523000072688,"lower":1.2594044822743926e-05,"upper":1.5138304213176222e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5138304213176222e-05,"nodes":120},{"seconds":0.8252525000134483,"lower":1.2594044822743926e-05,"upper":1.5138304213176222e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5138304213176222e-05,"nodes":121},{"seconds":0.8291583000682294,"lower":1.2594044822743926e-05,"upper":1.5138304213176222e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5138304213176222e-05,"nodes":122},{"seconds":0.8343746999744326,"lower":1.2594044822743926e-05,"upper":1.5044503378846527e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5044503378846527e-05,"nodes":123},{"seconds":0.8407060999888927,"lower":1.2594044822743926e-05,"upper":1.5044503378846527e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5044503378846527e-05,"nodes":124},{"seconds":0.8469313000096008,"lower":1.2594044822743926e-05,"upper":1.5044503378846527e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5044503378846527e-05,"nodes":125},{"seconds":0.8521860999753699,"lower":1.2594044822743926e-05,"upper":1.5044503378846527e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.5044503378846527e-05,"nodes":126},{"seconds":0.8573326000478119,"lower":1.2594044822743926e-05,"upper":1.4949591856264279e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.4949591856264279e-05,"nodes":127},{"seconds":0.8636590000241995,"lower":1.2594044822743926e-05,"upper":1.4949591856264279e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.4949591856264279e-05,"nodes":128},{"seconds":0.8689792000222951,"lower":1.2594044822743926e-05,"upper":1.4949591856264279e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.4949591856264279e-05,"nodes":129},{"seconds":0.8754016000311822,"lower":1.2594044822743926e-05,"upper":1.4949591856264279e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.4949591856264279e-05,"nodes":130},{"seconds":0.8804007000289857,"lower":1.2594044822743926e-05,"upper":1.4850208443079068e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.4850208443079068e-05,"nodes":131},{"seconds":0.8873235000064597,"lower":1.2594044822743926e-05,"upper":1.4850208443079068e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.4850208443079068e-05,"nodes":132},{"seconds":0.8926978000672534,"lower":1.2594044822743926e-05,"upper":1.4850208443079068e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.4850208443079068e-05,"nodes":133},{"seconds":0.8995065999915823,"lower":1.2594044822743926e-05,"upper":1.4850208443079068e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.4850208443079068e-05,"nodes":134},{"seconds":0.9046487000305206,"lower":1.2594044822743926e-05,"upper":1.475679713730728e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.475679713730728e-05,"nodes":135},{"seconds":0.9098230000818148,"lower":1.2594044822743926e-05,"upper":1.475679713730728e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.475679713730728e-05,"nodes":136},{"seconds":0.9152984999818727,"lower":1.2594044822743926e-05,"upper":1.475679713730728e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.475679713730728e-05,"nodes":137},{"seconds":0.9204276000382379,"lower":1.2594044822743926e-05,"upper":1.475679713730728e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.475679713730728e-05,"nodes":138},{"seconds":0.9255273999879137,"lower":1.2594044822743926e-05,"upper":1.4739990557114051e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.4739990557114051e-05,"nodes":139},{"seconds":0.9306998000247404,"lower":1.2594044822743926e-05,"upper":1.4739990557114051e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.4739990557114051e-05,"nodes":140},{"seconds":0.9358238000422716,"lower":1.2594044822743926e-05,"upper":1.4739990557114051e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.4739990557114051e-05,"nodes":141},{"seconds":0.9409669000888243,"lower":1.2594044822743926e-05,"upper":1.4739990557114051e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.4739990557114051e-05,"nodes":142},{"seconds":0.9462292999960482,"lower":1.2594044822743926e-05,"upper":1.4557362536839914e-05,"search_lower":1.3868719534947243e-05,"search_upper":1.4557362536839914e-05,"nodes":143},{"seconds":0.9618600000394508,"lower":1.2594044822743926e-05,"upper":1.4557362536839914e-05,"search_lower":1.4040060638728144e-05,"search_upper":1.4557362536839914e-05,"nodes":144},{"seconds":0.9681104000192136,"lower":1.2594044822743926e-05,"upper":1.4557362536839914e-05,"search_lower":1.4040060638728144e-05,"search_upper":1.4557362536839914e-05,"nodes":145},{"seconds":0.9733265000395477,"lower":1.2594044822743926e-05,"upper":1.4557362536839914e-05,"search_lower":1.4040060638728144e-05,"search_upper":1.4557362536839914e-05,"nodes":146},{"seconds":0.9791172000113875,"lower":1.2594044822743926e-05,"upper":1.4557362536839914e-05,"search_lower":1.4040060638728144e-05,"search_upper":1.4557362536839914e-05,"nodes":147},{"seconds":0.9950980000430718,"lower":1.2594044822743926e-05,"upper":1.4557362536839914e-05,"search_lower":1.407439335355255e-05,"search_upper":1.4557362536839914e-05,"nodes":148},{"seconds":1.0013461000053212,"lower":1.2594044822743926e-05,"upper":1.4557362536839914e-05,"search_lower":1.407439335355255e-05,"search_upper":1.4557362536839914e-05,"nodes":149}],"budget_seconds":1,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"gradient","tail_gradient_norm":0.0005162425192890182,"tail_coupling_norm":0.18062457533419976},"total_seconds":2.116283099981956},{"dataset":"superconductivity","n":1024,"features":82,"uncertain_cells":128,"uncertain_columns":8,"uncertain_rows":64,"per_row":2,"width":0.125,"seed":74011,"spread":"dispersed","lambda":0.03125,"features_names":["intercept","number_of_elements","mean_atomic_mass","wtd_mean_atomic_mass","gmean_atomic_mass","wtd_gmean_atomic_mass","entropy_atomic_mass","wtd_entropy_atomic_mass","range_atomic_mass","wtd_range_atomic_mass","std_atomic_mass","wtd_std_atomic_mass","mean_fie","wtd_mean_fie","gmean_fie","wtd_gmean_fie","entropy_fie","wtd_entropy_fie","range_fie","wtd_range_fie","std_fie","wtd_std_fie","mean_atomic_radius","wtd_mean_atomic_radius","gmean_atomic_radius","wtd_gmean_atomic_radius","entropy_atomic_radius","wtd_entropy_atomic_radius","range_atomic_radius","wtd_range_atomic_radius","std_atomic_radius","wtd_std_atomic_radius","mean_Density","wtd_mean_Density","gmean_Density","wtd_gmean_Density","entropy_Density","wtd_entropy_Density","range_Density","wtd_range_Density","std_Density","wtd_std_Density","mean_ElectronAffinity","wtd_mean_ElectronAffinity","gmean_ElectronAffinity","wtd_gmean_ElectronAffinity","entropy_ElectronAffinity","wtd_entropy_ElectronAffinity","range_ElectronAffinity","wtd_range_ElectronAffinity","std_ElectronAffinity","wtd_std_ElectronAffinity","mean_FusionHeat","wtd_mean_FusionHeat","gmean_FusionHeat","wtd_gmean_FusionHeat","entropy_FusionHeat","wtd_entropy_FusionHeat","range_FusionHeat","wtd_range_FusionHeat","std_FusionHeat","wtd_std_FusionHeat","mean_ThermalConductivity","wtd_mean_ThermalConductivity","gmean_ThermalConductivity","wtd_gmean_ThermalConductivity","entropy_ThermalConductivity","wtd_entropy_ThermalConductivity","range_ThermalConductivity","wtd_range_ThermalConductivity","std_ThermalConductivity","wtd_std_ThermalConductivity","mean_Valence","wtd_mean_Valence","gmean_Valence","wtd_gmean_Valence","entropy_Valence","wtd_entropy_Valence","range_Valence","wtd_range_Valence","std_Valence","wtd_std_Valence"],"subset_seed":74001,"preconditioner":"midpoint","basis":"gradient","search_bound":"center","status":"PASS","result":{"status":"PASS","anchor":"observed","rank":3,"features":82,"n":1024,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"absolute_gap":7.636563525748503e-06,"relative_gap":2.2530509390280034,"search_lower":1.3197336775960335e-05,"search_upper":2.1126617448047058e-05,"search_error":7.929280672086722e-06,"tail_error":1.0100621666921752e-05,"anchor_error":0.0,"B0_squared":0.0015505167737573735,"rho":0.0,"seconds":1.0028581999940798,"nodes":232,"points":465,"stop_reason":"time_limit","trace":[{"seconds":0.011025300016626716,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.0100621666804516e-05,"search_upper":2.1126617448047058e-05,"nodes":0},{"seconds":0.03391550004016608,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.179108794929861e-05,"search_upper":2.1126617448047058e-05,"nodes":1},{"seconds":0.03780749998986721,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.179108794929861e-05,"search_upper":2.1126617448047058e-05,"nodes":2},{"seconds":0.04917110002133995,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.1799624143762328e-05,"search_upper":2.1126617448047058e-05,"nodes":3},{"seconds":0.052850799984298646,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.1799624143762328e-05,"search_upper":2.1126617448047058e-05,"nodes":4},{"seconds":0.05682409997098148,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.1799624143762328e-05,"search_upper":2.1126617448047058e-05,"nodes":5},{"seconds":0.06063029996585101,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.1799624143762328e-05,"search_upper":2.1126617448047058e-05,"nodes":6},{"seconds":0.06447430001571774,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.1799624143762328e-05,"search_upper":2.1126617448047058e-05,"nodes":7},{"seconds":0.06836240005213767,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.1799624143762328e-05,"search_upper":2.1126617448047058e-05,"nodes":8},{"seconds":0.07261040003504604,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.1799624143762328e-05,"search_upper":2.1126617448047058e-05,"nodes":9},{"seconds":0.07645389996469021,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.1799624143762328e-05,"search_upper":2.1126617448047058e-05,"nodes":10},{"seconds":0.08037239999976009,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.1799624143762328e-05,"search_upper":2.1126617448047058e-05,"nodes":11},{"seconds":0.08441340003628284,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.1799624143762328e-05,"search_upper":2.1126617448047058e-05,"nodes":12},{"seconds":0.0882759999949485,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.1799624143762328e-05,"search_upper":2.1126617448047058e-05,"nodes":13},{"seconds":0.0920371999964118,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.1799624143762328e-05,"search_upper":2.1126617448047058e-05,"nodes":14},{"seconds":0.0957658999832347,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.1799624143762328e-05,"search_upper":2.1126617448047058e-05,"nodes":15},{"seconds":0.09965730004478246,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.1799624143762328e-05,"search_upper":2.1126617448047058e-05,"nodes":16},{"seconds":0.1034543999703601,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.1799624143762328e-05,"search_upper":2.1126617448047058e-05,"nodes":17},{"seconds":0.10722400003578514,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.1799624143762328e-05,"search_upper":2.1126617448047058e-05,"nodes":18},{"seconds":0.11922800005413592,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2248325105589307e-05,"search_upper":2.1126617448047058e-05,"nodes":19},{"seconds":0.12296559999231249,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2248325105589307e-05,"search_upper":2.1126617448047058e-05,"nodes":20},{"seconds":0.12673489993903786,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2248325105589307e-05,"search_upper":2.1126617448047058e-05,"nodes":21},{"seconds":0.13055889995303005,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2248325105589307e-05,"search_upper":2.1126617448047058e-05,"nodes":22},{"seconds":0.13452860002871603,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2248325105589307e-05,"search_upper":2.1126617448047058e-05,"nodes":23},{"seconds":0.13835779996588826,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2248325105589307e-05,"search_upper":2.1126617448047058e-05,"nodes":24},{"seconds":0.14210860000457615,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2248325105589307e-05,"search_upper":2.1126617448047058e-05,"nodes":25},{"seconds":0.14597329997923225,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2248325105589307e-05,"search_upper":2.1126617448047058e-05,"nodes":26},{"seconds":0.15009320003446192,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2248325105589307e-05,"search_upper":2.1126617448047058e-05,"nodes":27},{"seconds":0.15381930000148714,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2248325105589307e-05,"search_upper":2.1126617448047058e-05,"nodes":28},{"seconds":0.15754939999897033,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2248325105589307e-05,"search_upper":2.1126617448047058e-05,"nodes":29},{"seconds":0.16131650004535913,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2248325105589307e-05,"search_upper":2.1126617448047058e-05,"nodes":30},{"seconds":0.16536009998526424,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2248325105589307e-05,"search_upper":2.1126617448047058e-05,"nodes":31},{"seconds":0.16906560002826154,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2248325105589307e-05,"search_upper":2.1126617448047058e-05,"nodes":32},{"seconds":0.1727307999972254,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2248325105589307e-05,"search_upper":2.1126617448047058e-05,"nodes":33},{"seconds":0.1764314000029117,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2248325105589307e-05,"search_upper":2.1126617448047058e-05,"nodes":34},{"seconds":0.18786940001882613,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2716792375805262e-05,"search_upper":2.1126617448047058e-05,"nodes":35},{"seconds":0.1915752999484539,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2716792375805262e-05,"search_upper":2.1126617448047058e-05,"nodes":36},{"seconds":0.19572199997492135,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2716792375805262e-05,"search_upper":2.1126617448047058e-05,"nodes":37},{"seconds":0.1995255999499932,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2716792375805262e-05,"search_upper":2.1126617448047058e-05,"nodes":38},{"seconds":0.2111484999768436,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":39},{"seconds":0.21483029995579273,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":40},{"seconds":0.21902920003049076,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":41},{"seconds":0.22290399996563792,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":42},{"seconds":0.2270198999904096,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":43},{"seconds":0.23080919997300953,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":44},{"seconds":0.23464979999698699,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":45},{"seconds":0.23855460004415363,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":46},{"seconds":0.24274070002138615,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":47},{"seconds":0.2465640000300482,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":48},{"seconds":0.25034509995020926,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":49},{"seconds":0.2540848000207916,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":50},{"seconds":0.2580446000210941,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":51},{"seconds":0.2617659999523312,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":52},{"seconds":0.26542199996765703,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":53},{"seconds":0.269136399962008,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":54},{"seconds":0.2730275000212714,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":55},{"seconds":0.2767430000239983,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":56},{"seconds":0.28054700000211596,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":57},{"seconds":0.28423540003132075,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":58},{"seconds":0.28788810002151877,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":59},{"seconds":0.2919592000544071,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":60},{"seconds":0.29568670003209263,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":61},{"seconds":0.2993770999601111,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":62},{"seconds":0.30303209996782243,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":63},{"seconds":0.30694299994502217,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":64},{"seconds":0.31067000003531575,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":65},{"seconds":0.3143827000167221,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":66},{"seconds":0.3181307000340894,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":67},{"seconds":0.3221470999997109,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":68},{"seconds":0.3259525999892503,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":69},{"seconds":0.32972449995577335,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":70},{"seconds":0.33343610004521906,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":71},{"seconds":0.33736070001032203,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":72},{"seconds":0.3411486999830231,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":73},{"seconds":0.3449329000432044,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":74},{"seconds":0.3487861000467092,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":75},{"seconds":0.35270439996384084,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":76},{"seconds":0.3565280999755487,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.2900251657468007e-05,"search_upper":2.1126617448047058e-05,"nodes":77},{"seconds":0.3685018999967724,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":78},{"seconds":0.372181799961254,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":79},{"seconds":0.37588169996161014,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":80},{"seconds":0.3797063999809325,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":81},{"seconds":0.38395599997602403,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":82},{"seconds":0.3878057999536395,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":83},{"seconds":0.3915954999392852,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":84},{"seconds":0.3954623000463471,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":85},{"seconds":0.3995820999844,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":86},{"seconds":0.40354329999536276,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":87},{"seconds":0.4073209000052884,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":88},{"seconds":0.4110575000522658,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":89},{"seconds":0.41501210001297295,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":90},{"seconds":0.4189706000033766,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":91},{"seconds":0.4228531999979168,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":92},{"seconds":0.42682669998612255,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":93},{"seconds":0.4307159000309184,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":94},{"seconds":0.43440669996198267,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":95},{"seconds":0.43813370005227625,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":96},{"seconds":0.4418858999852091,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":97},{"seconds":0.4462082999525592,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":98},{"seconds":0.45001989998854697,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":99},{"seconds":0.45383919996675104,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":100},{"seconds":0.4577714999904856,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":101},{"seconds":0.46163080004043877,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":102},{"seconds":0.46545929997228086,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":103},{"seconds":0.4692654999671504,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":104},{"seconds":0.4730041000293568,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":105},{"seconds":0.47697910002898425,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":106},{"seconds":0.4807679000077769,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":107},{"seconds":0.48454279999714345,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":108},{"seconds":0.4882324000354856,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":109},{"seconds":0.4922895999625325,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":110},{"seconds":0.49605740001425147,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":111},{"seconds":0.4998482000082731,"lower":3.3884951342565135e-06,"upper":1.1025995781125304e-05,"search_lower":1.3094026018101983e-05,"search_upper":2.1126617448047058e-05,"nodes":112},{"seconds":0.5132124000228941,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":113},{"seconds":0.5170402999501675,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":114},{"seconds":0.5208106000209227,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":115},{"seconds":0.5248560999752954,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":116},{"seconds":0.5288351000053808,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":117},{"seconds":0.5327419999521226,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":118},{"seconds":0.5366890999721363,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":119},{"seconds":0.5408320999704301,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":120},{"seconds":0.5448138000210747,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":121},{"seconds":0.5487107000080869,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":122},{"seconds":0.5527622000081465,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":123},{"seconds":0.5566549999639392,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":124},{"seconds":0.5605834999587387,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":125},{"seconds":0.5645664000185207,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":126},{"seconds":0.5688167000189424,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":127},{"seconds":0.5726855000248179,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":128},{"seconds":0.5765322999795899,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":129},{"seconds":0.5804554000496864,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":130},{"seconds":0.5847018000204116,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":131},{"seconds":0.5885615999577567,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":132},{"seconds":0.5923913000151515,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":133},{"seconds":0.5964395999908447,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":134},{"seconds":0.6004544999450445,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":135},{"seconds":0.6043584999861196,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":136},{"seconds":0.6082242999691516,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":137},{"seconds":0.6121831999626011,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":138},{"seconds":0.6163180000148714,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":139},{"seconds":0.6201920999446884,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":140},{"seconds":0.6240348999854177,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":141},{"seconds":0.6279903999529779,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":142},{"seconds":0.632024799939245,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":143},{"seconds":0.6358399000018835,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":144},{"seconds":0.639666200033389,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":145},{"seconds":0.6435774000128731,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":146},{"seconds":0.6475825000088662,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":147},{"seconds":0.6514764999737963,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":148},{"seconds":0.6554285000311211,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":149},{"seconds":0.6592675000429153,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":150},{"seconds":0.6632580000441521,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":151},{"seconds":0.6671397000318393,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3100613394178202e-05,"search_upper":2.1126617448047058e-05,"nodes":152},{"seconds":0.6793461999623105,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":153},{"seconds":0.6832173999864608,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":154},{"seconds":0.6870748000219464,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":155},{"seconds":0.6909337999531999,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":156},{"seconds":0.6951920000137761,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":157},{"seconds":0.6991227000253275,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":158},{"seconds":0.703080500010401,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":159},{"seconds":0.7069209000328556,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":160},{"seconds":0.7110569999786094,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":161},{"seconds":0.7149607000174001,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":162},{"seconds":0.718828700017184,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":163},{"seconds":0.7226958000101149,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":164},{"seconds":0.7268928999546915,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":165},{"seconds":0.7309708000393584,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":166},{"seconds":0.735074199968949,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":167},{"seconds":0.738967000041157,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":168},{"seconds":0.7429319999646395,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":169},{"seconds":0.7469502999447286,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":170},{"seconds":0.7508937000529841,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":171},{"seconds":0.7547667999751866,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":172},{"seconds":0.7589886999921873,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":173},{"seconds":0.7629264999413863,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":174},{"seconds":0.7668201000196859,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":175},{"seconds":0.7707017000066116,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":176},{"seconds":0.7765550999902189,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":177},{"seconds":0.7803891999647021,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":178},{"seconds":0.7841745000332594,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":179},{"seconds":0.7880601000506431,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":180},{"seconds":0.7923381000291556,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":181},{"seconds":0.7962737999623641,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":182},{"seconds":0.800173299969174,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":183},{"seconds":0.8040281999856234,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":184},{"seconds":0.8082011999795213,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":185},{"seconds":0.8121305999811739,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":186},{"seconds":0.8160178000107408,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":187},{"seconds":0.8198974999831989,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":188},{"seconds":0.8242636000504717,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":189},{"seconds":0.8281781999394298,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":190},{"seconds":0.8320618999423459,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":191},{"seconds":0.835969700012356,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":192},{"seconds":0.8401738000102341,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":193},{"seconds":0.8440223999787122,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":194},{"seconds":0.8479232999961823,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":195},{"seconds":0.8518456999445334,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":196},{"seconds":0.8561659000115469,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":197},{"seconds":0.8600237000500783,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":198},{"seconds":0.8639866999583319,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":199},{"seconds":0.8680160000221804,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":200},{"seconds":0.8721241999883205,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":201},{"seconds":0.8760024999501184,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":202},{"seconds":0.8798431999748573,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":203},{"seconds":0.8837865999666974,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":204},{"seconds":0.8878793000476435,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":205},{"seconds":0.8916903999634087,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":206},{"seconds":0.8956354999681935,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":207},{"seconds":0.8995102000189945,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":208},{"seconds":0.9037573999958113,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":209},{"seconds":0.9076779000461102,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3170564795425456e-05,"search_upper":2.1126617448047058e-05,"nodes":210},{"seconds":0.9197514000115916,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3197336775960335e-05,"search_upper":2.1126617448047058e-05,"nodes":211},{"seconds":0.9235298000276089,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3197336775960335e-05,"search_upper":2.1126617448047058e-05,"nodes":212},{"seconds":0.9275200000265613,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3197336775960335e-05,"search_upper":2.1126617448047058e-05,"nodes":213},{"seconds":0.931481400039047,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3197336775960335e-05,"search_upper":2.1126617448047058e-05,"nodes":214},{"seconds":0.9358451999723911,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3197336775960335e-05,"search_upper":2.1126617448047058e-05,"nodes":215},{"seconds":0.9397338000126183,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3197336775960335e-05,"search_upper":2.1126617448047058e-05,"nodes":216},{"seconds":0.9435384999960661,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3197336775960335e-05,"search_upper":2.1126617448047058e-05,"nodes":217},{"seconds":0.9476757999509573,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3197336775960335e-05,"search_upper":2.1126617448047058e-05,"nodes":218},{"seconds":0.9517179999966174,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3197336775960335e-05,"search_upper":2.1126617448047058e-05,"nodes":219},{"seconds":0.9556263999547809,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3197336775960335e-05,"search_upper":2.1126617448047058e-05,"nodes":220},{"seconds":0.9594386999960989,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3197336775960335e-05,"search_upper":2.1126617448047058e-05,"nodes":221},{"seconds":0.9635146999498829,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3197336775960335e-05,"search_upper":2.1126617448047058e-05,"nodes":222},{"seconds":0.9673997999634594,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3197336775960335e-05,"search_upper":2.1126617448047058e-05,"nodes":223},{"seconds":0.9713243000442162,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3197336775960335e-05,"search_upper":2.1126617448047058e-05,"nodes":224},{"seconds":0.9751933000516146,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3197336775960335e-05,"search_upper":2.1126617448047058e-05,"nodes":225},{"seconds":0.9791259999619797,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3197336775960335e-05,"search_upper":2.1126617448047058e-05,"nodes":226},{"seconds":0.9830752999987453,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3197336775960335e-05,"search_upper":2.1126617448047058e-05,"nodes":227},{"seconds":0.987078299978748,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3197336775960335e-05,"search_upper":2.1126617448047058e-05,"nodes":228},{"seconds":0.9909447999671102,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3197336775960335e-05,"search_upper":2.1126617448047058e-05,"nodes":229},{"seconds":0.9950427999719977,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3197336775960335e-05,"search_upper":2.1126617448047058e-05,"nodes":230},{"seconds":0.9988711000187322,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3197336775960335e-05,"search_upper":2.1126617448047058e-05,"nodes":231},{"seconds":1.0028360999422148,"lower":3.3894322553768004e-06,"upper":1.1025995781125304e-05,"search_lower":1.3197336775960335e-05,"search_upper":2.1126617448047058e-05,"nodes":232}],"budget_seconds":1,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"gradient","tail_gradient_norm":0.002543785538595385,"tail_coupling_norm":0.11149580166797711},"total_seconds":2.1967861000448465},{"dataset":"superconductivity","n":1024,"features":82,"uncertain_cells":128,"uncertain_columns":8,"uncertain_rows":64,"per_row":2,"width":0.125,"seed":74011,"spread":"dispersed","lambda":0.03125,"features_names":["intercept","number_of_elements","mean_atomic_mass","wtd_mean_atomic_mass","gmean_atomic_mass","wtd_gmean_atomic_mass","entropy_atomic_mass","wtd_entropy_atomic_mass","range_atomic_mass","wtd_range_atomic_mass","std_atomic_mass","wtd_std_atomic_mass","mean_fie","wtd_mean_fie","gmean_fie","wtd_gmean_fie","entropy_fie","wtd_entropy_fie","range_fie","wtd_range_fie","std_fie","wtd_std_fie","mean_atomic_radius","wtd_mean_atomic_radius","gmean_atomic_radius","wtd_gmean_atomic_radius","entropy_atomic_radius","wtd_entropy_atomic_radius","range_atomic_radius","wtd_range_atomic_radius","std_atomic_radius","wtd_std_atomic_radius","mean_Density","wtd_mean_Density","gmean_Density","wtd_gmean_Density","entropy_Density","wtd_entropy_Density","range_Density","wtd_range_Density","std_Density","wtd_std_Density","mean_ElectronAffinity","wtd_mean_ElectronAffinity","gmean_ElectronAffinity","wtd_gmean_ElectronAffinity","entropy_ElectronAffinity","wtd_entropy_ElectronAffinity","range_ElectronAffinity","wtd_range_ElectronAffinity","std_ElectronAffinity","wtd_std_ElectronAffinity","mean_FusionHeat","wtd_mean_FusionHeat","gmean_FusionHeat","wtd_gmean_FusionHeat","entropy_FusionHeat","wtd_entropy_FusionHeat","range_FusionHeat","wtd_range_FusionHeat","std_FusionHeat","wtd_std_FusionHeat","mean_ThermalConductivity","wtd_mean_ThermalConductivity","gmean_ThermalConductivity","wtd_gmean_ThermalConductivity","entropy_ThermalConductivity","wtd_entropy_ThermalConductivity","range_ThermalConductivity","wtd_range_ThermalConductivity","std_ThermalConductivity","wtd_std_ThermalConductivity","mean_Valence","wtd_mean_Valence","gmean_Valence","wtd_gmean_Valence","entropy_Valence","wtd_entropy_Valence","range_Valence","wtd_range_Valence","std_Valence","wtd_std_Valence"],"subset_seed":74001,"preconditioner":"midpoint","basis":"midpoint","search_bound":"adaptive","status":"PASS","result":{"status":"PASS","anchor":"observed","rank":3,"features":82,"n":1024,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"absolute_gap":8.433109328385053e-06,"relative_gap":3.2524020939955385,"search_lower":1.3318261767586e-05,"search_upper":1.3641516404988826e-05,"search_error":3.2325463740282645e-07,"tail_error":1.3147126327142845e-05,"anchor_error":0.0,"B0_squared":0.0015505167737573735,"rho":0.0,"seconds":1.001782500068657,"nodes":161,"points":569,"stop_reason":"time_limit","trace":[{"seconds":0.021306800073944032,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.865344209361028e-05,"nodes":0},{"seconds":0.030744199990294874,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.865344209361028e-05,"nodes":1},{"seconds":0.039571700035594404,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.865344209361028e-05,"nodes":2},{"seconds":0.046296500018797815,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.865344209361028e-05,"nodes":3},{"seconds":0.05407409998588264,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.865344209361028e-05,"nodes":4},{"seconds":0.06093400006648153,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.865344209361028e-05,"nodes":5},{"seconds":0.06757760001346469,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.865344209361028e-05,"nodes":6},{"seconds":0.0729018000420183,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.865344209361028e-05,"nodes":7},{"seconds":0.08087549998890609,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.865344209361028e-05,"nodes":8},{"seconds":0.08737379999365658,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.865344209361028e-05,"nodes":9},{"seconds":0.09400560008361936,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.865344209361028e-05,"nodes":10},{"seconds":0.09918850008398294,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.865344209361028e-05,"nodes":11},{"seconds":0.10688910004682839,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.865344209361028e-05,"nodes":12},{"seconds":0.11376089998520911,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.865344209361028e-05,"nodes":13},{"seconds":0.12032620003446937,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.865344209361028e-05,"nodes":14},{"seconds":0.12574180006049573,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.865344209361028e-05,"nodes":15},{"seconds":0.13352100003976375,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.865344209361028e-05,"nodes":16},{"seconds":0.13999609998427331,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.865344209361028e-05,"nodes":17},{"seconds":0.14773209998384118,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.865344209361028e-05,"nodes":18},{"seconds":0.15421760000754148,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.865344209361028e-05,"nodes":19},{"seconds":0.1595404000254348,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.865344209361028e-05,"nodes":20},{"seconds":0.16471120005007833,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.865344209361028e-05,"nodes":21},{"seconds":0.17002930003218353,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.865344209361028e-05,"nodes":22},{"seconds":0.17522299999836832,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.856960330535119e-05,"nodes":23},{"seconds":0.18162030004896224,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.856960330535119e-05,"nodes":24},{"seconds":0.18705760000739247,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.856960330535119e-05,"nodes":25},{"seconds":0.19365839997772127,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.856960330535119e-05,"nodes":26},{"seconds":0.19885919999796897,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.8554026310031562e-05,"nodes":27},{"seconds":0.20561890001408756,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.8554026310031562e-05,"nodes":28},{"seconds":0.21090419997926801,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.8554026310031562e-05,"nodes":29},{"seconds":0.21757800003979355,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.8554026310031562e-05,"nodes":30},{"seconds":0.22286840004380792,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.797973595746777e-05,"nodes":31},{"seconds":0.23061219998635352,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.797973595746777e-05,"nodes":32},{"seconds":0.2385638999985531,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.797973595746777e-05,"nodes":33},{"seconds":0.2436647000722587,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.797973595746777e-05,"nodes":34},{"seconds":0.24904100003186613,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.797973595746777e-05,"nodes":35},{"seconds":0.2541220000712201,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.797973595746777e-05,"nodes":36},{"seconds":0.25927779998164624,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.797973595746777e-05,"nodes":37},{"seconds":0.2633989000460133,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.797973595746777e-05,"nodes":38},{"seconds":0.2673921000678092,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.6198514516549022e-05,"nodes":39},{"seconds":0.2738865000428632,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.6198514516549022e-05,"nodes":40},{"seconds":0.2805952000198886,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.6198514516549022e-05,"nodes":41},{"seconds":0.2856145000550896,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.6198514516549022e-05,"nodes":42},{"seconds":0.2907082000747323,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.6187824423234876e-05,"nodes":43},{"seconds":0.29745930002536625,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.6187824423234876e-05,"nodes":44},{"seconds":0.3037798000732437,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.6187824423234876e-05,"nodes":45},{"seconds":0.30908100004307926,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.6187824423234876e-05,"nodes":46},{"seconds":0.31427790003363043,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.6150565274424765e-05,"nodes":47},{"seconds":0.32049329997971654,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.6150565274424765e-05,"nodes":48},{"seconds":0.32721989997662604,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.6150565274424765e-05,"nodes":49},{"seconds":0.33230320003349334,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.6150565274424765e-05,"nodes":50},{"seconds":0.3372931000776589,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.6134988279105136e-05,"nodes":51},{"seconds":0.34390109998639673,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.6134988279105136e-05,"nodes":52},{"seconds":0.350147100049071,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.6134988279105136e-05,"nodes":53},{"seconds":0.3552509000292048,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.6134988279105136e-05,"nodes":54},{"seconds":0.360741600045003,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.5564850519593893e-05,"nodes":55},{"seconds":0.36821029998827726,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.5564850519593893e-05,"nodes":56},{"seconds":0.3734165000496432,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.5564850519593893e-05,"nodes":57},{"seconds":0.37850740004796535,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.5564850519593893e-05,"nodes":58},{"seconds":0.38235770002938807,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.5564850519593893e-05,"nodes":59},{"seconds":0.39137359999585897,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.5564850519593893e-05,"nodes":60},{"seconds":0.39640379999764264,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.5564850519593893e-05,"nodes":61},{"seconds":0.4016037000110373,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.5564850519593893e-05,"nodes":62},{"seconds":0.40586320008151233,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.4960038242545621e-05,"nodes":63},{"seconds":0.41346359997987747,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.4960038242545621e-05,"nodes":64},{"seconds":0.4184972000075504,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.4960038242545621e-05,"nodes":65},{"seconds":0.4264404000714421,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.4960038242545621e-05,"nodes":66},{"seconds":0.4316279999911785,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.4960038242545621e-05,"nodes":67},{"seconds":0.4370318000437692,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.4960038242545621e-05,"nodes":68},{"seconds":0.44090819999109954,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.4960038242545621e-05,"nodes":69},{"seconds":0.44611959997564554,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.4960038242545621e-05,"nodes":70},{"seconds":0.4499731999821961,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.4849997272188901e-05,"nodes":71},{"seconds":0.45666979998350143,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.4849997272188901e-05,"nodes":72},{"seconds":0.4618717000121251,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.4849997272188901e-05,"nodes":73},{"seconds":0.46854210004676133,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.4849997272188901e-05,"nodes":74},{"seconds":0.47354779997840524,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.4840625049576726e-05,"nodes":75},{"seconds":0.47993979998864233,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.4840625049576726e-05,"nodes":76},{"seconds":0.48523170000407845,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.4840625049576726e-05,"nodes":77},{"seconds":0.49154339998494834,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.4840625049576726e-05,"nodes":78},{"seconds":0.4966736000496894,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.4355278734814015e-05,"nodes":79},{"seconds":0.5046914999838918,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.4355278734814015e-05,"nodes":80},{"seconds":0.5122129999799654,"lower":3.147006929354878e-07,"upper":1.1025995781125304e-05,"search_lower":1.3147126327025609e-05,"search_upper":1.4355278734814015e-05,"nodes":81},{"seconds":0.5262575000524521,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.4355278734814015e-05,"nodes":82},{"seconds":0.5315343000693247,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.4355278734814015e-05,"nodes":83},{"seconds":0.5365968000842258,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.4355278734814015e-05,"nodes":84},{"seconds":0.5417285000439733,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.4355278734814015e-05,"nodes":85},{"seconds":0.5460012999828905,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.4355278734814015e-05,"nodes":86},{"seconds":0.5499441000865772,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.4268126305916934e-05,"nodes":87},{"seconds":0.556271200068295,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.4268126305916934e-05,"nodes":88},{"seconds":0.5630073000211269,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.4268126305916934e-05,"nodes":89},{"seconds":0.5682560000568628,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.4268126305916934e-05,"nodes":90},{"seconds":0.5734698000596836,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.4263349947298365e-05,"nodes":91},{"seconds":0.5802478999830782,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.4263349947298365e-05,"nodes":92},{"seconds":0.5867336000083014,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.4263349947298365e-05,"nodes":93},{"seconds":0.5921626000199467,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.4263349947298365e-05,"nodes":94},{"seconds":0.5973229000810534,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.4245237764457296e-05,"nodes":95},{"seconds":0.6036853999830782,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.4245237764457296e-05,"nodes":96},{"seconds":0.610327500035055,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.4245237764457296e-05,"nodes":97},{"seconds":0.6155814999947324,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.4245237764457296e-05,"nodes":98},{"seconds":0.6208519000792876,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.4235865541845121e-05,"nodes":99},{"seconds":0.6276813000440598,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.4235865541845121e-05,"nodes":100},{"seconds":0.6340924000833184,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.4235865541845121e-05,"nodes":101},{"seconds":0.6395713000092655,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.4235865541845121e-05,"nodes":102},{"seconds":0.6447999000083655,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.3893745380946609e-05,"nodes":103},{"seconds":0.650038400082849,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.3893745380946609e-05,"nodes":104},{"seconds":0.6556902000447735,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.3884225365453473e-05,"nodes":105},{"seconds":0.6608436000533402,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.3884225365453473e-05,"nodes":106},{"seconds":0.6660722000524402,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.3841457613456714e-05,"nodes":107},{"seconds":0.6715817999793217,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.3841457613456714e-05,"nodes":108},{"seconds":0.6767342999810353,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.382224761891696e-05,"nodes":109},{"seconds":0.6818258999846876,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.382224761891696e-05,"nodes":110},{"seconds":0.6872259000083432,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.3783629078675143e-05,"nodes":111},{"seconds":0.693565700086765,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.3783629078675143e-05,"nodes":112},{"seconds":0.6988391000777483,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.3783629078675143e-05,"nodes":113},{"seconds":0.7054056000197306,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.3783629078675143e-05,"nodes":114},{"seconds":0.7104663000209257,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.3772938985360995e-05,"nodes":115},{"seconds":0.7167373000411317,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.3772938985360995e-05,"nodes":116},{"seconds":0.7219862000783905,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.3772938985360995e-05,"nodes":117},{"seconds":0.7285011999774724,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.3772938985360995e-05,"nodes":118},{"seconds":0.7338091999990866,"lower":2.003494613191103e-06,"upper":1.1025995781125304e-05,"search_lower":1.3220644222138558e-05,"search_upper":1.3751557375345545e-05,"nodes":119},{"seconds":0.7508164000464603,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3293241934637591e-05,"search_upper":1.3751557375345545e-05,"nodes":120},{"seconds":0.7559554000617936,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3293241934637591e-05,"search_upper":1.3751557375345545e-05,"nodes":121},{"seconds":0.7613737999927253,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3293241934637591e-05,"search_upper":1.3751557375345545e-05,"nodes":122},{"seconds":0.7655899000819772,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3293241934637591e-05,"search_upper":1.3751557375345545e-05,"nodes":123},{"seconds":0.773326100083068,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3293241934637591e-05,"search_upper":1.3751557375345545e-05,"nodes":124},{"seconds":0.7785966000519693,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3293241934637591e-05,"search_upper":1.3751557375345545e-05,"nodes":125},{"seconds":0.7839320000493899,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3293241934637591e-05,"search_upper":1.3751557375345545e-05,"nodes":126},{"seconds":0.7878302000463009,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3293241934637591e-05,"search_upper":1.3746469913696029e-05,"nodes":127},{"seconds":0.7959220000775531,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3293241934637591e-05,"search_upper":1.3746469913696029e-05,"nodes":128},{"seconds":0.8105565999867395,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.330216884649143e-05,"search_upper":1.3746469913696029e-05,"nodes":129},{"seconds":0.8155559999868274,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.330216884649143e-05,"search_upper":1.3746469913696029e-05,"nodes":130},{"seconds":0.8207313000457361,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.330216884649143e-05,"search_upper":1.3746469913696029e-05,"nodes":131},{"seconds":0.8368466000538319,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3746469913696029e-05,"nodes":132},{"seconds":0.8432392000686377,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3746469913696029e-05,"nodes":133},{"seconds":0.8484328000340611,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3746469913696029e-05,"nodes":134},{"seconds":0.8536650000605732,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3741388299057177e-05,"nodes":135},{"seconds":0.8590537999989465,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3741388299057177e-05,"nodes":136},{"seconds":0.8655546000227332,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3741388299057177e-05,"nodes":137},{"seconds":0.8694271000567824,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3741388299057177e-05,"nodes":138},{"seconds":0.8748619999969378,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3741388299057177e-05,"nodes":139},{"seconds":0.8801936000818387,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3741388299057177e-05,"nodes":140},{"seconds":0.8866195000009611,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3741388299057177e-05,"nodes":141},{"seconds":0.8908533999929205,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3741388299057177e-05,"nodes":142},{"seconds":0.8960856000194326,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3735679836550886e-05,"nodes":143},{"seconds":0.9038725000573322,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3735679836550886e-05,"nodes":144},{"seconds":0.9093382999999449,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3735679836550886e-05,"nodes":145},{"seconds":0.9145326000871137,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3735679836550886e-05,"nodes":146},{"seconds":0.9183965000556782,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3720102841231258e-05,"nodes":147},{"seconds":0.9266978000523522,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3720102841231258e-05,"nodes":148},{"seconds":0.9317503999918699,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3720102841231258e-05,"nodes":149},{"seconds":0.9372755000367761,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3720102841231258e-05,"nodes":150},{"seconds":0.9412591999862343,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3664404946448464e-05,"nodes":151},{"seconds":0.9477134000044316,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3664404946448464e-05,"nodes":152},{"seconds":0.9531710000010207,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3664404946448464e-05,"nodes":153},{"seconds":0.9596306000603363,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3664404946448464e-05,"nodes":154},{"seconds":0.9647236000746489,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3659628587829895e-05,"nodes":155},{"seconds":0.9714464000426233,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3659628587829895e-05,"nodes":156},{"seconds":0.9766944000730291,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3659628587829895e-05,"nodes":157},{"seconds":0.9833564000437036,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3659628587829895e-05,"nodes":158},{"seconds":0.9886051000794396,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3641516404988826e-05,"nodes":159},{"seconds":0.9963016000110656,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3641516404988826e-05,"nodes":160},{"seconds":1.00176440004725,"lower":2.5928864527402502e-06,"upper":1.1025995781125304e-05,"search_lower":1.3318261767586e-05,"search_upper":1.3641516404988826e-05,"nodes":161}],"budget_seconds":1,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"midpoint","tail_gradient_norm":0.0031116070918848562,"tail_coupling_norm":0.06878507143013393},"total_seconds":2.1856620999751613},{"dataset":"superconductivity","n":1024,"features":82,"uncertain_cells":128,"uncertain_columns":8,"uncertain_rows":64,"per_row":2,"width":0.125,"seed":74011,"spread":"dispersed","lambda":0.03125,"features_names":["intercept","number_of_elements","mean_atomic_mass","wtd_mean_atomic_mass","gmean_atomic_mass","wtd_gmean_atomic_mass","entropy_atomic_mass","wtd_entropy_atomic_mass","range_atomic_mass","wtd_range_atomic_mass","std_atomic_mass","wtd_std_atomic_mass","mean_fie","wtd_mean_fie","gmean_fie","wtd_gmean_fie","entropy_fie","wtd_entropy_fie","range_fie","wtd_range_fie","std_fie","wtd_std_fie","mean_atomic_radius","wtd_mean_atomic_radius","gmean_atomic_radius","wtd_gmean_atomic_radius","entropy_atomic_radius","wtd_entropy_atomic_radius","range_atomic_radius","wtd_range_atomic_radius","std_atomic_radius","wtd_std_atomic_radius","mean_Density","wtd_mean_Density","gmean_Density","wtd_gmean_Density","entropy_Density","wtd_entropy_Density","range_Density","wtd_range_Density","std_Density","wtd_std_Density","mean_ElectronAffinity","wtd_mean_ElectronAffinity","gmean_ElectronAffinity","wtd_gmean_ElectronAffinity","entropy_ElectronAffinity","wtd_entropy_ElectronAffinity","range_ElectronAffinity","wtd_range_ElectronAffinity","std_ElectronAffinity","wtd_std_ElectronAffinity","mean_FusionHeat","wtd_mean_FusionHeat","gmean_FusionHeat","wtd_gmean_FusionHeat","entropy_FusionHeat","wtd_entropy_FusionHeat","range_FusionHeat","wtd_range_FusionHeat","std_FusionHeat","wtd_std_FusionHeat","mean_ThermalConductivity","wtd_mean_ThermalConductivity","gmean_ThermalConductivity","wtd_gmean_ThermalConductivity","entropy_ThermalConductivity","wtd_entropy_ThermalConductivity","range_ThermalConductivity","wtd_range_ThermalConductivity","std_ThermalConductivity","wtd_std_ThermalConductivity","mean_Valence","wtd_mean_Valence","gmean_Valence","wtd_gmean_Valence","entropy_Valence","wtd_entropy_Valence","range_Valence","wtd_range_Valence","std_Valence","wtd_std_Valence"],"subset_seed":74001,"preconditioner":"anchor","basis":"gradient","search_bound":"adaptive","status":"PASS","result":{"status":"PASS","anchor":"observed","rank":3,"features":82,"n":1024,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"absolute_gap":6.042528010287054e-06,"relative_gap":1.7827521071997359,"search_lower":1.144027623700883e-05,"search_upper":1.1999976342899096e-05,"search_error":5.597001058902661e-07,"tail_error":8.51736703366499e-06,"anchor_error":0.0,"B0_squared":0.0015505167845927647,"rho":0.0,"seconds":1.0044966000132263,"nodes":148,"points":530,"stop_reason":"time_limit","trace":[{"seconds":0.02113690006081015,"lower":3.147006929354878e-07,"upper":9.431966163737551e-06,"search_lower":8.517367033547753e-06,"search_upper":1.794933319740254e-05,"nodes":0},{"seconds":0.04821610008366406,"lower":3.388805626461377e-06,"upper":9.431966163737551e-06,"search_lower":1.0249719548481684e-05,"search_upper":1.794933319740254e-05,"nodes":1},{"seconds":0.0651619000127539,"lower":3.388805626461377e-06,"upper":9.431966163737551e-06,"search_lower":1.0830495463437684e-05,"search_upper":1.794933319740254e-05,"nodes":2},{"seconds":0.08103940007276833,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.0861419532671659e-05,"search_upper":1.794933319740254e-05,"nodes":3},{"seconds":0.08889240003190935,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.0861419532671659e-05,"search_upper":1.794933319740254e-05,"nodes":4},{"seconds":0.09527080005500466,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.0861419532671659e-05,"search_upper":1.794933319740254e-05,"nodes":5},{"seconds":0.10182700003497303,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.0861419532671659e-05,"search_upper":1.794933319740254e-05,"nodes":6},{"seconds":0.10696220002137125,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.0861419532671659e-05,"search_upper":1.5664864934351088e-05,"nodes":7},{"seconds":0.11478840000927448,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.0861419532671659e-05,"search_upper":1.5664864934351088e-05,"nodes":8},{"seconds":0.12111980002373457,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.0861419532671659e-05,"search_upper":1.5664864934351088e-05,"nodes":9},{"seconds":0.12794150004629046,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.0861419532671659e-05,"search_upper":1.5664864934351088e-05,"nodes":10},{"seconds":0.13304540002718568,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.0861419532671659e-05,"search_upper":1.5664864934351088e-05,"nodes":11},{"seconds":0.14058890007436275,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.0861419532671659e-05,"search_upper":1.5664864934351088e-05,"nodes":12},{"seconds":0.14712039998266846,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.0861419532671659e-05,"search_upper":1.5664864934351088e-05,"nodes":13},{"seconds":0.15352210006676614,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.0861419532671659e-05,"search_upper":1.5664864934351088e-05,"nodes":14},{"seconds":0.15890949999447912,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.0861419532671659e-05,"search_upper":1.5607306653332364e-05,"nodes":15},{"seconds":0.17416850000154227,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1050093770160298e-05,"search_upper":1.5607306653332364e-05,"nodes":16},{"seconds":0.1805752000072971,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1050093770160298e-05,"search_upper":1.5607306653332364e-05,"nodes":17},{"seconds":0.1872176000615582,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1050093770160298e-05,"search_upper":1.5607306653332364e-05,"nodes":18},{"seconds":0.1927061000606045,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1050093770160298e-05,"search_upper":1.5607306653332364e-05,"nodes":19},{"seconds":0.2004495000001043,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1050093770160298e-05,"search_upper":1.5607306653332364e-05,"nodes":20},{"seconds":0.207372400094755,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1050093770160298e-05,"search_upper":1.5607306653332364e-05,"nodes":21},{"seconds":0.2138917000265792,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1050093770160298e-05,"search_upper":1.5607306653332364e-05,"nodes":22},{"seconds":0.21903590008150786,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1050093770160298e-05,"search_upper":1.550502943714184e-05,"nodes":23},{"seconds":0.22698360006324947,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1050093770160298e-05,"search_upper":1.550502943714184e-05,"nodes":24},{"seconds":0.23086040001362562,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1050093770160298e-05,"search_upper":1.550502943714184e-05,"nodes":25},{"seconds":0.2374229000415653,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1050093770160298e-05,"search_upper":1.550502943714184e-05,"nodes":26},{"seconds":0.24132730008568615,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1050093770160298e-05,"search_upper":1.550502943714184e-05,"nodes":27},{"seconds":0.24896760005503893,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1050093770160298e-05,"search_upper":1.550502943714184e-05,"nodes":28},{"seconds":0.2530385000864044,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1050093770160298e-05,"search_upper":1.550502943714184e-05,"nodes":29},{"seconds":0.2594529000343755,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1050093770160298e-05,"search_upper":1.550502943714184e-05,"nodes":30},{"seconds":0.2632332000648603,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1050093770160298e-05,"search_upper":1.4433423418165183e-05,"nodes":31},{"seconds":0.27100070007145405,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1050093770160298e-05,"search_upper":1.4433423418165183e-05,"nodes":32},{"seconds":0.27745250007137656,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1050093770160298e-05,"search_upper":1.4433423418165183e-05,"nodes":33},{"seconds":0.28401609999127686,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1050093770160298e-05,"search_upper":1.4433423418165183e-05,"nodes":34},{"seconds":0.28931850008666515,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1050093770160298e-05,"search_upper":1.4433423418165183e-05,"nodes":35},{"seconds":0.296935599995777,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1050093770160298e-05,"search_upper":1.4433423418165183e-05,"nodes":36},{"seconds":0.31168150005396456,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1132484901120584e-05,"search_upper":1.4433423418165183e-05,"nodes":37},{"seconds":0.3181614000350237,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1132484901120584e-05,"search_upper":1.4433423418165183e-05,"nodes":38},{"seconds":0.3234801000216976,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1132484901120584e-05,"search_upper":1.4402499348928121e-05,"nodes":39},{"seconds":0.33150129998102784,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1132484901120584e-05,"search_upper":1.4402499348928121e-05,"nodes":40},{"seconds":0.33802360005211085,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1132484901120584e-05,"search_upper":1.4402499348928121e-05,"nodes":41},{"seconds":0.3507814999902621,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1143331748072897e-05,"search_upper":1.4402499348928121e-05,"nodes":42},{"seconds":0.35584950004704297,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1143331748072897e-05,"search_upper":1.4402499348928121e-05,"nodes":43},{"seconds":0.36401420005131513,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1143331748072897e-05,"search_upper":1.4402499348928121e-05,"nodes":44},{"seconds":0.3704431999940425,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1143331748072897e-05,"search_upper":1.4402499348928121e-05,"nodes":45},{"seconds":0.3755812000017613,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1143331748072897e-05,"search_upper":1.4402499348928121e-05,"nodes":46},{"seconds":0.3810065999859944,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1143331748072897e-05,"search_upper":1.382428055248943e-05,"nodes":47},{"seconds":0.385133899981156,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1143331748072897e-05,"search_upper":1.382428055248943e-05,"nodes":48},{"seconds":0.39027099998202175,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1143331748072897e-05,"search_upper":1.382428055248943e-05,"nodes":49},{"seconds":0.3959034000290558,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1143331748072897e-05,"search_upper":1.382428055248943e-05,"nodes":50},{"seconds":0.4011587999993935,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1143331748072897e-05,"search_upper":1.382428055248943e-05,"nodes":51},{"seconds":0.40511420008260757,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1143331748072897e-05,"search_upper":1.382428055248943e-05,"nodes":52},{"seconds":0.4105501000303775,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1143331748072897e-05,"search_upper":1.382428055248943e-05,"nodes":53},{"seconds":0.41573390003759414,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1143331748072897e-05,"search_upper":1.382428055248943e-05,"nodes":54},{"seconds":0.4210993000306189,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1143331748072897e-05,"search_upper":1.371944621778233e-05,"nodes":55},{"seconds":0.42641930002719164,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1143331748072897e-05,"search_upper":1.371944621778233e-05,"nodes":56},{"seconds":0.4302878000307828,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1143331748072897e-05,"search_upper":1.371944621778233e-05,"nodes":57},{"seconds":0.4353475000243634,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1143331748072897e-05,"search_upper":1.371944621778233e-05,"nodes":58},{"seconds":0.43917939998209476,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1143331748072897e-05,"search_upper":1.3699294087752898e-05,"nodes":59},{"seconds":0.44611450005322695,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1143331748072897e-05,"search_upper":1.3699294087752898e-05,"nodes":60},{"seconds":0.450103500043042,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1143331748072897e-05,"search_upper":1.3699294087752898e-05,"nodes":61},{"seconds":0.4568140000337735,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1143331748072897e-05,"search_upper":1.3699294087752898e-05,"nodes":62},{"seconds":0.461192800081335,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1143331748072897e-05,"search_upper":1.2648294008055135e-05,"nodes":63},{"seconds":0.4688352000666782,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1143331748072897e-05,"search_upper":1.2648294008055135e-05,"nodes":64},{"seconds":0.47568160004448146,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1143331748072897e-05,"search_upper":1.2648294008055135e-05,"nodes":65},{"seconds":0.48333740001544356,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1143331748072897e-05,"search_upper":1.2648294008055135e-05,"nodes":66},{"seconds":0.48994590004440397,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1143331748072897e-05,"search_upper":1.2648294008055135e-05,"nodes":67},{"seconds":0.49502939998637885,"lower":3.389340246011396e-06,"upper":9.431966163737551e-06,"search_lower":1.1143331748072897e-05,"search_upper":1.2648294008055135e-05,"nodes":68},{"seconds":0.5101877000415698,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2648294008055135e-05,"nodes":69},{"seconds":0.5151456000749022,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2648294008055135e-05,"nodes":70},{"seconds":0.5204873000038788,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2617369938818073e-05,"nodes":71},{"seconds":0.5282574000302702,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2617369938818073e-05,"nodes":72},{"seconds":0.5345879000378773,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2617369938818073e-05,"nodes":73},{"seconds":0.5425116000697017,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2617369938818073e-05,"nodes":74},{"seconds":0.5488130000885576,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2617369938818073e-05,"nodes":75},{"seconds":0.5542080000741407,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2617369938818073e-05,"nodes":76},{"seconds":0.5594660000642762,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2617369938818073e-05,"nodes":77},{"seconds":0.5647279000841081,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2617369938818073e-05,"nodes":78},{"seconds":0.570263700094074,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2447454041887866e-05,"nodes":79},{"seconds":0.5767830000258982,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2447454041887866e-05,"nodes":80},{"seconds":0.5835775000741705,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2447454041887866e-05,"nodes":81},{"seconds":0.588935500010848,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2447454041887866e-05,"nodes":82},{"seconds":0.5941297999816015,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2447454041887866e-05,"nodes":83},{"seconds":0.5994898000499234,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2447454041887866e-05,"nodes":84},{"seconds":0.6048096000449732,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2443217502542633e-05,"nodes":85},{"seconds":0.6113562000682577,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2443217502542633e-05,"nodes":86},{"seconds":0.6179500999860466,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2443217502542633e-05,"nodes":87},{"seconds":0.6232543000951409,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2443217502542633e-05,"nodes":88},{"seconds":0.6287450999952853,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2443217502542633e-05,"nodes":89},{"seconds":0.6340421000495553,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2443217502542633e-05,"nodes":90},{"seconds":0.6393496000673622,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2281811190578171e-05,"nodes":91},{"seconds":0.6474497000453994,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2281811190578171e-05,"nodes":92},{"seconds":0.6540634999983013,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2255603085900386e-05,"nodes":93},{"seconds":0.6607238000724465,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2255603085900386e-05,"nodes":94},{"seconds":0.6672932000365108,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2255603085900386e-05,"nodes":95},{"seconds":0.6726707000052556,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2255603085900386e-05,"nodes":96},{"seconds":0.6769883000524715,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2255603085900386e-05,"nodes":97},{"seconds":0.682282300083898,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2255603085900386e-05,"nodes":98},{"seconds":0.6862688000546768,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2255603085900386e-05,"nodes":99},{"seconds":0.6931404999922961,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2255603085900386e-05,"nodes":100},{"seconds":0.698355000000447,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2255603085900386e-05,"nodes":101},{"seconds":0.7062213000608608,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2255603085900386e-05,"nodes":102},{"seconds":0.7130588000873104,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2255603085900386e-05,"nodes":103},{"seconds":0.7197024000342935,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2255603085900386e-05,"nodes":104},{"seconds":0.7253110000165179,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2206165926900254e-05,"nodes":105},{"seconds":0.7329631000757217,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2206165926900254e-05,"nodes":106},{"seconds":0.7384898000163957,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2200816309066365e-05,"nodes":107},{"seconds":0.7465755000011995,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2200816309066365e-05,"nodes":108},{"seconds":0.7519077000906691,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2200816309066365e-05,"nodes":109},{"seconds":0.7576181000331417,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2200816309066365e-05,"nodes":110},{"seconds":0.7628353000618517,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1413125788976104e-05,"search_upper":1.2200816309066365e-05,"nodes":111},{"seconds":0.7765049000736326,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1417090907323228e-05,"search_upper":1.2200816309066365e-05,"nodes":112},{"seconds":0.7804499000776559,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1417090907323228e-05,"search_upper":1.2200816309066365e-05,"nodes":113},{"seconds":0.7846314000198618,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1417090907323228e-05,"search_upper":1.2198434948016393e-05,"nodes":114},{"seconds":0.7915522999828681,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1417090907323228e-05,"search_upper":1.2198434948016393e-05,"nodes":115},{"seconds":0.7957167000276968,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1417090907323228e-05,"search_upper":1.2198434948016393e-05,"nodes":116},{"seconds":0.8014603999909014,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1417090907323228e-05,"search_upper":1.2198434948016393e-05,"nodes":117},{"seconds":0.8081938000395894,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1417090907323228e-05,"search_upper":1.2198434948016393e-05,"nodes":118},{"seconds":0.8135831999825314,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1417090907323228e-05,"search_upper":1.2198434948016393e-05,"nodes":119},{"seconds":0.8221708000637591,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1417090907323228e-05,"search_upper":1.2198434948016393e-05,"nodes":120},{"seconds":0.8274671999970451,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1417090907323228e-05,"search_upper":1.2198434948016393e-05,"nodes":121},{"seconds":0.8346628000726923,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1417090907323228e-05,"search_upper":1.2198434948016393e-05,"nodes":122},{"seconds":0.8400844000279903,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1417090907323228e-05,"search_upper":1.2169892239829303e-05,"nodes":123},{"seconds":0.8470578000415117,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1417090907323228e-05,"search_upper":1.2169892239829303e-05,"nodes":124},{"seconds":0.855008100043051,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1417090907323228e-05,"search_upper":1.2169892239829303e-05,"nodes":125},{"seconds":0.8674293000949547,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1423818055123427e-05,"search_upper":1.2169892239829303e-05,"nodes":126},{"seconds":0.8728993000695482,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1423818055123427e-05,"search_upper":1.2169892239829303e-05,"nodes":127},{"seconds":0.8769791000522673,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1423818055123427e-05,"search_upper":1.2169892239829303e-05,"nodes":128},{"seconds":0.8827102000359446,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1423818055123427e-05,"search_upper":1.2169892239829303e-05,"nodes":129},{"seconds":0.8868001000955701,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1423818055123427e-05,"search_upper":1.2126409509756265e-05,"nodes":130},{"seconds":0.8938228000188246,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1423818055123427e-05,"search_upper":1.2126409509756265e-05,"nodes":131},{"seconds":0.897861700039357,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1423818055123427e-05,"search_upper":1.2126409509756265e-05,"nodes":132},{"seconds":0.9032507000956684,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1423818055123427e-05,"search_upper":1.2041962783323253e-05,"nodes":133},{"seconds":0.9114798000082374,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1423818055123427e-05,"search_upper":1.2041962783323253e-05,"nodes":134},{"seconds":0.9182483000913635,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1423818055123427e-05,"search_upper":1.2041962783323253e-05,"nodes":135},{"seconds":0.9236782999942079,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1423818055123427e-05,"search_upper":1.2041962783323253e-05,"nodes":136},{"seconds":0.9292006000177935,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.1423818055123427e-05,"search_upper":1.2041962783323253e-05,"nodes":137},{"seconds":0.9457410000031814,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.144027623700883e-05,"search_upper":1.2041962783323253e-05,"nodes":138},{"seconds":0.9522939000744373,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.144027623700883e-05,"search_upper":1.2041962783323253e-05,"nodes":139},{"seconds":0.9579792000586167,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.144027623700883e-05,"search_upper":1.2041962783323253e-05,"nodes":140},{"seconds":0.963421400054358,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.144027623700883e-05,"search_upper":1.2039151142379382e-05,"nodes":141},{"seconds":0.9699775000335649,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.144027623700883e-05,"search_upper":1.2039151142379382e-05,"nodes":142},{"seconds":0.9766265000216663,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.144027623700883e-05,"search_upper":1.2039151142379382e-05,"nodes":143},{"seconds":0.9819958000443876,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.144027623700883e-05,"search_upper":1.2039151142379382e-05,"nodes":144},{"seconds":0.987731600063853,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.144027623700883e-05,"search_upper":1.2013837981781037e-05,"nodes":145},{"seconds":0.9932712999871001,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.144027623700883e-05,"search_upper":1.2013837981781037e-05,"nodes":146},{"seconds":0.9986556000076234,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.144027623700883e-05,"search_upper":1.2001903651079608e-05,"nodes":147},{"seconds":1.0044772999826819,"lower":3.3894381534504965e-06,"upper":9.431966163737551e-06,"search_lower":1.144027623700883e-05,"search_upper":1.1999976342899096e-05,"nodes":148}],"budget_seconds":1,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"gradient","tail_gradient_norm":0.002521792355924552,"tail_coupling_norm":0.129145977692139},"total_seconds":2.146539800101891}],"status":"PASS","selection":"all six development tables; fixed rank3,1second,1e-6; three rules enumerated in script before execution"}

==> anc/results/general_coarsening/confirmation_summary.csv <==
dataset,width,spread,n,p,ranks,tail_met,total_met,reduced_gap,full_gap,upper_reduction,common_width_reduction,reduced_total,full_total
diabetes,0.03125,concentrated,442,11,"[3, 3, 3, 3, 3]",0,1,3.2851286309486345e-06,6.305568567486493e-06,0.2632516175672609,0.4606146430980532,1.1813077999977395,1.066169900004752
diabetes,0.03125,dispersed,442,11,"[3, 3, 3, 3, 3]",0,0,3.5974725863200143e-06,4.15382482370395e-06,0.0,0.0,1.1822867000009865,1.065707299974747
diabetes,0.125,concentrated,442,11,"[3, 3, 3, 3, 3]",0,0,8.321185382760618e-05,0.00011292312050833392,0.1342072427184735,0.20960543441218948,1.182031499920413,1.064125300035812
diabetes,0.125,dispersed,442,11,"[2, 1, 3, 1, 2]",0,0,6.212297437286863e-05,6.921017153289728e-05,0.0,0.0,1.0574073999887332,1.0688250000821427
concrete,0.03125,concentrated,1030,9,"[1, 1, 1, 1, 1]",5,5,6.555167810921854e-07,1.283140584262616e-06,0.0,0.0,0.12393650005105883,0.07151829998474568
concrete,0.03125,dispersed,1030,9,"[1, 1, 1, 1, 1]",5,5,5.085913431866504e-07,7.374207073869174e-07,0.0,0.0,0.11931169999297708,0.07067910011392087
concrete,0.125,concentrated,1030,9,"[3, 3, 3, 3, 3]",0,0,6.000871464328809e-06,1.0603835089461298e-05,0.20655814842884535,0.46023601580358486,1.1635531999636441,1.0662094000726938
concrete,0.125,dispersed,1030,9,"[3, 3, 3, 3, 3]",0,0,8.468982574489631e-06,9.437673260266061e-06,0.0,0.0,1.1788387999404222,1.074604200082831
superconductivity,0.03125,concentrated,1024,82,"[1, 1, 1, 1, 1]",5,5,3.361202079645707e-07,9.460255793976113e-07,0.0,0.0,1.710346300038509,1.7980773999588564
superconductivity,0.03125,dispersed,1024,82,"[1, 1, 1, 1, 1]",5,5,5.546224808658786e-07,5.546224808658786e-07,0.0,0.0,1.5813982000108808,1.7396365999011323
superconductivity,0.125,concentrated,1024,82,"[2, 2, 2, 2, 2]",5,5,2.7024249399495634e-06,4.6262516986157065e-06,0.14639857756537367,0.45294097445936443,1.9976209999294952,2.763811600045301
superconductivity,0.125,dispersed,1024,82,"[2, 3, 3, 3, 3]",0,0,6.198208480224782e-06,6.283167462074463e-06,0.0,0.0,3.149786200025119,2.721856699907221


==> anc/results/independent_masks/aggregate.json <==
{"status":"PASS","datasets":[{"dataset":"superconductivity","signal_unknown_columns":1,"actual_retained_rank":3,"adaptive_median_width":0.0002148190645575531,"moment_median_width":0.00025210899384167694,"strict_pairs":5,"equal_pairs":0,"sufficient_tail_successes":0,"adaptive_width_successes":0,"moment_width_successes":0},{"dataset":"parkinsons","signal_unknown_columns":1,"actual_retained_rank":3,"adaptive_median_width":5.0617027872448686e-05,"moment_median_width":6.516146270079749e-05,"strict_pairs":5,"equal_pairs":0,"sufficient_tail_successes":0,"adaptive_width_successes":0,"moment_width_successes":0},{"dataset":"wine_white","signal_unknown_columns":1,"actual_retained_rank":3,"adaptive_median_width":4.6780026545803705e-06,"moment_median_width":5.080726833093033e-06,"strict_pairs":3,"equal_pairs":2,"sufficient_tail_successes":0,"adaptive_width_successes":5,"moment_width_successes":5},{"dataset":"yacht","signal_unknown_columns":1,"actual_retained_rank":3,"adaptive_median_width":3.410533411642657e-05,"moment_median_width":3.549515242927588e-05,"strict_pairs":1,"equal_pairs":4,"sufficient_tail_successes":0,"adaptive_width_successes":0,"moment_width_successes":0}]}

==> anc/results/independent_masks/independent_audit.json <==
{"status":"PASS","conditions":20,"full_trees":4,"reports":[{"dataset":"superconductivity","seed":91311,"origin":"independent_uniform","row_rule":null,"candidate_bits":null,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"1172783185020516138797685434922007634046358974563683034810171993843676681195263153918773778574231349231045215005328997247813182648618729968338747443404720157218372225/3773681369438638967034104628973389590008778595376769447921308989564482218321957279290696763277822675952436065955248168386113210171045206518735548356866764875495475511296","complete_tree":{"nodes":1379,"points":2378,"leaves":690,"binary_coverage":true,"exact_original_row_values":true}},{"dataset":"superconductivity","seed":91312,"origin":"independent_uniform","row_rule":null,"candidate_bits":null,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"10745418822549361570152633500524494838767640930236929553823336611113090652446012248817937649375794812632226116623684299457906010607222571787314612045074330289791001/58963904180416784235309901253323033337901985084192492895788545389629646920336644106586515877822866537040328417083951146830995791215905863668638288024392484357096341504"},{"dataset":"superconductivity","seed":91313,"origin":"independent_uniform","row_rule":null,"candidate_bits":null,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"1328926773318387854189963755415662770725085275113859125487638772016417806332208138991842873911063551810332078894109945945952100535858670665282472769125800242528521/3685200412349838660452542632788403870141101831905146245716936403800434032532071446542097084498129273316117787017846216741529149089481781398596827175267254510177746944"},{"dataset":"superconductivity","seed":91314,"origin":"independent_uniform","row_rule":null,"candidate_bits":null,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"2938660729683092298253198270916833068039790237465228578294859742362222623651592732462879366538269136482794869600234787149498878844823838824741707520550035834062525625/15094840399972136295006081309597434867437115766293299373562866932346099507857097243436334802136354566941574252768503964574418170200170118161108433452158582161256988278784"},{"dataset":"superconductivity","seed":91315,"origin":"independent_uniform","row_rule":null,"candidate_bits":null,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"232459689132830351388438704732109383776844703925291213045155589228785735927359726977250754810474908721813492577114899235929601120675381282792569368671242907801/899713157083435970958091991473446328677562353999085562838742251339767910262271158294466420389729618592469888017056653372833008527215900010283478105222260681867264"},{"dataset":"parkinsons","seed":91311,"origin":"independent_uniform","row_rule":null,"candidate_bits":null,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"12241119419415209382113998610705985089804521/365373595720042100400625728000097542458275004416","complete_tree":{"nodes":1241,"points":2148,"leaves":621,"binary_coverage":true,"exact_original_row_values":true}},{"dataset":"parkinsons","seed":91312,"origin":"independent_uniform","row_rule":null,"candidate_bits":null,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"5185496996968098591295718433775945554628321/91343411535257506143147283548115179594106011648"},{"dataset":"parkinsons","seed":91313,"origin":"independent_uniform","row_rule":null,"candidate_bits":null,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"6386109509884520305035805721853847314515625/91343383034400795921242950878874674806363521024"},{"dataset":"parkinsons","seed":91314,"origin":"independent_uniform","row_rule":null,"candidate_bits":null,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"5455237121212062300666620770481828627025/89202466007265424619509978177829410388836352"},{"dataset":"parkinsons","seed":91315,"origin":"independent_uniform","row_rule":null,"candidate_bits":null,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"6009011399418504701563586389363442312794609/91343401937080704773215512790301616936434270208"},{"dataset":"wine_white","seed":91311,"origin":"independent_uniform","row_rule":null,"candidate_bits":null,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"41772064936201239118680375362735875455625/10149288305712429072537638719707680072674574336","complete_tree":{"nodes":1277,"points":2204,"leaves":639,"binary_coverage":true,"exact_original_row_values":true}},{"dataset":"wine_white","seed":91312,"origin":"independent_uniform","row_rule":null,"candidate_bits":null,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"22884718931379613302268656901960304361/5575169158833348800824656773122587784904704"},{"dataset":"wine_white","seed":91313,"origin":"independent_uniform","row_rule":null,"candidate_bits":null,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"103147351289890294473721161696935583981801/10149285023979795516944785782862258798078197760"},{"dataset":"wine_white","seed":91314,"origin":"independent_uniform","row_rule":null,"candidate_bits":null,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"4032877107239991832629880371498383127126481/365374268629699383111348684869889522459362721792"},{"dataset":"wine_white","seed":91315,"origin":"independent_uniform","row_rule":null,"candidate_bits":null,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"2068930151286377202087884996924900202587881/365374292598709081598772006483302253926526484480"},{"dataset":"yacht","seed":91311,"origin":"independent_uniform","row_rule":null,"candidate_bits":null,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"29945030980438003252499239847769298989/265484751046164570181106736889856905969664","complete_tree":{"nodes":1517,"points":2604,"leaves":759,"binary_coverage":true,"exact_original_row_values":true}},{"dataset":"yacht","seed":91312,"origin":"independent_uniform","row_rule":null,"candidate_bits":null,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"43343334042453244689587526334226154400849/1427246244964292825023863279735651829465219072"},{"dataset":"yacht","seed":91313,"origin":"independent_uniform","row_rule":null,"candidate_bits":null,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"1436143706875311502567199262131682662021521/22835931658356299854823995185023542590399578112"},{"dataset":"yacht","seed":91314,"origin":"independent_uniform","row_rule":null,"candidate_bits":null,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"463263116290298388022417321394884625597863/13049104251009688343572415640506198613720825856"},{"dataset":"yacht","seed":91315,"origin":"independent_uniform","row_rule":null,"candidate_bits":null,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"8908782849597871279639823255120965098737761/365374901183837281728682196114268473784707055616"}],"seconds":157.63752370001748,"imports_solver_implementation":false}

==> anc/results/independent_masks/summary.csv <==
absolute_gap,absolute_tolerance,actual_retained_rank,anchor,anchor_error,budget_seconds,centered_moment_radius,centered_moment_tail,certificate_file,coarse_already_met,dataset,energy_radius,features,lower,method,n,nodes,origin,original_moment_radius,original_moment_tail,points,preprocessing_seconds,rank,relative_gap,search_error,search_lower,search_upper,seconds,seed,setup_seconds,shared_radius_moment_tail,signal_unknown_columns,status,stop_reason,structural_rank_lower_bound,tail_error,tail_target_met,target_met,total_seconds,upper
0.00027553353631625476,1e-10,3,observed,0.0,7.218591399956495,0.020262062549591064,0.00101958766034606,certificates/superconductivity_91311_adaptive_energy.json,False,superconductivity,0.0079154372215271,82,0.0013168763207751404,adaptive_energy,1024,689,independent_uniform,0.04397392272949219,0.0019987579972561044,2378,2.0510400000493973,3,0.20923266062986848,5.817113284123376e-14,0.001592409857033224,0.0015924098570913952,4.216638599988073,91311,0.7303685999941081,0.0005553075383228016,1,PASS,tail_or_arithmetic_floor,1,0.000310779599602225,False,False,6.9980472000315785,0.0015924098570913952
0.00031267585653441295,1e-10,3,observed,0.0,8.03208050003741,0.020262062549591064,0.00101958766034606,certificates/superconductivity_91311_moment_centered.json,False,superconductivity,0.0,82,0.0013168763207751404,moment_centered,1024,771,independent_uniform,0.04397392272949219,0.0019987579972561044,2693,1.2405240000225604,3,0.23743752666944876,9.9178477930284e-14,0.0023012179177763887,0.002301217917875567,4.787000500014983,91311,0.7273954999400303,0.00033129456816339566,1,PASS,tail_or_arithmetic_floor,1,0.00101958766034606,False,False,6.754919999977574,0.0016295521773095534
0.0001571129025912544,1e-10,3,observed,0.0,7.4192214999347925,0.019811272621154785,0.0004837730394163261,certificates/superconductivity_91312_adaptive_energy.json,False,superconductivity,0.006407499313354492,82,0.002178282020178643,adaptive_energy,1024,804,independent_uniform,0.07760429382324219,0.002626265765208979,2787,1.9013701000949368,3,0.07212697948926255,9.993308264233391e-14,0.0023353949226699645,0.0023353949227698976,4.86883929988835,91312,0.6794083999702707,0.00023475732123362256,1,PASS,tail_or_arithmetic_floor,1,0.00018223723432001223,False,False,7.4496177999535576,0.0023353949227698976
0.0002025342985796266,1e-10,3,observed,0.0,8.234705000068061,0.019811272621154785,0.0004837730394163261,certificates/superconductivity_91312_moment_centered.json,False,superconductivity,0.0,82,0.002178282020178643,moment_centered,1024,874,independent_uniform,0.07760429382324219,0.002626265765208979,2992,1.087115200003609,3,0.09297891489873132,9.348468180125913e-14,0.0026369307277634094,0.002636930727856894,5.341253399965353,91312,0.6781797999283299,0.00014718125668980212,1,PASS,tail_or_arithmetic_floor,1,0.0004837730394163261,False,False,7.106548399897292,0.00238081631875827
0.0002911711791616497,1e-10,3,observed,0.0,6.894440000061877,0.028691589832305908,0.0012800527064368628,certificates/superconductivity_91313_adaptive_energy.json,False,superconductivity,0.010027468204498291,82,0.0013924689133248574,adaptive_energy,1024,868,independent_uniform,0.10845184326171875,0.00783587024289369,2995,2.2793848998844624,3,0.20910425818154021,9.128895556154148e-14,0.0016836400923952181,0.001683640092486507,5.51666939991992,91313,0.8261751000536606,0.0005456776402532742,1,PASS,tail_or_arithmetic_floor,1,0.0003606118052263563,False,False,8.622229399858043,0.001683640092486507
0.0004123709076329029,1e-10,3,observed,0.0,8.034825900103897,0.028691589832305908,0.0012800527064368628,certificates/superconductivity_91313_moment_centered.json,False,superconductivity,0.0,82,0.0013924689133248574,moment_centered,1024,928,independent_uniform,0.10845184326171875,0.00783587024289369,3198,1.261825899942778,3,0.2961437082629495,9.411872323172865e-14,0.0026030809936054924,0.002603080993699611,5.8397155000129715,91313,0.7033481999533251,0.0002784899469203728,1,PASS,tail_or_arithmetic_floor,1,0.0012800527064368628,False,False,7.804889599909075,0.0018048398209577602
0.00015967024211876102,1e-10,3,observed,0.0,7.3374053000006825,0.013974189758300781,0.0006989902923685248,certificates/superconductivity_91314_adaptive_energy.json,False,superconductivity,0.004554927349090576,82,0.002209532194522575,adaptive_energy,1024,682,independent_uniform,0.05026817321777344,0.003691223045392031,2349,1.9492017000447959,3,0.0722642749965731,9.323358057811149e-14,0.0023692024365481023,0.002369202436641336,4.161363500053994,91314,0.7133929999545217,0.00031398064554604137,1,PASS,tail_or_arithmetic_floor,1,0.00019467981454699692,False,False,6.823958200053312,0.002369202436641336
0.00018557046061307841,1e-10,3,observed,0.0,8.200162899913266,0.013974189758300781,0.0006989902923685248,certificates/superconductivity_91314_moment_centered.json,False,superconductivity,0.0,82,0.002209532194522575,moment_centered,1024,751,independent_uniform,0.05026817321777344,0.003691223045392031,2580,1.0964258001185954,3,0.08398631215834156,9.48481744533769e-14,0.0028735129143516425,0.0028735129144464907,4.571318399976008,91314,0.7034112999681383,0.00018233742679231555,1,PASS,tail_or_arithmetic_floor,1,0.0006989902923685248,False,False,6.371155500062741,0.0023951026551356533
0.0002148190645575531,1e-10,3,observed,0.0,7.4763191000092775,0.016625285148620605,0.000777819291566986,certificates/superconductivity_91315_adaptive_energy.json,False,superconductivity,0.00620955228805542,82,0.00227499043294228,adaptive_energy,1024,741,independent_uniform,0.05665111541748047,0.003861010874387938,2589,1.8567825999343768,3,0.09442635953405937,9.55815288028461e-14,0.0024898094974042514,0.002489809497499833,4.502105999970809,91315,0.6668983000563458,0.00037836284706035006,1,PASS,tail_or_arithmetic_floor,1,0.00025837088999163427,False,False,7.025786899961531,0.002489809497499833
0.00025210899384167694,1e-10,3,observed,0.0,8.258885200018995,0.016625285148620605,0.000777819291566986,certificates/superconductivity_91315_moment_centered.json,False,superconductivity,0.0,82,0.002275315534543895,moment_centered,1024,806,independent_uniform,0.05665111541748047,0.003861010874387938,2782,1.0551445999881253,3,0.11080177233185999,9.011541513004317e-14,0.0030092578989892745,0.00300925789907939,5.362732699955814,91315,0.6859701999928802,0.00020796951095292335,1,PASS,tail_or_arithmetic_floor,1,0.000777819291566986,False,False,7.103847499936819,0.0025274245283855717
2.796442099551905e-05,1e-10,3,observed,0.0,9.529436300043017,0.005675137042999268,4.010304213231361e-05,certificates/parkinsons_91311_adaptive_energy.json,False,parkinsons,0.0018059611320495605,20,0.0009233320716509201,adaptive_energy,2048,620,independent_uniform,0.031406402587890625,8.922249271660678e-05,2148,0.32570209994446486,3,0.030286417914108184,9.355320337856021e-14,0.000951296492552886,0.0009512964926464392,3.637550299987197,91311,0.14486160001251847,3.350302146298127e-05,1,PASS,tail_or_arithmetic_floor,1,3.350302146298127e-05,False,False,4.10811399994418,0.0009512964926464392
3.456452887919516e-05,1e-10,3,observed,0.0,9.653370100073516,0.005675137042999268,4.010304213231361e-05,certificates/parkinsons_91311_moment_centered.json,False,parkinsons,0.0,20,0.0009233319844337214,moment_centered,2048,705,independent_uniform,0.031406402587890625,8.922249271660678e-05,2436,0.2036173000233248,3,0.03743456249963392,8.326054689450357e-14,0.000957896513229656,0.0009578965133129166,4.195288099930622,91311,0.14301259990315884,3.0625410126617474e-05,1,PASS,tail_or_arithmetic_floor,1,4.010304213231361e-05,False,False,4.541917999857105,0.0009578965133129166
4.402580053913948e-05,1e-10,3,observed,0.0,9.552662799949758,0.007205843925476074,6.973806205311379e-05,certificates/parkinsons_91312_adaptive_energy.json,False,parkinsons,0.0025832056999206543,20,0.000962288122936028,adaptive_energy,2048,681,independent_uniform,0.03261375427246094,0.00015379769053058085,2362,0.30622210004366934,3,0.04575116276486172,9.654299928940624e-14,0.0010063139233786244,0.0010063139234751674,4.036727100028656,91312,0.1411151000065729,5.676925034671556e-05,1,PASS,tail_or_arithmetic_floor,1,5.676925034671556e-05,False,False,4.484064300078899,0.0010063139234751674
5.6994612942475194e-05,1e-10,3,observed,0.0,9.67082090000622,0.007205843925476074,6.973806205311379e-05,certificates/parkinsons_91312_moment_centered.json,False,parkinsons,0.0,20,0.0009622881222288783,moment_centered,2048,749,independent_uniform,0.03261375427246094,0.00015379769053058085,2569,0.18784460006281734,3,0.05922822034887295,8.399899699418345e-14,0.0010192827350873545,0.0010192827351713535,4.385330599965528,91312,0.14133449993096292,5.0102649666394705e-05,1,PASS,tail_or_arithmetic_floor,1,6.973806205311379e-05,False,False,4.714509699959308,0.0010192827351713535
6.633315421106939e-05,1e-10,3,observed,0.0,9.546358100138605,0.010752975940704346,9.363354241017118e-05,certificates/parkinsons_91313_adaptive_energy.json,False,parkinsons,0.0042909979820251465,20,0.000914792507335095,adaptive_energy,2048,738,independent_uniform,0.04405784606933594,0.0002497902347057859,2518,0.3090511999325827,3,0.07251169383132156,7.487370098924195e-14,0.0009811256614712907,0.0009811256615461644,4.3412700999761,91313,0.14459069992881268,6.991321426620964e-05,1,PASS,tail_or_arithmetic_floor,1,6.991321426620964e-05,False,False,4.794911999837495,0.0009811256615461644
8.619099236755465e-05,1e-10,3,observed,0.0,9.664996800012887,0.010752975940704346,9.363354241017118e-05,certificates/parkinsons_91313_moment_centered.json,False,parkinsons,0.0,20,0.000914792596947711,moment_centered,2048,788,independent_uniform,0.04405784606933594,0.0002497902347057859,2686,0.19103889993857592,3,0.09421916252398496,9.872311301784009e-14,0.001004845989615848,0.001004845989714571,4.669123800005764,91313,0.14396430004853755,5.6072873076004486e-05,1,PASS,tail_or_arithmetic_floor,1,9.363354241017118e-05,False,False,5.004126999992877,0.0010009835893152656
5.271494902354013e-05,1e-10,3,observed,0.0,9.547843500040472,0.007530689239501953,7.360218980449066e-05,certificates/parkinsons_91314_adaptive_energy.json,False,parkinsons,0.002937793731689453,20,0.0009548422293948199,adaptive_energy,2048,669,independent_uniform,0.03244781494140625,0.00016763891185974275,2323,0.3121861999388784,3,0.05520802013223789,8.949546832781596e-14,0.0010075571783288645,0.00100755717841836,4.0052772999042645,91314,0.13997030002065003,6.115567613083411e-05,1,PASS,tail_or_arithmetic_floor,1,6.115567613083411e-05,False,False,4.457433799863793,0.00100755717841836
6.516146270079749e-05,1e-10,3,observed,0.0,9.660164800006896,0.007530689239501953,7.360218980449066e-05,certificates/parkinsons_91314_moment_centered.json,False,parkinsons,0.0,20,0.0009548422293948199,moment_centered,2048,730,independent_uniform,0.03244781494140625,0.00016763891185974275,2531,0.1911114000249654,3,0.06824317221714932,9.855462800023584e-14,0.0010200036919970627,0.0010200036920956174,4.451680599944666,91314,0.14872379996813834,5.379852452230111e-05,1,PASS,tail_or_arithmetic_floor,1,7.360218980449066e-05,False,False,4.79151579993777,0.0010200036920956174
5.0617027872448686e-05,1e-10,3,observed,0.0,9.535812999936752,0.008717656135559082,8.460020139886968e-05,certificates/parkinsons_91315_adaptive_energy.json,False,parkinsons,0.0028864145278930664,20,0.0008654300897650845,adaptive_energy,2048,673,independent_uniform,0.03491401672363281,0.00020419067093376588,2334,0.31617570004891604,3,0.05848771434118769,9.73162522788229e-14,0.000916047117540217,0.0009160471176375332,4.9512694999575615,91315,0.14801130001433194,6.578484348062316e-05,1,PASS,tail_or_arithmetic_floor,1,6.578484348062316e-05,False,False,5.4154565000208095,0.0009160471176375332
6.87531514485056e-05,1e-10,3,observed,0.0,9.638322400045581,0.008717656135559082,8.460020139886968e-05,certificates/parkinsons_91315_moment_centered.json,False,parkinsons,0.0,20,0.0008660255173689664,moment_centered,2048,764,independent_uniform,0.03491401672363281,0.00020419067093376588,2619,0.1948953999672085,3,0.07938929058046867,8.478634461184242e-14,0.0009348624754558419,0.0009348624755406282,4.645526900072582,91315,0.16678219998721033,5.734585556655278e-05,1,PASS,tail_or_arithmetic_floor,1,8.460020139886968e-05,False,False,5.007204500027001,0.000934778668817472
3.0741609478206547e-06,1e-10,3,observed,0.0,9.702961200033315,0.0020088553428649902,4.2090672642715654e-06,certificates/wine_white_91311_adaptive_energy.json,False,wine_white,0.001887202262878418,12,0.00043342654619050314,adaptive_energy,2048,638,independent_uniform,0.021231651306152344,3.310041439269201e-05,2204,0.20955040003173053,3,0.00709269188710346,9.757450923630895e-14,0.0004365007070407493,0.0004365007071383238,3.723075299989432,91311,0.08748839993495494,4.115762965634766e-06,1,PASS,tail_or_arithmetic_floor,1,4.115762965634766e-06,False,True,4.020114099956118,0.0004365007071383238
3.167334514221653e-06,1e-10,3,observed,0.0,9.786286600050516,0.0020088553428649902,4.2090672642715654e-06,certificates/wine_white_91311_moment_centered.json,False,wine_white,0.0,12,0.0004334266769199998,moment_centered,2048,654,independent_uniform,0.021231651306152344,3.310041439269201e-05,2262,0.12309119990095496,3,0.007307659364045714,9.264258197388964e-14,0.0004365940113415789,0.00043659401143422146,3.8632073999615386,91311,0.09062220004852861,2.802281725339667e-06,1,PASS,tail_or_arithmetic_floor,1,4.2090672642715654e-06,False,True,4.076920799911022,0.00043659401143422146
3.050747695237043e-06,1e-10,3,observed,0.0,9.717746200039983,0.0018682479858398438,4.104757771362122e-06,certificates/wine_white_91312_adaptive_energy.json,False,wine_white,0.0020603537559509277,12,0.0004322640557366391,adaptive_energy,2048,690,independent_uniform,0.021219253540039062,3.3001684761228776e-05,2366,0.19588080001994967,3,0.00705760207158131,9.861935486993323e-14,0.0004353148033332568,0.00043531480343187616,3.9965741999913007,91312,0.08637299994006753,4.256509706310841e-06,1,PASS,tail_or_arithmetic_floor,1,4.104757771362122e-06,False,True,4.278827999951318,0.00043531480343187616
3.050747695237043e-06,1e-10,3,observed,0.0,9.801275999983773,0.0018682479858398438,4.104757771362122e-06,certificates/wine_white_91312_moment_centered.json,False,wine_white,0.0,12,0.0004322640557366391,moment_centered,2048,690,independent_uniform,0.021219253540039062,3.3001684761228776e-05,2366,0.1111392000457272,3,0.00705760207158131,9.861935486993323e-14,0.0004353148033332568,0.00043531480343187616,4.00397239997983,91312,0.08758479997050017,2.772602254842665e-06,1,PASS,tail_or_arithmetic_floor,1,4.104757771362122e-06,False,True,4.202696399996057,0.00043531480343187616
8.444419142955453e-06,1e-10,3,observed,0.0,9.72256450005807,0.004140019416809082,1.016301651260983e-05,certificates/wine_white_91313_adaptive_energy.json,False,wine_white,0.004357516765594482,12,0.0004335865525318324,adaptive_energy,2048,831,independent_uniform,0.05754280090332031,0.00014200618110818107,2857,0.1914219999453053,3,0.019475740411334583,9.7870279588963e-14,0.0004420309715769176,0.0004420309716747879,4.873126199934632,91313,0.08601349999662489,1.0395671695661075e-05,1,PASS,tail_or_arithmetic_floor,1,1.016301651260983e-05,False,True,5.150561699876562,0.0004420309716747879
8.444419142955453e-06,1e-10,3,observed,0.0,9.80667479999829,0.004140019416809082,1.016301651260983e-05,certificates/wine_white_91313_moment_centered.json,False,wine_white,0.0,12,0.0004335865525318324,moment_centered,2048,831,independent_uniform,0.05754280090332031,0.00014200618110818107,2857,0.10812029999215156,3,0.019475740411334583,9.7870279588963e-14,0.0004420309715769176,0.0004420309716747879,4.873515799990855,91313,0.0852049000095576,6.236521282732564e-06,1,PASS,tail_or_arithmetic_floor,1,1.016301651260983e-05,False,True,5.066840999992564,0.0004420309716747879
9.452369100198014e-06,1e-10,3,observed,0.0,9.71774709993042,0.0037733912467956543,1.1415024218526283e-05,certificates/wine_white_91314_adaptive_energy.json,False,wine_white,0.0034543871879577637,12,0.00043614854498337513,adaptive_energy,2048,836,independent_uniform,0.02783966064453125,5.686475247532577e-05,2876,0.1958048000233248,3,0.021672361879731396,9.386003259337361e-14,0.0004456009139897131,0.00044560091408357315,4.879109199973755,91314,0.0864481000462547,1.103766043067265e-05,1,PASS,tail_or_arithmetic_floor,1,1.103766043067265e-05,False,True,5.161362100043334,0.00044560091408357315
9.829732865280984e-06,1e-10,3,observed,0.0,9.803037900011986,0.0037733912467956543,1.1415024218526283e-05,certificates/wine_white_91314_moment_centered.json,False,wine_white,0.0,12,0.00043614854498337513,moment_centered,2048,834,independent_uniform,0.02783966064453125,5.686475247532577e-05,2867,0.11062679998576641,3,0.02253758032290505,7.588336426236908e-14,0.00044597827777277275,0.0004459782778486561,4.9025609999662265,91314,0.0863353000022471,7.3575373023526286e-06,1,PASS,tail_or_arithmetic_floor,1,1.1415024218526283e-05,False,True,5.09952309995424,0.0004459782778486561
4.6780026545803705e-06,1e-10,3,observed,0.0,9.715278299874626,0.002285480499267578,6.055979743055957e-06,certificates/wine_white_91315_adaptive_energy.json,False,wine_white,0.0017587542533874512,12,0.00043310513473655826,adaptive_energy,2048,645,independent_uniform,0.0212860107421875,2.938602348746586e-05,2216,0.19936380011495203,3,0.010801078720587843,9.788567525981229e-14,0.00043778313729325296,0.00043778313739113863,3.779886999982409,91315,0.08535790001042187,5.662495126767677e-06,1,PASS,tail_or_arithmetic_floor,1,5.662495126767677e-06,False,True,4.064608700107783,0.00043778313739113863
5.080726833093033e-06,1e-10,3,observed,0.0,9.800260999938473,0.002285480499267578,6.055979743055957e-06,certificates/wine_white_91315_moment_centered.json,False,wine_white,0.0,12,0.00043309589517189975,moment_centered,2048,636,independent_uniform,0.0212860107421875,2.938602348746586e-05,2185,0.11450440005864948,3,0.011731182146338389,9.412896894225864e-14,0.0004381766219108638,0.0004381766220049928,3.741865699994378,91315,0.08523460000287741,4.444377719370373e-06,1,PASS,tail_or_arithmetic_floor,1,6.055979743055957e-06,False,True,3.9416047000559047,0.0004381766220049928
8.779375375721796e-05,1e-10,3,observed,0.0,9.84664449992124,0.013878583908081055,0.00011279378895562604,certificates/yacht_91311_adaptive_energy.json,False,yacht,0.014132261276245117,7,0.0007995081265461146,adaptive_energy,308,758,independent_uniform,0.03709125518798828,0.0001904831148365687,2604,0.10143720009364188,3,0.10980970779682765,9.981262778097078e-14,0.0008972322652229805,0.0008972322653227931,4.4966492999810725,91311,0.05191829998511821,0.0001136730407219959,1,PASS,tail_or_arithmetic_floor,1,0.00011279378895562604,False,False,4.650004800059833,0.0008873018803033326
8.779375375721796e-05,1e-10,3,observed,0.0,9.912395599996671,0.013878583908081055,0.00011279378895562604,certificates/yacht_91311_moment_centered.json,False,yacht,0.0,7,0.0007995081265461146,moment_centered,308,758,independent_uniform,0.03709125518798828,0.0001904831148365687,2604,0.03463070001453161,3,0.10980970779682765,9.981262778097078e-14,0.0008972322652229805,0.0008972322653227931,4.628346199984662,91311,0.05297369998879731,6.989248675856469e-05,1,PASS,tail_or_arithmetic_floor,1,0.00011279378895562604,False,False,4.715950599987991,0.0008873018803033326
2.970367866513403e-05,1e-10,3,observed,0.0,9.8441579999635,0.007318973541259766,3.036850452077218e-05,certificates/yacht_91312_adaptive_energy.json,False,yacht,0.007795512676239014,7,0.000807558023567776,adaptive_energy,308,692,independent_uniform,0.03039073944091797,8.171634494435729e-05,2415,0.10214580001775175,3,0.03678209837344411,7.514952202192227e-14,0.0008372617021577605,0.00083726170223291,4.099102900014259,91312,0.05369620001874864,3.114625007266128e-05,1,PASS,tail_or_arithmetic_floor,1,3.036850452077218e-05,False,False,4.254944900050759,0.00083726170223291
2.970367866513403e-05,1e-10,3,observed,0.0,9.916231099981815,0.007318973541259766,3.036850452077218e-05,certificates/yacht_91312_moment_centered.json,False,yacht,0.0,7,0.000807558023567776,moment_centered,308,692,independent_uniform,0.03039073944091797,8.171634494435729e-05,2415,0.03316280001308769,3,0.03678209837344411,7.514952202192227e-14,0.0008372617021577605,0.00083726170223291,4.11495980003383,91312,0.05060610000509769,1.9658746291898746e-05,1,PASS,tail_or_arithmetic_floor,1,3.036850452077218e-05,False,False,4.1987287000520155,0.00083726170223291
4.240816423052335e-05,1e-10,3,observed,0.0,9.85746960004326,0.010480642318725586,6.288964813703088e-05,certificates/yacht_91313_adaptive_energy.json,False,yacht,0.01224815845489502,7,0.0007668620352158476,adaptive_energy,308,767,independent_uniform,0.029006004333496094,0.00012272503763334754,2643,0.0944313999498263,3,0.055300904573515344,6.218636716681658e-14,0.0008092701993841846,0.0008092701994463709,4.454274000017904,91313,0.04809900000691414,6.779927572951602e-05,1,PASS,tail_or_arithmetic_floor,1,6.288964813703088e-05,False,False,4.596804399974644,0.0008092701994463709
4.240816423052335e-05,1e-10,3,observed,0.0,9.91801970009692,0.010480642318725586,6.288964813703088e-05,certificates/yacht_91313_moment_centered.json,False,yacht,0.0,7,0.0007668620352158476,moment_centered,308,767,independent_uniform,0.029006004333496094,0.00012272503763334754,2643,0.031201099860481918,3,0.055300904573515344,6.218636716681658e-14,0.0008092701993841846,0.0008092701994463709,4.4285571000073105,91313,0.05077920004259795,3.7568228570689614e-05,1,PASS,tail_or_arithmetic_floor,1,6.288964813703088e-05,False,False,4.51053739991039,0.0008092701994463709
3.410533411642657e-05,1e-10,3,observed,0.0,9.852220800006762,0.0067552924156188965,3.689134447344309e-05,certificates/yacht_91314_adaptive_energy.json,False,yacht,0.005983412265777588,7,0.0007614879259186419,adaptive_energy,308,700,independent_uniform,0.03378582000732422,9.958357168232828e-05,2416,0.09641869994811714,3,0.04478775428419651,7.670101533074902e-14,0.0007955932599583675,0.0007955932600350685,4.049306700006127,91314,0.051360500045120716,3.5501526187473975e-05,1,PASS,tail_or_arithmetic_floor,1,3.5501526187473975e-05,False,False,4.197085899999365,0.0007955932600350685
3.549515242927588e-05,1e-10,3,observed,0.0,9.917620500084013,0.0067552924156188965,3.689134447344309e-05,certificates/yacht_91314_moment_centered.json,False,yacht,0.0,7,0.0007614879259186419,moment_centered,308,680,independent_uniform,0.03378582000732422,9.958357168232828e-05,2350,0.033307199948467314,3,0.04661288934615125,8.992839025528943e-14,0.0007969830782579894,0.0007969830783479178,3.9299254999496043,91314,0.04907229996751994,2.5633176088681536e-05,1,PASS,tail_or_arithmetic_floor,1,3.689134447344309e-05,False,False,4.0123049998655915,0.0007969830783479178
1.74334026993994e-05,1e-10,3,observed,0.0,9.848744700080715,0.0072517991065979,2.4382580250402707e-05,certificates/yacht_91315_adaptive_energy.json,False,yacht,0.010528922080993652,7,0.0008165275924988945,adaptive_energy,308,720,independent_uniform,0.03520774841308594,8.389980324969796e-05,2490,0.10078579990658909,3,0.021350659621980874,9.53417032822923e-14,0.0008339609951029522,0.0008339609951982939,4.148959400015883,91315,0.05046950001269579,2.8819383532291443e-05,1,PASS,tail_or_arithmetic_floor,1,2.4382580250402707e-05,False,False,4.300214699935168,0.0008339609951982939
1.74334026993994e-05,1e-10,3,observed,0.0,9.910609800135717,0.0072517991065979,2.4382580250402707e-05,certificates/yacht_91315_moment_centered.json,False,yacht,0.0,7,0.0008165275924988945,moment_centered,308,720,independent_uniform,0.03520774841308594,8.389980324969796e-05,2490,0.032182299881242216,3,0.021350659621980874,9.53417032822923e-14,0.0008339609951029522,0.0008339609951982939,4.170492999954149,91315,0.05720789998304099,1.5882177543247537e-05,1,PASS,tail_or_arithmetic_floor,1,2.4382580250402707e-05,False,False,4.259883199818432,0.0008339609951982939


==> anc/results/matched_controls/aggregate.json <==
{"status":"PASS","conditions":[{"dataset":"superconductivity","row_rule":"residual","candidate_bits":0,"coarse_met":true,"pure_energy_tail":1.5488911915505234e-05,"adaptive_tail":1.5488911915505234e-05,"moment_tail":0.00010363065022701189,"pure_energy_width":1.7913684609241772e-06,"adaptive_width":1.7913684609241772e-06,"moment_width":1.7913684609241772e-06,"pure_ratio":1.0,"adaptive_ratio":1.0},{"dataset":"superconductivity","row_rule":"residual","candidate_bits":8,"coarse_met":true,"pure_energy_tail":4.0719029332216764e-06,"adaptive_tail":4.0719029332216764e-06,"moment_tail":3.3481426726362986e-05,"pure_energy_width":3.7262724112168915e-06,"adaptive_width":3.7262724112168915e-06,"moment_width":4.2282168019982655e-06,"pure_ratio":0.881286978817133,"adaptive_ratio":0.881286978817133},{"dataset":"superconductivity","row_rule":"residual","candidate_bits":4,"coarse_met":false,"pure_energy_tail":4.1200242066377695e-06,"adaptive_tail":4.1200242066377695e-06,"moment_tail":3.5919890115865583e-05,"pure_energy_width":3.910700038080653e-06,"adaptive_width":3.910700038080653e-06,"moment_width":3.571110959955698e-05,"pure_ratio":0.10950933986462207,"adaptive_ratio":0.10950933986462207},{"dataset":"superconductivity","row_rule":"uniform","candidate_bits":0,"coarse_met":false,"pure_energy_tail":0.000517748876937384,"adaptive_tail":0.000517748876937384,"moment_tail":0.0016267146519720185,"pure_energy_width":7.539999943958705e-05,"adaptive_width":7.539999943958705e-05,"moment_width":7.539999943958705e-05,"pure_ratio":1.0,"adaptive_ratio":1.0},{"dataset":"superconductivity","row_rule":"uniform","candidate_bits":8,"coarse_met":false,"pure_energy_tail":0.00040008969453410244,"adaptive_tail":0.00040008969453410244,"moment_tail":0.0012615757143567673,"pure_energy_width":9.095248443934729e-05,"adaptive_width":9.095248443934729e-05,"moment_width":9.093756812418161e-05,"pure_ratio":1.0001640280851287,"adaptive_ratio":1.0001640280851287},{"dataset":"superconductivity","row_rule":"uniform","candidate_bits":4,"coarse_met":false,"pure_energy_tail":0.0002443604433150394,"adaptive_tail":0.0002443604433150394,"moment_tail":0.0006133043657387526,"pure_energy_width":0.00020311691116177346,"adaptive_width":0.00020311691116177346,"moment_width":0.0003212799275847329,"pure_ratio":0.6322116438730967,"adaptive_ratio":0.6322116438730967},{"dataset":"parkinsons","row_rule":"residual","candidate_bits":0,"coarse_met":true,"pure_energy_tail":1.5480336482613837e-06,"adaptive_tail":1.5480336482613837e-06,"moment_tail":2.4709288733702757e-06,"pure_energy_width":4.908517215686374e-07,"adaptive_width":4.908517215686374e-07,"moment_width":4.908517215686374e-07,"pure_ratio":1.0,"adaptive_ratio":1.0},{"dataset":"parkinsons","row_rule":"residual","candidate_bits":8,"coarse_met":true,"pure_energy_tail":9.75329914019784e-07,"adaptive_tail":9.75329914019784e-07,"moment_tail":1.6589947675001188e-06,"pure_energy_width":9.240638461295779e-07,"adaptive_width":9.240638461295779e-07,"moment_width":1.2581336806012914e-06,"pure_ratio":0.7344719089691218,"adaptive_ratio":0.7344719089691218},{"dataset":"parkinsons","row_rule":"residual","candidate_bits":4,"coarse_met":false,"pure_energy_tail":9.535775864754968e-07,"adaptive_tail":9.535775864754968e-07,"moment_tail":1.5865461207866757e-06,"pure_energy_width":9.039525222308102e-07,"adaptive_width":9.039525222308102e-07,"moment_width":1.5369210254060142e-06,"pure_ratio":0.5881580818324804,"adaptive_ratio":0.5881580818324804},{"dataset":"parkinsons","row_rule":"uniform","candidate_bits":0,"coarse_met":false,"pure_energy_tail":9.315091804405023e-05,"adaptive_tail":5.831697277456239e-05,"moment_tail":5.831697277456239e-05,"pure_energy_width":1.4726170297772333e-05,"adaptive_width":1.4726170297772333e-05,"moment_width":1.4726170297772333e-05,"pure_ratio":1.0,"adaptive_ratio":1.0},{"dataset":"parkinsons","row_rule":"uniform","candidate_bits":8,"coarse_met":false,"pure_energy_tail":9.136926015624702e-05,"adaptive_tail":5.631216631808533e-05,"moment_tail":5.8957885779687816e-05,"pure_energy_width":1.838624576593035e-05,"adaptive_width":1.838624576593035e-05,"moment_width":1.9159345057223338e-05,"pure_ratio":0.9596489708294323,"adaptive_ratio":0.9596489708294323},{"dataset":"parkinsons","row_rule":"uniform","candidate_bits":4,"coarse_met":false,"pure_energy_tail":8.58532391521812e-05,"adaptive_tail":4.749882433736341e-05,"moment_tail":5.555462430287568e-05,"pure_energy_width":5.2133056736961047e-05,"adaptive_width":4.132291757624599e-05,"moment_width":4.937871757507769e-05,"pure_ratio":1.055779884475443,"adaptive_ratio":0.8368568404680967},{"dataset":"wine_white","row_rule":"residual","candidate_bits":0,"coarse_met":true,"pure_energy_tail":1.2558239964628686e-07,"adaptive_tail":1.2558239964628686e-07,"moment_tail":1.6545690380021213e-07,"pure_energy_width":1.1892850708339024e-07,"adaptive_width":1.1892850708339024e-07,"moment_width":1.1892850708339024e-07,"pure_ratio":1.0,"adaptive_ratio":1.0},{"dataset":"wine_white","row_rule":"residual","candidate_bits":8,"coarse_met":true,"pure_energy_tail":1.3154444552176174e-07,"adaptive_tail":1.3154444552176174e-07,"moment_tail":1.5676078370014408e-07,"pure_energy_width":1.2078294697468075e-07,"adaptive_width":1.2078294697468075e-07,"moment_width":1.459992851530631e-07,"pure_ratio":0.8272845092909463,"adaptive_ratio":0.8272845092909463},{"dataset":"wine_white","row_rule":"residual","candidate_bits":4,"coarse_met":false,"pure_energy_tail":1.3222100801125652e-07,"adaptive_tail":1.3222100801125652e-07,"moment_tail":1.632503607657045e-07,"pure_energy_width":1.2215821542543078e-07,"adaptive_width":1.2215821542543078e-07,"moment_width":1.5318760332726526e-07,"pure_ratio":0.797441912871081,"adaptive_ratio":0.797441912871081},{"dataset":"wine_white","row_rule":"uniform","candidate_bits":0,"coarse_met":true,"pure_energy_tail":1.9554618096082244e-05,"adaptive_tail":7.0250882536839295e-06,"moment_tail":7.0250882536839295e-06,"pure_energy_width":1.3714800451160984e-06,"adaptive_width":1.3714800451160984e-06,"moment_width":1.3714800451160984e-06,"pure_ratio":1.0,"adaptive_ratio":1.0},{"dataset":"wine_white","row_rule":"uniform","candidate_bits":8,"coarse_met":true,"pure_energy_tail":2.0390120577223322e-05,"adaptive_tail":8.426144104637149e-06,"moment_tail":8.426144104637149e-06,"pure_energy_width":2.5022583108342177e-06,"adaptive_width":2.5022583108342177e-06,"moment_width":2.5022583108342177e-06,"pure_ratio":1.0,"adaptive_ratio":1.0},{"dataset":"wine_white","row_rule":"uniform","candidate_bits":4,"coarse_met":false,"pure_energy_tail":2.0183033688431056e-05,"adaptive_tail":9.811809704942944e-06,"moment_tail":9.897256430914966e-06,"pure_energy_width":1.902821038627891e-05,"adaptive_width":8.65698640279078e-06,"moment_width":8.742433131895318e-06,"pure_ratio":2.1765348501045594,"adaptive_ratio":0.9902262073023127},{"dataset":"yacht","row_rule":"residual","candidate_bits":0,"coarse_met":true,"pure_energy_tail":3.468380554188055e-06,"adaptive_tail":3.2575509663600205e-06,"moment_tail":3.2575509663600205e-06,"pure_energy_width":6.688246935304033e-07,"adaptive_width":6.688246935304033e-07,"moment_width":6.688246935304033e-07,"pure_ratio":1.0,"adaptive_ratio":1.0},{"dataset":"yacht","row_rule":"residual","candidate_bits":8,"coarse_met":true,"pure_energy_tail":3.205723234213493e-06,"adaptive_tail":3.205723234213493e-06,"moment_tail":4.835162752864608e-06,"pure_energy_width":2.4101132009108675e-06,"adaptive_width":2.4101132009108675e-06,"moment_width":2.4101132009108675e-06,"pure_ratio":1.0,"adaptive_ratio":1.0},{"dataset":"yacht","row_rule":"residual","candidate_bits":4,"coarse_met":false,"pure_energy_tail":3.3230386238273096e-06,"adaptive_tail":3.3230386238273096e-06,"moment_tail":4.331429084180426e-06,"pure_energy_width":3.2960781909644084e-06,"adaptive_width":3.2960781909644084e-06,"moment_width":4.3044686513175195e-06,"pure_ratio":0.7657340447712493,"adaptive_ratio":0.7657340447712493},{"dataset":"yacht","row_rule":"uniform","candidate_bits":0,"coarse_met":false,"pure_energy_tail":0.00021573886250358753,"adaptive_tail":3.6304545932790114e-05,"moment_tail":3.6304545932790114e-05,"pure_energy_width":8.950275022464225e-06,"adaptive_width":8.950275022464225e-06,"moment_width":8.950275022464225e-06,"pure_ratio":1.0,"adaptive_ratio":1.0},{"dataset":"yacht","row_rule":"uniform","candidate_bits":8,"coarse_met":false,"pure_energy_tail":0.00021986417068838623,"adaptive_tail":4.990368273189478e-05,"moment_tail":4.990368273189478e-05,"pure_energy_width":1.4085139494293622e-05,"adaptive_width":1.4085139494293622e-05,"moment_width":1.4085139494293622e-05,"pure_ratio":1.0,"adaptive_ratio":1.0},{"dataset":"yacht","row_rule":"uniform","candidate_bits":4,"coarse_met":false,"pure_energy_tail":0.00018565144526105708,"adaptive_tail":8.174519234769216e-05,"moment_tail":8.175074568695327e-05,"pure_energy_width":8.140524053904734e-05,"adaptive_width":7.966580553928483e-05,"moment_width":7.967135886091257e-05,"pure_ratio":1.0217629233757857,"adaptive_ratio":0.999930297139309}],"runs":48,"new_runs":40,"reused_primary_runs":8,"seed":88211}

==> anc/results/matched_controls/independent_audit.json <==
{"status":"PASS","energy_conditions":24,"fresh_audits":20,"reused_primary_audits":4,"fixed_masks_across_precisions":true,"uncertain_cells":33,"reports":[{"dataset":"superconductivity","row_rule":"residual","candidate_bits":0,"seed":88211},{"dataset":"superconductivity","row_rule":"residual","candidate_bits":8,"seed":88211},{"dataset":"superconductivity","row_rule":"residual","candidate_bits":4,"seed":88211},{"dataset":"superconductivity","row_rule":"uniform","candidate_bits":0,"seed":88211},{"dataset":"superconductivity","row_rule":"uniform","candidate_bits":8,"seed":88211},{"dataset":"superconductivity","row_rule":"uniform","candidate_bits":4,"seed":88211},{"dataset":"parkinsons","row_rule":"residual","candidate_bits":0,"seed":88211},{"dataset":"parkinsons","row_rule":"residual","candidate_bits":8,"seed":88211},{"dataset":"parkinsons","row_rule":"residual","candidate_bits":4,"seed":88211},{"dataset":"parkinsons","row_rule":"uniform","candidate_bits":0,"seed":88211},{"dataset":"parkinsons","row_rule":"uniform","candidate_bits":8,"seed":88211},{"dataset":"parkinsons","row_rule":"uniform","candidate_bits":4,"seed":88211},{"dataset":"wine_white","row_rule":"residual","candidate_bits":0,"seed":88211},{"dataset":"wine_white","row_rule":"residual","candidate_bits":8,"seed":88211},{"dataset":"wine_white","row_rule":"residual","candidate_bits":4,"seed":88211},{"dataset":"wine_white","row_rule":"uniform","candidate_bits":0,"seed":88211},{"dataset":"wine_white","row_rule":"uniform","candidate_bits":8,"seed":88211},{"dataset":"wine_white","row_rule":"uniform","candidate_bits":4,"seed":88211},{"dataset":"yacht","row_rule":"residual","candidate_bits":0,"seed":88211},{"dataset":"yacht","row_rule":"residual","candidate_bits":8,"seed":88211},{"dataset":"yacht","row_rule":"residual","candidate_bits":4,"seed":88211},{"dataset":"yacht","row_rule":"uniform","candidate_bits":0,"seed":88211},{"dataset":"yacht","row_rule":"uniform","candidate_bits":8,"seed":88211},{"dataset":"yacht","row_rule":"uniform","candidate_bits":4,"seed":88211}],"constants_and_witnesses":"adaptive independent rational audit:40conditions,4trees"}

==> anc/results/matched_controls/regret_levels.json <==
[{"dataset":"superconductivity","median_lower":0.0016893590665251962,"median_upper":0.0016934781561493562,"min_lower":0.000904059751129435,"max_upper":0.001694447373018313},{"dataset":"parkinsons","median_lower":0.0008286990935488929,"median_upper":0.0008296030460711237,"min_lower":0.0008280216210020673,"max_upper":0.0008304148693788645},{"dataset":"wine_white","median_lower":0.00042686774946765546,"median_upper":0.0004269899076830809,"min_lower":0.0004264553544501732,"max_upper":0.0004274163618263621},{"dataset":"yacht","median_lower":0.0007616049466938611,"median_upper":0.0007642843256531207,"min_lower":0.0007608459319643905,"max_upper":0.0007653998843991369}]

==> anc/results/matched_controls/summary.csv <==
absolute_gap,absolute_tolerance,anchor,anchor_error,budget_seconds,candidate_bits,centered_moment_radius,centered_moment_tail,certificate_file,certificate_origin,coarse_already_met,complete_budget_seconds,dataset,energy_radius,features,lower,method,n,nodes,origin,original_moment_radius,original_moment_tail,points,preprocessing_seconds,rank,relative_gap,reused_primary,row_rule,search_error,search_lower,search_upper,seconds,seed,setup_seconds,shared_radius_moment_tail,status,stop_reason,tail_error,target_met,total_seconds,upper
1.7913684609241772e-06,1e-10,observed,0.0,7.3520037000998855,0,0.005795538425445557,0.00010363065022701189,certificates/matched_superconductivity_88211_residual_0.json,,True,,superconductivity,0.006205201148986816,82,6.061411076833944e-06,energy,1024,787,matched,0.0032072067260742188,3.527475527722583e-05,2721,1.9360616998746991,3,0.2955365406201525,False,residual,9.61377719511762e-14,2.128165767346214e-05,2.128165776959991e-05,4.995582300005481,88211,0.7119346000254154,0.00011650686576703409,PASS,tail_or_arithmetic_floor,1.5488911915505234e-05,True,7.643578599905595,7.852779537758121e-06
1.7913684609241772e-06,1e-10,observed,0.0,8.191075499984436,0,0.005795538425445557,0.00010363065022701189,certificates/superconductivity_residual_0_moment_centered.json,matched,True,,superconductivity,0.0,82,6.061411076833944e-06,moment_centered,1024,787,,0.0032072067260742188,3.527475527722583e-05,2721,1.0994558000238612,3,0.2955365406201525,False,residual,9.61378058324941e-14,0.00010942339598496877,0.00010942339608110658,4.721147199976258,88211,0.709468699991703,2.2341882765442106e-06,PASS,tail_or_arithmetic_floor,0.00010363065022701189,True,6.530071699991822,7.852779537758121e-06
3.7262724112168915e-06,1e-10,observed,0.0,7.444251500070095,8,0.005795538425445557,3.3481426726362986e-05,certificates/matched_superconductivity_88211_residual_8.json,,True,,superconductivity,0.0053855180740356445,82,8.064659965709152e-06,energy,1024,697,matched,0.0040130615234375,1.7472472668789266e-05,2387,1.8522179999854416,3,0.46204953799180154,False,residual,8.568063691535583e-14,1.1790932291245406e-05,1.1790932376926043e-05,4.153871399932541,88211,0.7035304999444634,3.007523157265001e-05,PASS,tail_or_arithmetic_floor,4.0719029332216764e-06,True,6.709619899862446,1.1790932376926043e-05
4.2282168019982655e-06,1e-10,observed,0.0,8.231419300078414,8,0.005795538425445557,3.3481426726362986e-05,certificates/superconductivity_residual_8_moment_centered.json,matched,True,,superconductivity,0.0,82,8.066105857809645e-06,moment_centered,1024,731,,0.0040130615234375,1.7472472668789266e-05,2508,1.0653529999544844,3,0.5241955506825495,False,residual,8.971819733536238e-14,4.1200456099792495e-05,4.120045618951069e-05,4.4153858999488875,88211,0.7032276999671012,2.2935267009347987e-06,PASS,tail_or_arithmetic_floor,3.3481426726362986e-05,True,6.183966599870473,1.229432265980791e-05
3.910700038080653e-06,1e-10,observed,0.0,7.11461260006763,4,0.005795538425445557,3.5919890115865583e-05,certificates/primary_superconductivity_88211_residual_4.json,,False,,superconductivity,0.005398929119110107,82,0.001690289242717746,energy,1024,677,primary,0.049224853515625,0.0019813732590364063,2354,2.208769300021231,3,0.0023136277148594997,True,residual,9.289075585117157e-14,0.001694199942662936,0.0016941999427558267,4.21063830005005,88211,0.6766180999111384,3.233697955380763e-05,PASS,tail_or_arithmetic_floor,4.1200242066377695e-06,True,7.09602569998242,0.0016941999427558267
3.571110959955698e-05,1e-10,observed,0.0,7.995351100107655,4,0.005795538425445557,3.5919890115865583e-05,certificates/superconductivity_88211_moment_centered.json,primary,False,10.0,superconductivity,0.0,82,0.0016902886990566612,moment_centered,1024,677,,0.049224853515625,0.0019813732590364063,2326,1.3175511999288574,3,0.02112722496428398,True,residual,8.93879154723054e-14,0.0017259998085668302,0.0017259998086562181,4.2818996999412775,88211,0.6870976999634877,2.282325487650226e-06,PASS,tail_or_arithmetic_floor,3.5919890115865583e-05,False,6.286548599833623,0.0017259998086562181
7.539999943958705e-05,1e-10,observed,0.0,7.329674399923533,0,0.017547905445098877,0.0016267146519720185,certificates/matched_superconductivity_88211_uniform_0.json,,False,,superconductivity,0.019213378429412842,82,6.077506109554084e-05,energy,1024,923,matched,0.013406753540039062,0.0011106068039249274,3161,1.9775287001393735,3,1.2406404548249688,False,uniform,9.312288353630072e-14,0.0005542046910377372,0.0005542046911308601,5.6384067999897525,88211,0.6927968999370933,0.0018354517508589684,PASS,tail_or_arithmetic_floor,0.000517748876937384,False,8.30873240006622,0.0001361750605351279
7.539999943958705e-05,1e-10,observed,0.0,8.22808469994925,0,0.017547905445098877,0.0016267146519720185,certificates/superconductivity_uniform_0_moment_centered.json,matched,False,,superconductivity,0.0,82,6.077506109554084e-05,moment_centered,1024,923,,0.013406753540039062,0.0011106068039249274,3161,1.0860049000475556,3,1.2406404548249688,False,uniform,9.312320879695246e-14,0.0016631704660723715,0.0016631704661654947,5.4027953000040725,88211,0.6859104000031948,0.00019294457529454604,PASS,tail_or_arithmetic_floor,0.0016267146519720185,False,7.174710600054823,0.0001361750605351279
9.095248443934729e-05,1e-10,observed,0.0,7.386861899984069,8,0.017547905445098877,0.0012615757143567673,certificates/matched_superconductivity_88211_uniform_8.json,,False,,superconductivity,0.01570415496826172,82,7.012648886710325e-05,energy,1024,848,matched,0.014581680297851562,0.0009679055722461504,2925,1.8541813000338152,3,1.2969775887640886,False,uniform,8.669481148596003e-14,0.0004439332978691996,0.0004439332979558944,5.713456699973904,88211,0.7589567999821156,0.0011085943242907686,PASS,tail_or_arithmetic_floor,0.00040008969453410244,False,8.326594799989834,0.00016107897330645054
9.093756812418161e-05,1e-10,observed,0.0,8.052691599936225,8,0.017547905445098877,0.0012615757143567673,certificates/superconductivity_uniform_8_moment_centered.json,matched,False,,superconductivity,0.0,82,7.014140518226893e-05,moment_centered,1024,830,,0.014581680297851562,0.0009679055722461504,2885,1.1606942999642342,3,1.296489112071136,False,uniform,8.652020072608124e-14,0.0013054193176997475,0.0013054193177862677,5.952248300076462,88211,0.7866141000995412,0.00020621631734584725,PASS,tail_or_arithmetic_floor,0.0012615757143567673,False,7.899556700140238,0.00016107897330645054
0.00020311691116177346,1e-10,observed,0.0,7.423362400033511,4,0.017547905445098877,0.0006133043657387526,certificates/matched_superconductivity_88211_uniform_4.json,,False,,superconductivity,0.009494304656982422,82,0.0009701288683854821,energy,1024,747,matched,0.04128551483154297,0.0014659567074084305,2590,1.9166023000143468,3,0.20937106170214972,False,uniform,8.673487275623337e-14,0.0011732457794605207,0.0011732457795472556,4.6076031000120565,88211,0.6600352999521419,0.0003945055091635039,PASS,tail_or_arithmetic_floor,0.0002443604433150394,False,7.184240699978545,0.0011732457795472556
0.0003212799275847329,1e-10,observed,0.0,7.631479199975729,4,0.017547905445098877,0.0006133043657387526,certificates/superconductivity_uniform_4_moment_centered.json,matched,False,,superconductivity,0.0,82,0.0009701288683854821,moment_centered,1024,763,,0.04128551483154297,0.0014659567074084305,2631,1.6838611999992281,3,0.33117242260754154,False,uniform,7.54906120253862e-14,0.001542189701899718,0.0015421897019752087,4.644142500008456,88211,0.6846596000250429,0.00019831061863758107,PASS,tail_or_arithmetic_floor,0.0006133043657387526,False,7.012663300032727,0.001291408795970215
4.908517215686374e-07,1e-10,observed,0.0,9.534488300094381,0,0.0025521516799926758,2.4709288733702757e-06,certificates/matched_parkinsons_88211_residual_0.json,,True,,parkinsons,0.002572774887084961,20,5.089864405366517e-07,energy,2048,723,matched,0.0010004043579101562,9.327334789686727e-07,2507,0.3231802999507636,3,0.9643709192942471,False,residual,8.994917347919973e-14,2.010505545140447e-06,2.0105056350896206e-06,4.18323289998807,88211,0.14233139995485544,2.4936119790195145e-06,PASS,tail_or_arithmetic_floor,1.5480336482613837e-06,True,4.648744599893689,9.99838162105289e-07
4.908517215686374e-07,1e-10,observed,0.0,9.64913500007242,0,0.0025521516799926758,2.4709288733702757e-06,certificates/parkinsons_residual_0_moment_centered.json,matched,True,,parkinsons,0.0,20,5.089864405366517e-07,moment_centered,2048,723,,0.0010004043579101562,9.327334789686727e-07,2507,0.19921240000985563,3,0.9643709192942471,False,residual,8.994917347919973e-14,2.933400770249339e-06,2.9334008601985126e-06,4.2834713000338525,88211,0.15165259991772473,4.638693050465487e-07,PASS,tail_or_arithmetic_floor,2.4709288733702757e-06,True,4.634336299961433,9.99838162105289e-07
9.240638461295779e-07,1e-10,observed,0.0,9.55840249999892,8,0.0025521516799926758,1.6589947675001188e-06,certificates/matched_parkinsons_88211_residual_8.json,,True,,parkinsons,0.002292156219482422,20,2.0965247965396e-06,energy,2048,623,matched,0.0018320083618164062,1.1327435006993265e-06,2161,0.3035074999788776,3,0.44075979814537997,False,residual,8.973693836283685e-14,3.0205885529322397e-06,3.020588642669178e-06,3.7382831000722945,88211,0.13809000002220273,1.5149949046672797e-06,PASS,tail_or_arithmetic_floor,9.75329914019784e-07,True,4.179880600073375,3.020588642669178e-06
1.2581336806012914e-06,1e-10,observed,0.0,9.655765300034545,8,0.0025521516799926758,1.6589947675001188e-06,certificates/parkinsons_residual_8_moment_centered.json,matched,True,,parkinsons,0.0,20,2.0965247965396e-06,moment_centered,2048,656,,0.0018320083618164062,1.1327435006993265e-06,2284,0.19512849999591708,3,0.6001043644596489,False,residual,9.901170476626616e-14,3.7042534109416813e-06,3.704253509953386e-06,4.2865160999353975,88211,0.14910619996953756,5.283059465680008e-07,PASS,tail_or_arithmetic_floor,1.6589947675001188e-06,True,4.630750799900852,3.3546584771408915e-06
9.039525222308102e-07,1e-10,observed,0.0,9.521974500035867,4,0.0025521516799926758,1.5865461207866757e-06,certificates/primary_parkinsons_88211_residual_4.json,,False,,parkinsons,0.0022553205490112305,20,0.0008286990935488929,energy,2048,559,primary,0.029130935668945312,5.633133561980084e-05,1942,0.33583190001081675,3,0.00109080911185705,True,residual,9.756800402327404e-14,0.0008296030459735557,0.0008296030460711237,3.4350829999893904,88211,0.14219359995331615,1.4340494385269453e-06,PASS,tail_or_arithmetic_floor,9.535775864754968e-07,True,3.9131084999535233,0.0008296030460711237
1.5369210254060142e-06,1e-10,observed,0.0,9.631459300057031,4,0.0025521516799926758,1.5865461207866757e-06,certificates/parkinsons_88211_moment_centered.json,primary,False,10.0,parkinsons,0.0,20,0.0008286990935488929,moment_centered,2048,625,,0.029130935668945312,5.633133561980084e-05,2177,0.2302379000466317,3,0.0018546189290785517,True,residual,8.57936768502987e-14,0.0008302360144885053,0.0008302360145742989,3.7335648000007495,88211,0.1383027998963371,5.270158892289351e-07,PASS,tail_or_arithmetic_floor,1.5865461207866757e-06,True,4.102105499943718,0.0008302360145742989
1.4726170297772333e-05,1e-10,observed,0.0,9.532654499984346,0,0.006655693054199219,5.831697277456239e-05,certificates/matched_parkinsons_88211_uniform_0.json,,False,,parkinsons,0.007100939750671387,20,1.2615114109916501e-05,energy,2048,849,matched,0.005228996276855469,5.0461454409402295e-05,2892,0.32528049999382347,3,1.1673434080311942,False,uniform,9.906614103268735e-14,6.311753241912338e-05,6.311753251818952e-05,4.925992500036955,88211,0.1420650000218302,6.0579868454856976e-05,PASS,tail_or_arithmetic_floor,5.831697277456239e-05,False,5.3933380000526085,2.7341284407688834e-05
1.4726170297772333e-05,1e-10,observed,0.0,9.633591799880378,0,0.006655693054199219,5.831697277456239e-05,certificates/parkinsons_uniform_0_moment_centered.json,matched,False,,parkinsons,0.0,20,1.2615114109916501e-05,moment_centered,2048,849,,0.005228996276855469,5.0461454409402295e-05,2892,0.209096800070256,3,1.1673434080311942,False,uniform,9.906614103268735e-14,6.311753241912338e-05,6.311753251818952e-05,4.934790100087412,88211,0.15731140004936606,2.962470454756008e-05,PASS,tail_or_arithmetic_floor,5.831697277456239e-05,False,5.301198300207034,2.7341284407688834e-05
1.838624576593035e-05,1e-10,observed,0.0,9.556465399917215,8,0.006655693054199219,5.8957885779687816e-05,certificates/matched_parkinsons_88211_uniform_8.json,,False,,parkinsons,0.006062150001525879,20,1.40140715446449e-05,energy,2048,773,matched,0.005692481994628906,5.359767831722142e-05,2685,0.30085140001028776,3,1.3119845797387952,False,uniform,9.054463721760303e-14,6.195656805469172e-05,6.195656814523636e-05,4.596595200011507,88211,0.14268320007249713,5.631216631808533e-05,PASS,tail_or_arithmetic_floor,5.631216631808533e-05,False,5.040129800094292,3.240031731057525e-05
1.9159345057223338e-05,1e-10,observed,0.0,9.623133199871518,8,0.006655693054199219,5.8957885779687816e-05,certificates/parkinsons_uniform_8_moment_centered.json,matched,False,,parkinsons,0.0,20,1.324097225335191e-05,moment_centered,2048,781,,0.005692481994628906,5.359767831722142e-05,2704,0.2116702002240345,3,1.4469741866858161,False,uniform,8.665720322310194e-14,6.460228750988141e-05,6.460228759653861e-05,4.98060400004033,88211,0.1651965999044478,3.2767993167132905e-05,PASS,tail_or_arithmetic_floor,5.8957885779687816e-05,False,5.357470800168812,3.240031731057525e-05
4.132291757624599e-05,1e-10,observed,0.0,9.542985500069335,4,0.006655693054199219,5.555462430287568e-05,certificates/matched_parkinsons_88211_uniform_4.json,,False,,parkinsons,0.004166305065155029,20,0.0008163080202937266,energy,2048,635,matched,0.02946949005126953,0.00015516810155281554,2203,0.31547339993994683,3,0.050621721885541496,False,uniform,7.20165030040909e-14,0.0008576309377979561,0.0008576309378699726,3.939412900013849,88211,0.14154109999071807,4.749882433736341e-05,PASS,tail_or_arithmetic_floor,4.749882433736341e-05,False,4.396427399944514,0.0008576309378699726
4.937871757507769e-05,1e-10,observed,0.0,9.63447779987473,4,0.006655693054199219,5.555462430287568e-05,certificates/parkinsons_uniform_4_moment_centered.json,matched,False,,parkinsons,0.0,20,0.0008163080202937266,moment_centered,2048,689,,0.02946949005126953,0.00015516810155281554,2386,0.22291300003416836,3,0.06049030065551736,False,uniform,8.778242889528887e-14,0.0008656867377810219,0.0008656867378688043,4.021644999971613,88211,0.14260920009110123,3.542749749070412e-05,PASS,tail_or_arithmetic_floor,5.555462430287568e-05,False,4.387167200096883,0.0008656867378688043
1.1892850708339024e-07,1e-10,observed,0.0,9.626823399914429,0,0.0014449357986450195,1.6545690380021213e-07,certificates/matched_wine_white_88211_residual_0.json,,True,,wine_white,0.0014551877975463867,12,4.261337392084951e-07,energy,2048,696,matched,0.0007390975952148438,1.0917813840532865e-07,2395,0.26754700008314103,3,0.279087282091977,False,residual,9.572524340069907e-14,5.490797020111277e-07,5.490797977363711e-07,4.545392700005323,88211,0.10562960000243038,1.663213182309064e-07,PASS,tail_or_arithmetic_floor,1.2558239964628686e-07,True,4.918569300090894,5.450622462918854e-07
1.1892850708339024e-07,1e-10,observed,0.0,9.802162799984217,0,0.0014449357986450195,1.6545690380021213e-07,certificates/wine_white_residual_0_moment_centered.json,matched,True,,wine_white,0.0,12,4.261337392084951e-07,moment_centered,2048,696,,0.0007390975952148438,1.0917813840532865e-07,2395,0.11126719997264445,3,0.279087282091977,False,residual,9.572524340069907e-14,5.889542061650529e-07,5.889543018902963e-07,3.970335000078194,88211,0.08657000004313886,6.615245280709167e-08,PASS,tail_or_arithmetic_floor,1.6545690380021213e-07,True,4.168172200093977,5.450622462918854e-07
1.2078294697468075e-07,1e-10,observed,0.0,9.675683900015429,8,0.0014449357986450195,1.5676078370014408e-07,certificates/matched_wine_white_88211_residual_8.json,,True,,wine_white,0.0014547109603881836,12,1.0993190718185106e-06,energy,2048,611,matched,0.0011882781982421875,1.3431118225296995e-07,2128,0.22810299997217953,3,0.10987069184097728,False,residual,8.77687751476956e-14,1.2201019310244162e-06,1.2201020187931914e-06,3.7172301000682637,88211,0.0962131000123918,1.575378805290158e-07,PASS,tail_or_arithmetic_floor,1.3154444552176174e-07,True,4.041546200052835,1.2201020187931914e-06
1.459992851530631e-07,1e-10,observed,0.0,9.79919150006026,8,0.0014449357986450195,1.5676078370014408e-07,certificates/wine_white_residual_8_moment_centered.json,matched,True,,wine_white,0.0,12,1.0993190718185106e-06,moment_centered,2048,611,,0.0011882781982421875,1.3431118225296995e-07,2128,0.11335189989767969,3,0.13280883493774817,False,residual,8.776877493593736e-14,1.2453182692027988e-06,1.2453183569715737e-06,3.8457273999229074,88211,0.08745660004206002,6.302534265305698e-08,PASS,tail_or_arithmetic_floor,1.5676078370014408e-07,True,4.046535899862647,1.2453183569715737e-06
1.2215821542543078e-07,1e-10,observed,0.0,9.698630700004287,4,0.0014449357986450195,1.632503607657045e-07,certificates/primary_wine_white_88211_residual_4.json,,False,,wine_white,0.0014410018920898438,12,0.00042686774946765546,energy,2048,727,primary,0.020905494689941406,5.985240719007534e-06,2520,0.21882840001489967,3,0.00028617344734469555,True,residual,8.033916414074138e-14,0.00042698990760274173,0.0004269899076830809,4.506636799895205,88211,0.08254089998081326,1.6294183683433854e-07,PASS,tail_or_arithmetic_floor,1.3222100801125652e-07,True,4.8080060998909175,0.0004269899076830809
1.5318760332726526e-07,1e-10,observed,0.0,9.753823700011708,4,0.0014449357986450195,1.632503607657045e-07,certificates/wine_white_88211_moment_centered.json,primary,False,10.0,wine_white,0.0,12,0.00042686774945037415,moment_centered,2048,735,,0.020905494689941406,5.985240719007534e-06,2548,0.1494223999325186,3,0.0003588643169330697,True,residual,9.591914935935808e-14,0.00042702093695778226,0.0004270209370537014,4.497383199981414,88211,0.09675390005577356,6.955944328731941e-08,PASS,tail_or_arithmetic_floor,1.632503607657045e-07,True,4.743559499969706,0.0004270209370537014
1.3714800451160984e-06,1e-10,observed,0.0,9.715989100048319,0,0.0033081769943237305,7.0250882536839295e-06,certificates/matched_wine_white_88211_uniform_0.json,,True,,wine_white,0.003936290740966797,12,4.4147168811320406e-06,energy,2048,744,matched,0.0024061203002929688,5.897820030970659e-06,2573,0.1958566999528557,3,0.31066092844540866,False,uniform,9.201395816615075e-14,1.0141783253577987e-05,1.0141783345591945e-05,4.671553099993616,88211,0.08815419999882579,7.807690299731208e-06,PASS,tail_or_arithmetic_floor,7.0250882536839295e-06,True,4.955563999945298,5.786196926248139e-06
1.3714800451160984e-06,1e-10,observed,0.0,9.786457600072026,0,0.0033081769943237305,7.0250882536839295e-06,certificates/wine_white_uniform_0_moment_centered.json,matched,True,,wine_white,0.0,12,4.4147168811320406e-06,moment_centered,2048,744,,0.0024061203002929688,5.897820030970659e-06,2573,0.125746899866499,3,0.31066092844540866,False,uniform,9.201395816615075e-14,1.0141783253577987e-05,1.0141783345591945e-05,4.427125900052488,88211,0.08779550006147474,3.5851622086395528e-06,PASS,tail_or_arithmetic_floor,7.0250882536839295e-06,True,4.640668299980462,5.786196926248139e-06
2.5022583108342177e-06,1e-10,observed,0.0,9.699503899901174,8,0.0033081769943237305,8.426144104637149e-06,certificates/matched_wine_white_88211_uniform_8.json,,True,,wine_white,0.0038866400718688965,12,4.145176488824092e-06,energy,2048,728,matched,0.0025787353515625,7.3589696368499964e-06,2535,0.20940810011234134,3,0.6036554336300554,False,uniform,8.989929467355124e-14,1.1766012599996086e-05,1.1766012689895381e-05,4.377732099965215,88211,0.09108799998648465,9.235472674200804e-06,PASS,tail_or_arithmetic_floor,8.426144104637149e-06,True,4.678228200064041,6.6474347996583096e-06
2.5022583108342177e-06,1e-10,observed,0.0,9.80270679993555,8,0.0033081769943237305,8.426144104637149e-06,certificates/wine_white_uniform_8_moment_centered.json,matched,True,,wine_white,0.0,12,4.145176488824092e-06,moment_centered,2048,728,,0.0025787353515625,7.3589696368499964e-06,2535,0.1126458999933675,3,0.6036554336300554,False,uniform,8.989929467355124e-14,1.1766012599996086e-05,1.1766012689895381e-05,4.250463400036097,88211,0.08464730007108301,4.510569665014561e-06,PASS,tail_or_arithmetic_floor,8.426144104637149e-06,True,4.447756600100547,6.6474347996583096e-06
8.65698640279078e-06,1e-10,observed,0.0,9.729059800039977,4,0.0033081769943237305,9.897256430914966e-06,certificates/matched_wine_white_88211_uniform_4.json,,False,,wine_white,0.0032477378845214844,12,0.0004353796945173009,energy,2048,676,matched,0.021520614624023438,5.166616453095541e-05,2315,0.1876872000284493,3,0.01988376240740546,False,uniform,9.550221941392878e-14,0.00044403668082458944,0.00044403668092009166,3.908688399940729,88211,0.08325299993157387,9.811809704942944e-06,PASS,tail_or_arithmetic_floor,9.811809704942944e-06,True,4.179628599900752,0.00044403668092009166
8.742433131895318e-06,1e-10,observed,0.0,9.801522299880162,4,0.0033081769943237305,9.897256430914966e-06,certificates/wine_white_uniform_4_moment_centered.json,matched,False,,wine_white,0.0,12,0.0004353796945173009,moment_centered,2048,714,,0.021520614624023438,5.166616453095541e-05,2459,0.11384940007701516,3,0.020080020363806645,False,uniform,9.878507517199764e-14,0.0004441221275504111,0.0004441221276491962,4.0628737000515684,88211,0.08462830004282296,5.765061704586663e-06,PASS,tail_or_arithmetic_floor,9.897256430914966e-06,True,4.261351400171407,0.0004441221276491962
6.688246935304033e-07,1e-10,observed,0.0,9.840966199990362,0,0.008663535118103027,3.2575509663600205e-06,certificates/matched_yacht_88211_residual_0.json,,True,,yacht,0.009283781051635742,7,1.5671262857466781e-06,energy,308,941,matched,0.0020132064819335938,4.866582177904153e-07,3217,0.10685199999716133,3,0.4267841715205057,False,residual,9.533612302923579e-14,4.815790304926017e-06,4.81579040026214e-06,5.265401600045152,88211,0.05218180001247674,3.627122585063365e-06,PASS,tail_or_arithmetic_floor,3.2575509663600205e-06,True,5.42443540005479,2.2359509792770814e-06
6.688246935304033e-07,1e-10,observed,0.0,9.916245100088418,0,0.008663535118103027,3.2575509663600205e-06,certificates/yacht_residual_0_moment_centered.json,matched,True,,yacht,0.0,7,1.5671262857466781e-06,moment_centered,308,941,,0.0020132064819335938,4.866582177904153e-07,3217,0.03062899992801249,3,0.4267841715205057,False,residual,9.533612302923579e-14,4.815790304926017e-06,4.81579040026214e-06,5.286577100050636,88211,0.05312589998356998,1.7075039629080335e-07,PASS,tail_or_arithmetic_floor,3.2575509663600205e-06,True,5.370331999962218,2.2359509792770814e-06
2.4101132009108675e-06,1e-10,observed,0.0,9.852635100134648,8,0.008663535118103027,4.835162752864608e-06,certificates/matched_yacht_88211_residual_8.json,,True,,yacht,0.009101033210754395,7,7.28895111183278e-06,energy,308,884,matched,0.004192352294921875,2.0136854454500713e-06,3025,0.09769789990969002,3,0.3306529518353229,False,residual,9.965441557895083e-14,1.0386234997837874e-05,1.0386235097492289e-05,4.958223099936731,88211,0.049666999955661595,5.162465366422803e-06,PASS,tail_or_arithmetic_floor,3.205723234213493e-06,True,5.105587999802083,9.699064312743648e-06
2.4101132009108675e-06,1e-10,observed,0.0,9.914667999837548,8,0.008663535118103027,4.835162752864608e-06,certificates/yacht_residual_8_moment_centered.json,matched,True,,yacht,0.0,7,7.28895111183278e-06,moment_centered,308,884,,0.004192352294921875,2.0136854454500713e-06,3025,0.032574200071394444,3,0.3306529518353229,False,residual,9.965441557895083e-14,1.2015674516488988e-05,1.2015674616143404e-05,5.102440600050613,88211,0.052757800091058016,5.613760413071686e-07,PASS,tail_or_arithmetic_floor,4.835162752864608e-06,True,5.187772600213066,9.699064312743648e-06
3.2960781909644084e-06,1e-10,observed,0.0,9.845954999793321,4,0.008663535118103027,4.331429084180426e-06,certificates/primary_yacht_88211_residual_4.json,,False,,yacht,0.009173333644866943,7,0.0007608459319643905,energy,308,878,primary,0.03849506378173828,4.911790837710799e-05,3021,0.10363860009238124,3,0.004332123038963259,True,residual,9.805253397415781e-14,0.0007641420100573024,0.000764142010155355,5.096827200031839,88211,0.05040640011429787,4.690451912520127e-06,PASS,tail_or_arithmetic_floor,3.3230386238273096e-06,True,5.250872200238518,0.000764142010155355
4.3044686513175195e-06,1e-10,observed,0.0,9.913942000130191,4,0.008663535118103027,4.331429084180426e-06,certificates/yacht_88211_moment_centered.json,primary,False,10.0,yacht,0.0,7,0.0007608459319643905,moment_centered,308,878,,0.03849506378173828,4.911790837710799e-05,3021,0.03455099987331778,3,0.005657477382055556,True,residual,9.805253397415781e-14,0.0007651504005176555,0.0007651504006157081,5.504032300086692,88211,0.05150699999649078,4.15497847156055e-07,PASS,tail_or_arithmetic_floor,4.331429084180426e-06,True,5.5900902999565005,0.0007651504006157081
8.950275022464225e-06,1e-10,observed,0.0,9.852573100011796,0,0.018362700939178467,3.6304545932790114e-05,certificates/matched_yacht_88211_uniform_0.json,,False,,yacht,0.021442055702209473,7,6.609026156602359e-06,energy,308,1419,matched,0.005686759948730469,1.540798598435292e-05,4790,0.09686349995899945,3,1.3542502042487725,False,uniform,9.540427530017187e-14,4.204714683151342e-05,4.2047146926917694e-05,8.394673399976455,88211,0.050563400029204786,4.2352346823196393e-05,PASS,tail_or_arithmetic_floor,3.6304545932790114e-05,True,8.542100299964659,1.5559301179066585e-05
8.950275022464225e-06,1e-10,observed,0.0,9.917711400077678,0,0.018362700939178467,3.6304545932790114e-05,certificates/yacht_uniform_0_moment_centered.json,matched,False,,yacht,0.0,7,6.609026156602359e-06,moment_centered,308,1419,,0.005686759948730469,1.540798598435292e-05,4790,0.03333559993188828,3,1.3542502042487725,False,uniform,9.540427530017187e-14,4.204714683151342e-05,4.2047146926917694e-05,8.075058999937028,88211,0.048952999990433455,9.908919544333592e-06,PASS,tail_or_arithmetic_floor,3.6304545932790114e-05,True,8.15734759985935,1.5559301179066585e-05
1.4085139494293622e-05,1e-10,observed,0.0,9.84319239994511,8,0.018362700939178467,4.990368273189478e-05,certificates/matched_yacht_88211_uniform_8.json,,False,,yacht,0.021062254905700684,7,1.3815940198353553e-05,energy,308,1023,matched,0.007615089416503906,2.6618479301858543e-05,3498,0.10520880005788058,3,1.0194846888503577,False,uniform,7.682907315984672e-14,6.298464427933155e-05,6.298464435616062e-05,5.971672100014985,88211,0.05159879999700934,5.6204431446299707e-05,PASS,tail_or_arithmetic_floor,4.990368273189478e-05,False,6.1284797000698745,2.7901079692647175e-05
1.4085139494293622e-05,1e-10,observed,0.0,9.9160221000202,8,0.018362700939178467,4.990368273189478e-05,certificates/yacht_uniform_8_moment_centered.json,matched,False,,yacht,0.0,7,1.3815940198353553e-05,moment_centered,308,1023,,0.007615089416503906,2.6618479301858543e-05,3498,0.030667299986816943,3,1.0194846888503577,False,uniform,7.682907315984672e-14,6.298464427933155e-05,6.298464435616062e-05,7.755845400039107,88211,0.05331059999298304,1.6982006554459176e-05,PASS,tail_or_arithmetic_floor,4.990368273189478e-05,False,7.839823300018907,2.7901079692647175e-05
7.966580553928483e-05,1e-10,observed,0.0,9.838986200164072,4,0.018362700939178467,8.175074568695327e-05,certificates/matched_yacht_88211_uniform_4.json,,False,,yacht,0.01836085319519043,7,0.0007823007934799445,energy,308,963,matched,0.04236602783203125,0.00017416967619354672,3295,0.10859809990506619,3,0.10183526106998278,False,uniform,9.942448340322096e-14,0.0008619665989198048,0.0008619665990192293,5.935554499970749,88211,0.05241569993086159,8.174519234769216e-05,PASS,tail_or_arithmetic_floor,8.174519234769216e-05,False,6.096568299806677,0.0008619665990192293
7.967135886091257e-05,1e-10,observed,0.0,9.904577899957076,4,0.018362700939178467,8.175074568695327e-05,certificates/yacht_uniform_4_moment_centered.json,matched,False,,yacht,0.0,7,0.0007823007934799445,moment_centered,308,946,,0.04236602783203125,0.00017416967619354672,3236,0.04384060006123036,3,0.10184235977379853,False,uniform,8.36324282396661e-14,0.0008619721522572246,0.0008619721523408571,5.737991099944338,88211,0.051581499981693923,3.5875790896305646e-05,PASS,tail_or_arithmetic_floor,8.175074568695327e-05,False,5.8334131999872625,0.0008619721523408571


==> anc/results/matched_controls/tail_components.json <==
[{"dataset":"superconductivity","seed":88211,"original":7.107002863373139e-06,"contraction":5.2177132845902485e-06,"refined_radius":5.2177132845902485e-06,"mixed_envelope":4.120024206637769e-06},{"dataset":"superconductivity","seed":88212,"original":7.624716057686728e-06,"contraction":5.626171697300636e-06,"refined_radius":5.626171697300636e-06,"mixed_envelope":4.45252271974408e-06},{"dataset":"superconductivity","seed":88213,"original":7.476270052135432e-06,"contraction":5.54690978718367e-06,"refined_radius":5.54690978718367e-06,"mixed_envelope":4.478754707199207e-06},{"dataset":"superconductivity","seed":88214,"original":7.3701942931425105e-06,"contraction":5.2379058029349685e-06,"refined_radius":5.2379058029349685e-06,"mixed_envelope":3.967438659629221e-06},{"dataset":"superconductivity","seed":88215,"original":8.002843901420545e-06,"contraction":5.867476190440122e-06,"refined_radius":5.867476190440122e-06,"mixed_envelope":4.602180244516612e-06},{"dataset":"parkinsons","seed":88211,"original":2.9432862672827236e-06,"contraction":9.684780513837307e-07,"refined_radius":9.684780513837307e-07,"mixed_envelope":9.535775864754968e-07},{"dataset":"parkinsons","seed":88212,"original":3.202459916729722e-06,"contraction":9.529188096801718e-07,"refined_radius":9.529188096801718e-07,"mixed_envelope":9.036821836988634e-07},{"dataset":"parkinsons","seed":88213,"original":2.917607844070835e-06,"contraction":9.027708552337324e-07,"refined_radius":9.027708552337324e-07,"mixed_envelope":8.763778261358273e-07},{"dataset":"parkinsons","seed":88214,"original":3.0656808876792077e-06,"contraction":9.269967928778762e-07,"refined_radius":9.269967928778762e-07,"mixed_envelope":9.00490436218909e-07},{"dataset":"parkinsons","seed":88215,"original":3.211317346670299e-06,"contraction":9.808987276624405e-07,"refined_radius":9.808987276624405e-07,"mixed_envelope":9.596595665392775e-07},{"dataset":"wine_white","seed":88211,"original":1.8637694666269844e-06,"contraction":1.4022277414237515e-07,"refined_radius":1.3953338913912714e-07,"mixed_envelope":1.322210080112565e-07},{"dataset":"wine_white","seed":88212,"original":1.8384271272747147e-06,"contraction":1.415055019383582e-07,"refined_radius":1.409766829511082e-07,"mixed_envelope":1.3446528146877066e-07},{"dataset":"wine_white","seed":88213,"original":1.9460718795564617e-06,"contraction":1.5305933949069503e-07,"refined_radius":1.515397076763586e-07,"mixed_envelope":1.3956597763009793e-07},{"dataset":"wine_white","seed":88214,"original":1.8667075163663617e-06,"contraction":1.4300492589766397e-07,"refined_radius":1.4158481067724083e-07,"mixed_envelope":1.298541135914258e-07},{"dataset":"wine_white","seed":88215,"original":1.966959099575671e-06,"contraction":1.5628789473696495e-07,"refined_radius":1.5530503765630757e-07,"mixed_envelope":1.459986596151183e-07},{"dataset":"yacht","seed":88211,"original":3.177117218915594e-05,"contraction":3.840894101002043e-06,"refined_radius":3.6189664832008002e-06,"mixed_envelope":3.323038623827309e-06},{"dataset":"yacht","seed":88212,"original":3.028666855749964e-05,"contraction":4.410820236175209e-06,"refined_radius":4.0972720309036886e-06,"mixed_envelope":3.84493660311737e-06},{"dataset":"yacht","seed":88213,"original":2.7230381435663855e-05,"contraction":4.131997381410485e-06,"refined_radius":3.8948658835672925e-06,"mixed_envelope":2.787511343043053e-06},{"dataset":"yacht","seed":88214,"original":2.8754973795410786e-05,"contraction":3.643451776917994e-06,"refined_radius":3.448540413590752e-06,"mixed_envelope":2.716511422820843e-06},{"dataset":"yacht","seed":88215,"original":3.204304193553845e-05,"contraction":4.1898989317544064e-06,"refined_radius":3.8792753857080825e-06,"mixed_envelope":2.7339296702482595e-06}]

==> anc/results/matched_external/anytime_curves.json <==
[{"dataset":"superconductivity","method":"adaptive_energy","trace":[[2.9070543999550864,5.5736734703593126e-05],[2.926254599937238,4.27118856419122e-05],[2.944753099931404,4.268367686693637e-05],[2.9511321999598294,1.4931452505945837e-05],[2.9587220998946577,1.4931452505945837e-05],[2.9650835999054834,1.4931452505945837e-05],[2.97258629987482,1.4931452505945837e-05],[2.978979399893433,1.4931452505945837e-05],[2.9865216999314725,1.4931452505945837e-05],[2.9928232999518514,1.4931452505945837e-05],[3.0003294999478385,1.4931452505945837e-05],[3.0066606999607757,1.4931452505945837e-05],[3.0130812999559566,1.4931452505945837e-05],[3.018169999937527,1.4931452505945837e-05],[3.025685599888675,1.4931452505945837e-05],[3.0319609999423847,1.4931452505945837e-05],[3.0382587999338284,1.4931452505945837e-05],[3.0432724999263883,1.4931452505945837e-05],[3.0508157999720424,1.4931452505945837e-05],[3.057072199881077,1.4931452505945837e-05],[3.063368699979037,1.4931452505945837e-05],[3.0684020998887718,1.3480846128015485e-05],[3.074638099875301,1.3480846128015485e-05],[3.079698199988343,1.3480846128015485e-05],[3.0859686998883262,1.3480846128015485e-05],[3.0909756999462843,1.3480846128015485e-05],[3.0975695999804884,1.3480846128015485e-05],[3.1026047999039292,1.3480846128015485e-05],[3.1100986999226734,1.3480846128015485e-05],[3.1163877999642864,1.3480846128015485e-05],[3.122601099894382,1.3480846128015485e-05],[3.127619299921207,1.3211388632987722e-05],[3.132700099959038,1.3211388632987722e-05],[3.137702399981208,1.3211388632987722e-05],[3.142711899941787,1.3211388632987722e-05],[3.1478442999068648,1.0029497590863419e-05],[3.155321899917908,1.0029497590863419e-05],[3.1616445999825373,1.0029497590863419e-05],[3.1775430999696255,1.0029497590863419e-05],[3.1838946999050677,1.0029497590863419e-05],[3.188935799873434,1.0029497590863419e-05],[3.1940387999638915,1.0029497590863419e-05],[3.1991046998882666,1.0029497590863419e-05],[3.204084699973464,8.750271301492633e-06],[3.209101299988106,8.750271301492633e-06],[3.2141452999785542,8.750271301492633e-06],[3.219119399902411,8.750271301492633e-06],[3.224098699982278,8.750271301492633e-06],[3.229217099957168,8.750271301492633e-06],[3.234196599922143,8.076233855895893e-06],[3.241689399932511,8.076233855895893e-06],[3.247984299901873,8.076233855895893e-06],[3.2563630999065936,8.076233855895893e-06],[3.2627473999746144,8.076233855895893e-06],[3.267827299889177,8.076233855895893e-06],[3.272946299985051,8.076233855895893e-06],[3.2780217999825254,8.076233855895893e-06],[3.283045099931769,7.537572636739844e-06],[3.288105799932964,7.537572636739844e-06],[3.2931814999319613,7.537572636739844e-06],[3.296973899938166,7.537572636739844e-06],[3.300784399965778,7.2768618629005626e-06],[3.3059669999638572,7.2768618629005626e-06],[3.3111167999450117,6.950878794029442e-06],[3.3162643999094144,6.950878794029442e-06],[3.321425099973567,6.950878794029442e-06],[3.325270999921486,6.950878794029442e-06],[3.3292453999165446,6.341719833333984e-06],[3.3465801998972893,6.3314134990826755e-06],[3.353125699912198,6.3314134990826755e-06],[3.358297699945979,6.3314134990826755e-06],[3.3634743998991325,6.3314134990826755e-06],[3.380744699970819,6.3314134990826755e-06],[3.387307099881582,6.3314134990826755e-06],[3.392524999915622,6.3314134990826755e-06],[3.39790269988589,6.2585253954822e-06],[3.404461299884133,6.2585253954822e-06],[3.4110393999144435,6.2585253954822e-06],[3.4162772999843583,6.2585253954822e-06],[3.421534899971448,6.2585253954822e-06],[3.426995199988596,6.2585253954822e-06],[3.4322779999347404,5.542678556816295e-06],[3.4375177999027073,5.542678556816295e-06],[3.442736499942839,5.2060584372162245e-06],[3.4466962999431416,5.2060584372162245e-06],[3.450620299903676,4.912959500020814e-06],[3.4589453999651596,4.912959500020814e-06],[3.466857699910179,4.912959500020814e-06],[3.472135299933143,4.912959500020814e-06],[3.4773820999544114,4.912959500020814e-06],[3.4825310999294743,4.912959500020814e-06],[3.487817599903792,4.912959500020814e-06],[3.491809899918735,4.912959500020814e-06],[3.495754399918951,4.840071396420339e-06],[3.5023244998883456,4.840071396420339e-06],[3.5075650999788195,4.840071396420339e-06],[3.5155112999491394,4.840071396420339e-06],[3.522069999948144,4.840071396420339e-06],[3.5273742999415845,4.840071396420339e-06],[3.532659599906765,4.694521606817166e-06],[3.54889299988281,4.694521606817166e-06],[3.55537779990118,4.694521606817166e-06],[3.560578899923712,4.694521606817166e-06],[3.565735699958168,4.694521606817166e-06],[3.573406499926932,4.694521606817166e-06],[3.5799236999591812,4.694521606817166e-06],[3.5850550999166444,4.694521606817166e-06],[3.5901807999471202,4.694521606817166e-06],[3.5979247998911887,4.694521606817166e-06],[3.6043287998763844,4.694521606817166e-06],[3.6106994999572635,4.694521606817166e-06],[3.6158089999808,4.694521606817166e-06],[3.623475099913776,4.694521606817166e-06],[3.6299896999262273,4.694521606817166e-06],[3.6364246999146417,4.694521606817166e-06],[3.641430199961178,4.583275719440396e-06],[3.64900619990658,4.583275719440396e-06],[3.65522599988617,4.583275719440396e-06],[3.660226499894634,4.583275719440396e-06],[3.6652992999879643,4.577129551174876e-06],[3.673061199951917,4.577129551174876e-06],[3.6796160999219865,4.577129551174876e-06],[3.6847860999405384,4.577129551174876e-06],[3.689916499890387,4.448647505654558e-06],[3.6975219999440014,4.448647505654558e-06],[3.702513799886219,4.448647505654558e-06],[3.7075538999633864,4.448647505654558e-06],[3.711428399896249,4.424985052908e-06],[3.7189159999834374,4.424985052908e-06],[3.7251908999169245,4.424985052908e-06],[3.7327580999117345,4.424985052908e-06],[3.739021399873309,4.424985052908e-06],[3.7441027999157086,4.424985052908e-06],[3.7491193999303505,4.424985052908e-06],[3.754193599917926,4.424985052908e-06],[3.7591745998943225,4.260893101176635e-06],[3.764257999951951,4.260893101176635e-06],[3.769292499986477,4.260893101176635e-06],[3.7743174999486655,4.260893101176635e-06],[3.7794622998917475,4.232571378105917e-06],[3.7871803999878466,4.232571378105917e-06],[3.7947044998873025,4.232571378105917e-06],[3.7999582999618724,4.232571378105917e-06],[3.805109199951403,4.232571378105917e-06],[3.810210899915546,4.232571378105917e-06],[3.8156210999004543,4.232571378105917e-06],[3.8195090999361128,4.232571378105917e-06],[3.8233660999685526,4.149647213799864e-06],[3.8286803999217227,4.149647213799864e-06],[3.8338311999104917,4.149647213799864e-06],[3.8389821999007836,4.149647213799864e-06],[3.8443737999768928,4.143304800812266e-06],[3.8496367998886853,4.143304800812266e-06],[3.854856599937193,4.143304800812266e-06],[3.8588531999848783,4.143304800812266e-06],[3.862855999963358,4.124224557754434e-06],[3.8693449998972937,4.124224557754434e-06],[3.8745290999067947,4.124164251695893e-06],[3.8823332999600098,4.124164251695893e-06],[3.8875253999140114,4.124164251695893e-06],[3.8928035999415442,4.124164251695893e-06],[3.8966946998843923,4.124164251695893e-06],[3.904379599960521,4.124164251695893e-06],[3.909590399940498,4.124164251695893e-06],[3.914760999963619,4.124164251695893e-06],[3.9186597999650985,4.07041669721179e-06],[3.9238103999523446,4.07041669721179e-06],[3.9290255999658257,4.07041669721179e-06],[3.9329288998851553,4.07041669721179e-06],[3.93682009994518,4.035510876754418e-06],[3.9445626998785883,4.035510876754418e-06],[3.9497333999024704,4.035510876754418e-06],[3.957464599981904,4.035510876754418e-06],[3.9626109999371693,4.035510876754418e-06],[3.9676935999887064,4.035510876754418e-06],[3.971500299987383,4.035510876754418e-06],[3.9767654999159276,4.035510876754418e-06],[3.98067589988932,4.027791385222308e-06],[3.987050399882719,4.027791385222308e-06],[3.993415499920957,4.027791385222308e-06],[3.998499399982393,4.027791385222308e-06],[4.003478499944322,4.024051123018187e-06],[4.009796899976209,4.024051123018187e-06],[4.014851699932478,4.024051123018187e-06],[4.02110409992747,4.024051123018187e-06],[4.02619139989838,4.008393624743483e-06],[4.032536999904551,4.008393624743483e-06],[4.037556999945082,4.008393624743483e-06],[4.0438571999548,4.008393624743483e-06],[4.048908699885942,3.987407458053843e-06],[4.056353799882345,3.987407458053843e-06],[4.064058199874125,3.987407458053843e-06],[4.0690872999839485,3.987407458053843e-06],[4.074073899886571,3.987407458053843e-06],[4.079162099980749,3.987407458053843e-06],[4.084170499932952,3.987407458053843e-06],[4.0879144999198616,3.987407458053843e-06],[4.091708999942057,3.960305676451283e-06],[4.099578499910422,3.960305676451283e-06],[4.104595399927348,3.960305676451283e-06],[4.1099864998832345,3.960305676451283e-06],[4.113841399899684,3.960305676451283e-06],[4.1213239999488,3.960305676451283e-06],[4.126464299974032,3.960305676451283e-06],[4.131504999939352,3.960305676451283e-06],[4.135276599903591,3.952770681054773e-06],[4.1415908999042585,3.952770681054773e-06],[4.146667699911632,3.952770681054773e-06],[4.152891999925487,3.952770681054773e-06],[4.157895799959078,3.9518040273218025e-06],[4.164572299923748,3.9518040273218025e-06],[4.169642099877819,3.9518040273218025e-06],[4.175877499976195,3.9518040273218025e-06],[4.180885199923068,3.947721827392151e-06],[4.187141999951564,3.947721827392151e-06],[4.193371699890122,3.947721827392151e-06],[4.198355199885555,3.947721827392151e-06],[4.203357799910009,3.93831588767408e-06],[4.210457299952395,3.93831588767408e-06],[4.215611999970861,3.93831588767408e-06],[4.221904799924232,3.93831588767408e-06],[4.227014899952337,3.938142332716131e-06],[4.234536199946888,3.938142332716131e-06],[4.239514399901964,3.938142332716131e-06],[4.247188999899663,3.938142332716131e-06],[4.252108799875714,3.938142332716131e-06],[4.257001099875197,3.938142332716131e-06],[4.260740499943495,3.938142332716131e-06],[4.265691599925049,3.938142332716131e-06],[4.269392499933019,3.9359228585099295e-06],[4.275526899960823,3.9359228585099295e-06],[4.281931799952872,3.9359228585099295e-06],[4.2868856999557465,3.9359228585099295e-06],[4.291828699875623,3.926116478040987e-06],[4.29953839990776,3.926116478040987e-06],[4.307017999934033,3.926116478040987e-06],[4.31244369992055,3.926116478040987e-06],[4.317476199939847,3.926116478040987e-06],[4.322601299965754,3.926116478040987e-06],[4.327748999930918,3.926116478040987e-06],[4.340096799889579,3.926116478040987e-06],[4.3441693999338895,3.9254789368772455e-06],[4.350640199962072,3.9254789368772455e-06],[4.355957499938086,3.9254789368772455e-06],[4.362458499963395,3.9254789368772455e-06],[4.367678199894726,3.92194115358133e-06],[4.374232499976642,3.92194115358133e-06],[4.380890299915336,3.92194115358133e-06],[4.38625699991826,3.92194115358133e-06],[4.391483299899846,3.9206200457895905e-06],[4.3981254999525845,3.9206200457895905e-06],[4.403408299898729,3.9206200457895905e-06],[4.409928799956106,3.9206200457895905e-06],[4.415203799959272,3.919740249802009e-06],[4.421733999974094,3.919740249802009e-06],[4.428223499911837,3.919740249802009e-06],[4.4333586998982355,3.919740249802009e-06],[4.438460899982601,3.919384258812284e-06],[4.444878899957985,3.919384258812284e-06],[4.450059899943881,3.919384258812284e-06],[4.456492199911736,3.919384258812284e-06],[4.4617304999846965,3.919341032640293e-06],[4.470085599925369,3.919341032640293e-06],[4.475240499945357,3.919341032640293e-06],[4.480426199967042,3.919341032640293e-06],[4.4843699999619275,3.919341032640293e-06],[4.492152699967846,3.919341032640293e-06],[4.4973929999396205,3.919341032640293e-06],[4.511192199890502,3.919341032640293e-06],[4.5151544999098405,3.917320019426089e-06],[4.521753199980594,3.917320019426089e-06],[4.527018899912946,3.917320019426089e-06],[4.533603199874051,3.917320019426089e-06],[4.5388032998889685,3.916152543938928e-06],[4.545618299976923,3.916152543938928e-06],[4.552186999935657,3.916152543938928e-06],[4.557408699882217,3.916152543938928e-06],[4.562619399977848,3.915165708180636e-06],[4.569056399981491,3.915165708180636e-06],[4.574148099985905,3.915165708180636e-06],[4.580666899913922,3.915165708180636e-06],[4.585790399927646,3.9147660060060655e-06],[4.59358209988568,3.9147660060060655e-06],[4.600016999873333,3.9147660060060655e-06],[4.605121799977496,3.9147660060060655e-06],[4.611276699928567,3.9147660060060655e-06],[4.627882199943997,3.9147660060060655e-06],[4.63438929989934,3.9147660060060655e-06],[4.639593299943954,3.9147660060060655e-06],[4.644833699916489,3.9138001967063425e-06],[4.650009699980728,3.9138001967063425e-06],[4.653871799935587,3.9138001967063425e-06],[4.659001599880867,3.9138001967063425e-06],[4.662965199910104,3.9136161967114145e-06],[4.679073599982075,3.9136161967114145e-06],[4.6857915999135,3.9136161967114145e-06],[4.692285099881701,3.9136161967114145e-06],[4.697635699878447,3.9136161967114145e-06],[4.705262699979357,3.9136161967114145e-06],[4.711687599890865,3.9136161967114145e-06],[4.7181077998830006,3.9136161967114145e-06],[4.723204599926248,3.913453082202102e-06],[4.72972649987787,3.913453082202102e-06],[4.73612349992618,3.913453082202102e-06],[4.741157799959183,3.913453082202102e-06],[4.746205999981612,3.912740857940113e-06],[4.752474799985066,3.912740857940113e-06],[4.757456199964508,3.912740857940113e-06],[4.763796399929561,3.912740857940113e-06],[4.76882079988718,3.912622943525335e-06],[4.773935099947266,3.912622943525335e-06],[4.7790297999745235,3.912622943525335e-06],[4.7842483998974785,3.912622943525335e-06],[4.789900199975818,3.911922335361187e-06],[4.79756739991717,3.911922335361187e-06],[4.804043699987233,3.911922335361187e-06],[4.81166669994127,3.911922335361187e-06],[4.818107199971564,3.911922335361187e-06],[4.823303399956785,3.911922335361187e-06],[4.828508399892598,3.911922335361187e-06],[4.833835299941711,3.911922335361187e-06],[4.838987899944186,3.911864876589288e-06],[4.84667629993055,3.911864876589288e-06],[4.85317109990865,3.911864876589288e-06],[4.860858599888161,3.911864876589288e-06],[4.867362699937075,3.911864876589288e-06],[4.872506499988958,3.911864876589288e-06],[4.877652199938893,3.911864876589288e-06],[4.8828041999368,3.911864876589288e-06],[4.887913399958052,3.911779183492139e-06],[4.893061099923216,3.911779183492139e-06],[4.898133399896324,3.911759542337334e-06],[4.903172499965876,3.911759542337334e-06],[4.908175499876961,3.911759542337334e-06],[4.91324959998019,3.911759542337334e-06],[4.918246899964288,3.91148375804653e-06],[4.9257250999799,3.91148375804653e-06],[4.932187399943359,3.91148375804653e-06],[4.938468299922533,3.91148375804653e-06],[4.943475799984299,3.911464787577238e-06],[4.95125589997042,3.911464787577238e-06],[4.957505999947898,3.911464787577238e-06],[4.964099499979056,3.911464787577238e-06],[4.969133299891837,3.911464787577238e-06],[4.976633399957791,3.911464787577238e-06],[4.982934199972078,3.911464787577238e-06],[4.989161099889316,3.911464787577238e-06],[4.994288399931975,3.91131486249534e-06],[5.000581999891438,3.91131486249534e-06],[5.0055902999592945,3.91131486249534e-06],[5.011832899879664,3.91131486249534e-06],[5.016930899932049,3.911296577247675e-06],[5.021917799953371,3.911296577247675e-06],[5.02700019988697,3.911296577247675e-06],[5.032066699932329,3.911296577247675e-06],[5.037076499895193,3.911258437436704e-06],[5.043322199955583,3.911258437436704e-06],[5.048424399923533,3.911258437436704e-06],[5.054740599938668,3.911258437436704e-06],[5.059795699897222,3.911258437436704e-06],[5.067332199891098,3.911258437436704e-06],[5.07361709990073,3.911258437436704e-06],[5.0798980998806655,3.911258437436704e-06],[5.084921899950132,3.911253874132109e-06],[5.092402099980973,3.911253874132109e-06],[5.098672399879433,3.911253874132109e-06],[5.1049407998798415,3.911253874132109e-06],[5.110017699887976,3.911171012636232e-06],[5.117872599978,3.911171012636232e-06],[5.124122499953955,3.911171012636232e-06],[5.130783499917015,3.911171012636232e-06],[5.135857999906875,3.911118485331244e-06],[5.143364399904385,3.911118485331244e-06],[5.149692399892956,3.911118485331244e-06],[5.157130499952473,3.911118485331244e-06],[5.163553899968974,3.911118485331244e-06],[5.168598199961707,3.911118485331244e-06],[5.173561899922788,3.911118485331244e-06],[5.178696999908425,3.911118485331244e-06],[5.183828599983826,3.911113260671997e-06],[5.188853899948299,3.911113260671997e-06],[5.19410609989427,3.911113260671997e-06],[5.199261599918827,3.911113260671997e-06],[5.204270599875599,3.911060292709082e-06],[5.209301799884997,3.911060292709082e-06],[5.214355799951591,3.911060292709082e-06],[5.219333699904382,3.911060292709082e-06],[5.224347699899226,3.9109474433318865e-06],[5.229529699892737,3.9109474433318865e-06],[5.234535899944603,3.9109474433318865e-06],[5.239574599894695,3.9109474433318865e-06],[5.24462799995672,3.910930581351975e-06],[5.252068399917334,3.910930581351975e-06],[5.259715999942273,3.910930581351975e-06],[5.264804299920797,3.910930581351975e-06],[5.269914099946618,3.910930581351975e-06],[5.275005099945702,3.910930581351975e-06],[5.2800842999713495,3.910930581351975e-06],[5.292195899877697,3.910930581351975e-06],[5.296239799936302,3.9109290821751075e-06],[5.304295799927786,3.9109290821751075e-06],[5.310927799902856,3.9109290821751075e-06],[5.316409099963494,3.9109290821751075e-06],[5.32183609995991,3.9109167137736656e-06],[5.32864979992155,3.9109167137736656e-06],[5.335382899967954,3.9109167137736656e-06],[5.34075289987959,3.9109167137736656e-06],[5.34620329993777,3.910907015512808e-06],[5.352948899962939,3.910907015512808e-06],[5.358314999961294,3.910907015512808e-06],[5.365137699875049,3.910907015512808e-06],[5.370482099941,3.910824715017613e-06],[5.378603299963288,3.910824715017613e-06],[5.383963199914433,3.910824715017613e-06],[5.389304099953733,3.910824715017613e-06],[5.393471999908797,3.910824715017613e-06],[5.401525999885052,3.910824715017613e-06],[5.4069168999558315,3.910824715017613e-06],[5.421378399943933,3.910824715017613e-06],[5.425468699890189,3.9108108474393034e-06],[5.432180199888535,3.9108108474393034e-06],[5.437581199919805,3.9108108474393034e-06],[5.444292899919674,3.9108108474393034e-06],[5.449566999915987,3.910793733037611e-06],[5.453499799943529,3.910793733037611e-06],[5.457538799964823,3.910762684477187e-06],[5.464240899891593,3.910762684477187e-06],[5.469453899888322,3.910762684477187e-06],[5.4760465999133885,3.910762684477187e-06],[5.48131709988229,3.9107475472987836e-06],[5.486926799989305,3.9107475472987836e-06],[5.49224869988393,3.9107475472987836e-06],[5.497535699978471,3.9107475472987836e-06],[5.502756199915893,3.910746428097698e-06],[5.511422799900174,3.910746428097698e-06],[5.517954099923372,3.910746428097698e-06],[5.52314659988042,3.910746428097698e-06],[5.52841249993071,3.910746428097698e-06],[5.544598099892028,3.910746428097698e-06],[5.551101999939419,3.910746428097698e-06],[5.55630299996119,3.910746428097698e-06],[5.561506999889389,3.910746428097698e-06],[5.577424799907021,3.910746428097698e-06],[5.584003099938855,3.910746428097698e-06],[5.59038529987447,3.910746428097698e-06],[5.595542599912733,3.910746428097698e-06],[5.603103799978271,3.910746428097698e-06],[5.609315299894661,3.910746428097698e-06],[5.615707599907182,3.910746428097698e-06],[5.620725099928677,3.910738139456223e-06],[5.625781099894084,3.910738139456223e-06],[5.629646199988201,3.910738139456223e-06],[5.634663499891758,3.910738139456223e-06],[5.638418799964711,3.910738139456223e-06],[5.643516899901442,3.910738139456223e-06],[5.648505099932663,3.910738139456223e-06],[5.653539599967189,3.910738139456223e-06],[5.660457699908875,3.910733418140654e-06],[5.668186799972318,3.910733418140654e-06],[5.6745640999870375,3.910733418140654e-06],[5.6797343998914585,3.910733418140654e-06],[5.684773199958727,3.9107276816766155e-06],[5.7006532999221236,3.9107276816766155e-06],[5.707007699878886,3.9107276816766155e-06],[5.714549999916926,3.9107276816766155e-06],[5.720910899923183,3.9107276816766155e-06],[5.725986299919896,3.9107276816766155e-06],[5.731078399927355,3.9107276816766155e-06],[5.736164799891412,3.9107276816766155e-06],[5.741188199957833,3.9107276816766155e-06],[5.74882399989292,3.9107276816766155e-06],[5.755088399979286,3.9107276816766155e-06],[5.762608499964699,3.9107276816766155e-06],[5.7688404999207705,3.9107276816766155e-06],[5.773857299936935,3.9107276816766155e-06],[5.778908099979162,3.9107276816766155e-06],[5.784229299984872,3.9107276816766155e-06],[5.789247799897566,3.910724271877913e-06],[5.794385699904524,3.910724271877913e-06],[5.798796199960634,3.910719111533539e-06],[5.805294099962339,3.910719111533539e-06],[5.811751099885441,3.910719111533539e-06],[5.816965399892069,3.910719111533539e-06],[5.822102099889889,3.910718964224942e-06],[5.829795599915087,3.910718964224942e-06],[5.836147699970752,3.910718964224942e-06],[5.841230099904351,3.910718964224942e-06],[5.846350799896754,3.910718440949508e-06],[5.853856999892741,3.910718440949508e-06],[5.860239999950863,3.910718440949508e-06],[5.865287799970247,3.910718440949508e-06],[5.870377799961716,3.910718440949508e-06],[5.878110899939202,3.910718440949508e-06],[5.884451799909584,3.910718440949508e-06],[5.889469299931079,3.910718440949508e-06],[5.894605999928899,3.910713990463088e-06],[5.899801099905744,3.910713990463088e-06],[5.904923699912615,3.910713990463088e-06],[5.908786299987696,3.910713990463088e-06],[5.912741099949926,3.910711824303475e-06],[5.920408299891278,3.910711824303475e-06],[5.928334299940616,3.910711824303475e-06],[5.933491599978879,3.910711824303475e-06],[5.938606699928641,3.910711824303475e-06],[5.943652599933557,3.910711824303475e-06],[5.948732699966058,3.910711824303475e-06],[5.952581399935298,3.910711824303475e-06],[5.9564314999151975,3.910708237001145e-06],[5.962904699961655,3.910708237001145e-06],[5.969178199884482,3.910708237001145e-06],[5.97419179987628,3.910708237001145e-06],[5.979238099884242,3.9107073422641695e-06],[5.985628499882296,3.9107073422641695e-06],[5.99217439990025,3.9107073422641695e-06],[5.997414299985394,3.9107073422641695e-06],[6.002701999968849,3.910706959198195e-06],[6.007904899888672,3.910706959198195e-06],[6.01335239992477,3.910706500357113e-06],[6.019996399874799,3.910706500357113e-06],[6.025449699955061,3.910706500357113e-06],[6.032273099874146,3.910706500357113e-06],[6.037742899963632,3.910706413331024e-06],[6.045981299947016,3.910706413331024e-06],[6.060526099987328,3.910706413331024e-06],[6.068991499952972,3.910706413331024e-06],[6.074417799944058,3.910706413331024e-06],[6.079953099950217,3.910706413331024e-06],[6.084036899963394,3.910706413331024e-06],[6.089470099890605,3.910706413331024e-06],[6.093771199928597,3.9107060377861595e-06],[6.099205699982122,3.9107060377861595e-06],[6.104626099928282,3.9107060377861595e-06],[6.10870059998706,3.9107060377861595e-06],[6.1128388999495655,3.910703477538356e-06],[6.11957859992981,3.910703477538356e-06],[6.125110499910079,3.910703477538356e-06],[6.132049599895254,3.910703477538356e-06],[6.137439399957657,3.910703477331273e-06],[6.145556099945679,3.910703477331273e-06],[6.151149399927817,3.910703477331273e-06],[6.156761899939738,3.910703477331273e-06],[6.160975099890493,3.910703477331273e-06],[6.169280699919909,3.910703477331273e-06],[6.17490599991288,3.910703477331273e-06],[6.1806705999188125,3.910703477331273e-06],[6.184872999903746,3.910702963808672e-06],[6.191835299949162,3.910702963808672e-06],[6.197430899948813,3.910702963808672e-06],[6.2043412999482825,3.910702963808672e-06],[6.209720699931495,3.910702963808672e-06],[6.216567799914628,3.910702963808672e-06],[6.222001499962062,3.910702963808672e-06],[6.228899199981242,3.910702963808672e-06],[6.234372299979441,3.910702826028694e-06],[6.241205999976955,3.910702826028694e-06],[6.2467031999258325,3.910702826028694e-06],[6.253488799906336,3.910702826028694e-06],[6.258890899945982,3.9107022204076716e-06],[6.2670069999294356,3.9107022204076716e-06],[6.273702099919319,3.9107022204076716e-06],[6.28170329995919,3.9107022204076716e-06],[6.297858899924904,3.9107022204076716e-06],[6.303402099874802,3.9107022204076716e-06],[6.308824299951084,3.9107022204076716e-06],[6.314332599984482,3.9107022204076716e-06],[6.31979809992481,3.910701823169873e-06],[6.325182899949141,3.910701823169873e-06],[6.330776099930517,3.910701823169873e-06],[6.3348549999063835,3.910701823169873e-06],[6.33890699991025,3.910701466221895e-06],[6.34573449997697,3.910701466221895e-06],[6.352535199956037,3.910701466221895e-06],[6.357926499913447,3.910701466221895e-06],[6.363325999933295,3.910701335368451e-06],[6.370181699981913,3.910701335368451e-06],[6.375841099885292,3.910701335368451e-06],[6.384368799976073,3.910701335368451e-06],[6.391578599927016,3.910701335368451e-06],[6.397309799911454,3.910701335368451e-06],[6.4029956999002025,3.910701335368451e-06],[6.410290299914777,3.910701335368451e-06],[6.416039299918339,3.910701335368451e-06],[6.423489899956621,3.910701335368451e-06],[6.429260699893348,3.9107013321060865e-06],[6.4363445999333635,3.9107013321060865e-06],[6.442105799913406,3.91070086766445e-06],[6.460652599926107,3.91070086766445e-06],[6.468309999909252,3.91070086766445e-06],[6.474352899938822,3.91070086766445e-06],[6.490872799884528,3.91070086766445e-06],[6.500302699976601,3.91070086766445e-06],[6.508015599916689,3.91070086766445e-06],[6.514535799971782,3.91070086766445e-06],[6.5208832998760045,3.91070086766445e-06],[6.530431199935265,3.91070086766445e-06],[6.5383524999488145,3.91070086766445e-06],[6.547690699924715,3.91070086766445e-06],[6.555392399895936,3.91070086766445e-06],[6.561794099980034,3.91070086766445e-06],[6.568004299886525,3.91070086766445e-06],[6.574140899931081,3.91070086766445e-06],[6.590782599989325,3.910700517721502e-06],[6.600169099983759,3.910700517721502e-06],[6.607984199887142,3.910700517721502e-06],[6.614196199923754,3.910700517721502e-06],[6.620349899982102,3.910700501420306e-06],[6.629337099962868,3.910700501420306e-06],[6.636820099898614,3.910700501420306e-06],[6.6428637999342754,3.910700501420306e-06],[6.648900899919681,3.910700501420306e-06],[6.657934599905275,3.910700501420306e-06],[6.6654513999819756,3.910700501420306e-06],[6.671486399951391,3.910700501420306e-06],[6.687489399919286,3.910700470426652e-06],[6.693603299907409,3.910700470426652e-06],[6.698106299969368,3.910700470426652e-06],[6.7041335998801515,3.910700470426652e-06],[6.708587999921292,3.910700401703413e-06],[6.715823499951512,3.910700401703413e-06],[6.721640199888498,3.910700401703413e-06],[6.7290143999271095,3.910700401703413e-06],[6.734892199980095,3.910700258816409e-06],[6.743642999907024,3.910700258816409e-06],[6.751140099950135,3.910700258816409e-06],[6.759882099926472,3.910700258816409e-06],[6.767157399910502,3.910700258816409e-06],[6.773009099881165,3.910700258816409e-06],[6.779745499952696,3.910700258816409e-06],[6.795521999942139,3.910700258816409e-06],[6.801152899977751,3.910700174718316e-06],[6.80820629990194,3.910700174718316e-06],[6.81388369994238,3.910700174718316e-06],[6.8208248999435455,3.910700174718316e-06],[6.826592699973844,3.910700174718316e-06],[6.833629799890332,3.910700174718316e-06],[6.839223099988885,3.910700174718316e-06],[6.846123599912971,3.910700174718316e-06],[6.85166789998766,3.910700163234663e-06],[6.857317399932072,3.910700163234663e-06],[6.862859699875116,3.910700163234663e-06],[6.867031799978577,3.910700163234663e-06],[6.87118619994726,3.9107001593517016e-06],[6.8782022999366745,3.9107001593517016e-06],[6.883737299940549,3.9107001593517016e-06],[6.8907221999252215,3.9107001593517016e-06],[6.89628859993536,3.910700133664567e-06],[6.901861499878578,3.910700133664567e-06],[6.907466399949044,3.910700133664567e-06],[6.911753099877387,3.910700133664567e-06],[6.915899699903093,3.910700075316275e-06],[6.924318399978802,3.910700075316275e-06],[6.931227499968372,3.910700075316275e-06],[6.936832299921662,3.910700075316275e-06],[6.942378699895926,3.910700075316275e-06],[6.950697299907915,3.910700075316275e-06],[6.957558199879713,3.910700075316275e-06],[6.963073399965651,3.910700075316275e-06],[6.968633899930865,3.910700069227613e-06],[6.974120399914682,3.910700069227613e-06],[6.97967189992778,3.910700069227613e-06],[6.985214299988002,3.910700069227613e-06],[6.990700099966489,3.9107000635177705e-06],[6.996261699940078,3.9107000635177705e-06],[7.001791799906641,3.910700059129571e-06],[7.01018079998903,3.910700059129571e-06],[7.017102699959651,3.910700059129571e-06],[7.025408299989067,3.910700059129571e-06],[7.033315699896775,3.910700059129571e-06],[7.0388893999625,3.910700059129571e-06],[7.044533399981447,3.910700059129571e-06],[7.0500895999139175,3.910700059129571e-06],[7.055646499968134,3.910700050355339e-06],[7.062559999874793,3.910700050355339e-06],[7.068075399962254,3.910700050355339e-06],[7.076581299887039,3.910700050355339e-06],[7.083538899896666,3.910700050355339e-06],[7.090411799959838,3.910700050355339e-06],[7.096004499937408,3.910700038080653e-06],[10,3.910700038080653e-06]]},{"dataset":"superconductivity","method":"moment_centered","trace":[[2.0259685998316854,9.046841143245561e-05],[2.0455092998454347,8.003337794443115e-05],[2.0637954998528585,8.000394924687938e-05],[2.0702524998923764,4.936358864609256e-05],[2.078138499869965,4.936358864609256e-05],[2.0844837998738512,4.936358864609256e-05],[2.090788499917835,4.936358864609256e-05],[2.095954299904406,4.936358864609256e-05],[2.103468999848701,4.936358864609256e-05],[2.109793699812144,4.936358864609256e-05],[2.1161214999156073,4.936358864609256e-05],[2.1211352999089286,4.936358864609256e-05],[2.128661699825898,4.936358864609256e-05],[2.13480009988416,4.936358864609256e-05],[2.140922699822113,4.936358864609256e-05],[2.1459226998267695,4.936358864609256e-05],[2.153300599893555,4.936358864609256e-05],[2.1594543998362496,4.936358864609256e-05],[2.165628499817103,4.936358864609256e-05],[2.1706453998340294,4.936358864609256e-05],[2.1781074998434633,4.936358864609256e-05],[2.184416599920951,4.936358864609256e-05],[2.190567599842325,4.936358864609256e-05],[2.195513399899937,4.821092880725824e-05],[2.202893899870105,4.821092880725824e-05],[2.209021599846892,4.821092880725824e-05],[2.215214799856767,4.821092880725824e-05],[2.220123199862428,4.821092880725824e-05],[2.2275895999046043,4.821092880725824e-05],[2.233832699828781,4.821092880725824e-05],[2.248046699911356,4.821092880725824e-05],[2.2530443998984993,4.6855167136877415e-05],[2.2580691998591647,4.6855167136877415e-05],[2.2631772998720407,4.6855167136877415e-05],[2.2681947998935357,4.6855167136877415e-05],[2.2732312998268753,4.226507218236869e-05],[2.278396499925293,4.226507218236869e-05],[2.2834503998747095,4.226507218236869e-05],[2.2884850999107584,4.226507218236869e-05],[2.2935291999019682,4.226507218236869e-05],[2.2985485998215154,4.226507218236869e-05],[2.3035783998202533,4.226507218236869e-05],[2.308615299873054,4.226507218236869e-05],[2.313653199817054,4.167288878077443e-05],[2.3211911998223513,4.167288878077443e-05],[2.3275087998481467,4.167288878077443e-05],[2.353035599924624,4.166938228303643e-05],[2.359362499904819,4.166938228303643e-05],[2.3644560999237,4.166938228303643e-05],[2.36948189989198,4.166938228303643e-05],[2.3744948998792097,4.166938228303643e-05],[2.379475799854845,4.057480973160624e-05],[2.386981799849309,4.057480973160624e-05],[2.3945018998347223,4.057480973160624e-05],[2.3995940998429433,4.057480973160624e-05],[2.4047643998637795,4.057480973160602e-05],[2.4110581998247653,4.057480973160602e-05],[2.4176735999062657,4.057480973160602e-05],[2.422802399843931,4.057480973160602e-05],[2.4276982998708263,4.0313620612655605e-05],[2.43259859981481,4.0313620612655605e-05],[2.4375073998235166,4.0313620612655605e-05],[2.441201499896124,4.0313620612655605e-05],[2.444982099812478,3.857609808612691e-05],[2.4528926998609677,3.857609808612691e-05],[2.45783229987137,3.857609808612691e-05],[2.465186599874869,3.857609808612691e-05],[2.470289099845104,3.857609808612691e-05],[2.4860427998937666,3.856815679054051e-05],[2.4912780998274684,3.856815679054051e-05],[2.5067275998881087,3.856815679054051e-05],[2.5122742998646572,3.8381307148261344e-05],[2.518913999898359,3.8381307148261344e-05],[2.5255817999131978,3.8381307148261344e-05],[2.53219699987676,3.8381307148261344e-05],[2.537635799846612,3.811389328176192e-05],[2.5431191999232396,3.811389328176192e-05],[2.548510699882172,3.811389328176192e-05],[2.552519299904816,3.811389328176192e-05],[2.556478099897504,3.808557438904998e-05],[2.5618474999209866,3.808557438904998e-05],[2.567155199823901,3.808557438904998e-05],[2.5724813998676836,3.808557438904998e-05],[2.5779219998512417,3.764756240876195e-05],[2.585847199894488,3.764756240876195e-05],[2.592617999878712,3.764756240876195e-05],[2.5980745998676866,3.764756240876195e-05],[2.6036841998575255,3.693364678391945e-05],[2.6118263999233022,3.693364678391945e-05],[2.617251699906774,3.693364678391945e-05],[2.62283659982495,3.693364678391945e-05],[2.6269132999004796,3.693364678391945e-05],[2.6440779998665676,3.693364678391945e-05],[2.649566499865614,3.693364678391945e-05],[2.6550402998691425,3.693364678391945e-05],[2.659113699919544,3.6861870763384586e-05],[2.6763683998724446,3.6861870763384586e-05],[2.6832122998312116,3.6861870763384586e-05],[2.6886121998541057,3.6861870763384586e-05],[2.694052399834618,3.67581316113811e-05],[2.7023024999070913,3.67581316113811e-05],[2.70775109983515,3.67581316113811e-05],[2.7133046998642385,3.67581316113811e-05],[2.7173647998133674,3.6746797141640284e-05],[2.7241166998865083,3.6746797141640284e-05],[2.7296786998631433,3.6746797141640284e-05],[2.7364572999067605,3.6746797141640284e-05],[2.7419253998668864,3.6746797141640284e-05],[2.750242699868977,3.6746797141640284e-05],[2.7570597998565063,3.6746797141640284e-05],[2.7625775998458266,3.6746797141640284e-05],[2.768016699817963,3.65812171580532e-05],[2.7762779998593032,3.65812171580532e-05],[2.7830863998970017,3.65812171580532e-05],[2.7899015998700634,3.65812171580532e-05],[2.795334499911405,3.65812171580532e-05],[2.803421999909915,3.65812171580532e-05],[2.8102362998761237,3.65812171580532e-05],[2.8170660998439416,3.65812171580532e-05],[2.8224893998121843,3.645106438242892e-05],[2.8306461998727173,3.645106438242892e-05],[2.8376759998500347,3.645106438242892e-05],[2.843181499862112,3.645106438242892e-05],[2.8486715998733416,3.636219285201481e-05],[2.854096199851483,3.636219285201481e-05],[2.8595504998229444,3.636219285201481e-05],[2.8650308998767287,3.636219285201481e-05],[2.87054079992231,3.6172589656397825e-05],[2.8787654999177903,3.6172589656397825e-05],[2.88566969987005,3.6172589656397825e-05],[2.902850999846123,3.6172589656397825e-05],[2.9096499998122454,3.6172589656397825e-05],[2.915113899856806,3.6172589656397825e-05],[2.920560299884528,3.6172589656397825e-05],[2.925953099853359,3.6172589656397825e-05],[2.931351999868639,3.611518163628281e-05],[2.9354575998149812,3.611518163628281e-05],[2.9395071999169886,3.6046759857497534e-05],[2.9449220998212695,3.6046759857497534e-05],[2.953518799855374,3.6046759857497534e-05],[2.9576313998550177,3.6046759857497534e-05],[2.9632657999172807,3.6046759857497534e-05],[2.9687699999194592,3.6046759857497534e-05],[2.972828299854882,3.6046759857497534e-05],[2.978400799911469,3.6046759857497534e-05],[2.983850099844858,3.6046759857497534e-05],[2.98930649983231,3.6046759857497534e-05],[2.9947478998219594,3.600423209706733e-05],[3.0131610998651013,3.600416404799748e-05],[3.019917499856092,3.600416404799748e-05],[3.0281917998800054,3.600416404799748e-05],[3.0350054998416454,3.600416404799748e-05],[3.040485799894668,3.600416404799748e-05],[3.0459718998754397,3.600416404799748e-05],[3.0514110998483375,3.600416404799748e-05],[3.0568648998159915,3.5976134166144404e-05],[3.0636718998430297,3.5976134166144404e-05],[3.069080999819562,3.5953497301289584e-05],[3.074619299848564,3.5953497301289584e-05],[3.0800693999044597,3.5953497301289584e-05],[3.0841931998729706,3.5953497301289584e-05],[3.0883424999192357,3.59507998757226e-05],[3.0938424998894334,3.59507998757226e-05],[3.0992966998601332,3.59507998757226e-05],[3.103534899884835,3.59507998757226e-05],[3.1076042999047786,3.5881820474830415e-05],[3.1158440998988226,3.5881820474830415e-05],[3.131638399907388,3.5881820474830415e-05],[3.13986979983747,3.5881820474830415e-05],[3.155904099927284,3.5881820474830415e-05],[3.1613837998593226,3.5881820474830415e-05],[3.166881499812007,3.5881820474830415e-05],[3.1723060999065638,3.5881820474830415e-05],[3.1777423998573795,3.587924457015487e-05],[3.1845734998350963,3.587924457015487e-05],[3.190012399922125,3.587924457015487e-05],[3.1957079998683184,3.587924457015487e-05],[3.2024934998480603,3.587924457015487e-05],[3.207946499926038,3.587924457015487e-05],[3.213377899839543,3.5859842166148514e-05],[3.2187534999102354,3.5859842166148514e-05],[3.2228138998616487,3.5825880397879995e-05],[3.2269552998477593,3.5825880397879995e-05],[3.2310441998997703,3.579960940210429e-05],[3.23638159991242,3.579960940210429e-05],[3.2416807998670265,3.5779663599416625e-05],[3.2496640998870134,3.5779663599416625e-05],[3.256281599868089,3.5779663599416625e-05],[3.261584699852392,3.5779663599416625e-05],[3.2668985999189317,3.5779663599416625e-05],[3.2748956999275833,3.5779663599416625e-05],[3.281535599846393,3.5779663599416625e-05],[3.286827499861829,3.5779663599416625e-05],[3.292128999833949,3.577708769474108e-05],[3.3002487998455763,3.577708769474108e-05],[3.3055572998709977,3.577708769474108e-05],[3.3110429998487234,3.577708769474108e-05],[3.3165054998826236,3.577708769474108e-05],[3.320608399924822,3.577708769474108e-05],[3.3246747999219224,3.576719162103189e-05],[3.3419280998641625,3.576719162103189e-05],[3.3487142998492345,3.576719162103189e-05],[3.3541366999270394,3.576719162103189e-05],[3.359582999837585,3.576719162103189e-05],[3.3677468998357654,3.576719162103189e-05],[3.374475099844858,3.576719162103189e-05],[3.3801842998946086,3.576719162103189e-05],[3.3856265998911113,3.576719162103189e-05],[3.393691499833949,3.576719162103189e-05],[3.4004732999019325,3.576719162103189e-05],[3.407183999894187,3.576719162103189e-05],[3.4125622998690233,3.576719162103189e-05],[3.4206232998985797,3.576719162103189e-05],[3.427765299915336,3.576719162103189e-05],[3.4345043998910114,3.576719162103189e-05],[3.4399183999048546,3.5755343354103124e-05],[3.44804739987012,3.5755343354103124e-05],[3.4547563998494297,3.5755343354103124e-05],[3.4601790998131037,3.5755343354103124e-05],[3.4656034999061376,3.574586145674557e-05],[3.473886999883689,3.574586145674557e-05],[3.4806254998547956,3.574586145674557e-05],[3.488698999863118,3.574586145674557e-05],[3.495733599876985,3.574586145674557e-05],[3.501575299887918,3.574586145674557e-05],[3.507336299866438,3.574586145674557e-05],[3.5131063999142498,3.574586145674557e-05],[3.518894299864769,3.573596175157124e-05],[3.5245849998900667,3.573596175157124e-05],[3.530336699914187,3.573596175157124e-05],[3.5361165999202058,3.573596175157124e-05],[3.5417867999058217,3.573200384852015e-05],[3.5504334998549893,3.573200384852015e-05],[3.55887929990422,3.573200384852015e-05],[3.564753499813378,3.573200384852015e-05],[3.5704051998909563,3.573200384852015e-05],[3.5760297998785973,3.573200384852015e-05],[3.581753099919297,3.573200384852015e-05],[3.585922399885021,3.573200384852015e-05],[3.590069399913773,3.573177556968421e-05],[3.5994925998384133,3.573177556968421e-05],[3.6051925998181105,3.573177556968421e-05],[3.6110964998370036,3.573177556968421e-05],[3.6153856999007985,3.573000778090015e-05],[3.622451899922453,3.573000778090015e-05],[3.628201799816452,3.573000778090015e-05],[3.635292899911292,3.573000778090015e-05],[3.641172499861568,3.572423316651539e-05],[3.64699719985947,3.572423316651539e-05],[3.6527047998970374,3.572423316651539e-05],[3.656996699864976,3.572423316651539e-05],[3.661255099927075,3.572419638115504e-05],[3.669752899906598,3.572419638115504e-05],[3.6755159999011084,3.572419638115504e-05],[3.6812749998643994,3.572419638115504e-05],[3.68555629986804,3.572419638115504e-05],[3.703541799914092,3.572419638115504e-05],[3.709258599905297,3.572419638115504e-05],[3.715022199903615,3.572419638115504e-05],[3.719287999905646,3.572411348464247e-05],[3.7249492998234928,3.572411348464247e-05],[3.73069489991758,3.572411348464247e-05],[3.736339899827726,3.572411348464247e-05],[3.7420054998947307,3.5723723522466206e-05],[3.7477228998905048,3.5723723522466206e-05],[3.7519745999015868,3.572165726183985e-05],[3.7576065998291597,3.572165726183985e-05],[3.763391799875535,3.572165726183985e-05],[3.767646199907176,3.572165726183985e-05],[3.7718700998229906,3.5718293787090046e-05],[3.780509499832988,3.5718293787090046e-05],[3.7875915998592973,3.5718293787090046e-05],[3.7933776999125257,3.5718293787090046e-05],[3.7990418998524547,3.5718293787090046e-05],[3.8074788998346776,3.5718293787090046e-05],[3.8147488998947665,3.5718293787090046e-05],[3.820429499843158,3.5718293787090046e-05],[3.8261156998341903,3.571781157644168e-05],[3.8318078998709098,3.571781157644168e-05],[3.836081399815157,3.571781157644168e-05],[3.8418437999207526,3.571781157644168e-05],[3.8462515998398885,3.571755559974438e-05],[3.8534569998737425,3.571755559974438e-05],[3.8608144999016076,3.571755559974438e-05],[3.866696299868636,3.571755559974438e-05],[3.872576999827288,3.5716817683514304e-05],[3.8799423999153078,3.5716817683514304e-05],[3.885810799896717,3.5716817683514304e-05],[3.89307349990122,3.5716817683514304e-05],[3.898977999924682,3.571615017267473e-05],[3.9062237999169156,3.571615017267473e-05],[3.9135493998182938,3.571615017267473e-05],[3.919366799877025,3.571615017267473e-05],[3.9249903998570517,3.57148293850338e-05],[3.9425823998171836,3.57148293850338e-05],[3.9495806999038905,3.57148293850338e-05],[3.96709549985826,3.57148293850338e-05],[3.973851899849251,3.57148293850338e-05],[3.9792842998867854,3.57148293850338e-05],[3.984691299847327,3.57148293850338e-05],[3.9899512998526916,3.57148293850338e-05],[3.9956071998458356,3.5714347174385435e-05],[4.000957799842581,3.5714347174385435e-05],[4.006222399882972,3.5714347174385435e-05],[4.010181799880229,3.5714347174385435e-05],[4.014179699821398,3.571287751819247e-05],[4.030618999851868,3.571287751819247e-05],[4.038326499867253,3.571287751819247e-05],[4.043552299845032,3.571287751819247e-05],[4.0487450999207795,3.571287751819247e-05],[4.053895499906503,3.571287751819247e-05],[4.059032199904323,3.571287751819247e-05],[4.063011499820277,3.571287751819247e-05],[4.066881799837574,3.571287751819247e-05],[4.074605699861422,3.571287751819247e-05],[4.081104799872264,3.571287751819247e-05],[4.086276699905284,3.571287751819247e-05],[4.091429799911566,3.571287751819247e-05],[4.099149799905717,3.571287751819247e-05],[4.105578899849206,3.571287751819247e-05],[4.1107956998748705,3.571287751819247e-05],[4.115977899869904,3.5712395307544104e-05],[4.123756799846888,3.5712395307544104e-05],[4.12925329990685,3.5712395307544104e-05],[4.134492399869487,3.5712395307544104e-05],[4.138513999874704,3.5712276373318355e-05],[4.146725199883804,3.5712276373318355e-05],[4.153333199908957,3.5712276373318355e-05],[4.170425699907355,3.5712276373318355e-05],[4.177079799817875,3.5712276373318355e-05],[4.182541999849491,3.5712276373318355e-05],[4.187951499829069,3.5712276373318355e-05],[4.193436299916357,3.5712276373318355e-05],[4.198936799890362,3.571208711931049e-05],[4.205726699903607,3.571208711931049e-05],[4.2112956998171285,3.571208711931049e-05],[4.218057999853045,3.571208711931049e-05],[4.22348219982814,3.571204151716365e-05],[4.230378899839707,3.571204151716365e-05],[4.235749299870804,3.571204151716365e-05],[4.242472499841824,3.571204151716365e-05],[4.247894399915822,3.571188322110011e-05],[4.255933399894275,3.571188322110011e-05],[4.2626244998537,3.571188322110011e-05],[4.279441199847497,3.571188322110011e-05],[4.286123399855569,3.571188322110011e-05],[4.291507999878377,3.571188322110011e-05],[4.29696519987192,3.571188322110011e-05],[4.302412899909541,3.571188322110011e-05],[4.30778449983336,3.5711788406607914e-05],[4.31317749992013,3.5711788406607914e-05],[4.318538799881935,3.5711788406607914e-05],[4.322578199906275,3.5711788406607914e-05],[4.326555199921131,3.5711775742797375e-05],[4.333288799854927,3.5711775742797375e-05],[4.339887699927203,3.5711775742797375e-05],[4.345196499838494,3.5711775742797375e-05],[4.350506499875337,3.5711775742797375e-05],[4.357032899861224,3.5711775742797375e-05],[4.362341399886645,3.5711775742797375e-05],[4.368928599869832,3.5711775742797375e-05],[4.374204699881375,3.571163653274417e-05],[4.379740199889056,3.571163653274417e-05],[4.385048699914478,3.571155355045321e-05],[4.39159239991568,3.571155355045321e-05],[4.398579399916343,3.571155355045321e-05],[4.40397599991411,3.571155355045321e-05],[4.409282299922779,3.5711484170805564e-05],[4.417223299853504,3.5711484170805564e-05],[4.423809399828315,3.5711484170805564e-05],[4.437738699838519,3.5711484170805564e-05],[4.443150599836372,3.5711484170805564e-05],[4.4510546998353675,3.5711484170805564e-05],[4.457670199917629,3.5711484170805564e-05],[4.462961799814366,3.5711484170805564e-05],[4.4682501999195665,3.571138935631337e-05],[4.473772799829021,3.571138935631337e-05],[4.477801599889062,3.571138935631337e-05],[4.483099099830724,3.571138935631337e-05],[4.487102799816057,3.571133749577949e-05],[4.504047299851663,3.571133749577949e-05],[4.510677799815312,3.571133749577949e-05],[4.516025799908675,3.571133749577949e-05],[4.521348399925046,3.571133749577949e-05],[4.529371799901128,3.571133749577949e-05],[4.536159099894576,3.571133749577949e-05],[4.541572199901566,3.571133749577949e-05],[4.547087099868804,3.5711292086682e-05],[4.555132899899036,3.5711292086682e-05],[4.561896699829958,3.5711292086682e-05],[4.568641199846752,3.5711292086682e-05],[4.574024399858899,3.5711292086682e-05],[4.582117299898528,3.5711292086682e-05],[4.589003299828619,3.5711292086682e-05],[4.60493379982654,3.5711292086682e-05],[4.610453299828805,3.571129114981683e-05],[4.617202299879864,3.571129114981683e-05],[4.622542399913073,3.5711281317014074e-05],[4.628051099833101,3.5711281317014074e-05],[4.632162999827415,3.5711281317014074e-05],[4.63748939987272,3.5711281317014074e-05],[4.641560399904847,3.571126764567701e-05],[4.64967919990886,3.571126764567701e-05],[4.655076399911195,3.571126764567701e-05],[4.660519399913028,3.571126764567701e-05],[4.665929299895652,3.571126764567701e-05],[4.669991299859248,3.571126764567701e-05],[4.674033099901862,3.571125982119701e-05],[4.6794676998397335,3.571125982119701e-05],[4.68523949990049,3.571125982119701e-05],[4.6912923998897895,3.571125982119701e-05],[4.697027099900879,3.571121550410188e-05],[4.702811099821702,3.571121550410188e-05],[4.708560499828309,3.571121550410188e-05],[4.7145451998803765,3.571121550410188e-05],[4.720412399852648,3.5711192324108364e-05],[4.729231399833225,3.5711192324108364e-05],[4.736560099874623,3.5711192324108364e-05],[4.755011499859393,3.5711192324108364e-05],[4.762373099918477,3.5711192324108364e-05],[4.7682396998861805,3.5711192324108364e-05],[4.774033899884671,3.5711192324108364e-05],[4.7797473998507485,3.5711192324108364e-05],[4.785430899821222,3.5711192324108364e-05],[4.793869199813344,3.5711192324108364e-05],[4.800815699854866,3.5711192324108364e-05],[4.809017099905759,3.5711192324108364e-05],[4.815944199915975,3.5711192324108364e-05],[4.821306199883111,3.5711192324108364e-05],[4.826769499923103,3.5711192324108364e-05],[4.832144099869765,3.5711192324108364e-05],[4.837526299874298,3.571117340675717e-05],[4.845716599840671,3.571117340675717e-05],[4.852310999878682,3.571117340675717e-05],[4.857617999892682,3.571117340675717e-05],[4.863001199904829,3.571117283118481e-05],[4.868283199844882,3.571117283118481e-05],[4.8722941998858005,3.571116751205383e-05],[4.878918799920939,3.571116751205383e-05],[4.884173399885185,3.571116208533247e-05],[4.892137499875389,3.571116208533247e-05],[4.8987327999202535,3.571116208533247e-05],[4.903900499921292,3.571116208533247e-05],[4.909042999846861,3.571116208533247e-05],[4.916792899835855,3.571116208533247e-05],[4.9233315999154,3.571116208533247e-05],[4.928515299921855,3.571116208533247e-05],[4.933814599877223,3.5711160058623376e-05],[4.9415128998225555,3.5711160058623376e-05],[4.947993799927644,3.5711160058623376e-05],[4.953172199893743,3.5711160058623376e-05],[4.95830109983217,3.571115450015866e-05],[4.966107599902898,3.571115450015866e-05],[4.971268699853681,3.571115450015866e-05],[4.9764416998950765,3.571115450015866e-05],[4.980331999831833,3.57111456539994e-05],[4.985497999819927,3.57111456539994e-05],[4.990670199855231,3.57111456539994e-05],[4.994823199813254,3.57111456539994e-05],[4.998698999872431,3.5711138192826225e-05],[5.0038348998641595,3.5711138192826225e-05],[5.008990199887194,3.5711138192826225e-05],[5.013007399858907,3.5711138192826225e-05],[5.016856499831192,3.5711137144688954e-05],[5.024546799832024,3.5711137144688954e-05],[5.033149799914099,3.5711137144688954e-05],[5.038356099859811,3.5711137144688954e-05],[5.043501199921593,3.5711137144688954e-05],[5.057039199862629,3.5711137144688954e-05],[5.062322199926712,3.5711137144688954e-05],[5.0662147998809814,3.5711137144688954e-05],[5.070035699871369,3.571113422516951e-05],[5.076497099827975,3.571113422516951e-05],[5.082960999920033,3.571113422516951e-05],[5.088142799912021,3.571113422516951e-05],[5.09329709992744,3.57111310878757e-05],[5.099735099822283,3.57111310878757e-05],[5.104870299925096,3.57111310878757e-05],[5.111315399874002,3.57111310878757e-05],[5.1163232998223975,3.5711123611868473e-05],[5.123782099923119,3.5711123611868473e-05],[5.128801399841905,3.5711123611868473e-05],[5.1364523998927325,3.5711123611868473e-05],[5.141521999845281,3.5711123611868473e-05],[5.154697299818508,3.5711123611868473e-05],[5.158538999850862,3.5711123611868473e-05],[5.163595299818553,3.5711123611868473e-05],[5.167349399882369,3.571112069234903e-05],[5.173623299924657,3.571112069234903e-05],[5.178660599864088,3.571112069234903e-05],[5.185019999858923,3.571112069234903e-05],[5.190080699860118,3.5711120295250877e-05],[5.196398099884391,3.5711120295250877e-05],[5.201478499919176,3.5711120295250877e-05],[5.207762599922717,3.5711120295250877e-05],[5.213129199924879,3.5711120295250877e-05],[5.219480599858798,3.5711120295250877e-05],[5.224534999812022,3.5711120295250877e-05],[5.23107319988776,3.5711120295250877e-05],[5.236236799857579,3.57111187685099e-05],[5.241618799860589,3.57111187685099e-05],[5.246929099899717,3.571111598738865e-05],[5.254606199916452,3.571111598738865e-05],[5.259798399871215,3.571111598738865e-05],[5.264964399859309,3.571111598738865e-05],[5.268804499879479,3.571111598738865e-05],[5.276666099904105,3.571111598738865e-05],[5.281827699858695,3.571111598738865e-05],[5.287000799900852,3.571111598738865e-05],[5.290864099864848,3.571111598738865e-05],[5.298577499925159,3.571111598738865e-05],[5.304995599901304,3.571111598738865e-05],[5.3127125998726115,3.571111598738865e-05],[5.31912679981906,3.571111598738865e-05],[5.324313399847597,3.571111598738865e-05],[5.329507199814543,3.571111598738865e-05],[5.334520099917427,3.571111598738865e-05],[5.339590499876067,3.571111574152824e-05],[5.3446239999029785,3.571111574152824e-05],[5.3496564999222755,3.571111574152824e-05],[5.353804099839181,3.571111574152824e-05],[5.35760749981273,3.571111404744782e-05],[5.3639056999236345,3.571111404744782e-05],[5.370239999843761,3.571111404744782e-05],[5.375266599818133,3.571111404744782e-05],[5.380331999855116,3.571111312122431e-05],[5.38789739983622,3.571111312122431e-05],[5.394317199825309,3.571111312122431e-05],[5.399383999872953,3.571111312122431e-05],[5.404413299867883,3.571111312122431e-05],[5.412150099873543,3.571111312122431e-05],[5.418459599837661,3.571111312122431e-05],[5.4234550999244675,3.571111312122431e-05],[5.428574999910779,3.5711113067869206e-05],[5.436127799912356,3.5711113067869206e-05],[5.441140099894255,3.5711113067869206e-05],[5.446257599862292,3.5711113067869206e-05],[5.450026599923149,3.571111271582876e-05],[5.4563062998931855,3.571111271582876e-05],[5.46150409989059,3.571111271582876e-05],[5.467815699870698,3.571111271582876e-05],[5.473087299847975,3.571111270055604e-05],[5.4807356998790056,3.571111270055604e-05],[5.495619399822317,3.571111270055604e-05],[5.50330909981858,3.571111270055604e-05],[5.509902399848215,3.571111270055604e-05],[5.516406099894084,3.571111270055604e-05],[5.521568899857812,3.571111270055604e-05],[5.5281016998924315,3.571111270055604e-05],[5.533247699844651,3.571111229556728e-05],[5.539843399892561,3.571111229556728e-05],[5.545039799879305,3.571111229556728e-05],[5.551612499868497,3.571111229556728e-05],[5.556955699925311,3.57111112151043e-05],[5.562357899849303,3.57111112151043e-05],[5.567663599853404,3.57111112151043e-05],[5.572987099876627,3.57111112151043e-05],[5.578647299902514,3.57111112151043e-05],[5.582688699825667,3.57111112151043e-05],[5.586953999823891,3.571111114176583e-05],[5.595145299914293,3.571111114176583e-05],[5.6018850998952985,3.571111114176583e-05],[5.607289399835281,3.571111114176583e-05],[5.612579199834727,3.571111114176583e-05],[5.62055289989803,3.571111114176583e-05],[5.627142499899492,3.571111114176583e-05],[5.632428599870764,3.571111114176583e-05],[5.637723699910566,3.5711111037215566e-05],[5.64299439988099,3.5711111037215566e-05],[5.648372299852781,3.571111100439655e-05],[5.653703799820505,3.571111100439655e-05],[5.6589727998944,3.571111080970875e-05],[5.664287899853662,3.571111080970875e-05],[5.669539999915287,3.571111058706285e-05],[5.676118399831466,3.571111058706285e-05],[5.681515299831517,3.571111058706285e-05],[5.688074099831283,3.571111058706285e-05],[5.693493599887006,3.571111058706285e-05],[5.700160599895753,3.571111058706285e-05],[5.7054335998836905,3.571111058706285e-05],[5.712117999908514,3.571111058706285e-05],[5.717416699859314,3.571111058706285e-05],[5.72547149984166,3.571111058706285e-05],[5.732231499860063,3.571111058706285e-05],[5.738948999904096,3.571111058706285e-05],[5.74432369985152,3.571111056621906e-05],[5.752337799873203,3.571111056621906e-05],[5.759252599906176,3.571111056621906e-05],[5.7850141999078915,3.571111056621906e-05],[5.791629899875261,3.571111056621906e-05],[5.796979499864392,3.571111056621906e-05],[5.802305299905129,3.571111056621906e-05],[5.807556499843486,3.571111056621906e-05],[5.81282789981924,3.571111029596454e-05],[5.81809519988019,3.571111029596454e-05],[5.823307699873112,3.571111029596454e-05],[5.8271636998979375,3.571111029596454e-05],[5.831082799821161,3.571111029259961e-05],[5.8473688998492435,3.571111029259961e-05],[5.853915399871767,3.571111029259961e-05],[5.860408699838445,3.571111029259961e-05],[5.865492399898358,3.571111029259961e-05],[5.873018499813043,3.571111029259961e-05],[5.879430499859154,3.571111029259961e-05],[5.885702999890782,3.571111029259961e-05],[5.8907525999238715,3.571111008968922e-05],[5.895798899815418,3.571111008968922e-05],[5.900827399920672,3.571111008968922e-05],[5.905890099820681,3.571111008968922e-05],[5.910998699837364,3.5711109902902e-05],[5.926812099874951,3.5711109902902e-05],[5.933231799863279,3.5711109902902e-05],[5.940788199892268,3.5711109902902e-05],[5.946954299812205,3.5711109902902e-05],[5.951913199853152,3.5711109902902e-05],[5.9568621998187155,3.5711109902902e-05],[5.9617964999051765,3.5711109902902e-05],[5.966749699902721,3.5711109835260364e-05],[5.973065799917094,3.5711109835260364e-05],[5.978032899904065,3.5711109835260364e-05],[5.984197599813342,3.5711109835260364e-05],[5.9890829998767,3.57111098194347e-05],[5.994066599872895,3.57111098194347e-05],[5.997752099880017,3.57111098194347e-05],[6.003032199922018,3.57111098194347e-05],[6.006699299905449,3.571110979722785e-05],[6.011695299879648,3.571110979722785e-05],[6.016676199855283,3.571110979722785e-05],[6.02156879985705,3.571110979722785e-05],[6.026531399926171,3.5711109758745615e-05],[6.032710499828681,3.5711109758745615e-05],[6.037599899922498,3.5711109758745615e-05],[6.0438326998846605,3.5711109758745615e-05],[6.048756399890408,3.5711109752227825e-05],[6.053654799819924,3.5711109752227825e-05],[6.058561699814163,3.5711109752227825e-05],[6.0623427998507395,3.5711109752227825e-05],[6.066044999868609,3.5711109699991615e-05],[6.0709483998361975,3.5711109699991615e-05],[6.0765353998867795,3.5711109699991615e-05],[6.080422499915585,3.5711109699991615e-05],[6.084095599828288,3.571110969145157e-05],[6.091562099871226,3.571110969145157e-05],[6.09888569987379,3.571110969145157e-05],[6.103796999901533,3.571110969145157e-05],[6.108889999915846,3.571110969145157e-05],[6.113809899892658,3.571110969145157e-05],[6.118714999873191,3.571110969145157e-05],[6.122426899848506,3.571110969145157e-05],[6.126118999905884,3.5711109656314096e-05],[6.133654499892145,3.5711109656314096e-05],[6.13881049992051,3.5711109656314096e-05],[6.14382079988718,3.5711109656314096e-05],[6.1476002999115735,3.5711109656314096e-05],[6.152581499889493,3.5711109656314096e-05],[6.156369799864478,3.5711109656314096e-05],[6.163926299894229,3.5711109656314096e-05],[6.170193899888545,3.5711109656314096e-05],[6.175210499903187,3.5711109656314096e-05],[6.1803190999198705,3.571110963970954e-05],[6.187775299884379,3.571110963970954e-05],[6.1940944999223575,3.571110963970954e-05],[6.201575299841352,3.571110963970954e-05],[6.207799599855207,3.571110962889506e-05],[6.214041699888185,3.571110962889506e-05],[6.2192523998674005,3.571110962889506e-05],[6.226772199850529,3.571110962889506e-05],[6.233050299924798,3.571110962889506e-05],[6.238049999927171,3.571110962889506e-05],[6.243051299825311,3.571110962889506e-05],[6.249362399918027,3.571110962889506e-05],[6.254449499887414,3.571110962889506e-05],[6.260718199890107,3.571110962889506e-05],[6.266110799857415,3.571110962865133e-05],[6.271207199897617,3.571110962865133e-05],[6.276280399877578,3.571110962865133e-05],[6.281418399885297,3.571110962865133e-05],[6.286525699892081,3.571110959955698e-05],[10,3.571110959955698e-05]]},{"dataset":"superconductivity","method":"ZORRO_refined","trace":[[1.0704162999754772,0.00018599804943977556],[1.5456108000362292,0.00018599804943977556],[2.0170499000232667,0.00018599804943977556],[2.4840746000409126,0.00018599804943977556],[2.954718800028786,0.00018599804943977556],[3.4260878999484703,0.00018599804943977556],[3.8884519999846816,0.00018599804943977556],[4.3554757999954745,0.00018599804943977556],[4.812948900042102,0.00018599804943977556],[5.274278500000946,0.00018599804943977556],[5.74271330004558,0.00018599804943977556],[6.210963999968953,0.00018599804943977556],[6.690348600037396,0.00018599804943977556],[7.188891400001012,0.00018599804943977556],[7.686374300043099,0.00018599804943977556],[8.156689899973571,0.00018599804943977556],[8.62702769995667,0.00018599804943977556],[9.106414600042626,0.00018599804943977556],[9.579785999958403,0.00018599804943977556],[10,0.00018599804943977556]]},{"dataset":"parkinsons","method":"adaptive_energy","trace":[[0.4936988999834284,1.3431725637493182e-05],[0.5023498999653384,1.074093230189017e-05],[0.5140995999099687,1.074093230189017e-05],[0.5202715999912471,4.343496154083932e-06],[0.5277065999107435,4.343496154083932e-06],[0.5338321999879554,4.343496154083932e-06],[0.539961599977687,4.343496154083932e-06],[0.5448500999482349,4.343496154083932e-06],[0.5521003999747336,4.343496154083932e-06],[0.5588547999504954,4.343496154083932e-06],[0.5650538000045344,4.343496154083932e-06],[0.5743080999236554,4.33494592008395e-06],[0.5817050999030471,4.33494592008395e-06],[0.5879075999837369,4.33494592008395e-06],[0.5941264999564737,4.33494592008395e-06],[0.5991341999033466,3.2154658267818676e-06],[0.6067151000024751,3.2154658267818676e-06],[0.6129690998932347,3.2154658267818676e-06],[0.6244225999107584,3.2154658267818676e-06],[0.6306932999286801,3.2154658267818676e-06],[0.6358830999815837,3.2154658267818676e-06],[0.6407760999863967,3.2154658267818676e-06],[0.6456696999957785,3.2154658267818676e-06],[0.6508016999578103,3.2154658267818676e-06],[0.658070599893108,3.2154658267818676e-06],[0.664326399913989,3.2154658267818676e-06],[0.6716391999507323,3.2154658267818676e-06],[0.6777225999394432,3.2154658267818676e-06],[0.682569699943997,3.2154658267818676e-06],[0.6874287999235094,3.2154658267818676e-06],[0.6923329998971894,3.2154658267818676e-06],[0.6974591999314725,2.354480520916336e-06],[0.7080328000010923,2.354480520916336e-06],[0.7143030998995528,2.354480520916336e-06],[0.7191850999370217,2.354480520916336e-06],[0.7240867998916656,2.354480520916336e-06],[0.7314216999802738,2.354480520916336e-06],[0.7375088999979198,2.354480520916336e-06],[0.7423998999875039,2.354480520916336e-06],[0.7472559999441728,2.190051703218859e-06],[0.7533683999208733,2.190051703218859e-06],[0.758330799988471,1.953527431999293e-06],[0.7644590999698266,1.953527431999293e-06],[0.7695841999957338,1.953527431999293e-06],[0.7757477998966351,1.953527431999293e-06],[0.7806465999456123,1.8415592211617126e-06],[0.7880775999510661,1.8415592211617126e-06],[0.7941918999422342,1.8415592211617126e-06],[0.8015452999388799,1.8415592211617126e-06],[0.8076299999374896,1.8415592211617126e-06],[0.8125558999599889,1.8415592211617126e-06],[0.817549099912867,1.8415592211617126e-06],[0.8223893999820575,1.8415592211617126e-06],[0.8271621000021696,1.831168831386903e-06],[0.8319388999370858,1.831168831386903e-06],[0.8369133999804035,1.831168831386903e-06],[0.8405303999315947,1.831168831386903e-06],[0.8441105999518186,1.378919642163758e-06],[0.8513882999541238,1.378919642163758e-06],[0.8573634999338537,1.378919642163758e-06],[0.8621251999866217,1.378919642163758e-06],[0.86729599989485,1.378919642163758e-06],[0.8744722999399528,1.378919642163758e-06],[0.8837160998955369,1.378919642163758e-06],[0.8885419999714941,1.378919642163758e-06],[0.893297899980098,1.3685292523889486e-06],[0.8981236999388784,1.3685292523889486e-06],[0.9018244999460876,1.3685292523889486e-06],[0.9065668999683112,1.3685292523889486e-06],[0.9102292999159545,1.3649075107897242e-06],[0.9150631999364123,1.3649075107897242e-06],[0.919902199995704,1.3649075107897242e-06],[0.9235046999529004,1.3649075107897242e-06],[0.928480799891986,1.2169303550893648e-06],[0.9345107999397442,1.2169303550893648e-06],[0.9393194000003859,1.2169303550893648e-06],[0.9454389999154955,1.2169303550893648e-06],[0.9502531999023631,1.1380240172532757e-06],[0.9573724999791011,1.1380240172532757e-06],[0.9677527999738231,1.1380240172532757e-06],[0.9726188998902217,1.1380240172532757e-06],[0.9773885000031441,1.1380240172532757e-06],[0.9821402999805287,1.1380240172532757e-06],[0.986995599931106,1.1380240172532757e-06],[0.990633099921979,1.1380240172532757e-06],[0.9942273999331519,1.1380240172532757e-06],[1.001381899928674,1.1380240172532757e-06],[1.0073428999166936,1.1380240172532757e-06],[1.0144748999737203,1.1380240172532757e-06],[1.0205757999792695,1.1380240172532757e-06],[1.0252441999036819,1.1380240172532757e-06],[1.0299103999277577,1.1380240172532757e-06],[1.034784899908118,1.1380240172532757e-06],[1.0395250999135897,1.1276336274784662e-06],[1.0465168999508023,1.1276336274784662e-06],[1.051594499964267,1.1276336274784662e-06],[1.0565122999250889,1.1276336274784662e-06],[1.0602037999778986,1.0598067058639792e-06],[1.0676291999407113,1.0598067058639792e-06],[1.0736610000021756,1.0598067058639792e-06],[1.0784439999843016,1.0598067058639792e-06],[1.0833640999626368,1.0598067058639792e-06],[1.0905721999006346,1.0598067058639792e-06],[1.096640299889259,1.0598067058639792e-06],[1.1015286999754608,1.0598067058639792e-06],[1.1063751999754459,1.0071960948709446e-06],[1.1112930999370292,1.0071960948709446e-06],[1.116175299976021,1.0071960948709446e-06],[1.1199073999887332,1.0071960948709446e-06],[1.1236858998890966,9.996521069485266e-07],[1.1298233999405056,9.996521069485266e-07],[1.1359087999444455,9.996521069485266e-07],[1.1408082999987528,9.996521069485266e-07],[1.1458555998979136,9.995827996363586e-07],[1.1532867999048904,9.995827996363586e-07],[1.1606178999645635,9.995827996363586e-07],[1.165400999947451,9.995827996363586e-07],[1.1702801999635994,9.995827996363586e-07],[1.175174199976027,9.995827996363586e-07],[1.1800507999723777,9.995827996363586e-07],[1.183824999956414,9.995827996363586e-07],[1.1875741999829188,9.96805705096135e-07],[1.1926010999595746,9.96805705096135e-07],[1.1973916999995708,9.96805705096135e-07],[1.2010396999539807,9.96805705096135e-07],[1.2048592999344692,9.899449323575804e-07],[1.2121910999994725,9.899449323575804e-07],[1.2184522999450564,9.899449323575804e-07],[1.223444699891843,9.899449323575804e-07],[1.2283822000026703,9.668758190406945e-07],[1.2359476999845356,9.668758190406945e-07],[1.2408777999226004,9.668758190406945e-07],[1.2481543999165297,9.668758190406945e-07],[1.253157699946314,9.668758190406945e-07],[1.2580199999501929,9.668758190406945e-07],[1.2617043999489397,9.668758190406945e-07],[1.2674905000021681,9.668758190406945e-07],[1.2712950999848545,9.555724520459103e-07],[1.2774006999097764,9.555724520459103e-07],[1.2836111999349669,9.555724520459103e-07],[1.2885290998965502,9.555724520459103e-07],[1.2934578999411315,9.459449970437503e-07],[1.2996119000017643,9.459449970437503e-07],[1.3045084999175742,9.459449970437503e-07],[1.3105997999664396,9.459449970437503e-07],[1.3154486999846995,9.379608453533765e-07],[1.322748399921693,9.379608453533765e-07],[1.3276117999339476,9.379608453533765e-07],[1.3325516999466345,9.379608453533765e-07],[1.3362739000003785,9.379608453533765e-07],[1.3435311999637634,9.379608453533765e-07],[1.3484631999162957,9.379608453533765e-07],[1.3533836998976767,9.379608453533765e-07],[1.3570524998940527,9.260957019374206e-07],[1.3632062999531627,9.260957019374206e-07],[1.3693136998917907,9.260957019374206e-07],[1.3742055000038818,9.260957019374206e-07],[1.379063699976541,9.229048687964172e-07],[1.3863384999567643,9.229048687964172e-07],[1.393620299990289,9.229048687964172e-07],[1.3985134999966249,9.229048687964172e-07],[1.4034101999131963,9.229048687964172e-07],[1.4083295000018552,9.229048687964172e-07],[1.416592999943532,9.229048687964172e-07],[1.4204373999964446,9.229048687964172e-07],[1.42432969994843,9.228744719861313e-07],[1.430585699970834,9.228744719861313e-07],[1.4355903998948634,9.228744719861313e-07],[1.441839799983427,9.228744719861313e-07],[1.446843999903649,9.228654714502462e-07],[1.4542863999959081,9.228654714502462e-07],[1.4593042999040335,9.228654714502462e-07],[1.4655343999620527,9.228654714502462e-07],[1.470631199888885,9.209718417195782e-07],[1.4768711999058723,9.209718417195782e-07],[1.4831004999578,9.209718417195782e-07],[1.488147999974899,9.209718417195782e-07],[1.493140099919401,9.209156355099698e-07],[1.4994203998940066,9.209156355099698e-07],[1.5057178999995813,9.209156355099698e-07],[1.510708799934946,9.209156355099698e-07],[1.5157603999832645,9.191549201356891e-07],[1.5222556999651715,9.191549201356891e-07],[1.5273002999601886,9.191549201356891e-07],[1.5337443999014795,9.191549201356891e-07],[1.5388285999651998,9.147281236476096e-07],[1.5462564999470487,9.147281236476096e-07],[1.5515699998941272,9.147281236476096e-07],[1.5591959999874234,9.147281236476096e-07],[1.5644634999334812,9.147281236476096e-07],[1.5695555999409407,9.147281236476096e-07],[1.5769567999523133,9.147281236476096e-07],[1.5821519999299198,9.147281236476096e-07],[1.586054699961096,9.127950965707706e-07],[1.5924805999966338,9.127950965707706e-07],[1.5976988999173045,9.127950965707706e-07],[1.6042656999779865,9.127950965707706e-07],[1.609468299895525,9.076276499149754e-07],[1.6175171999493614,9.076276499149754e-07],[1.624130499898456,9.076276499149754e-07],[1.6294673999072984,9.076276499149754e-07],[1.6349052999867126,9.076276499149754e-07],[1.6429089999292046,9.076276499149754e-07],[1.6496302000014111,9.076276499149754e-07],[1.6549751999555156,9.076276499149754e-07],[1.6602225999813527,9.076276499149754e-07],[1.668185899965465,9.076276499149754e-07],[1.674809699994512,9.076276499149754e-07],[1.6855406999820843,9.076276499149754e-07],[1.6911165999481454,9.076276499149754e-07],[1.699405899969861,9.076276499149754e-07],[1.7064137998968363,9.076276499149754e-07],[1.7170716999098659,9.076276499149754e-07],[1.722897099913098,9.074993802257259e-07],[1.7284462999086827,9.074993802257259e-07],[1.7327101998962462,9.074993802257259e-07],[1.7387017000000924,9.074993802257259e-07],[1.742948199971579,9.074993802257259e-07],[1.7484210999682546,9.074993802257259e-07],[1.7542038999963552,9.074993802257259e-07],[1.7597428999142721,9.074993802257259e-07],[1.7654551999876276,9.059090302587737e-07],[1.7748976999428123,9.059090302587737e-07],[1.781814799993299,9.059090302587737e-07],[1.7939308999339119,9.059090302587737e-07],[1.8009952999418601,9.059090302587737e-07],[1.8064392999513075,9.059090302587737e-07],[1.8117982998955995,9.059090302587737e-07],[1.8172611999325454,9.059090302587737e-07],[1.822643999941647,9.059090302587737e-07],[1.8307864998932928,9.059090302587737e-07],[1.8388149999082088,9.059090302587737e-07],[1.8470296999439597,9.059090302587737e-07],[1.8559352000011131,9.059090302587737e-07],[1.861709399963729,9.059090302587737e-07],[1.8673485999461263,9.059090302587737e-07],[1.8733609999762848,9.059090302587737e-07],[1.8791172999190167,9.05770698096317e-07],[1.8875703999074176,9.05770698096317e-07],[1.8946875999681652,9.05770698096317e-07],[1.9004675999749452,9.05770698096317e-07],[1.906177399912849,9.05742722940488e-07],[1.9145958999870345,9.05742722940488e-07],[1.9217592999339104,9.05742722940488e-07],[1.92744010000024,9.05742722940488e-07],[1.933163599926047,9.055663531488869e-07],[1.9467427999479696,9.055663531488869e-07],[1.9512721999781206,9.054605002838936e-07],[1.9597160998964682,9.054605002838936e-07],[1.9673067999538034,9.054605002838936e-07],[1.9734925999073312,9.054605002838936e-07],[1.9791945999022573,9.054605002838936e-07],[1.987938099890016,9.054605002838936e-07],[1.9952312998939306,9.054605002838936e-07],[2.0013128999853507,9.054605002838936e-07],[2.0072115999646485,9.051805172419344e-07],[2.014659299980849,9.051805172419344e-07],[2.0223057999974117,9.051805172419344e-07],[2.028363199904561,9.051805172419344e-07],[2.0344638999085873,9.051262657823814e-07],[2.0421827998943627,9.051262657823814e-07],[2.048203199985437,9.051262657823814e-07],[2.0557756999041885,9.051262657823814e-07],[2.0617380999028683,9.049494537120796e-07],[2.0703617999097332,9.049494537120796e-07],[2.078939599916339,9.049494537120796e-07],[2.0846237998921424,9.049494537120796e-07],[2.0903024999424815,9.049494537120796e-07],[2.096070699975826,9.049494537120796e-07],[2.101823299890384,9.049494537120796e-07],[2.1060741998953745,9.049494537120796e-07],[2.110291799996048,9.046797384758233e-07],[2.1172508999006823,9.046797384758233e-07],[2.122835799935274,9.046797384758233e-07],[2.129685699939728,9.046797384758233e-07],[2.1352122999960557,9.045957095641733e-07],[2.1419423999032006,9.045957095641733e-07],[2.148574299993925,9.045957095641733e-07],[2.153966899961233,9.045957095641733e-07],[2.159221399924718,9.044976572482322e-07],[2.167141299927607,9.044976572482322e-07],[2.172283299965784,9.044976572482322e-07],[2.1799465999938548,9.044976572482322e-07],[2.185098999994807,9.044976572482322e-07],[2.190448099980131,9.044976572482322e-07],[2.194435799960047,9.044976572482322e-07],[2.199876799946651,9.044976572482322e-07],[2.204175299964845,9.043386897661506e-07],[2.2109357999870554,9.043386897661506e-07],[2.216470699990168,9.043386897661506e-07],[2.2231469999533147,9.043386897661506e-07],[2.2284629999194294,9.042624076145483e-07],[2.2365871999645606,9.042624076145483e-07],[2.2420715999323875,9.042624076145483e-07],[2.2476715999655426,9.042624076145483e-07],[2.251973999897018,9.042624076145483e-07],[2.260031299898401,9.042624076145483e-07],[2.265512799960561,9.042624076145483e-07],[2.2709183999104425,9.042624076145483e-07],[2.274999399902299,9.041856540029439e-07],[2.281722699990496,9.041856540029439e-07],[2.287121699890122,9.041856540029439e-07],[2.293878600001335,9.041856540029439e-07],[2.2993190999841318,9.041686919040092e-07],[2.3060839999234304,9.041686919040092e-07],[2.3128598999464884,9.041686919040092e-07],[2.318379799951799,9.041686919040092e-07],[2.323803799925372,9.041439131003259e-07],[2.3305698999902233,9.041439131003259e-07],[2.3360661999322474,9.041439131003259e-07],[2.3428100999444723,9.041439131003259e-07],[2.348235199926421,9.041346459715948e-07],[2.3563102999469265,9.041346459715948e-07],[2.36431029997766,9.041346459715948e-07],[2.3697357999626547,9.041346459715948e-07],[2.3751371999969706,9.041346459715948e-07],[2.3842328999890015,9.041346459715948e-07],[2.389796799980104,9.041346459715948e-07],[2.3939043999416754,9.041346459715948e-07],[2.397991899983026,9.041271889923333e-07],[2.4048975999467075,9.041271889923333e-07],[2.411639399942942,9.041271889923333e-07],[2.4171366998925805,9.041271889923333e-07],[2.422573299962096,9.041018444032756e-07],[2.4279419999802485,9.041018444032756e-07],[2.4334012999897823,9.041018444032756e-07],[2.437488899915479,9.041018444032756e-07],[2.441559699946083,9.040989435787298e-07],[2.4485163999488577,9.040989435787298e-07],[2.4555580999003723,9.040989435787298e-07],[2.461173899937421,9.040989435787298e-07],[2.466747700003907,9.040578923599904e-07],[2.47368979989551,9.040578923599904e-07],[2.480672199977562,9.040578923599904e-07],[2.486415099934675,9.040578923599904e-07],[2.492018699995242,9.040494811487013e-07],[2.497617399902083,9.040494811487013e-07],[2.5032619999255985,9.040216968556058e-07],[2.5115585000021383,9.040216968556058e-07],[2.5172888999804854,9.040216968556058e-07],[2.525400499929674,9.040216968556058e-07],[2.5308840998914093,9.040216968556058e-07],[2.53637909993995,9.040216968556058e-07],[2.5404982999898493,9.040216968556058e-07],[2.545900199911557,9.040216968556058e-07],[2.550113399978727,9.040142398763443e-07],[2.556923299911432,9.040142398763443e-07],[2.5623715999536216,9.040142398763443e-07],[2.5691360998898745,9.040142398763443e-07],[2.5745877999579534,9.040029144643819e-07],[2.58252719999291,9.040029144643819e-07],[2.589140299940482,9.040029144643819e-07],[2.594465699978173,9.040029144643819e-07],[2.599785599973984,9.040029144643819e-07],[2.6113883999641985,9.040029144643819e-07],[2.6180551999714226,9.040029144643819e-07],[2.6233409999404103,9.040029144643819e-07],[2.628656799905002,9.040029144643819e-07],[2.6365542999701574,9.040029144643819e-07],[2.6432322999462485,9.040029144643819e-07],[2.6498138000024483,9.040029144643819e-07],[2.655121799907647,9.040029144643819e-07],[2.662957099964842,9.040029144643819e-07],[2.669498899951577,9.040029144643819e-07],[2.676107699982822,9.040029144643819e-07],[2.681381899979897,9.039949803690524e-07],[2.689343099948019,9.039949803690524e-07],[2.6962011998984963,9.039949803690524e-07],[2.7016127998940647,9.039949803690524e-07],[2.706913699978031,9.039811235006003e-07],[2.7148120999336243,9.039811235006003e-07],[2.7216620999388397,9.039811235006003e-07],[2.729544699890539,9.039811235006003e-07],[2.74017159990035,9.039811235006003e-07],[2.7455543999094516,9.039811235006003e-07],[2.750921099912375,9.039811235006003e-07],[2.7564394999062642,9.039811235006003e-07],[2.7619969999650493,9.039739898593748e-07],[2.768991499906406,9.039739898593748e-07],[2.7744551999494433,9.039739898593748e-07],[2.7812724999384955,9.039739898593748e-07],[2.787229099893011,9.039709740536707e-07],[2.7927884999662638,9.039709740536707e-07],[2.7983539999695495,9.039709740536707e-07],[2.803893299889751,9.039709740536707e-07],[2.8093929999740794,9.039664203985831e-07],[2.8176240999018773,9.039664203985831e-07],[2.825697699910961,9.039664203985831e-07],[2.8349742999998853,9.039664203985831e-07],[2.84415319992695,9.039664203985831e-07],[2.8496642999816686,9.039664203985831e-07],[2.855218599899672,9.039664203985831e-07],[2.8595316999126226,9.039664203985831e-07],[2.8637113999575377,9.039661263748801e-07],[2.870771399931982,9.039661263748801e-07],[2.877757699927315,9.039661263748801e-07],[2.8833297999808565,9.039661263748801e-07],[2.889321399969049,9.039661055724015e-07],[2.8962941999780014,9.039661055724015e-07],[2.903276199940592,9.039661055724015e-07],[2.908843499957584,9.039661055724015e-07],[2.9144185999175534,9.039630399583411e-07],[2.920128499972634,9.039630399583411e-07],[2.925710799987428,9.039630399583411e-07],[2.931218999903649,9.039630399583411e-07],[2.9367774999700487,9.03962884447212e-07],[2.942367999930866,9.03962884447212e-07],[2.946567799896002,9.03962884447212e-07],[2.9530236999271438,9.03962884447212e-07],[2.95726359996479,9.03962884447212e-07],[2.9628278999589384,9.03962884447212e-07],[2.968574699945748,9.03962884447212e-07],[2.9741790998959914,9.03962884447212e-07],[2.979765299940482,9.039592867573576e-07],[2.9868189999833703,9.039592867573576e-07],[2.9937109999591485,9.039592867573576e-07],[2.9992948999861255,9.039592867573576e-07],[3.0048544999444857,9.039591413182498e-07],[3.010430199909024,9.039591413182498e-07],[3.01603439997416,9.039584352958782e-07],[3.024278199998662,9.039584352958782e-07],[3.029959399951622,9.039584352958782e-07],[3.0355662999209017,9.039584352958782e-07],[3.0397465999703854,9.039584352958782e-07],[3.0480874999193475,9.039584352958782e-07],[3.0537301999283955,9.039584352958782e-07],[3.0594103999901563,9.039584352958782e-07],[3.0636135999811813,9.039581412721752e-07],[3.070547499926761,9.039581412721752e-07],[3.0762024999130517,9.039581412721752e-07],[3.0831392999971285,9.039581412721752e-07],[3.0887104999274015,9.039571169994947e-07],[3.096986399963498,9.039571169994947e-07],[3.103949899901636,9.039571169994947e-07],[3.109547699918039,9.039571169994947e-07],[3.1150840999325737,9.039571169994947e-07],[3.127305499976501,9.039571169994947e-07],[3.1343044999521226,9.039571169994947e-07],[3.1398944999091327,9.039571169994947e-07],[3.1454825999680907,9.039571169994947e-07],[3.1539913999149576,9.039571169994947e-07],[3.160871099913493,9.039571169994947e-07],[3.1680195999797434,9.039571169994947e-07],[3.1735976999625564,9.039571169994947e-07],[3.181873599998653,9.039571169994947e-07],[3.1888126999838278,9.039571169994947e-07],[3.195914499927312,9.039571169994947e-07],[3.20163559995126,9.039568972680351e-07],[3.2101236999733374,9.039568972680351e-07],[3.2173541999654844,9.039568972680351e-07],[3.2231145999394357,9.039568972680351e-07],[3.2289077999303117,9.039562355091929e-07],[3.2374283999670297,9.039562355091929e-07],[3.244679299998097,9.039562355091929e-07],[3.2539041999261826,9.039562355091929e-07],[3.261460699955933,9.039562355091929e-07],[3.267559799947776,9.039562355091929e-07],[3.2735959999263287,9.039562355091929e-07],[3.2796498999232426,9.039562355091929e-07],[3.2858086999040097,9.039554274679505e-07],[3.2921569999307394,9.039554274679505e-07],[3.297717399895191,9.03955111633244e-07],[3.3054507999913767,9.03955111633244e-07],[3.311607199953869,9.03955111633244e-07],[3.319358899956569,9.03955111633244e-07],[3.3255002999212593,9.039544706792657e-07],[3.334697399986908,9.039544706792657e-07],[3.3438334999373183,9.039544706792657e-07],[3.350267699919641,9.039544706792657e-07],[3.3565888999728486,9.039544706792657e-07],[3.362793799955398,9.039544706792657e-07],[3.369189999997616,9.039544706792657e-07],[3.3739413999719545,9.039544706792657e-07],[3.3786090998910367,9.039539085555675e-07],[3.386390300001949,9.039539085555675e-07],[3.394251999910921,9.039539085555675e-07],[3.400420799967833,9.039539085555675e-07],[3.4066342998994514,9.039535517354168e-07],[3.4158345999894664,9.039535517354168e-07],[3.4221402999246493,9.039535517354168e-07],[3.428249799995683,9.039535517354168e-07],[3.432805099990219,9.039535517354168e-07],[3.446276000002399,9.039535517354168e-07],[3.45294190000277,9.039535517354168e-07],[3.459158599958755,9.039535517354168e-07],[3.46384479990229,9.039534412239904e-07],[3.470162499928847,9.039534412239904e-07],[3.476344099966809,9.039534412239904e-07],[3.4825590999098495,9.039534412239904e-07],[3.4887582999654114,9.039533468033168e-07],[3.4963831999339163,9.039533468033168e-07],[3.503994399914518,9.039533468033168e-07],[3.5100170999066904,9.039533468033168e-07],[3.5160760999424383,9.039532214925308e-07],[3.5220495999092236,9.039532214925308e-07],[3.5279939000029117,9.039532214925308e-07],[3.533976399921812,9.039532214925308e-07],[3.539658599998802,9.039531525062644e-07],[3.5480974999954924,9.039531525062644e-07],[3.555175199988298,9.039531525062644e-07],[3.5608257999410853,9.039531525062644e-07],[3.5664528999477625,9.039531525062644e-07],[3.5818247999995947,9.039531525062644e-07],[3.588561899960041,9.039531525062644e-07],[3.5939343998907134,9.039531525062644e-07],[3.5993789999047294,9.039530526664232e-07],[3.604798399959691,9.039530526664232e-07],[3.6088381999870762,9.039530526664232e-07],[3.6141659999266267,9.039530526664232e-07],[3.618251399951987,9.039529896117185e-07],[3.624939899891615,9.039529896117185e-07],[3.630291499895975,9.039529896117185e-07],[3.6371649999637157,9.039529896117185e-07],[3.6425086999079213,9.039529121372333e-07],[3.653912099893205,9.039529121372333e-07],[3.66051159997005,9.039529121372333e-07],[3.669228499988094,9.039529121372333e-07],[3.675675099948421,9.039529121372333e-07],[3.6807869999902323,9.039529121372333e-07],[3.6859125999035314,9.039529121372333e-07],[3.690992399933748,9.039529121372333e-07],[3.696184999891557,9.039527112987555e-07],[3.7011670999927446,9.039527112987555e-07],[3.7075428999960423,9.039527112987555e-07],[3.7126603999640793,9.039527112987555e-07],[3.719048299943097,9.039527112987555e-07],[3.7241548999445513,9.039527112987555e-07],[3.7293462998932227,9.039526994663151e-07],[3.7345808999380097,9.039526994663151e-07],[3.73967789998278,9.039526824012982e-07],[3.7472147999797016,9.039526824012982e-07],[3.7535834999289364,9.039526824012982e-07],[3.7587657999247313,9.039526824012982e-07],[3.7638072998961434,9.039526824012982e-07],[3.7712335999822244,9.039526824012982e-07],[3.777393599972129,9.039526824012982e-07],[3.782384799909778,9.039526824012982e-07],[3.787390499957837,9.039526167430988e-07],[3.7982359000016004,9.039526167430988e-07],[3.8045887999469414,9.039526167430988e-07],[3.8120186999440193,9.039526167430988e-07],[3.8181092999875546,9.039526167430988e-07],[3.823123999987729,9.039526167430988e-07],[3.8281114998972043,9.039526167430988e-07],[3.8330062999157235,9.039526167430988e-07],[3.83795099996496,9.039526114589143e-07],[3.8417593999765813,9.039526114589143e-07],[3.84551129990723,9.03952579664794e-07],[3.852943899924867,9.03952579664794e-07],[3.85916599992197,9.03952579664794e-07],[3.8654066999442875,9.03952579664794e-07],[3.8704201999353245,9.03952579664794e-07],[3.877817199914716,9.03952579664794e-07],[3.8841376999625936,9.03952579664794e-07],[3.890392699977383,9.03952579664794e-07],[3.8953823999036103,9.039525576341311e-07],[3.9008686000015587,9.039525576341311e-07],[3.9057733999798074,9.039525576341311e-07],[3.909435199922882,9.039525576341311e-07],[3.913097899989225,9.039525222308102e-07],[10,9.039525222308102e-07]]},{"dataset":"parkinsons","method":"moment_centered","trace":[[0.38440469990018755,1.6810973481932675e-05],[0.3932265999028459,1.3383198894322294e-05],[0.40541219990700483,1.3383198894322294e-05],[0.41166279988829046,6.493604935036085e-06],[0.41908939997665584,6.493604935036085e-06],[0.4257258999859914,6.493604935036085e-06],[0.4319155999692157,6.493604935036085e-06],[0.4370493999449536,6.493604935036085e-06],[0.4444247998762876,6.493604935036085e-06],[0.45061999990139157,6.493604935036085e-06],[0.4568955999566242,6.493604935036085e-06],[0.46602999989409,6.485054701036103e-06],[0.47350979992188513,6.485054701036103e-06],[0.47975399997085333,6.485054701036103e-06],[0.4860143999103457,6.485054701036103e-06],[0.4909834999125451,5.096862381805513e-06],[0.49845829990226775,5.096862381805513e-06],[0.5046723999548703,5.096862381805513e-06],[0.5154554999899119,5.096862381805513e-06],[0.5216390999266878,5.096862381805513e-06],[0.5265595999080688,5.096862381805513e-06],[0.5316191999008879,5.096862381805513e-06],[0.5366634998936206,5.096862381805513e-06],[0.5416258999612182,4.5745502775910996e-06],[0.5491244998993352,4.5745502775910996e-06],[0.555477499961853,4.5745502775910996e-06],[0.5630246999207884,4.5745502775910996e-06],[0.5695921999868006,4.5745502775910996e-06],[0.5746669999789447,4.5745502775910996e-06],[0.5798510999884456,4.5745502775910996e-06],[0.585130599909462,4.5745502775910996e-06],[0.5901969999540597,3.3406350786165454e-06],[0.6013805998954922,3.3406350786165454e-06],[0.6079061998752877,3.3406350786165454e-06],[0.6131119999336079,3.3406350786165454e-06],[0.6182357999496162,3.3406350786165454e-06],[0.6257688999176025,3.3406350786165454e-06],[0.6320845999289304,3.3406350786165454e-06],[0.6371245998889208,3.3406350786165454e-06],[0.6424671999411657,2.7271306426546833e-06],[0.6475541999097914,2.7271306426546833e-06],[0.6526169999269769,2.7271306426546833e-06],[0.656588599900715,2.7271306426546833e-06],[0.6604038999648765,2.6765519938984654e-06],[0.667983999941498,2.6765519938984654e-06],[0.674410599982366,2.6765519938984654e-06],[0.68194629997015,2.6765519938984654e-06],[0.6883118998957798,2.6765519938984654e-06],[0.6933939999435097,2.6765519938984654e-06],[0.6984891999745741,2.6765519938984654e-06],[0.7036034999182448,2.6765519938984654e-06],[0.708695099921897,2.6705084960442892e-06],[0.7137897999491543,2.6705084960442892e-06],[0.7189988999161869,2.6705084960442892e-06],[0.7229842998785898,2.6705084960442892e-06],[0.7267862999578938,2.4751043834452934e-06],[0.7330750998808071,2.4751043834452934e-06],[0.7381769999628887,2.4751043834452934e-06],[0.7444996999111027,2.4751043834452934e-06],[0.7496523999143392,2.4751043834452934e-06],[0.7561325998976827,2.4751043834452934e-06],[0.7611882999772206,2.084119059110731e-06],[0.7709309998899698,2.084119059110731e-06],[0.7806102999020368,2.084119059110731e-06],[0.7857518999371678,2.084119059110731e-06],[0.7907729999860749,2.084119059110731e-06],[0.7982138999504969,2.084119059110731e-06],[0.8079620999051258,2.084119059110731e-06],[0.81298299995251,2.084119059110731e-06],[0.8179001999087632,2.0780755612565547e-06],[0.8229135998990387,2.0780755612565547e-06],[0.8266639999346808,2.0780755612565547e-06],[0.8316086999839172,2.0780755612565547e-06],[0.8354016998782754,1.9332013005654873e-06],[0.8417681999271736,1.9332013005654873e-06],[0.8479420999065042,1.9332013005654873e-06],[0.8538560998858884,1.9332013005654873e-06],[0.8592498999787495,1.8605917801850893e-06],[0.8654403999680653,1.8605917801850893e-06],[0.8705045998794958,1.8605917801850893e-06],[0.8766433999408036,1.8605917801850893e-06],[0.881585199967958,1.7756402593670922e-06],[0.8889300998998806,1.7756402593670922e-06],[0.8994015998905525,1.7756402593670922e-06],[0.904568399884738,1.7756402593670922e-06],[0.9094016999006271,1.7756402593670922e-06],[0.9142790999030694,1.7756402593670922e-06],[0.9198104998795316,1.7756402593670922e-06],[0.9234931999817491,1.7756402593670922e-06],[0.9271779999835417,1.7756402593670922e-06],[0.9378090999089181,1.7756402593670922e-06],[0.943898499943316,1.7756402593670922e-06],[0.9511293999385089,1.7756402593670922e-06],[0.9571965999202803,1.7756402593670922e-06],[0.9620370999909937,1.7756402593670922e-06],[0.9669748999876902,1.7756402593670922e-06],[0.9718767999438569,1.7756402593670922e-06],[0.9767145998775959,1.7695967615129161e-06],[0.9840437999228016,1.7695967615129161e-06],[0.9889718999620527,1.7695967615129161e-06],[0.9938249998958781,1.7695967615129161e-06],[0.9974782998906448,1.6970395055425488e-06],[1.0047777999425307,1.6970395055425488e-06],[1.010845199925825,1.6970395055425488e-06],[1.0170425999676809,1.6970395055425488e-06],[1.021896499907598,1.6970395055425488e-06],[1.0290058999089524,1.6970395055425488e-06],[1.0350885998923331,1.6970395055425488e-06],[1.0413178999442607,1.6970395055425488e-06],[1.0496565998764709,1.679099459990464e-06],[1.0545991999097168,1.679099459990464e-06],[1.0594260998768732,1.679099459990464e-06],[1.0642197999404743,1.679099459990464e-06],[1.0691363998921588,1.673035647336207e-06],[1.0752437999472022,1.673035647336207e-06],[1.0802034998778254,1.6247225008218487e-06],[1.0863682999042794,1.6247225008218487e-06],[1.0912778999190778,1.6247225008218487e-06],[1.0973035999340937,1.6247225008218487e-06],[1.1022693999111652,1.6199198056066934e-06],[1.1095237999688834,1.6199198056066934e-06],[1.1156685999594629,1.6199198056066934e-06],[1.1233931999886408,1.6199198056066934e-06],[1.1294631998753175,1.6199198056066934e-06],[1.1343737998977304,1.6199198056066934e-06],[1.1427703999215737,1.6199198056066934e-06],[1.1478133999044076,1.6199198056066934e-06],[1.1564669999061152,1.608108613723974e-06],[1.1612548999255523,1.608108613723974e-06],[1.1661266998853534,1.608108613723974e-06],[1.1698148999130353,1.608108613723974e-06],[1.1735131999012083,1.6020651158697979e-06],[1.178425999940373,1.6020651158697979e-06],[1.1835258998908103,1.6020651158697979e-06],[1.1873115999624133,1.6020651158697979e-06],[1.1910550999455154,1.6019797600546086e-06],[1.1958858999423683,1.6019797600546086e-06],[1.2007278999080881,1.6019797600546086e-06],[1.204512199969031,1.6019797600546086e-06],[1.2082490999018773,1.578036894195941e-06],[1.2156132999807596,1.578036894195941e-06],[1.2261267999419942,1.578036894195941e-06],[1.23099509999156,1.578036894195941e-06],[1.2359252999303862,1.578036894195941e-06],[1.2409303999738768,1.578036894195941e-06],[1.2459741999628022,1.578036894195941e-06],[1.2497494999552146,1.578036894195941e-06],[1.2535027998965234,1.578036894195941e-06],[1.2608551998855546,1.578036894195941e-06],[1.2668595999712124,1.578036894195941e-06],[1.2716989999171346,1.578036894195941e-06],[1.276632999884896,1.578036894195941e-06],[1.283865499892272,1.578036894195941e-06],[1.2900869998848066,1.578036894195941e-06],[1.2980320999631658,1.578036894195941e-06],[1.3038631998933852,1.5777425116037446e-06],[1.31109629990533,1.5777425116037446e-06],[1.3171954998979345,1.5777425116037446e-06],[1.322275299928151,1.5777425116037446e-06],[1.3273984999395907,1.5768032054308632e-06],[1.33248919993639,1.5768032054308632e-06],[1.3375038999365643,1.5768032054308632e-06],[1.342356099979952,1.5768032054308632e-06],[1.3473370999563485,1.5734565193014673e-06],[1.3537450999720022,1.5734565193014673e-06],[1.3599247998790815,1.5734565193014673e-06],[1.3649303999263793,1.5734565193014673e-06],[1.370029199984856,1.5615807514124218e-06],[1.3775918999454007,1.5615807514124218e-06],[1.3839370999485254,1.5615807514124218e-06],[1.3913886998780072,1.5615807514124218e-06],[1.3977716999361292,1.5615807514124218e-06],[1.4027315999846905,1.5615807514124218e-06],[1.40771799988579,1.5615807514124218e-06],[1.4162071999162436,1.5615807514124218e-06],[1.4212392999324948,1.5600968486438561e-06],[1.4286173998843879,1.5600968486438561e-06],[1.4335822999710217,1.5600968486438561e-06],[1.4385803999612108,1.5600968486438561e-06],[1.4423088999465108,1.558503249210019e-06],[1.4484688999364153,1.558503249210019e-06],[1.4534541999455541,1.558503249210019e-06],[1.459697899990715,1.558503249210019e-06],[1.4646213998785242,1.5563810166820688e-06],[1.4708358999341726,1.5563810166820688e-06],[1.475761799956672,1.5563810166820688e-06],[1.4819307998986915,1.5563810166820688e-06],[1.4869761998998001,1.5511100235597337e-06],[1.494306099950336,1.5511100235597337e-06],[1.501697399886325,1.5511100235597337e-06],[1.5066633999813348,1.5511100235597337e-06],[1.5116410999326035,1.5511100235597337e-06],[1.5165532999671996,1.5511100235597337e-06],[1.521555499988608,1.5511100235597337e-06],[1.5287107999902219,1.5511100235597337e-06],[1.532595899887383,1.5500537320757655e-06],[1.538911399897188,1.5500537320757655e-06],[1.543976999935694,1.5500537320757655e-06],[1.5503576999763027,1.5500537320757655e-06],[1.5554494999814779,1.5495909951897388e-06],[1.5617747999494895,1.5495909951897388e-06],[1.568105399957858,1.5495909951897388e-06],[1.5732274999609217,1.5495909951897388e-06],[1.578260499984026,1.5459102888293807e-06],[1.5858678999356925,1.5459102888293807e-06],[1.5922586999367923,1.5459102888293807e-06],[1.59735619998537,1.5459102888293807e-06],[1.6029021999565884,1.544469464705091e-06],[1.6080294998828322,1.544469464705091e-06],[1.6131067998940125,1.5418532589535957e-06],[1.6210676999762654,1.5418532589535957e-06],[1.6262595999287441,1.5418532589535957e-06],[1.631497799884528,1.5418532589535957e-06],[1.6353993999073282,1.5418532589535957e-06],[1.6429424999514595,1.5418532589535957e-06],[1.6481126999715343,1.5418532589535957e-06],[1.6531789998989552,1.5418532589535957e-06],[1.656999999890104,1.5410098357717143e-06],[1.6622389999683946,1.5410098357717143e-06],[1.6660774999763817,1.5410098357717143e-06],[1.6712378999218345,1.5410098357717143e-06],[1.6750675999792293,1.5408592552807127e-06],[1.6826782999560237,1.5408592552807127e-06],[1.6891148999566212,1.5408592552807127e-06],[1.6943445999640971,1.5408592552807127e-06],[1.6993901999667287,1.5408592552807127e-06],[1.706948799896054,1.5408592552807127e-06],[1.7133179999655113,1.5408592552807127e-06],[1.7184475999092683,1.5408592552807127e-06],[1.7237851999234408,1.5408592552807127e-06],[1.73145909991581,1.5408592552807127e-06],[1.7379304999485612,1.5408592552807127e-06],[1.7442983998917043,1.5408592552807127e-06],[1.7493977999547496,1.5408592552807127e-06],[1.7571121999062598,1.5408592552807127e-06],[1.7635302998824045,1.5408592552807127e-06],[1.7700263999868184,1.5408592552807127e-06],[1.7753334998851642,1.5403342305836008e-06],[1.7818685999372974,1.5403342305836008e-06],[1.7873829999007285,1.5403342305836008e-06],[1.7938939998857677,1.5403342305836008e-06],[1.7991573999170214,1.5397838585163443e-06],[1.804413899895735,1.5397838585163443e-06],[1.8096553998766467,1.5395132468462277e-06],[1.8174673999892548,1.5395132468462277e-06],[1.8240514999488369,1.5395132468462277e-06],[1.8307198999682441,1.5395132468462277e-06],[1.836195999989286,1.5395132468462277e-06],[1.8441436999710277,1.5395132468462277e-06],[1.8508522999472916,1.5395132468462277e-06],[1.8576158998766914,1.5395132468462277e-06],[1.8634547999827191,1.5393793290335162e-06],[1.8714891999261454,1.5393793290335162e-06],[1.8781836999114603,1.5393793290335162e-06],[1.8836611999431625,1.5393793290335162e-06],[1.889084699912928,1.5391706684779937e-06],[1.8957402999512851,1.5391706684779937e-06],[1.9024401999777183,1.5391706684779937e-06],[1.9077770999865606,1.5391706684779937e-06],[1.9131663999287412,1.5386585299901256e-06],[1.9185642999364063,1.5386585299901256e-06],[1.9238767998758703,1.5386585299901256e-06],[1.9292032999219373,1.5386585299901256e-06],[1.934552799910307,1.5383082515346876e-06],[1.9425102999666706,1.5383082515346876e-06],[1.9528856999240816,1.5383082515346876e-06],[1.9610115999821573,1.5383082515346876e-06],[1.971455399878323,1.5383082515346876e-06],[1.9768506999826059,1.5383082515346876e-06],[1.9822337998775765,1.5383082515346876e-06],[1.9877784999553114,1.5383082515346876e-06],[1.993197799893096,1.5382644759992991e-06],[1.999844599980861,1.5382644759992991e-06],[2.005254799965769,1.5382644759992991e-06],[2.0118979999097064,1.5382644759992991e-06],[2.017458299989812,1.5382415733174865e-06],[2.022846799925901,1.5382415733174865e-06],[2.0281738999765366,1.5382415733174865e-06],[2.033540799980983,1.5382415733174865e-06],[2.0389570998959243,1.5379797711842372e-06],[2.0456404999131337,1.5379797711842372e-06],[2.05120809993241,1.5379797711842372e-06],[2.0578975998796523,1.5379797711842372e-06],[2.063307199976407,1.537653831043908e-06],[2.071328799938783,1.537653831043908e-06],[2.0794476999435574,1.537653831043908e-06],[2.084909899975173,1.537653831043908e-06],[2.093995999894105,1.537653831043908e-06],[2.099413099931553,1.537653831043908e-06],[2.104785199975595,1.537653831043908e-06],[2.108799999929033,1.537653831043908e-06],[2.1129253999097273,1.5374535346785855e-06],[2.118292999919504,1.5374535346785855e-06],[2.1236182999564335,1.5374535346785855e-06],[2.1277753999456763,1.5374535346785855e-06],[2.131833699881099,1.5374107508186888e-06],[2.143574999878183,1.5374107508186888e-06],[2.150253799976781,1.5374107508186888e-06],[2.1556973999831825,1.5374107508186888e-06],[2.1610616999678314,1.5374107508186888e-06],[2.1690132999792695,1.5374107508186888e-06],[2.175784199964255,1.5374107508186888e-06],[2.1811194999609143,1.5374107508186888e-06],[2.1865616999566555,1.537349921441021e-06],[2.194524099933915,1.537349921441021e-06],[2.2012401999672875,1.537349921441021e-06],[2.207969499984756,1.537349921441021e-06],[2.213361599948257,1.537349921441021e-06],[2.221637099981308,1.537349921441021e-06],[2.2322368999011815,1.537349921441021e-06],[2.238941599964164,1.537349921441021e-06],[2.244247699971311,1.5373253506934578e-06],[2.2510076999897137,1.5373253506934578e-06],[2.2576954999240115,1.5373253506934578e-06],[2.263152699917555,1.5373253506934578e-06],[2.268512099981308,1.5372356520397881e-06],[2.27517669997178,1.5372356520397881e-06],[2.281926699914038,1.5372356520397881e-06],[2.287297199945897,1.5372356520397881e-06],[2.2927452999865636,1.537186316318299e-06],[2.3043416999280453,1.537186316318299e-06],[2.311224599950947,1.537186316318299e-06],[2.319112699944526,1.537186316318299e-06],[2.3258200999116525,1.537186316318299e-06],[2.331355799920857,1.537186316318299e-06],[2.3368787999497727,1.537186316318299e-06],[2.34248829993885,1.537186316318299e-06],[2.3479573999065906,1.537137231595793e-06],[2.3534642999293283,1.537137231595793e-06],[2.359063299954869,1.5371095019908309e-06],[2.3645901998970658,1.5371095019908309e-06],[2.370112699922174,1.5371095019908309e-06],[2.3756974999560043,1.5371095019908309e-06],[2.3812317999545485,1.5370883591020673e-06],[2.3898241999559104,1.5370883591020673e-06],[2.3967110998928547,1.5370883591020673e-06],[2.4025452999630943,1.5370883591020673e-06],[2.4080773999448866,1.5370752832559974e-06],[2.413583399960771,1.5370752832559974e-06],[2.4177734999684617,1.5370752832559974e-06],[2.4232620999682695,1.5370752832559974e-06],[2.4274330999469385,1.5370631299292583e-06],[2.435738499974832,1.5370631299292583e-06],[2.442603399977088,1.5370631299292583e-06],[2.450797999976203,1.5370631299292583e-06],[2.4576509998878464,1.5370631299292583e-06],[2.4631550998892635,1.5370631299292583e-06],[2.4686787999235094,1.5370631299292583e-06],[2.4741804999066517,1.5370631299292583e-06],[2.4835703999269754,1.5370416793713485e-06],[2.4891638999106362,1.5370416793713485e-06],[2.4946464999811724,1.5370416793713485e-06],[2.498759299982339,1.5370416793713485e-06],[2.5029149999609217,1.5370332777076522e-06],[2.5083812999073416,1.5370332777076522e-06],[2.5125338999787346,1.5370332777076522e-06],[2.518033399945125,1.5370332777076522e-06],[2.522170199896209,1.5370332777076522e-06],[2.5275911999633536,1.5370332777076522e-06],[2.533107899944298,1.5370332777076522e-06],[2.538650499889627,1.5370332777076522e-06],[2.5441544998902828,1.5370114095615778e-06],[2.5496403999859467,1.5370114095615778e-06],[2.5551068999338895,1.5370114095615778e-06],[2.560755999875255,1.5370114095615778e-06],[2.5662529999390244,1.5369880542354412e-06],[2.573110199882649,1.5369880542354412e-06],[2.5786177999107167,1.5369880542354412e-06],[2.585441799950786,1.5369880542354412e-06],[2.5909573999233544,1.5369878177222667e-06],[2.5990520999766886,1.5369878177222667e-06],[2.605963799986057,1.5369878177222667e-06],[2.611469099880196,1.5369878177222667e-06],[2.6169132998911664,1.5369878177222667e-06],[2.6251490999711677,1.5369878177222667e-06],[2.6319560998817906,1.5369878177222667e-06],[2.6375245999079198,1.5369878177222667e-06],[2.6468677999218926,1.5369687729035932e-06],[2.654214999987744,1.5369687729035932e-06],[2.659768399898894,1.5369687729035932e-06],[2.6666415999643505,1.5369687729035932e-06],[2.672200599918142,1.5369673153835077e-06],[2.679048099904321,1.5369673153835077e-06],[2.68455369991716,1.5369673153835077e-06],[2.691187899908982,1.5369673153835077e-06],[2.696610999875702,1.536966367164357e-06],[2.7020894999150187,1.536966367164357e-06],[2.70610589988064,1.536966367164357e-06],[2.7115408999379724,1.536966367164357e-06],[2.715643299976364,1.5369532452770996e-06],[2.723585999920033,1.5369532452770996e-06],[2.7303606999339536,1.5369532452770996e-06],[2.7383062998997048,1.5369532452770996e-06],[2.7449973999755457,1.5369532452770996e-06],[2.7503319999668747,1.5369532452770996e-06],[2.755701099988073,1.5369532452770996e-06],[2.7610312999458984,1.5369532452770996e-06],[2.7663189999293536,1.536950689532638e-06],[2.772960799979046,1.536950689532638e-06],[2.778259899932891,1.536950689532638e-06],[2.7848578998818994,1.536950689532638e-06],[2.790165599901229,1.5369477085504235e-06],[2.7980279999319464,1.5369477085504235e-06],[2.8046826999634504,1.5369477085504235e-06],[2.8126403999049217,1.5369477085504235e-06],[2.819462399929762,1.5369469164416404e-06],[2.824820499983616,1.5369469164416404e-06],[2.8301160999108106,1.5369469164416404e-06],[2.8341343998908997,1.5369469164416404e-06],[2.838154999888502,1.5369469164416404e-06],[2.8434417999815196,1.5369469164416404e-06],[2.8487410999368876,1.5369469164416404e-06],[2.8540568999014795,1.5369469164416404e-06],[2.859357599983923,1.5369465612665497e-06],[2.864665199886076,1.5369465612665497e-06],[2.8701133999275044,1.536945896868109e-06],[2.8754508999409154,1.536945896868109e-06],[2.880733299884014,1.536945896868109e-06],[2.8848672999301925,1.536945896868109e-06],[2.88887269992847,1.5369442687763503e-06],[2.89678329997696,1.5369442687763503e-06],[2.9039600999094546,1.5369442687763503e-06],[2.910992999910377,1.5369442687763503e-06],[2.916708399890922,1.5369442687763503e-06],[2.9250873998971656,1.5369442687763503e-06],[2.9320593999000266,1.5369442687763503e-06],[2.9391764999600127,1.5369442687763503e-06],[2.94472999998834,1.536938037330327e-06],[2.956924899946898,1.536938037330327e-06],[2.963952499907464,1.536938037330327e-06],[2.97104509989731,1.536938037330327e-06],[2.9766314999433234,1.536938037330327e-06],[2.985140699893236,1.536938037330327e-06],[2.9920896999537945,1.536938037330327e-06],[2.9990878999233246,1.536938037330327e-06],[3.004642599960789,1.5369345059437723e-06],[3.0115898998919874,1.5369345059437723e-06],[3.017126499908045,1.5369345059437723e-06],[3.023862399975769,1.5369345059437723e-06],[3.0292831999249756,1.5369340434561937e-06],[3.0347225998993963,1.5369340434561937e-06],[3.040144499973394,1.5369340434561937e-06],[3.045570999966003,1.5369340434561937e-06],[3.050868499907665,1.5369289975210613e-06],[3.062330699991435,1.5369289975210613e-06],[3.069020099937916,1.5369289975210613e-06],[3.076929699978791,1.5369289975210613e-06],[3.083445099880919,1.5369289975210613e-06],[3.0887573999352753,1.5369289975210613e-06],[3.0939544999273494,1.5369289975210613e-06],[3.0990985999815166,1.5369289975210613e-06],[3.10430499992799,1.5369289391103198e-06],[3.110744099947624,1.5369289391103198e-06],[3.1159161999821663,1.5369289391103198e-06],[3.1224231999367476,1.5369289391103198e-06],[3.127571199904196,1.5369288804986756e-06],[3.132759999949485,1.5369288804986756e-06],[3.138323099934496,1.5369288804986756e-06],[3.14348839991726,1.5369288804986756e-06],[3.1485551999649033,1.5369284255018498e-06],[3.1551942998776212,1.5369284255018498e-06],[3.160253699985333,1.5369284255018498e-06],[3.166745899943635,1.5369284255018498e-06],[3.1718122999882326,1.5369282831921832e-06],[3.1793497999897227,1.5369282831921832e-06],[3.185652299900539,1.536927871622967e-06],[3.1907170999329537,1.536927871622967e-06],[3.1957779999356717,1.536927871622967e-06],[3.200833199894987,1.536927871622967e-06],[3.205913099925965,1.5369254658837306e-06],[3.213427699985914,1.5369254658837306e-06],[3.21847359999083,1.5369254658837306e-06],[3.223553799907677,1.5369254658837306e-06],[3.227350499946624,1.5369251384703955e-06],[3.23490119993221,1.5369251384703955e-06],[3.2412216999800876,1.5369251384703955e-06],[3.2473902999190614,1.5369251384703955e-06],[3.252274699974805,1.536925003646928e-06],[3.257141799898818,1.536925003646928e-06],[3.2619475999381393,1.536925003646928e-06],[3.2656286999117583,1.536925003646928e-06],[3.2693180999485776,1.5369242905081786e-06],[3.279832399915904,1.5369242905081786e-06],[3.287108299904503,1.5369242905081786e-06],[3.2920540999621153,1.5369242905081786e-06],[3.2969829998910427,1.5369242905081786e-06],[3.3018454998964444,1.5369242905081786e-06],[3.306736799888313,1.5369242905081786e-06],[3.3105049999430776,1.5369242905081786e-06],[3.314257599879056,1.536924232097437e-06],[3.3203704999759793,1.536924232097437e-06],[3.3265771999722347,1.536924232097437e-06],[3.331515199970454,1.536924232097437e-06],[3.3366269998950884,1.5369231269978098e-06],[3.3440074999816716,1.5369231269978098e-06],[3.350137999979779,1.5369231269978098e-06],[3.3553339999634773,1.5369231269978098e-06],[3.360304499976337,1.5369231269978098e-06],[3.3678063999395818,1.5369231269978098e-06],[3.37411139998585,1.5369231269978098e-06],[3.3792234999127686,1.5369231269978098e-06],[3.3846746999770403,1.5369228334227497e-06],[3.391064199968241,1.5369228334227497e-06],[3.3973332999739796,1.5369228334227497e-06],[3.402487499988638,1.5369228334227497e-06],[3.4076538999797776,1.5369227274445894e-06],[3.412841699901037,1.5369227274445894e-06],[3.4185696999775246,1.5369225726814513e-06],[3.423731299932115,1.5369225726814513e-06],[3.428789999918081,1.5369225726814513e-06],[3.433987799915485,1.5369225726814513e-06],[3.439074399881065,1.5369224248097191e-06],[3.4467299999669194,1.5369224248097191e-06],[3.4531179999466985,1.5369224248097191e-06],[3.4606741999741644,1.5369224248097191e-06],[3.467058999929577,1.5369222168866306e-06],[3.4733703999081627,1.5369222168866306e-06],[3.4785127999493852,1.5369222168866306e-06],[3.484912799904123,1.5369222168866306e-06],[3.4900006998796016,1.5369220764316002e-06],[3.497584799886681,1.5369220764316002e-06],[3.5038750999374315,1.5369220764316002e-06],[3.510243099881336,1.5369220764316002e-06],[3.515283799963072,1.5369220764316002e-06],[3.5229280999628827,1.5369220764316002e-06],[3.529194699949585,1.5369220764316002e-06],[3.5354620999423787,1.5369220764316002e-06],[3.5405577999772504,1.5369220764316002e-06],[3.548060499946587,1.5369220764316002e-06],[3.5544888998847455,1.5369220764316002e-06],[3.5607790999347344,1.5369220764316002e-06],[3.5658384999260306,1.5369218780550203e-06],[3.573533699964173,1.5369218780550203e-06],[3.5798445999389514,1.5369218780550203e-06],[3.5862412999849766,1.5369218780550203e-06],[3.591301799984649,1.5369217341781394e-06],[3.596380499890074,1.5369217341781394e-06],[3.600202599889599,1.5369217341781394e-06],[3.605389899923466,1.5369217341781394e-06],[3.6092000999487936,1.5369217341781394e-06],[3.614244099939242,1.5369217341781394e-06],[3.6193517999490723,1.5369217341781394e-06],[3.6243816999485716,1.5369217341781394e-06],[3.6294649998890236,1.5369217341781394e-06],[3.6372283999808133,1.5369217341781394e-06],[3.6435408999677747,1.5369217341781394e-06],[3.6498281998792663,1.5369217341781394e-06],[3.6549004999687895,1.5369216890052896e-06],[3.661187999881804,1.5369216890052896e-06],[3.666306299972348,1.5369216890052896e-06],[3.672667399980128,1.5369216890052896e-06],[3.6777052999241278,1.5369216757673979e-06],[3.6851679999381304,1.5369216757673979e-06],[3.69018099992536,1.5369216757673979e-06],[3.6952555999159813,1.5369216757673979e-06],[3.699019299936481,1.5369216206119734e-06],[3.7064826999558136,1.5369216206119734e-06],[3.712617399985902,1.5369216206119734e-06],[3.720069099916145,1.5369216206119734e-06],[3.7262215999653563,1.5369216206119734e-06],[3.7311322999885306,1.5369216206119734e-06],[3.7361348998965696,1.5369216206119734e-06],[3.741081199957989,1.5369216206119734e-06],[3.746024099877104,1.5369214373490633e-06],[3.750986499944702,1.5369214373490633e-06],[3.7559452999848872,1.5369214373490633e-06],[3.760941799962893,1.5369214373490633e-06],[3.765875899931416,1.5369213264236885e-06],[3.774289599969052,1.5369213264236885e-06],[3.781681999913417,1.5369213264236885e-06],[3.7867137999273837,1.5369213264236885e-06],[3.7916778998915106,1.5369213264236885e-06],[3.7966175999026746,1.5369213264236885e-06],[3.8015290999319404,1.5369213264236885e-06],[3.808605899917893,1.5369213264236885e-06],[3.812380199902691,1.536921302051691e-06],[3.818616399890743,1.536921302051691e-06],[3.824849299970083,1.536921302051691e-06],[3.829736999934539,1.536921302051691e-06],[3.834631099947728,1.5369212963987694e-06],[3.8407196999760345,1.5369212963987694e-06],[3.845593799953349,1.5369212963987694e-06],[3.851670099887997,1.5369212963987694e-06],[3.8565376999322325,1.5369212480564713e-06],[3.861388099961914,1.5369212480564713e-06],[3.866335599916056,1.5369212480564713e-06],[3.8713619998889044,1.5369212480564713e-06],[3.8764458999503404,1.5369212480564713e-06],[3.881444099941291,1.5369212480564713e-06],[3.8883985999273136,1.5369212480564713e-06],[3.893274699919857,1.5369212480564713e-06],[3.8982131999218836,1.5369212389724834e-06],[3.903147899894975,1.5369212389724834e-06],[3.9079840999329463,1.5369212389724834e-06],[3.912853599875234,1.5369212389724834e-06],[3.91787529992871,1.5369211666530543e-06],[3.9253062999341637,1.5369211666530543e-06],[3.9303913998883218,1.5369211666530543e-06],[3.9353401999687776,1.5369211666530543e-06],[3.939191299956292,1.5369211666530543e-06],[3.9467047998914495,1.5369211666530543e-06],[3.9516570998821408,1.5369211666530543e-06],[3.9599788999184966,1.5369211666530543e-06],[3.9669442999875173,1.5369211422810568e-06],[3.97316499997396,1.5369211422810568e-06],[3.9781067998846993,1.5369211422810568e-06],[3.9842350999824703,1.5369211422810568e-06],[3.989229999948293,1.5369210495361262e-06],[3.9965960999252275,1.5369210495361262e-06],[4.002779999980703,1.5369210495361262e-06],[4.007888299878687,1.5369210495361262e-06],[4.012808999978006,1.5369210495361262e-06],[4.02340019994881,1.5369210495361262e-06],[4.029476499883458,1.5369210495361262e-06],[4.034532799967565,1.5369210495361262e-06],[4.039639899972826,1.5369210495361262e-06],[4.050256699905731,1.5369210495361262e-06],[4.056404099916108,1.5369210495361262e-06],[4.062558899982832,1.5369210495361262e-06],[4.067521999939345,1.5369210495361262e-06],[4.074869899894111,1.5369210495361262e-06],[4.081047199899331,1.5369210495361262e-06],[4.087227999931201,1.5369210495361262e-06],[4.092175799887627,1.5369210401333828e-06],[4.097057299921289,1.5369210401333828e-06],[4.102090699947439,1.5369210254060142e-06],[10,1.5369210254060142e-06]]},{"dataset":"parkinsons","method":"ZORRO_refined","trace":[[0.2126586000667885,3.0647974759259494e-05],[0.8328684000298381,1.713399030676781e-05],[1.45368330006022,1.4689309992340738e-05],[2.0666923000244424,1.401956949933288e-05],[2.6819562000455335,1.2825665984455355e-05],[3.29859550006222,1.2620438174113608e-05],[3.925587599980645,1.2032316621509538e-05],[4.528898200020194,1.1959848506164824e-05],[5.138793300022371,1.1959848506164824e-05],[5.745830600033514,1.1343159918089977e-05],[6.361056099995039,1.1343159918089977e-05],[6.983613600023091,1.063932809779102e-05],[7.595260899979621,1.063932809779102e-05],[8.217525999993086,1.0133310241112266e-05],[8.829656800022349,1.0133310241112266e-05],[9.439850999973714,1.0062655924597433e-05],[10,1.0062655924597433e-05]]},{"dataset":"wine_white","method":"adaptive_energy","trace":[[0.316143799922429,7.359714997589532e-06],[0.3245281999697909,5.494746941935209e-06],[0.3328763999743387,5.494746941935209e-06],[0.33881259988993406,2.6708787162116917e-06],[0.34610359999351203,2.6708787162116917e-06],[0.3524186998838559,2.6708787162116917e-06],[0.35857769998256117,2.6708787162116917e-06],[0.36364029988180846,2.6708787162116917e-06],[0.3709830999141559,2.6708787162116917e-06],[0.3772008999949321,2.6708787162116917e-06],[0.38341759995091707,2.6708787162116917e-06],[0.3883708999492228,2.6708787162116917e-06],[0.3957532999338582,2.6708787162116917e-06],[0.40192749991547316,2.6708787162116917e-06],[0.4080144999315962,2.6708787162116917e-06],[0.4129820999223739,1.7789894470988748e-06],[0.4204278999241069,1.7789894470988748e-06],[0.42659479996655136,1.7789894470988748e-06],[0.43632459989748895,1.7789894470988748e-06],[0.44253789994399995,1.7789894470988748e-06],[0.4474295999389142,1.7789894470988748e-06],[0.45222519990056753,1.7789894470988748e-06],[0.4570530999917537,1.7789894470988748e-06],[0.4619609999936074,1.263246688876945e-06],[0.46792969992384315,1.263246688876945e-06],[0.472723999992013,1.263246688876945e-06],[0.4794890999328345,1.263246688876945e-06],[0.4843316999031231,1.208119219425611e-06],[0.4915359999286011,1.208119219425611e-06],[0.49771289993077517,1.208119219425611e-06],[0.504914499935694,1.208119219425611e-06],[0.5110388998873532,1.208119219425611e-06],[0.5158910999307409,1.208119219425611e-06],[0.5207002999959514,1.208119219425611e-06],[0.5256456999341026,1.208119219425611e-06],[0.530521999928169,8.6966940869267e-07],[0.5353546999394894,8.6966940869267e-07],[0.5402049999684095,8.6966940869267e-07],[0.5439267999026924,8.6966940869267e-07],[0.547567299916409,8.161294614335442e-07],[0.5586320998845622,8.152541284364863e-07],[0.5647436999715865,8.152541284364863e-07],[0.5696211999747902,8.152541284364863e-07],[0.5744950999505818,8.152541284364863e-07],[0.5841017999919131,8.152541284364863e-07],[0.5902068999130279,8.152541284364863e-07],[0.5951615999219939,8.152541284364863e-07],[0.6000592999625951,7.002996005936457e-07],[0.6061181998811662,7.002996005936457e-07],[0.6110093999886885,7.002996005936457e-07],[0.6172791998833418,7.002996005936457e-07],[0.6222390999319032,6.186630910662945e-07],[0.6297658999683335,6.186630910662945e-07],[0.6362805999815464,6.186630910662945e-07],[0.6438108999282122,6.186630910662945e-07],[0.6500141998985782,6.186630910662945e-07],[0.6549718999303877,6.186630910662945e-07],[0.6599994999123737,6.186630910662945e-07],[0.6650399999925867,6.186630910662945e-07],[0.6700157999293879,5.457822367626306e-07],[0.6774909999221563,5.457822367626306e-07],[0.6812653999077156,5.457822367626306e-07],[0.6887090998934582,5.457822367626306e-07],[0.6924410999054089,5.457822367626306e-07],[0.6975616998970509,5.457822367626306e-07],[0.7013191999867558,5.457822367626306e-07],[0.7063247999176383,5.457822367626306e-07],[0.7101018999237567,5.392683358503686e-07],[0.7164275998948142,5.392683358503686e-07],[0.7215689999284223,5.392683358503686e-07],[0.7280161998933181,5.392683358503686e-07],[0.7331956999842077,5.392683358503686e-07],[0.739606799907051,5.392683358503686e-07],[0.7448210999136791,5.392683358503686e-07],[0.7514997998951003,5.392683358503686e-07],[0.7567737998906523,4.7680431770354527e-07],[0.7619849999900907,4.7680431770354527e-07],[0.765896899974905,4.7680431770354527e-07],[0.7711110999807715,4.7680431770354527e-07],[0.7749856999143958,3.913330814647297e-07],[0.782890799921006,3.913330814647297e-07],[0.7894015999045223,3.913330814647297e-07],[0.7946419999934733,3.913330814647297e-07],[0.799879299942404,3.913330814647297e-07],[0.8077188999159262,3.913330814647297e-07],[0.8143127999501303,3.913330814647297e-07],[0.8195812999038026,3.913330814647297e-07],[0.8247939998982474,3.530513174736824e-07],[0.8300688999006525,3.530513174736824e-07],[0.8352643999969587,3.3810961009862186e-07],[0.8416190999560058,3.3810961009862186e-07],[0.8467277999734506,3.3810961009862186e-07],[0.8530814999248832,3.3810961009862186e-07],[0.8581544999033213,3.25557943249078e-07],[0.865781799890101,3.25557943249078e-07],[0.8721398999914527,3.25557943249078e-07],[0.8772620999952778,3.25557943249078e-07],[0.8811702999519184,3.25557943249078e-07],[0.8887745999963954,3.25557943249078e-07],[0.8951788999838755,3.25557943249078e-07],[0.9002923999214545,3.25557943249078e-07],[0.9040914999786764,3.1881279974744874e-07],[0.9117314999457449,3.1881279974744874e-07],[0.9181153998943046,3.1881279974744874e-07],[0.9231896998826414,3.1881279974744874e-07],[0.9283685999689624,3.184522271610659e-07],[0.9334589999634773,3.184522271610659e-07],[0.9372660999651998,3.184522271610659e-07],[0.942343799979426,3.184522271610659e-07],[0.9462076999479905,3.083098426015789e-07],[0.9538076999597251,3.083098426015789e-07],[0.960287099936977,3.083098426015789e-07],[0.9653854999924079,3.083098426015789e-07],[0.9704652999062091,2.9333564196675366e-07],[0.978229499887675,2.9333564196675366e-07],[0.9858376999618486,2.9333564196675366e-07],[0.9909840999171138,2.9333564196675366e-07],[0.996106999926269,2.9333564196675366e-07],[1.0011820999206975,2.9333564196675366e-07],[1.0062705999007449,2.9333564196675366e-07],[1.0101940999738872,2.9333564196675366e-07],[1.0140273999422789,2.910029045153609e-07],[1.0191385999787599,2.910029045153609e-07],[1.0243210999760777,2.64466018264054e-07],[1.0293848998844624,2.64466018264054e-07],[1.0344325999030843,2.5025590544606405e-07],[1.0406188999768347,2.5025590544606405e-07],[1.0456090999068692,2.5025590544606405e-07],[1.0518751998897642,2.5025590544606405e-07],[1.0568734998814762,2.2756050375110195e-07],[1.0649623998906463,2.2756050375110195e-07],[1.0713100999128073,2.2756050375110195e-07],[1.0826642999891192,2.272779074297582e-07],[1.0890091999899596,2.272779074297582e-07],[1.0940177999436855,2.272779074297582e-07],[1.0989812999032438,2.272779074297582e-07],[1.1039141999790445,2.272779074297582e-07],[1.1123674999689683,2.2215161224643787e-07],[1.1197929999325424,2.2215161224643787e-07],[1.1260013999417424,2.2215161224643787e-07],[1.1357818999094889,2.2215161224643787e-07],[1.1419288999168202,2.2215161224643787e-07],[1.146898099919781,2.2215161224643787e-07],[1.1518262999597937,2.2215161224643787e-07],[1.1569293999345973,2.2215161224643787e-07],[1.1619677998824045,2.2010934387493202e-07],[1.1668879999779165,2.2010934387493202e-07],[1.1718170999083668,2.2010934387493202e-07],[1.1755635999143124,2.2010934387493202e-07],[1.1793111999286339,2.109402196830883e-07],[1.1866097999736667,2.109402196830883e-07],[1.1915462999604642,2.109402196830883e-07],[1.199031199910678,2.109402196830883e-07],[1.2039363998919725,2.109402196830883e-07],[1.2089622999774292,2.109402196830883e-07],[1.212752899969928,2.109402196830883e-07],[1.2176505998941138,2.109402196830883e-07],[1.2213539999211207,2.0400950015648026e-07],[1.2251865998841822,2.0400950015648026e-07],[1.231399399926886,2.0400950015648026e-07],[1.2350999999325722,2.0400950015648026e-07],[1.240069399937056,1.9266002122922702e-07],[1.2463017998961732,1.9266002122922702e-07],[1.2512187999673188,1.8521542333963404e-07],[1.2575087998993695,1.8521542333963404e-07],[1.2636889999266714,1.8521542333963404e-07],[1.2687288998859003,1.8521542333963404e-07],[1.2737124998820946,1.747279097536066e-07],[1.2848019999219105,1.7470566056847344e-07],[1.291078899987042,1.7470566056847344e-07],[1.2978902999311686,1.7470566056847344e-07],[1.3029037999222055,1.7470566056847344e-07],[1.3136715999571607,1.7470152322522766e-07],[1.3198769999435171,1.7470152322522766e-07],[1.3260294999927282,1.7470152322522766e-07],[1.3309754999354482,1.6609674844954118e-07],[1.3371106999693438,1.6609674844954118e-07],[1.3420796999707818,1.6561200238707783e-07],[1.349570699967444,1.6561200238707783e-07],[1.3556808999273926,1.6561200238707783e-07],[1.3608047999441624,1.6561200238707783e-07],[1.3657994999084622,1.6561200238707783e-07],[1.3730997999664396,1.6561200238707783e-07],[1.3794570999452844,1.6561200238707783e-07],[1.384471399942413,1.6561200238707783e-07],[1.3894487998913974,1.6529272331769485e-07],[1.394634599913843,1.6529272331769485e-07],[1.3996032999129966,1.6529272331769485e-07],[1.404536999994889,1.6529272331769485e-07],[1.409721399890259,1.5408133075434528e-07],[1.4148301999084651,1.5408133075434528e-07],[1.418554599978961,1.5408133075434528e-07],[1.4234883999451995,1.5408133075434528e-07],[1.4276490999618545,1.5020216335070655e-07],[1.4373984999256209,1.5020216335070655e-07],[1.4437218999955803,1.5020216335070655e-07],[1.4510486999060959,1.5020216335070655e-07],[1.4572057999903336,1.5020216335070655e-07],[1.464509499957785,1.5020216335070655e-07],[1.4695089999586344,1.5020216335070655e-07],[1.4744413999142125,1.5020216335070655e-07],[1.4793649999191985,1.489050362326965e-07],[1.4866928999545053,1.489050362326965e-07],[1.493158399942331,1.489050362326965e-07],[1.5005040999967605,1.489050362326965e-07],[1.5066183999879286,1.489050362326965e-07],[1.5115806999383494,1.489050362326965e-07],[1.5215986999683082,1.489037375389051e-07],[1.5267343999585137,1.489037375389051e-07],[1.5317979999817908,1.4823127471134956e-07],[1.5392015998950228,1.4823127471134956e-07],[1.5442621998954564,1.4823127471134956e-07],[1.5492422999814153,1.4823127471134956e-07],[1.5529387999558821,1.4714931253394584e-07],[1.5566555999685079,1.4714931253394584e-07],[1.56173439999111,1.4714931253394584e-07],[1.5655748998979107,1.4714931253394584e-07],[1.5705279998946935,1.4513739624526624e-07],[1.5755122998962179,1.4513739624526624e-07],[1.5804710999364033,1.4513739624526624e-07],[1.5841928999871016,1.4513739624526624e-07],[1.5879470999352634,1.4513739624526624e-07],[1.592950199963525,1.4513739624526624e-07],[1.597997699980624,1.4513739624526624e-07],[1.602960899937898,1.4513739624526624e-07],[1.6079097999026999,1.4226111135564072e-07],[1.6141847999533638,1.4226111135564072e-07],[1.6191468999022618,1.4226111135564072e-07],[1.6255380999064073,1.4226111135564072e-07],[1.6305733999470249,1.411113438187653e-07],[1.6379828999051824,1.411113438187653e-07],[1.644245299976319,1.411113438187653e-07],[1.651637899922207,1.411113438187653e-07],[1.6578838999848813,1.411113438187653e-07],[1.6630277999211103,1.411113438187653e-07],[1.6679582999786362,1.411113438187653e-07],[1.6730080998968333,1.411113438187653e-07],[1.6780756999505684,1.4079206474938233e-07],[1.6830623999703676,1.4079206474938233e-07],[1.6880434999475256,1.4079206474938233e-07],[1.6918327999301255,1.4079206474938233e-07],[1.6956726999487728,1.4020067557656089e-07],[1.701991599984467,1.4020067557656089e-07],[1.708376899943687,1.4020067557656089e-07],[1.7134700999595225,1.4020067557656089e-07],[1.7184857999673113,1.3803168015725413e-07],[1.7262714999960735,1.3803168015725413e-07],[1.731357999960892,1.3803168015725413e-07],[1.7364069999894127,1.3803168015725413e-07],[1.7402175999013707,1.3493881290637093e-07],[1.7478812999324873,1.3493881290637093e-07],[1.7542078999103978,1.3493881290637093e-07],[1.7593019999330863,1.3493881290637093e-07],[1.7644426999613643,1.3469561193881407e-07],[1.7722462998935953,1.3469561193881407e-07],[1.7789278998970985,1.3469561193881407e-07],[1.784334099967964,1.3469561193881407e-07],[1.7895726999267936,1.3469561193881407e-07],[1.7975671999156475,1.3469561193881407e-07],[1.8237001999514177,1.3469516814103777e-07],[1.8289877999341115,1.3469516814103777e-07],[1.834181199898012,1.3334933156284277e-07],[1.8406325998948887,1.3334933156284277e-07],[1.8461961998837069,1.3334933156284277e-07],[1.852634499897249,1.3334933156284277e-07],[1.857809599954635,1.3278631573026547e-07],[1.8657717999303713,1.3278631573026547e-07],[1.8722777999937534,1.3278631573026547e-07],[1.877556899911724,1.3278631573026547e-07],[1.8827743999427184,1.2968792623526196e-07],[1.8879538999171928,1.2968792623526196e-07],[1.8931268999585882,1.2968792623526196e-07],[1.897042699973099,1.2968792623526196e-07],[1.9009170999052003,1.2958022838825646e-07],[1.906093699974008,1.2958022838825646e-07],[1.9113983999704942,1.2958022838825646e-07],[1.9152943999506533,1.2958022838825646e-07],[1.9191985999932513,1.2958022838825646e-07],[1.9268908998928964,1.2958022838825646e-07],[1.9333478999324143,1.2958022838825646e-07],[1.9385106998961419,1.2958022838825646e-07],[1.9436590999830514,1.2921063715113854e-07],[1.948863499914296,1.2921063715113854e-07],[1.9540906999027357,1.2921063715113854e-07],[1.9592673999723047,1.2921063715113854e-07],[1.964351199916564,1.28714512524406e-07],[1.9707116999197751,1.28714512524406e-07],[1.975827099988237,1.28714512524406e-07],[1.9821683999616653,1.28714512524406e-07],[1.9872182998806238,1.2857032817244814e-07],[1.9947987999767065,1.2857032817244814e-07],[2.002312499913387,1.2857032817244814e-07],[2.0073682999936864,1.2857032817244814e-07],[2.012316199950874,1.2857032817244814e-07],[2.017323099891655,1.2857032817244814e-07],[2.024620399926789,1.2857032817244814e-07],[2.0284390999004245,1.2857032817244814e-07],[2.0322438998846337,1.2735056342062573e-07],[2.038408499909565,1.2735056342062573e-07],[2.0433315999107435,1.2735056342062573e-07],[2.049586599925533,1.2735056342062573e-07],[2.054553599911742,1.2726584334402276e-07],[2.061882199952379,1.2726584334402276e-07],[2.0680844999151304,1.2726584334402276e-07],[2.07421789993532,1.2726584334402276e-07],[2.079186699935235,1.2726584334402276e-07],[2.0865278999553993,1.2726584334402276e-07],[2.0927202999591827,1.2726584334402276e-07],[2.098871099995449,1.2726584334402276e-07],[2.1038100998848677,1.2722449159425315e-07],[2.110039299936034,1.2722449159425315e-07],[2.1162297999253497,1.2722449159425315e-07],[2.1211233999347314,1.2722449159425315e-07],[2.1261752999853343,1.2679769352145825e-07],[2.1335355999181047,1.2679769352145825e-07],[2.1396452999906614,1.2679769352145825e-07],[2.144685299950652,1.2679769352145825e-07],[2.149610499967821,1.2679769352145825e-07],[2.157113799941726,1.2679769352145825e-07],[2.1634467999683693,1.2679769352145825e-07],[2.1683588998857886,1.2679769352145825e-07],[2.1734621999785304,1.2593595363866476e-07],[2.1797012999886647,1.2593595363866476e-07],[2.1858315999852493,1.2593595363866476e-07],[2.190817599883303,1.2593595363866476e-07],[2.1958644998958334,1.2469914681070447e-07],[2.2033663999754936,1.2469914681070447e-07],[2.209543599979952,1.2469914681070447e-07],[2.215679599903524,1.2469914681070447e-07],[2.2206969999242574,1.2469914681070447e-07],[2.228106999886222,1.2469914681070447e-07],[2.234319599927403,1.2469914681070447e-07],[2.2404786999104545,1.2469914681070447e-07],[2.245439299964346,1.2464961517166025e-07],[2.250411599990912,1.2464961517166025e-07],[2.2553242999128997,1.2423952259517238e-07],[2.2615491999313235,1.2423952259517238e-07],[2.266539299977012,1.2423952259517238e-07],[2.2726277998881415,1.2423952259517238e-07],[2.2777094999328256,1.2390947448420644e-07],[2.285077099921182,1.2390947448420644e-07],[2.2911814999533817,1.2390947448420644e-07],[2.2976002999348566,1.2390947448420644e-07],[2.302510599954985,1.2390947448420644e-07],[2.310786099988036,1.2390947448420644e-07],[2.316941999946721,1.2390947448420644e-07],[2.3230534999165684,1.2390947448420644e-07],[2.3281416998943314,1.2390893118252892e-07],[2.335541099891998,1.2390893118252892e-07],[2.3451064999680966,1.2390828523048706e-07],[2.3514179999474436,1.2390828523048706e-07],[2.356536899926141,1.2390828523048706e-07],[2.3639494999079034,1.2390828523048706e-07],[2.3701824999880046,1.2390828523048706e-07],[2.377235599909909,1.2390828523048706e-07],[2.382227799971588,1.2344155856443707e-07],[2.3872688999399543,1.2344155856443707e-07],[2.3947087998967618,1.2344155856443707e-07],[2.399685899959877,1.2344155856443707e-07],[2.403431799961254,1.2344155856443707e-07],[2.4083273999858648,1.2344155856443707e-07],[2.412207099958323,1.2344155856443707e-07],[2.4171977998921648,1.2344155856443707e-07],[2.422148699988611,1.2344155856443707e-07],[2.427156599937007,1.2344155856443707e-07],[2.4322257998865098,1.2324501616939364e-07],[2.4371942998841405,1.2324501616939364e-07],[2.442172299954109,1.2324501616939364e-07],[2.447258699918166,1.2324501616939364e-07],[2.4522229998838156,1.2316729086647455e-07],[2.457158499979414,1.2316729086647455e-07],[2.462230999954045,1.2316729086647455e-07],[2.467162299901247,1.2316729086647455e-07],[2.472120299935341,1.2316729086647455e-07],[2.4779786999570206,1.2316729086647455e-07],[2.4829328999621794,1.2316729086647455e-07],[2.4878956999164075,1.2316729086647455e-07],[2.4929636999731883,1.2308646736195568e-07],[2.5003523998893797,1.2308646736195568e-07],[2.5064433999359608,1.2308646736195568e-07],[2.512456199969165,1.2308646736195568e-07],[2.5173374998848885,1.2308515123050706e-07],[2.5245247998973355,1.2308515123050706e-07],[2.5306249998975545,1.2308515123050706e-07],[2.5354890999151394,1.2308515123050706e-07],[2.540291699930094,1.2302027738050848e-07],[2.5475231999298558,1.2302027738050848e-07],[2.555817599990405,1.2302027738050848e-07],[2.563186699990183,1.2302027738050848e-07],[2.5691852999152616,1.2302027738050848e-07],[2.574067799956538,1.2302027738050848e-07],[2.5793048999039456,1.2302027738050848e-07],[2.584151699906215,1.2302027738050848e-07],[2.588972399942577,1.227776686506363e-07],[2.59624789992813,1.227776686506363e-07],[2.6022680999012664,1.227776686506363e-07],[2.6095021999208257,1.227776686506363e-07],[2.6179156999569386,1.227776686506363e-07],[2.6228043999290094,1.227776686506363e-07],[2.627693299902603,1.227776686506363e-07],[2.6325849998975173,1.227776686506363e-07],[2.637480999925174,1.2264886290960656e-07],[2.6448564999736845,1.2264886290960656e-07],[2.6498565999791026,1.2264886290960656e-07],[2.6547781999688596,1.2264886290960656e-07],[2.6584645999828354,1.2263747488247502e-07],[2.663777499925345,1.2263747488247502e-07],[2.668873199960217,1.2263747488247502e-07],[2.6725910999812186,1.2263747488247502e-07],[2.67638119996991,1.2262679761817228e-07],[2.681442999979481,1.2262679761817228e-07],[2.686600099899806,1.2262679761817228e-07],[2.6917359998915344,1.2262679761817228e-07],[2.69692249991931,1.2249611389965982e-07],[2.703453099937178,1.2249611389965982e-07],[2.708708499907516,1.2249611389965982e-07],[2.715438799932599,1.2249611389965982e-07],[2.7208076999522746,1.2247021837072034e-07],[2.7274755999678746,1.2247021837072034e-07],[2.7328602999914438,1.2247021837072034e-07],[2.7382456999039277,1.2247021837072034e-07],[2.7436188999563456,1.2245716092209756e-07],[2.751625599921681,1.2245716092209756e-07],[2.7584220999851823,1.2245716092209756e-07],[2.76374969992321,1.2245716092209756e-07],[2.769103999948129,1.2245716092209756e-07],[2.7771182999713346,1.2245716092209756e-07],[2.7838045998942107,1.2245716092209756e-07],[2.7891701998887584,1.2245716092209756e-07],[2.795303399907425,1.2235328244433784e-07],[2.800642699934542,1.2235328244433784e-07],[2.806122099980712,1.2231696715393628e-07],[2.8115393999032676,1.2231696715393628e-07],[2.815563999931328,1.2231696715393628e-07],[2.820918899960816,1.2231696715393628e-07],[2.82491579989437,1.2228729709819024e-07],[2.8329302999190986,1.2228729709819024e-07],[2.8397483999142423,1.2228729709819024e-07],[2.848067699931562,1.2228729709819024e-07],[2.8576462999917567,1.2228291608880034e-07],[2.8659533999161795,1.2228291608880034e-07],[2.8728555999696255,1.2228291608880034e-07],[2.8784128999104723,1.2228291608880034e-07],[2.8838830998865888,1.2226296062595393e-07],[2.8893597999121994,1.2226296062595393e-07],[2.8949928999645635,1.2226296062595393e-07],[2.9005436999723315,1.2226296062595393e-07],[2.906024699914269,1.2225016989773343e-07],[2.914567699888721,1.2225016989773343e-07],[2.9216231999453157,1.2225016989773343e-07],[2.928781899972819,1.2225016989773343e-07],[2.9343737999442965,1.2225016989773343e-07],[2.942826099926606,1.2225016989773343e-07],[2.949867599993013,1.2225016989773343e-07],[2.9570194999687374,1.2225016989773343e-07],[2.962692999979481,1.2225016989773343e-07],[2.9739621999906376,1.2225016989773343e-07],[2.981054399977438,1.2225016989773343e-07],[2.988080099923536,1.2225016989773343e-07],[2.993822999880649,1.222497865380483e-07],[3.000700799981132,1.222497865380483e-07],[3.0062091998988762,1.222497865380483e-07],[3.0130834999727085,1.222497865380483e-07],[3.0185674999374896,1.222385400718876e-07],[3.025434699957259,1.222385400718876e-07],[3.030916899908334,1.222385400718876e-07],[3.0376507999608293,1.222385400718876e-07],[3.043090399936773,1.222385400718876e-07],[3.0497488998807967,1.222385400718876e-07],[3.0551951999077573,1.222385400718876e-07],[3.062032699934207,1.222385400718876e-07],[3.067445099935867,1.222385400718876e-07],[3.075476499972865,1.222385400718876e-07],[3.082145499996841,1.222385400718876e-07],[3.088858899893239,1.222385400718876e-07],[3.094194399891421,1.222351589596029e-07],[3.0995852999622002,1.222351589596029e-07],[3.104892599978484,1.222351589596029e-07],[3.1089491999009624,1.222351589596029e-07],[3.1130027999170125,1.2222531137873584e-07],[3.120972599950619,1.2222531137873584e-07],[3.127617899910547,1.2222531137873584e-07],[3.134290299960412,1.2222531137873584e-07],[3.1395896999165416,1.2220790497776248e-07],[3.150221199961379,1.2220790497776248e-07],[3.1570889999857172,1.2220790497776248e-07],[3.1654043999733403,1.2220790497776248e-07],[3.1721960998838767,1.2220790497776248e-07],[3.180333499913104,1.2220790497776248e-07],[3.1858418999472633,1.2220790497776248e-07],[3.191319499979727,1.2220790497776248e-07],[3.1968314999248832,1.2220573566566924e-07],[3.2035968999844044,1.2220573566566924e-07],[3.2096053999848664,1.2220573566566924e-07],[3.216459499904886,1.2220573566566924e-07],[3.22192709997762,1.221965800545584e-07],[3.227535199956037,1.221965800545584e-07],[3.2330350999254733,1.221965800545584e-07],[3.238535299897194,1.221965800545584e-07],[3.2439861999591812,1.2219657260435475e-07],[3.2521696999901906,1.2219657260435475e-07],[3.2590318999718875,1.2219657260435475e-07],[3.2656501999590546,1.2219657260435475e-07],[3.271048199967481,1.2219159647368187e-07],[3.27647329994943,1.2219159647368187e-07],[3.281783999991603,1.2219159647368187e-07],[3.2871249999152496,1.2219159647368187e-07],[3.292557599954307,1.2219159647368187e-07],[3.2979595999931917,1.2219159647368187e-07],[3.3033101999899372,1.2219159647368187e-07],[3.3086960999062285,1.2219159647368187e-07],[3.314060799893923,1.2218662827215895e-07],[3.322033099946566,1.2218662827215895e-07],[3.328653799952008,1.2218662827215895e-07],[3.336573399952613,1.2218662827215895e-07],[3.3432575999759138,1.2218662827215895e-07],[3.348632699926384,1.2218662827215895e-07],[3.3564283999148756,1.2218662827215895e-07],[3.3617926998995245,1.2218662827215895e-07],[3.3671813999535516,1.2218645557778062e-07],[3.372522499994375,1.2218645557778062e-07],[3.3779041999951005,1.2218645557778062e-07],[3.3832622999325395,1.2218645557778062e-07],[3.388601199956611,1.2218469137463073e-07],[3.3952477999264374,1.2218469137463073e-07],[3.400579399894923,1.2218469137463073e-07],[3.407261799904518,1.2218469137463073e-07],[3.412893999950029,1.2218397982163539e-07],[3.4182857999112457,1.2218397982163539e-07],[3.4236055999062955,1.2218397982163539e-07],[3.4278883999213576,1.2218397982163539e-07],[3.4319620999740437,1.2218181050954215e-07],[3.4372758999234065,1.2218181050954215e-07],[3.442592299892567,1.2217004296562585e-07],[3.4479667999548838,1.2217004296562585e-07],[3.4533308999380097,1.2217004296562585e-07],[3.4587450999533758,1.2217004296562585e-07],[3.464129399973899,1.2216726000144557e-07],[3.4694638999644667,1.2216726000144557e-07],[3.474808199913241,1.2216659653915916e-07],[3.4827967999735847,1.2216659653915916e-07],[3.4895028999308124,1.2216659653915916e-07],[3.4949166999431327,1.2216659653915916e-07],[3.5002426999853924,1.2216659653915916e-07],[3.508218099945225,1.2216659653915916e-07],[3.514842399978079,1.2216659653915916e-07],[3.520229799905792,1.2216659653915916e-07],[3.5255792998941615,1.2216659653915916e-07],[3.533562099910341,1.2216659653915916e-07],[3.5402152999304235,1.2216659653915916e-07],[3.5509604999097064,1.2216659653915916e-07],[3.557671699905768,1.2216659653915916e-07],[3.5631480999290943,1.2216659653915916e-07],[3.5685027999570593,1.2216659653915916e-07],[3.573805099935271,1.2216659653915916e-07],[3.5791527999099344,1.2216659653915916e-07],[3.587194599909708,1.2216659653915916e-07],[3.5938242999836802,1.2216659653915916e-07],[3.6004904999863356,1.2216659653915916e-07],[3.605787899927236,1.2216659653915916e-07],[3.613792399992235,1.2216659653915916e-07],[3.620378299965523,1.2216659653915916e-07],[3.6269615999190137,1.2216659653915916e-07],[3.632427899981849,1.221655664993904e-07],[3.6403026999905705,1.221655664993904e-07],[3.647135499981232,1.221655664993904e-07],[3.655052899965085,1.221655664993904e-07],[3.661901899962686,1.221655664993904e-07],[3.6672226999653503,1.221655664993904e-07],[3.672544699977152,1.221655664993904e-07],[3.67792899988126,1.221655664993904e-07],[3.683261499973014,1.2216465964163094e-07],[3.6912771998904645,1.2216465964163094e-07],[3.6980232999194413,1.2216465964163094e-07],[3.7035620999522507,1.2216465964163094e-07],[3.7091610999777913,1.221640055988388e-07],[3.71463489998132,1.221640055988388e-07],[3.7200695999199525,1.221640055988388e-07],[3.725542699918151,1.221640055988388e-07],[3.7309896999504417,1.221639480886356e-07],[3.7364453999325633,1.221639480886356e-07],[3.7405274999327958,1.221639480886356e-07],[3.746009199996479,1.221639480886356e-07],[3.75011609995272,1.221639480886356e-07],[3.7582580999005586,1.221639480886356e-07],[3.7651833998970687,1.221639480886356e-07],[3.770784099935554,1.221639480886356e-07],[3.7764469999819994,1.221634559295877e-07],[3.783414699952118,1.221634559295877e-07],[3.78898269997444,1.221634559295877e-07],[3.7961063999682665,1.221634559295877e-07],[3.801745399949141,1.2216243199246772e-07],[3.80875699990429,1.2216243199246772e-07],[3.814357899944298,1.2216243199246772e-07],[3.8213235998991877,1.2216243199246772e-07],[3.826976399985142,1.221620977187349e-07],[3.8353535999776796,1.221620977187349e-07],[3.8439756999723613,1.221620977187349e-07],[3.852521799970418,1.221620977187349e-07],[3.8583879999350756,1.221620977187349e-07],[3.864257099921815,1.221620977187349e-07],[3.870023199939169,1.221620977187349e-07],[3.8743282998912036,1.221620977187349e-07],[3.878622999996878,1.2216177877654236e-07],[3.8871986999874935,1.2216177877654236e-07],[3.892770499922335,1.2216124094108693e-07],[3.8993688999908045,1.2216124094108693e-07],[3.909596999990754,1.2216124094108693e-07],[3.9173052998958156,1.2216124094108693e-07],[3.9241521999938414,1.2216060239647695e-07],[3.938718399964273,1.2216060239647695e-07],[3.945543499896303,1.2216060239647695e-07],[3.952503699925728,1.2216060239647695e-07],[3.9599237999645993,1.2216060239647695e-07],[3.972776599926874,1.2216060239647695e-07],[3.9801623999373987,1.2216060239647695e-07],[3.987767399987206,1.2216060239647695e-07],[3.9933885999489576,1.221599871489322e-07],[4.003594799898565,1.221599871489322e-07],[4.012686699978076,1.221599871489322e-07],[4.020053599961102,1.221599871489322e-07],[4.027280499925837,1.2215994812453867e-07],[4.037964599905536,1.2215994812453867e-07],[4.0467357999878,1.2215994812453867e-07],[4.054024399956688,1.2215994812453867e-07],[4.061033999896608,1.2215994812453867e-07],[4.071358399931341,1.2215994812453867e-07],[4.079995899926871,1.2215994812453867e-07],[4.08685959991999,1.2215994812453867e-07],[4.093774799956009,1.221594858715272e-07],[4.1004291999852285,1.221594858715272e-07],[4.106879199971445,1.221593504131509e-07],[4.1135156999807805,1.221593504131509e-07],[4.118385099922307,1.221593504131509e-07],[4.124983899993822,1.221593504131509e-07],[4.129736199975014,1.221593057703133e-07],[4.137698599952273,1.221593057703133e-07],[4.144080099882558,1.221593057703133e-07],[4.152327999938279,1.221593057703133e-07],[4.160054399981163,1.2215908092938835e-07],[4.169548899983056,1.2215908092938835e-07],[4.177614199928939,1.2215908092938835e-07],[4.18821409996599,1.2215908092938835e-07],[4.196670199977234,1.2215908092938835e-07],[4.203249999904074,1.2215908092938835e-07],[4.210596099961549,1.2215908092938835e-07],[4.217388499993831,1.2215908092938835e-07],[4.224329899996519,1.2215899766558885e-07],[4.233088799985126,1.2215899766558885e-07],[4.240015299990773,1.2215899766558885e-07],[4.245424099965021,1.2215899766558885e-07],[4.250638899975456,1.2215871160090562e-07],[4.259589799912646,1.2215871160090562e-07],[4.2682952999603,1.2215871160090562e-07],[4.275532599887811,1.2215871160090562e-07],[4.282610399881378,1.221587070988103e-07],[4.293962199939415,1.221587070988103e-07],[4.30750149989035,1.221587070988103e-07],[4.3143011999782175,1.221587070988103e-07],[4.321097199921496,1.221587070988103e-07],[4.32813639997039,1.221587070988103e-07],[4.337949199951254,1.221587070988103e-07],[4.343066299916245,1.221587070988103e-07],[4.348051599925384,1.2215865557681834e-07],[4.3565273999702185,1.2215865557681834e-07],[4.364855399937369,1.2215865557681834e-07],[4.373039499972947,1.2215865557681834e-07],[4.379547799937427,1.221586337234225e-07],[4.387431399896741,1.221586337234225e-07],[4.39381629996933,1.221586337234225e-07],[4.4016124999616295,1.221586337234225e-07],[4.407783799921162,1.2215855777262087e-07],[4.415369999944232,1.2215855777262087e-07],[4.42311149998568,1.2215855777262087e-07],[4.429689599899575,1.2215855777262087e-07],[4.4360907999798656,1.2215850849633687e-07],[4.445830599986948,1.2215850849633687e-07],[4.453744599944912,1.2215850849633687e-07],[4.460342999896966,1.2215850849633687e-07],[4.466593899996951,1.2215850849633687e-07],[4.479113799985498,1.2215850849633687e-07],[4.487354099983349,1.2215850849633687e-07],[4.4937129999743775,1.2215850849633687e-07],[4.500028399983421,1.2215849182667425e-07],[4.509609099943191,1.2215849182667425e-07],[4.5161000998923555,1.2215849182667425e-07],[4.522571199922822,1.2215849182667425e-07],[4.529649299918674,1.2215848321800058e-07],[4.536199199967086,1.2215848321800058e-07],[4.542834699968807,1.2215848321800058e-07],[4.547781999921426,1.2215848321800058e-07],[4.552634499967098,1.221583941029788e-07],[4.559062199899927,1.221583941029788e-07],[4.564783499925397,1.221583941029788e-07],[4.571287399972789,1.221583941029788e-07],[4.576613999903202,1.221583581505637e-07],[4.584565999917686,1.221583581505637e-07],[4.59080579993315,1.221583581505637e-07],[4.598963099881075,1.221583581505637e-07],[4.605282599921338,1.2215829169753573e-07],[4.614934399956837,1.2215829169753573e-07],[4.622808099957183,1.2215829169753573e-07],[4.63232259999495,1.2215829169753573e-07],[4.640126199927181,1.2215829169753573e-07],[4.650495999958366,1.2215829169753573e-07],[4.656898299930617,1.2215829169753573e-07],[4.663320799940266,1.2215829169753573e-07],[4.669591499958187,1.2215825989284447e-07],[4.677460699924268,1.2215825989284447e-07],[4.685229599941522,1.2215825989284447e-07],[4.691552899894305,1.2215825989284447e-07],[4.697687799925916,1.22158247303902e-07],[4.706720099900849,1.22158247303902e-07],[4.714308999944478,1.22158247303902e-07],[4.723396999994293,1.22158247303902e-07],[4.731033599935472,1.22158247303902e-07],[4.737819299916737,1.22158247303902e-07],[4.743963399901986,1.22158247303902e-07],[4.7500213999301195,1.22158247303902e-07],[4.756177099887282,1.2215824477678936e-07],[4.76232009998057,1.2215824477678936e-07],[4.768384899944067,1.2215823860616112e-07],[4.776042399927974,1.2215823860616112e-07],[4.783646899973974,1.2215823860616112e-07],[4.789717299980111,1.2215823860616112e-07],[4.79587139992509,1.2215823860616112e-07],[4.801962499972433,1.2215823860616112e-07],[4.807990799890831,1.2215821542543078e-07],[10,1.2215821542543078e-07]]},{"dataset":"wine_white","method":"moment_centered","trace":[[0.2633913999889046,7.423198520477563e-06],[0.2734518999932334,5.549841653180185e-06],[0.2834679000079632,5.549841653180185e-06],[0.29044040001463145,2.718402736083059e-06],[0.2986288999672979,2.718402736083059e-06],[0.3054019999690354,2.718402736083059e-06],[0.31229560007341206,2.718402736083059e-06],[0.31775819999165833,2.718402736083059e-06],[0.32685459998901933,2.718402736083059e-06],[0.33371330006048083,2.718402736083059e-06],[0.3404722000705078,2.718402736083059e-06],[0.3462416999973357,2.718402736083059e-06],[0.3543097000801936,2.718402736083059e-06],[0.361084199976176,2.718402736083059e-06],[0.367688599973917,2.718402736083059e-06],[0.3729962999932468,1.82189773679874e-06],[0.38100569997914135,1.82189773679874e-06],[0.38756150007247925,1.82189773679874e-06],[0.39812090003397316,1.82189773679874e-06],[0.4045843000058085,1.82189773679874e-06],[0.409902699990198,1.82189773679874e-06],[0.41506450006272644,1.82189773679874e-06],[0.4202642000745982,1.82189773679874e-06],[0.42563710000831634,1.3030445946285245e-06],[0.43220579996705055,1.3030445946285245e-06],[0.4375858000712469,1.3030445946285245e-06],[0.44428300007712096,1.3030445946285245e-06],[0.44964360003359616,1.2450115307502917e-06],[0.45765690004918724,1.2450115307502917e-06],[0.46432030003052205,1.2450115307502917e-06],[0.4722635999787599,1.2450115307502917e-06],[0.4790628000628203,1.2450115307502917e-06],[0.48435090004932135,1.2450115307502917e-06],[0.48951780004426837,1.2450115307502917e-06],[0.4947682999772951,1.2450115307502917e-06],[0.5000624000094831,9.076060701181067e-07],[0.5052309000166133,9.076060701181067e-07],[0.5105193000053987,9.076060701181067e-07],[0.5144071000395343,9.076060701181067e-07],[0.5183555000694469,8.508786028270962e-07],[0.529868800076656,8.500097801154047e-07],[0.5364289999706671,8.500097801154047e-07],[0.5417246000142768,8.500097801154047e-07],[0.5469829000066966,8.500097801154047e-07],[0.5573142999783158,8.500097801154047e-07],[0.5640280999941751,8.500097801154047e-07],[0.5691568000474945,8.500097801154047e-07],[0.574329899973236,7.300256434107362e-07],[0.5808833000482991,7.300256434107362e-07],[0.5859236000105739,7.300256434107362e-07],[0.592706499970518,7.300256434107362e-07],[0.5978234000504017,6.511523664413542e-07],[0.6053807999705896,6.511523664413542e-07],[0.612157900002785,6.511523664413542e-07],[0.6197193000698462,6.511523664413542e-07],[0.6264134000521153,6.511523664413542e-07],[0.6315651000477374,6.511523664413542e-07],[0.636584599968046,6.511523664413542e-07],[0.6417811000719666,6.511523664413542e-07],[0.6470084000611678,5.777768387278171e-07],[0.6546086000744253,5.777768387278171e-07],[0.6586490999907255,5.777768387278171e-07],[0.6663390999892727,5.777768387278171e-07],[0.6701999000506476,5.777768387278171e-07],[0.6754522999981418,5.777768387278171e-07],[0.6793119000503793,5.777768387278171e-07],[0.6844783000415191,5.777768387278171e-07],[0.6883145000319928,5.74056340206248e-07],[0.6947001999942586,5.74056340206248e-07],[0.6997521000448614,5.74056340206248e-07],[0.706135299988091,5.74056340206248e-07],[0.7113076000241563,5.74056340206248e-07],[0.7180199000285938,5.74056340206248e-07],[0.723210799973458,5.74056340206248e-07],[0.7298479999881238,5.74056340206248e-07],[0.735030599986203,5.126043194832197e-07],[0.7402242000680417,5.126043194832197e-07],[0.7441717999754474,5.126043194832197e-07],[0.7494904000777751,5.126043194832197e-07],[0.7534204999683425,4.225794497711823e-07],[0.7611605999991298,4.225794497711823e-07],[0.7676446000114083,4.225794497711823e-07],[0.7726623000344262,4.225794497711823e-07],[0.7778044000733644,4.225794497711823e-07],[0.7854850000003353,4.225794497711823e-07],[0.7918184000300243,4.225794497711823e-07],[0.7971222000196576,4.225794497711823e-07],[0.8023306999821216,3.8788410523619976e-07],[0.8075587999774143,3.8788410523619976e-07],[0.8131333000492305,3.701264576036912e-07],[0.8195953000104055,3.701264576036912e-07],[0.8249049000442028,3.701264576036912e-07],[0.8314176000421867,3.701264576036912e-07],[0.8365927999839187,3.5810137482313997e-07],[0.8444316000677645,3.5810137482313997e-07],[0.850920099997893,3.5810137482313997e-07],[0.8560832000803202,3.5810137482313997e-07],[0.8600530000403523,3.5810137482313997e-07],[0.8677843000041321,3.5810137482313997e-07],[0.8742494999896735,3.5810137482313997e-07],[0.8794738000724465,3.5810137482313997e-07],[0.8858628000598401,3.4920392205764527e-07],[0.8927668000105768,3.4920392205764527e-07],[0.8968004999915138,3.4920392205764527e-07],[0.9021762000629678,3.4920392205764527e-07],[0.9060605000704527,3.488897090364834e-07],[0.913894800003618,3.488897090364834e-07],[0.9204300000565127,3.488897090364834e-07],[0.9256790999788791,3.488897090364834e-07],[0.9309663000749424,3.358927154875407e-07],[0.9389826999977231,3.358927154875407e-07],[0.9459464000537992,3.358927154875407e-07],[0.9514591000042856,3.358927154875407e-07],[0.9568024000618607,3.241657461890233e-07],[0.962196100037545,3.241657461890233e-07],[0.9676130000734702,3.2404621779039697e-07],[0.975633000023663,3.2404621779039697e-07],[0.9837298999773338,3.2404621779039697e-07],[0.9892678000032902,3.2404621779039697e-07],[0.9952737999847159,3.2404621779039697e-07],[1.0009549000533298,3.2404621779039697e-07],[1.0066393000306562,3.2404621779039697e-07],[1.0111921000061557,3.2404621779039697e-07],[1.015480500063859,2.985213993050547e-07],[1.0211596000008285,2.985213993050547e-07],[1.0270755999954417,2.8205310519498683e-07],[1.034110900014639,2.8205310519498683e-07],[1.0397088000318035,2.8205310519498683e-07],[1.046784200007096,2.8205310519498683e-07],[1.052383100031875,2.5956814284235465e-07],[1.0608424000674859,2.5956814284235465e-07],[1.0678209000034258,2.5956814284235465e-07],[1.0809882000321522,2.592776169889799e-07],[1.088017600006424,2.592776169889799e-07],[1.0936646000482142,2.592776169889799e-07],[1.0993630000157282,2.592776169889799e-07],[1.1049437000183389,2.592776169889799e-07],[1.1170324999839067,2.5446472820734754e-07],[1.1257422000635415,2.5446472820734754e-07],[1.1327725000446662,2.5446472820734754e-07],[1.1442952000070363,2.5446472820734754e-07],[1.151371099986136,2.5446472820734754e-07],[1.1570475000189617,2.5446472820734754e-07],[1.162791599985212,2.5446472820734754e-07],[1.1684545000316575,2.5446472820734754e-07],[1.1740861000726,2.5032002861518667e-07],[1.179818700067699,2.5032002861518667e-07],[1.1854939999757335,2.5032002861518667e-07],[1.1897371000377461,2.5032002861518667e-07],[1.1941200000001118,2.4119697670740587e-07],[1.2026535000186414,2.4119697670740587e-07],[1.208325400017202,2.4119697670740587e-07],[1.2168845999985933,2.4119697670740587e-07],[1.2224624999798834,2.4119697670740587e-07],[1.228129900060594,2.4119697670740587e-07],[1.2322770999744534,2.4119697670740587e-07],[1.2377509999787435,2.4119697670740587e-07],[1.2419191000517458,2.3583315061345483e-07],[1.2461426999652758,2.3583315061345483e-07],[1.2529516000067815,2.3583315061345483e-07],[1.257248600013554,2.3583315061345483e-07],[1.2633827000390738,2.2528185274656469e-07],[1.270252300077118,2.2528185274656469e-07],[1.2761657000519335,2.1526648764821606e-07],[1.2831397000700235,2.1526648764821606e-07],[1.2900122000137344,2.1526648764821606e-07],[1.2956683000084013,2.1526648764821606e-07],[1.3011162000475451,2.0591988092748172e-07],[1.3128843000158668,2.058958524330098e-07],[1.319819699972868,2.058958524330098e-07],[1.3265190999954939,2.058958524330098e-07],[1.3318909000372514,2.058958524330098e-07],[1.3580315000144765,2.058919068426276e-07],[1.364657900063321,2.058919068426276e-07],[1.3712163000600412,2.058919068426276e-07],[1.376545500010252,1.9960953177774196e-07],[1.3831011999864131,1.9960953177774196e-07],[1.3883879000786692,1.9737081172058798e-07],[1.3963640000438318,1.9737081172058798e-07],[1.4029049000237137,1.9737081172058798e-07],[1.4081537000602111,1.9737081172058798e-07],[1.413474400062114,1.9737081172058798e-07],[1.4211942000547424,1.9737081172058798e-07],[1.4277309000026435,1.9737081172058798e-07],[1.4330183999845758,1.9737081172058798e-07],[1.4380784999812022,1.9729352495495046e-07],[1.4432818000204861,1.9729352495495046e-07],[1.4484074000502005,1.9729352495495046e-07],[1.4534536000574008,1.9729352495495046e-07],[1.4586891999933869,1.840257734550088e-07],[1.4638155000284314,1.840257734550088e-07],[1.4675865999888629,1.840257734550088e-07],[1.4727054999675602,1.840257734550088e-07],[1.476629100041464,1.822313654513126e-07],[1.4842568000312895,1.822313654513126e-07],[1.4894251000368968,1.822313654513126e-07],[1.4945919000310823,1.822313654513126e-07],[1.4984629000537097,1.8125859884739063e-07],[1.5086208999855444,1.8125859884739063e-07],[1.5150859999703243,1.8125859884739063e-07],[1.522805800079368,1.8125859884739063e-07],[1.5294644000241533,1.8125859884739063e-07],[1.5371193999890238,1.8125859884739063e-07],[1.5424879000056535,1.8125859884739063e-07],[1.5476742000319064,1.8125859884739063e-07],[1.5527596999891102,1.797706069672886e-07],[1.5605487000430003,1.797706069672886e-07],[1.566905300016515,1.797706069672886e-07],[1.5746002000523731,1.797706069672886e-07],[1.5811835000058636,1.797706069672886e-07],[1.5863667000085115,1.797706069672886e-07],[1.595492699998431,1.7976983679516808e-07],[1.6008274999912828,1.7976983679516808e-07],[1.6060214000754058,1.7866117718893723e-07],[1.6100486000068486,1.7866117718893723e-07],[1.6153008000692353,1.7866117718893723e-07],[1.619222700013779,1.7866117718893723e-07],[1.6244369000196457,1.7669015750238892e-07],[1.629832600010559,1.7669015750238892e-07],[1.6350155000109226,1.7669015750238892e-07],[1.638940199976787,1.7669015750238892e-07],[1.6429364000214264,1.7669015750238892e-07],[1.6481208000332117,1.7669015750238892e-07],[1.6532752000493929,1.7669015750238892e-07],[1.659297600039281,1.7669015750238892e-07],[1.6645881000440568,1.7273673355323047e-07],[1.6723202000139281,1.7273673355323047e-07],[1.6789546000072733,1.7273673355323047e-07],[1.686710900045,1.7273673355323047e-07],[1.6932280000764877,1.7273673355323047e-07],[1.6984769999980927,1.7273673355323047e-07],[1.703750399989076,1.7273673355323047e-07],[1.7089905000757426,1.7273673355323047e-07],[1.7141719000646845,1.7265944678759295e-07],[1.7192263000179082,1.7265944678759295e-07],[1.7242682999931276,1.7265944678759295e-07],[1.7281458000652492,1.7265944678759295e-07],[1.731954300077632,1.720117259166763e-07],[1.7382458000211045,1.720117259166763e-07],[1.7433903000783175,1.720117259166763e-07],[1.7496266000671312,1.720117259166763e-07],[1.754878200008534,1.701350759970117e-07],[1.762262100004591,1.701350759970117e-07],[1.768455500015989,1.701350759970117e-07],[1.7734167000744492,1.701350759970117e-07],[1.778504400048405,1.6779270473689422e-07],[1.7859534000745043,1.6779270473689422e-07],[1.790909899980761,1.6779270473689422e-07],[1.7959329000441357,1.6779270473689422e-07],[1.7998602000297979,1.6555937089915125e-07],[1.8074710000073537,1.6555937089915125e-07],[1.813882900052704,1.6555937089915125e-07],[1.8189778999658301,1.6555937089915125e-07],[1.8240514000644907,1.65484029503323e-07],[1.8317127000773326,1.65484029503323e-07],[1.837935799965635,1.65484029503323e-07],[1.8429236999945715,1.65484029503323e-07],[1.848061199998483,1.65484029503323e-07],[1.855545400059782,1.65484029503323e-07],[1.8651508999755606,1.6548353409058438e-07],[1.8701871000230312,1.6548353409058438e-07],[1.8754932000301778,1.6456856096597455e-07],[1.8818402000470087,1.6456856096597455e-07],[1.886922899982892,1.6456856096597455e-07],[1.894738300004974,1.6456856096597455e-07],[1.8999142000684515,1.63417209490444e-07],[1.9078365999739617,1.63417209490444e-07],[1.914553300011903,1.63417209490444e-07],[1.919675700017251,1.63417209490444e-07],[1.9250855999998748,1.6063268835718849e-07],[1.9303576999809593,1.6063268835718849e-07],[1.9354739000555128,1.6063268835718849e-07],[1.9393169999821112,1.6063268835718849e-07],[1.9434395000571385,1.6057642785387944e-07],[1.9485670999856666,1.6057642785387944e-07],[1.9537956999847665,1.6057642785387944e-07],[1.9594012000598013,1.6057642785387944e-07],[1.9646019000792876,1.5962129590487003e-07],[1.9712402999866754,1.5962129590487003e-07],[1.9768727000337094,1.5962129590487003e-07],[1.983593299984932,1.5962129590487003e-07],[1.9888428000267595,1.5939119987491267e-07],[1.994433099986054,1.5939119987491267e-07],[1.9999095000093803,1.5939119987491267e-07],[2.003832000074908,1.5939119987491267e-07],[2.007923600031063,1.5939119987491267e-07],[2.016141299973242,1.5939119987491267e-07],[2.022632300038822,1.5939119987491267e-07],[2.028048900072463,1.5939119987491267e-07],[2.0334053999977186,1.593252070917887e-07],[2.0412241000449285,1.593252070917887e-07],[2.0491179999662563,1.593252070917887e-07],[2.0543242000276223,1.593252070917887e-07],[2.0596188000636175,1.593252070917887e-07],[2.064981900039129,1.593252070917887e-07],[2.072845100075938,1.593252070917887e-07],[2.0769539000466466,1.593252070917887e-07],[2.080990400048904,1.5874221624510984e-07],[2.089040799997747,1.5874221624510984e-07],[2.09586850006599,1.5874221624510984e-07],[2.1025891000172123,1.5874221624510984e-07],[2.108129300060682,1.5874221624510984e-07],[2.1161603999789804,1.5874221624510984e-07],[2.123009499977343,1.5874221624510984e-07],[2.1299811999779195,1.5874221624510984e-07],[2.135374700068496,1.5841023396717885e-07],[2.1422621000092477,1.5841023396717885e-07],[2.1489485000493005,1.5841023396717885e-07],[2.154310500016436,1.5841023396717885e-07],[2.1597308000782505,1.5806611669560858e-07],[2.1667581000365317,1.5806611669560858e-07],[2.172402700060047,1.5806611669560858e-07],[2.179520000005141,1.5806611669560858e-07],[2.185134300030768,1.580656970388947e-07],[2.1936797000234947,1.580656970388947e-07],[2.2007496000733227,1.580656970388947e-07],[2.20644340000581,1.580656970388947e-07],[2.2120871000224724,1.580656970388947e-07],[2.220476599992253,1.580656970388947e-07],[2.2273697999771684,1.580656970388947e-07],[2.232841599965468,1.580656970388947e-07],[2.2383961000014096,1.5666010100100344e-07],[2.245305099990219,1.5666010100100344e-07],[2.2523056999780238,1.5666010100100344e-07],[2.25783150002826,1.5666010100100344e-07],[2.2634334000758827,1.5580495128835132e-07],[2.2689189000520855,1.5580495128835132e-07],[2.2744697000598535,1.5573656585719017e-07],[2.282742500072345,1.5573656585719017e-07],[2.289425599970855,1.5573656585719017e-07],[2.296209800057113,1.5573656585719017e-07],[2.3015584000386298,1.5573656585719017e-07],[2.309551400016062,1.5573656585719017e-07],[2.3162547000683844,1.5573656585719017e-07],[2.3227844000793993,1.5573656585719017e-07],[2.3281523999758065,1.5547721119211306e-07],[2.334628300042823,1.5547721119211306e-07],[2.3398239000234753,1.5547721119211306e-07],[2.346644000033848,1.5547721119211306e-07],[2.3518535000039265,1.5493441189414533e-07],[2.362826899974607,1.549340362328377e-07],[2.3691848000744358,1.549340362328377e-07],[2.3757783999899402,1.549340362328377e-07],[2.380874300026335,1.549340362328377e-07],[2.388789299991913,1.549340362328377e-07],[2.3951334999874234,1.549340362328377e-07],[2.401445399969816,1.549340362328377e-07],[2.4065150000387803,1.5489119264760435e-07],[2.413968599983491,1.5489119264760435e-07],[2.423615699983202,1.548907576761011e-07],[2.430216700071469,1.548907576761011e-07],[2.4355045000556856,1.548907576761011e-07],[2.4434203000273556,1.548907576761011e-07],[2.449966400046833,1.548907576761011e-07],[2.4564264999935403,1.548907576761011e-07],[2.4616233999840915,1.54493434583109e-07],[2.466781000024639,1.54493434583109e-07],[2.471857100026682,1.54493434583109e-07],[2.4770536000141874,1.54493434583109e-07],[2.482147500035353,1.5441729022227287e-07],[2.4897342000622302,1.5441729022227287e-07],[2.49615680007264,1.5441729022227287e-07],[2.501238500000909,1.5441729022227287e-07],[2.5062968999845907,1.541961734746397e-07],[2.51154169999063,1.541961734746397e-07],[2.516610100050457,1.541961734746397e-07],[2.5217022000579163,1.541961734746397e-07],[2.5268257000716403,1.5416823523264206e-07],[2.531888599973172,1.5416823523264206e-07],[2.5394946000305936,1.5416823523264206e-07],[2.5445689000189304,1.5416823523264206e-07],[2.5483671000692993,1.5416823523264206e-07],[2.553350800066255,1.5416823523264206e-07],[2.5570691999746487,1.5416823523264206e-07],[2.5626906000543386,1.5416823523264206e-07],[2.567834999994375,1.5416823523264206e-07],[2.5729074999690056,1.5416823523264206e-07],[2.578167099971324,1.5415752909739072e-07],[2.583299500052817,1.5415752909739072e-07],[2.5883351999800652,1.5415752909739072e-07],[2.593724700040184,1.5415752909739072e-07],[2.59883799997624,1.5402656314815076e-07],[2.6064858000027016,1.5402656314815076e-07],[2.6116816999856383,1.5402656314815076e-07],[2.6168201999971643,1.5402656314815076e-07],[2.6206462000263855,1.5402214927724353e-07],[2.628566400031559,1.5402214927724353e-07],[2.6351447000633925,1.5402214927724353e-07],[2.6415860999841243,1.5402214927724353e-07],[2.6467811000766233,1.539978947203845e-07],[2.654370700009167,1.539978947203845e-07],[2.6632162000751123,1.539978947203845e-07],[2.6708787999814376,1.539978947203845e-07],[2.677248500054702,1.539978947203845e-07],[2.6823198000201955,1.539978947203845e-07],[2.687554100062698,1.539978947203845e-07],[2.6930613999720663,1.539978947203845e-07],[2.6982009999919683,1.5375804163431572e-07],[2.7058267999673262,1.5375804163431572e-07],[2.7122368999989703,1.5375804163431572e-07],[2.719992100028321,1.5375804163431572e-07],[2.7291263000806794,1.5375804163431572e-07],[2.734426600043662,1.5375804163431572e-07],[2.7396227000281215,1.5375804163431572e-07],[2.7449922000523657,1.5375804163431572e-07],[2.750211999984458,1.5370623647302647e-07],[2.755416600033641,1.5370623647302647e-07],[2.7606099999975413,1.5370623647302647e-07],[2.765778800006956,1.5370623647302647e-07],[2.7708418000256643,1.5364456095476407e-07],[2.7761402999749407,1.5364456095476407e-07],[2.7813129000132903,1.5364456095476407e-07],[2.786366800079122,1.5364456095476407e-07],[2.7918251000810415,1.536129992829225e-07],[2.7971591000678018,1.536129992829225e-07],[2.80222070007585,1.536129992829225e-07],[2.806038000038825,1.536129992829225e-07],[2.8103123999899253,1.535804208460125e-07],[2.816729700076394,1.535804208460125e-07],[2.8218111000023782,1.535804208460125e-07],[2.8286596999969333,1.535804208460125e-07],[2.8338078999659047,1.5343578155767312e-07],[2.8415830000303686,1.5343578155767312e-07],[2.8481218999950215,1.5343578155767312e-07],[2.8532369000604376,1.5343578155767312e-07],[2.8584427000023425,1.5343578155767312e-07],[2.8662641000701115,1.5343578155767312e-07],[2.8726107999682426,1.5343578155767312e-07],[2.877942300052382,1.5343578155767312e-07],[2.8829356000060216,1.5334091538687315e-07],[2.8905580000719056,1.5334091538687315e-07],[2.897154000005685,1.5334091538687315e-07],[2.9051124000689015,1.5334091538687315e-07],[2.9118318000109866,1.5333682879681157e-07],[2.9182802999857813,1.5333682879681157e-07],[2.9233276000013575,1.5333682879681157e-07],[2.929959599976428,1.5333682879681157e-07],[2.9350820999825373,1.533113668071985e-07],[2.9402027999749407,1.533113668071985e-07],[2.945341799990274,1.533113668071985e-07],[2.9505353000713512,1.533113668071985e-07],[2.9556316999951378,1.533044725770573e-07],[2.9621772000100464,1.533044725770573e-07],[2.967424700036645,1.533044725770573e-07],[2.9752583000808954,1.533044725770573e-07],[2.9816602000501007,1.533044725770573e-07],[2.9880845000734553,1.533044725770573e-07],[2.993814600049518,1.533044725770573e-07],[3.000364299979992,1.533044725770573e-07],[3.005582300014794,1.533044725770573e-07],[3.0125195999862626,1.533044725770573e-07],[3.017891600029543,1.5330154415381988e-07],[3.0261604000115767,1.5330154415381988e-07],[3.0328342000721022,1.5330154415381988e-07],[3.039465400041081,1.5330154415381988e-07],[3.0448330000508577,1.5330154415381988e-07],[3.052806199993938,1.5330154415381988e-07],[3.0600729000288993,1.5330154415381988e-07],[3.066744500072673,1.5330154415381988e-07],[3.0720649000722915,1.5330154415381988e-07],[3.0802110000513494,1.5330154415381988e-07],[3.086876800050959,1.5330154415381988e-07],[3.093581599998288,1.5330154415381988e-07],[3.098899199976586,1.5330154415381988e-07],[3.1068871000315994,1.5330154415381988e-07],[3.1135951000032946,1.5330154415381988e-07],[3.1203079000115395,1.5330154415381988e-07],[3.125702999997884,1.5329529720056138e-07],[3.1310336000751704,1.5329529720056138e-07],[3.13625320000574,1.5329529720056138e-07],[3.141528300009668,1.5329529720056138e-07],[3.146879700012505,1.5329311990651753e-07],[3.1522195000434294,1.5329311990651753e-07],[3.1575465999776497,1.532907392062799e-07],[3.162939800065942,1.532907392062799e-07],[3.1669055999955162,1.532907392062799e-07],[3.1722060000756755,1.532907392062799e-07],[3.1762079000473022,1.5326466614167412e-07],[3.184353700024076,1.5326466614167412e-07],[3.1909238999942318,1.5326466614167412e-07],[3.1962235000682995,1.5326466614167412e-07],[3.2015268000541255,1.532554010666388e-07],[3.2094552000053227,1.532554010666388e-07],[3.2159681000048295,1.532554010666388e-07],[3.2224485999904573,1.532554010666388e-07],[3.2277857000008225,1.5325326210803222e-07],[3.2329774000681937,1.5325326210803222e-07],[3.2368604000657797,1.532484738259567e-07],[3.2472169999964535,1.532484738259567e-07],[3.2535903999814764,1.532484738259567e-07],[3.2613171000266448,1.532484738259567e-07],[3.2679675000254065,1.532484738259567e-07],[3.2731807000236586,1.532484738259567e-07],[3.2785629000281915,1.532484738259567e-07],[3.283917500055395,1.532484738259567e-07],[3.289226199965924,1.5324469152753475e-07],[3.2945832000114024,1.5324469152753475e-07],[3.299949200008996,1.5324469152753475e-07],[3.3051899999845773,1.5324469152753475e-07],[3.3105995000805706,1.5324469152753475e-07],[3.3158742000814527,1.5324469152753475e-07],[3.321074999985285,1.5324469152753475e-07],[3.3264082999667153,1.5324469152753475e-07],[3.3316514000762254,1.5323711407340835e-07],[3.338234100025147,1.5323711407340835e-07],[3.343809899990447,1.5322810131330631e-07],[3.351798400050029,1.5322810131330631e-07],[3.3582850999664515,1.5322810131330631e-07],[3.366112400079146,1.5322810131330631e-07],[3.37259470007848,1.5322810131330631e-07],[3.3784115000162274,1.5322810131330631e-07],[3.3860733000328764,1.5322810131330631e-07],[3.3913698999676853,1.5322810131330631e-07],[3.3966651000082493,1.5322441786116275e-07],[3.401752299978398,1.5322441786116275e-07],[3.4069721000269055,1.5322441786116275e-07],[3.4110060000093654,1.5322441786116275e-07],[3.4148273000027984,1.5322097913464568e-07],[3.419924100046046,1.5322097913464568e-07],[3.42521240003407,1.5322097913464568e-07],[3.4304597000591457,1.5322097913464568e-07],[3.4354564000386745,1.5321890379707678e-07],[3.442053099977784,1.5321890379707678e-07],[3.4471112000755966,1.5321890379707678e-07],[3.453316100058146,1.5321890379707678e-07],[3.4584472000133246,1.5321256581875753e-07],[3.463595899986103,1.5321256581875753e-07],[3.468623899971135,1.5321256581875753e-07],[3.472376500023529,1.5321256581875753e-07],[3.4763797000050545,1.5320796005848566e-07],[3.483890000032261,1.5320796005848566e-07],[3.490342100034468,1.5320796005848566e-07],[3.495608299970627,1.5320796005848566e-07],[3.5005712000420317,1.5320796005848566e-07],[3.5083025000058115,1.5320796005848566e-07],[3.5147390000056475,1.5320796005848566e-07],[3.519722400000319,1.5320796005848566e-07],[3.5275379000231624,1.532042766063421e-07],[3.532510600052774,1.532042766063421e-07],[3.5364644000073895,1.532042766063421e-07],[3.542687200009823,1.532042766063421e-07],[3.5464683000463992,1.5319907334122298e-07],[3.5515018000733107,1.5319907334122298e-07],[3.5573141999775544,1.5319879231905564e-07],[3.564922000048682,1.5319879231905564e-07],[3.5710587999783456,1.5319876496962216e-07],[3.5790255999891087,1.5319876496962216e-07],[3.583932499983348,1.5319876496962216e-07],[3.5911784999771044,1.5319876496962216e-07],[3.5963494000025094,1.5319767451550627e-07],[3.603815200040117,1.5319767451550627e-07],[3.610415200004354,1.5319767451550627e-07],[3.6200785000110045,1.5319767451550627e-07],[3.626827000058256,1.5319767451550627e-07],[3.6319157000398263,1.5319767451550627e-07],[3.6367734000086784,1.5319767451550627e-07],[3.642154000001028,1.5319767451550627e-07],[3.6472131999908015,1.5319767451550627e-07],[3.6546441999962553,1.5319767451550627e-07],[3.6613495000638068,1.5319767451550627e-07],[3.6675634999992326,1.5319767451550627e-07],[3.6725821000291035,1.5319767451550627e-07],[3.6826632000738755,1.5319767451550627e-07],[3.688949199975468,1.5319767451550627e-07],[3.6956339000025764,1.5319767451550627e-07],[3.7007015000563115,1.531955254085505e-07],[3.705763900070451,1.531955254085505e-07],[3.7111245000269264,1.5319484783228284e-07],[3.7161881000502035,1.5319484783228284e-07],[3.721220000064932,1.5319400907483393e-07],[3.7265364000340924,1.5319400907483393e-07],[3.7316571000264958,1.5319400907483393e-07],[3.735544600058347,1.5319400907483393e-07],[3.7393186000408605,1.5319400907483393e-07],[3.744712100015022,1.5319400907483393e-07],[3.7496906999731436,1.5319400907483393e-07],[3.7548306999960914,1.5319400907483393e-07],[3.760177699965425,1.5319387422084614e-07],[3.767653400078416,1.5319387422084614e-07],[3.7739966000663117,1.5319387422084614e-07],[3.779173700022511,1.5319387422084614e-07],[3.7841961999656633,1.5319283767526804e-07],[3.790703000035137,1.5319283767526804e-07],[3.796083700028248,1.5319283767526804e-07],[3.802404300076887,1.5319283767526804e-07],[3.807678300072439,1.5319271969829653e-07],[3.8179771000286564,1.5319271969829653e-07],[3.8245287999743596,1.5319271969829653e-07],[3.83219760004431,1.5319271969829653e-07],[3.83837939996738,1.5319271969829653e-07],[3.8437905000755563,1.5319271969829653e-07],[3.848793299985118,1.5319271969829653e-07],[3.8537427000701427,1.5319271969829653e-07],[3.8591883999761194,1.531920118457374e-07],[3.866758199990727,1.531920118457374e-07],[3.8731777999782935,1.531920118457374e-07],[3.880947900004685,1.531920118457374e-07],[3.8871606000466272,1.531920118457374e-07],[3.892599600018002,1.531920118457374e-07],[3.8976540999719873,1.531920118457374e-07],[3.902869199984707,1.531920118457374e-07],[3.909765399992466,1.5319188365010622e-07],[3.9173793999943882,1.5319188365010622e-07],[3.9237457000417635,1.5319188365010622e-07],[3.929065400036052,1.5319188365010622e-07],[3.934069700073451,1.5319166052428067e-07],[3.939028699998744,1.5319166052428067e-07],[3.9445083000464365,1.5319166052428067e-07],[3.9495232000481337,1.5319166052428067e-07],[3.9544756000395864,1.5319050834794457e-07],[3.9626751000760123,1.5319050834794457e-07],[3.968948599998839,1.5319050834794457e-07],[3.974258300033398,1.5319050834794457e-07],[3.9796382000204176,1.5319050834794457e-07],[3.987517800065689,1.5319050834794457e-07],[3.9943423999939114,1.5319050834794457e-07],[3.999786200001836,1.5319050834794457e-07],[4.005374300060794,1.5319032562269037e-07],[4.010720500024036,1.5319032562269037e-07],[4.0147059999872,1.5318944515761018e-07],[4.021371599985287,1.5318944515761018e-07],[4.026861399994232,1.5318944515761018e-07],[4.0337299000239,1.5318944515761018e-07],[4.0391715000150725,1.531892495195081e-07],[4.047355700051412,1.531892495195081e-07],[4.055635600001551,1.531892495195081e-07],[4.061157900025137,1.531892495195081e-07],[4.0668122000060976,1.531892495195081e-07],[4.0722760000498965,1.531892495195081e-07],[4.077832899987698,1.531892495195081e-07],[4.081921800039709,1.531892495195081e-07],[4.085994000080973,1.5318923195234294e-07],[4.091433100053109,1.5318923195234294e-07],[4.096978300018236,1.5318923195234294e-07],[4.101045500021428,1.5318923195234294e-07],[4.1051233999896795,1.5318921983562472e-07],[4.110816000029445,1.5318921983562472e-07],[4.116288000019267,1.5318911267888247e-07],[4.124716800055467,1.5318911267888247e-07],[4.132025900064036,1.5318911267888247e-07],[4.137794699985534,1.5318911267888247e-07],[4.14360549999401,1.531885547451377e-07],[4.1507102000759915,1.531885547451377e-07],[4.15789280005265,1.531885547451377e-07],[4.163595000049099,1.531885547451377e-07],[4.169253200059757,1.5318837758303326e-07],[4.178269500029273,1.5318837758303326e-07],[4.1841655999887735,1.5318837758303326e-07],[4.19334220001474,1.5318837758303326e-07],[4.199229900026694,1.5318837758303326e-07],[4.2051766000222415,1.5318837758303326e-07],[4.212642600061372,1.5318837758303326e-07],[4.2186488000443205,1.5318837758303326e-07],[4.2230422999709845,1.5318821602601333e-07],[4.230762100080028,1.5318821602601333e-07],[4.2366994000039995,1.5318821602601333e-07],[4.244398200069554,1.5318821602601333e-07],[4.250330500071868,1.5318818632917373e-07],[4.257780799991451,1.5318818632917373e-07],[4.265248700045049,1.5318818632917373e-07],[4.271145200007595,1.5318818632917373e-07],[4.277055500075221,1.531881334870572e-07],[4.284351799986325,1.531881334870572e-07],[4.2917182999663055,1.531881334870572e-07],[4.297757499967702,1.531881334870572e-07],[4.303551699966192,1.531880017086257e-07],[4.312134800013155,1.531880017086257e-07],[4.317693899967708,1.531880017086257e-07],[4.323498500045389,1.531880017086257e-07],[4.327745800022967,1.531880017086257e-07],[4.336050900048576,1.531880017086257e-07],[4.344605199992657,1.531880017086257e-07],[4.350216799997725,1.531880017086257e-07],[4.3543423999799415,1.5318799508360834e-07],[4.359383700066246,1.5318799508360834e-07],[4.363595400005579,1.53187969778167e-07],[4.3705512000015005,1.53187969778167e-07],[4.376861399970949,1.53187969778167e-07],[4.383751500048675,1.53187969778167e-07],[4.389284800039604,1.5318795400719957e-07],[4.396387799992226,1.5318795400719957e-07],[4.40189650002867,1.5318795400719957e-07],[4.409455400076695,1.5318795400719957e-07],[4.415063100052066,1.5318786022962055e-07],[4.420987399993464,1.5318786022962055e-07],[4.426793699967675,1.5318786022962055e-07],[4.43231870001182,1.5318786022962055e-07],[4.437915500020608,1.5318775761264964e-07],[4.445469300029799,1.5318775761264964e-07],[4.450993800070137,1.5318775761264964e-07],[4.458619200042449,1.5318775761264964e-07],[4.46422339999117,1.5318775512283356e-07],[4.472474800073542,1.5318775512283356e-07],[4.479580800049007,1.5318775512283356e-07],[4.4907471999758855,1.5318775512283356e-07],[4.497670100070536,1.5318775512283356e-07],[4.50315290002618,1.5318775512283356e-07],[4.508724600076675,1.5318775512283356e-07],[4.514388100011274,1.5318775512283356e-07],[4.520156700047664,1.531877293335128e-07],[4.526132500031963,1.531877293335128e-07],[4.531882500043139,1.531877284545501e-07],[4.537663200055249,1.531877284545501e-07],[4.541916700080037,1.531877284545501e-07],[4.547503600013442,1.531877284545501e-07],[4.551642099977471,1.5318772216715328e-07],[4.558719299966469,1.5318772216715328e-07],[4.564376899972558,1.5318772216715328e-07],[4.571372700040229,1.5318772216715328e-07],[4.577139800065197,1.531876870014895e-07],[4.582675200072117,1.531876870014895e-07],[4.588237900054082,1.531876870014895e-07],[4.593078300007619,1.531876870014895e-07],[4.59726980002597,1.5318768280866285e-07],[4.604162300005555,1.5318768280866285e-07],[4.609764000051655,1.5318768280866285e-07],[4.616640600026585,1.5318768280866285e-07],[4.622311700019054,1.5318765507103078e-07],[4.628114599967375,1.5318765507103078e-07],[4.633615500060841,1.5318763343214435e-07],[4.642115700058639,1.5318763343214435e-07],[4.6490325999911875,1.5318763343214435e-07],[4.6574528000783175,1.5318763343214435e-07],[4.664422400062904,1.5318763343214435e-07],[4.670005499967374,1.5318763343214435e-07],[4.67579490004573,1.5318763343214435e-07],[4.6814258000813425,1.5318763343214435e-07],[4.687028800020926,1.5318763343214435e-07],[4.695454100030474,1.5318763343214435e-07],[4.7024006000719965,1.5318763343214435e-07],[4.709532800014131,1.5318763343214435e-07],[4.7151514000725,1.5318763343214435e-07],[4.723524700035341,1.5318763343214435e-07],[4.730740600032732,1.5318763343214435e-07],[4.737673499970697,1.5318763343214435e-07],[4.743544299970381,1.5318760332726526e-07],[10,1.5318760332726526e-07]]},{"dataset":"wine_white","method":"ZORRO_refined","trace":[[0.13190460007172078,1.2572664202779881e-05],[0.5267621000530198,4.502591200691408e-06],[0.9281080000801012,4.4401757803523285e-06],[1.3336752000031993,3.78994308554469e-06],[1.740225600078702,3.78994308554469e-06],[2.146574000013061,3.7833700112945945e-06],[2.5505358000518754,3.6927355286360086e-06],[2.9522655000910163,3.6281187858465424e-06],[3.37803060002625,3.5917674501688445e-06],[3.8168142000213265,3.520122098280183e-06],[4.227105800062418,3.520122098280183e-06],[4.652131200069562,3.45658693204267e-06],[5.052978300023824,3.428338170757654e-06],[5.45892330002971,3.3973176078540604e-06],[5.8696058000205085,3.319351312069984e-06],[6.3019246000330895,3.3164726571831477e-06],[6.740598900010809,3.3164726571831477e-06],[7.14945460006129,3.315823614723288e-06],[7.545140300062485,3.315823614723288e-06],[7.950621800031513,3.2887612102429505e-06],[8.34798080008477,3.2887612102429505e-06],[8.74840350006707,3.203192467333808e-06],[9.149046000093222,3.203192467333808e-06],[9.544831300037913,3.1998221224821327e-06],[9.941866300068796,3.1998221224821327e-06],[10,3.1998221224821327e-06]]},{"dataset":"yacht","method":"adaptive_energy","trace":[[0.16690100019332021,5.719840388274306e-05],[0.176769400248304,5.719840388274306e-05],[0.18552620022092015,5.719840388274306e-05],[0.19184260023757815,5.719840388274306e-05],[0.1992507001850754,5.719840388274306e-05],[0.20555260020773858,5.719840388274306e-05],[0.21191210020333529,5.719840388274306e-05],[0.21700250019785017,5.719840388274306e-05],[0.22496210027020425,5.719840388274306e-05],[0.23124960018321872,5.719840388274306e-05],[0.23761510022450238,5.719840388274306e-05],[0.24303230026271194,5.719840388274306e-05],[0.2505628002109006,5.719840388274306e-05],[0.25695610023103654,5.719840388274306e-05],[0.26329830021131784,5.719840388274306e-05],[0.26831740024499595,5.719840388274306e-05],[0.2759015002520755,5.719840388274306e-05],[0.2820026002591476,5.719840388274306e-05],[0.2882211002288386,5.719840388274306e-05],[0.29342220025137067,5.719840388274306e-05],[0.3007778002647683,5.719840388274306e-05],[0.3072851002216339,5.719840388274306e-05],[0.3134809002513066,5.719840388274306e-05],[0.31857530027627945,5.719840388274306e-05],[0.32384480023756623,5.719840388274306e-05],[0.32883160025812685,5.719840388274306e-05],[0.3338811001740396,5.719840388274306e-05],[0.33902430022135377,3.8397702888780076e-05],[0.3465564001817256,3.8397702888780076e-05],[0.35281920025590807,3.8397702888780076e-05],[0.3606747002340853,3.8397702888780076e-05],[0.3670396002708003,3.8397702888780076e-05],[0.3723112002480775,3.8397702888780076e-05],[0.3777366002323106,3.8397702888780076e-05],[0.38300750020425767,3.8397702888780076e-05],[0.3883007002295926,2.920940027069678e-05],[0.39376750017981976,2.920940027069678e-05],[0.39900120021775365,2.920940027069678e-05],[0.4029924002243206,2.920940027069678e-05],[0.407102000201121,2.5463974241868802e-05],[0.4139419002458453,2.5463974241868802e-05],[0.4206477002007887,2.5463974241868802e-05],[0.42626430024392903,2.5463974241868802e-05],[0.4316714002052322,2.3316719787637593e-05],[0.4398240002337843,2.3316719787637593e-05],[0.4489627002039924,2.3214602115374946e-05],[0.45435590017586946,2.3214602115374946e-05],[0.4599680001847446,2.3214602115374946e-05],[0.46529330022167414,2.3214602115374946e-05],[0.470686900196597,2.3214602115374946e-05],[0.47499570017680526,2.3214602115374946e-05],[0.47899130021687597,2.175891213093879e-05],[0.486969500198029,2.175891213093879e-05],[0.49407920020166785,2.175891213093879e-05],[0.49941640021279454,2.175891213093879e-05],[0.5048141002189368,2.175891213093879e-05],[0.5140839002560824,2.175891213093879e-05],[0.5207894002087414,2.175891213093879e-05],[0.52670370019041,2.175891213093879e-05],[0.5320376001764089,1.9646130982774223e-05],[0.5387995002092794,1.9646130982774223e-05],[0.5443258002633229,1.9646130982774223e-05],[0.5510528002632782,1.9646130982774223e-05],[0.5564561001956463,1.402629949729165e-05],[0.564584200270474,1.402629949729165e-05],[0.569997800164856,1.402629949729165e-05],[0.5756791002349928,1.402629949729165e-05],[0.5798975002253428,1.384704018985404e-05],[0.5882377001689747,1.384704018985404e-05],[0.5954677002737299,1.384704018985404e-05],[0.6036466002697125,1.384704018985404e-05],[0.6109985002549365,1.384704018985404e-05],[0.6165056001627818,1.384704018985404e-05],[0.6221146002644673,1.384704018985404e-05],[0.6277297001797706,1.384704018985404e-05],[0.6331438001943752,1.271393801287866e-05],[0.6388470001984388,1.271393801287866e-05],[0.6431684002745897,1.271393801287866e-05],[0.6487044001696631,1.271393801287866e-05],[0.6529079001629725,1.0280873468463672e-05],[0.6606190002057701,1.0280873468463672e-05],[0.6660976002458483,1.0280873468463672e-05],[0.6730678002350032,1.0280873468463672e-05],[0.6787052002036944,1.0076794414568446e-05],[0.6869493002304807,1.0076794414568446e-05],[0.6952780002029613,1.0076794414568446e-05],[0.7007342001888901,1.0076794414568446e-05],[0.7063332002144307,1.0076794414568446e-05],[0.7119084001751617,1.0076794414568446e-05],[0.7172537002479658,1.0076794414568446e-05],[0.721347400220111,1.0076794414568446e-05],[0.725642500212416,7.451628388944402e-06],[0.7337052002549171,7.451628388944402e-06],[0.7393567002145573,7.451628388944402e-06],[0.7450348002603278,7.451628388944402e-06],[0.7491059001768008,7.451628388944402e-06],[0.7574542001821101,7.451628388944402e-06],[0.7629988002590835,7.451628388944402e-06],[0.7683869001921266,7.451628388944402e-06],[0.7725050002336502,7.4160278153097324e-06],[0.7793197002029046,7.4160278153097324e-06],[0.78470000019297,7.416027815309624e-06],[0.791515700169839,7.416027815309624e-06],[0.7969092002604157,7.081722626648985e-06],[0.8036154002184048,7.081722626648985e-06],[0.8091495002154261,7.081722626648985e-06],[0.8158344002440572,7.081722626648985e-06],[0.8211936001898721,7.0167246306757644e-06],[0.8284163002390414,7.0167246306757644e-06],[0.8353826001984999,7.0167246306757644e-06],[0.841100700199604,7.0167246306757644e-06],[0.8468021001899615,6.277772544940083e-06],[0.8537064002593979,6.277772544940083e-06],[0.859410600271076,6.277772544940083e-06],[0.866337500163354,6.277772544940083e-06],[0.8719451002543792,5.938175420873285e-06],[0.8790100002661347,5.938175420873285e-06],[0.8858922001672909,5.938175420873285e-06],[0.8916332002263516,5.938175420873285e-06],[0.8970690001733601,5.938175420873285e-06],[0.9024417002219707,5.938175420873285e-06],[0.9084367002360523,5.8497163791126515e-06],[0.9151349002495408,5.8497163791126515e-06],[0.9205237001879141,5.8497163791126515e-06],[0.9275720001896843,5.8497163791126515e-06],[0.9329295002389699,5.473660403673133e-06],[0.9411858002422377,5.473660403673133e-06],[0.9466077001998201,5.473660403673133e-06],[0.954624300240539,5.473660403673133e-06],[0.9602282001869753,5.473660403673133e-06],[0.9655733002582565,5.473660403673133e-06],[0.9696541002485901,5.473660403673133e-06],[0.9752515002619475,5.473660403673133e-06],[0.9792615001788363,4.802066071793909e-06],[0.9832530001876876,4.802066071793909e-06],[0.9873130002524704,4.7207049375216e-06],[0.9962582002626732,4.7207049375216e-06],[1.0016447001835331,4.7207049375216e-06],[1.008595600258559,4.7207049375216e-06],[1.0139324002666399,4.565147881631739e-06],[1.0205719001824036,4.565147881631739e-06],[1.0274481002707034,4.565147881631739e-06],[1.0328208002028987,4.565147881631739e-06],[1.0382137001724914,4.5310989598517076e-06],[1.0483163002645597,4.527735449666058e-06],[1.0565580002730712,4.527735449666058e-06],[1.0620557002257556,4.527735449666058e-06],[1.0673854001797736,4.527735449666058e-06],[1.072923100204207,4.527735449666058e-06],[1.0784392001805827,4.527735449666058e-06],[1.0824363002320752,4.527735449666058e-06],[1.0865324002224952,4.38819509486607e-06],[1.0934398001991212,4.38819509486607e-06],[1.0988191001815721,4.38819509486607e-06],[1.1056198002770543,4.38819509486607e-06],[1.1111843002727255,4.296441049483164e-06],[1.1178589002229273,4.296441049483164e-06],[1.1247871002415195,4.296441049483164e-06],[1.1301085002487525,4.296441049483164e-06],[1.1354865002213046,4.2224445186092195e-06],[1.1423424002714455,4.2224445186092195e-06],[1.1491212002001703,4.2224445186092195e-06],[1.1544897002168,4.2224445186092195e-06],[1.1600408002268523,4.147939317887604e-06],[1.1680524002294987,4.147939317887604e-06],[1.1759342001751065,4.147316382448261e-06],[1.1812869001878425,4.147316382448261e-06],[1.186635700170882,4.147316382448261e-06],[1.1948284002719447,4.147316382448261e-06],[1.20148700021673,4.147316382448261e-06],[1.2070028001908213,4.147316382448261e-06],[1.212378000258468,3.870821007820758e-06],[1.2175996002042666,3.870821007820758e-06],[1.2215506002539769,3.870821007820758e-06],[1.2271005002548918,3.870821007820758e-06],[1.2311141001991928,3.8638108210464804e-06],[1.23769060021732,3.8638108210464804e-06],[1.2431104002753273,3.8638108210464804e-06],[1.249542600242421,3.8638108210464804e-06],[1.254836700274609,3.774157048075182e-06],[1.2616116001736373,3.774157048075182e-06],[1.2681277001975104,3.774157048075182e-06],[1.2734656002139673,3.774157048075182e-06],[1.278794800164178,3.657171957686489e-06],[1.2867183001944795,3.657171957686489e-06],[1.2936179002281278,3.657171957686489e-06],[1.3015905001666397,3.657171957686489e-06],[1.3084993002703413,3.657171957686489e-06],[1.3138391001848504,3.657171957686489e-06],[1.319313800195232,3.657171957686489e-06],[1.324873300269246,3.657171957686489e-06],[1.3301912002498284,3.652824386130471e-06],[1.3369502002606168,3.652824386130471e-06],[1.343917800229974,3.652824386130471e-06],[1.349254800239578,3.652824386130471e-06],[1.3546407002722844,3.652824386130471e-06],[1.3601848002290353,3.652824386130471e-06],[1.3654897002270445,3.6364701799263552e-06],[1.3722202002536505,3.6364701799263552e-06],[1.379320700187236,3.6364701799263552e-06],[1.3849699002457783,3.6364701799263552e-06],[1.3906663001980633,3.5947078366553847e-06],[1.3991452002665028,3.5947078366553847e-06],[1.4061581002315506,3.5947078366553847e-06],[1.4132268002722412,3.5947078366553847e-06],[1.4188148002140224,3.5947078366553847e-06],[1.4272878002375364,3.5947078366553847e-06],[1.434297300176695,3.5947078366553847e-06],[1.441522600245662,3.5947078366553847e-06],[1.447123100166209,3.5812095252607534e-06],[1.4555116002447903,3.5812095252607534e-06],[1.4626060002483428,3.5812095252607534e-06],[1.4682048002723604,3.5812095252607534e-06],[1.473991000209935,3.5812095252607534e-06],[1.4795620002551004,3.5812095252607534e-06],[1.4851249002385885,3.5655300767639198e-06],[1.4909058002522215,3.5655300767639198e-06],[1.4965013002511114,3.5469561113644476e-06],[1.5022123001981527,3.5469561113644476e-06],[1.508162500220351,3.5216489491703704e-06],[1.5137626002542675,3.5216489491703704e-06],[1.5179851002758369,3.5216489491703704e-06],[1.5239103002240881,3.5216489491703704e-06],[1.5281321002403274,3.5216489491703704e-06],[1.533671700162813,3.5216489491703704e-06],[1.5394469002494588,3.5216489491703704e-06],[1.545161200221628,3.5216489491703704e-06],[1.5507599002448842,3.489298443089218e-06],[1.5594013002701104,3.489298443089218e-06],[1.5665230002487078,3.489298443089218e-06],[1.5736920002382249,3.489298443089218e-06],[1.5795723001938313,3.489298443089218e-06],[1.588044100208208,3.489298443089218e-06],[1.5954126002034172,3.489298443089218e-06],[1.6024020002223551,3.489298443089218e-06],[1.6084209001855925,3.440519124600465e-06],[1.6169436002383009,3.440519124600465e-06],[1.6243225001962855,3.440519124600465e-06],[1.6315867002122104,3.440519124600465e-06],[1.6371948001906276,3.440519124600465e-06],[1.6469420002540573,3.440519124600465e-06],[1.6539142002584413,3.440519124600465e-06],[1.6612957002362236,3.440519124600465e-06],[1.6667432002723217,3.4306349600538412e-06],[1.6764632002450526,3.4306349600538412e-06],[1.6832192002329975,3.4306349600538412e-06],[1.68905880022794,3.4306349600538412e-06],[1.6946736002573743,3.4306349600538412e-06],[1.7000092002563179,3.4306349600538412e-06],[1.705424400162883,3.4215315967311326e-06],[1.710948800202459,3.4215315967311326e-06],[1.716382400249131,3.4215315967311326e-06],[1.7218855002429336,3.4215315967311326e-06],[1.7274334002286196,3.417184025175115e-06],[1.7326950002461672,3.417184025175115e-06],[1.7366144001716748,3.417184025175115e-06],[1.74064140021801,3.41713664865921e-06],[1.7459207002539188,3.41713664865921e-06],[1.7512396002421156,3.41713664865921e-06],[1.756516800262034,3.41713664865921e-06],[1.7619427002500743,3.391962051878532e-06],[1.7697005001828074,3.391962051878532e-06],[1.7764127001864836,3.391962051878532e-06],[1.7815458002733067,3.391962051878532e-06],[1.786651500267908,3.3816090343615716e-06],[1.7945565002737567,3.3816090343615716e-06],[1.8008606001967564,3.3816090343615716e-06],[1.8087482001865283,3.3816090343615716e-06],[1.8150209002196789,3.3816090343615716e-06],[1.820143300225027,3.3816090343615716e-06],[1.8265115001704544,3.3816090343615716e-06],[1.831568700261414,3.3816090343615716e-06],[1.8366669001989067,3.376329011502968e-06],[1.840778700192459,3.376329011502968e-06],[1.8447045001666993,3.3737531695560022e-06],[1.8510516001842916,3.3737531695560022e-06],[1.8562403002288193,3.3737531695560022e-06],[1.862951100221835,3.3737531695560022e-06],[1.8680420002201572,3.3693188247286903e-06],[1.8747819002019241,3.3693188247286903e-06],[1.879946100176312,3.3693188247286903e-06],[1.8850335002643988,3.365675444009825e-06],[1.8903383002616465,3.365675444009825e-06],[1.8955415001837537,3.365675444009825e-06],[1.9005596002098173,3.365675444009825e-06],[1.9070382001809776,3.3532566702223956e-06],[1.9147843002574518,3.3532566702223956e-06],[1.9198659001849592,3.3532566702223956e-06],[1.9252404002472758,3.3532566702223956e-06],[1.9291927001904696,3.340590815211213e-06],[1.9368486001621932,3.340590815211213e-06],[1.94477660022676,3.340590815211213e-06],[1.9498490002006292,3.340590815211213e-06],[1.954964600270614,3.340590815211213e-06],[1.960418600239791,3.340590815211213e-06],[1.9654547001700848,3.340590815211213e-06],[1.9693796002538875,3.340590815211213e-06],[1.97417100018356,3.334744681632784e-06],[1.9805318001890555,3.334744681632784e-06],[1.9866977002238855,3.334744681632784e-06],[1.9919525001896545,3.334744681632784e-06],[1.996910200221464,3.3327349504056435e-06],[2.003208500216715,3.3327349504056435e-06],[2.009626900195144,3.3327349504056435e-06],[2.0146400001831353,3.3327349504056435e-06],[2.0196457002311945,3.330719285417642e-06],[2.024773300276138,3.330719285417642e-06],[2.0299876001663506,3.330719285417642e-06],[2.0349577001761645,3.330719285417642e-06],[2.0400443002581596,3.3282504024303777e-06],[2.045262500178069,3.3282504024303777e-06],[2.050188800203614,3.3246300995477037e-06],[2.0564512002747506,3.3246300995477037e-06],[2.062778900261037,3.3246300995477037e-06],[2.067760400241241,3.3246300995477037e-06],[2.0728074002545327,3.320898945364235e-06],[2.07794460025616,3.320898945364235e-06],[2.0828545002732426,3.320898945364235e-06],[2.087810500175692,3.320898945364235e-06],[2.093114900169894,3.3133457675995704e-06],[2.1006594002246857,3.3133457675995704e-06],[2.1070511002326384,3.3133457675995704e-06],[2.11223800026346,3.3133457675995704e-06],[2.1171799001749605,3.3133457675995704e-06],[2.1248538001673296,3.3133457675995704e-06],[2.1312679002294317,3.3133457675995704e-06],[2.1362579002743587,3.3133457675995704e-06],[2.141367700183764,3.3133457675995704e-06],[2.1488249002723023,3.3133457675995704e-06],[2.1551003002095968,3.3133457675995704e-06],[2.161782100214623,3.3133457675995704e-06],[2.1668090001912788,3.3133457675995704e-06],[2.176058200187981,3.3133457675995704e-06],[2.1822693002177402,3.3133457675995704e-06],[2.188552100211382,3.3133457675995704e-06],[2.1936995001742616,3.3107945168617736e-06],[2.202782800188288,3.3107945168617736e-06],[2.2091326002264395,3.3107945168617736e-06],[2.2153298002667725,3.3107945168617736e-06],[2.220264700241387,3.3103254646410984e-06],[2.2266986002214253,3.3103254646410984e-06],[2.2316432002699003,3.3096850654413916e-06],[2.2365812002681196,3.3096850654413916e-06],[2.2403582002734765,3.3096850654413916e-06],[2.2454127002274618,3.3096850654413916e-06],[2.249125800211914,3.3096850654413916e-06],[2.254066200228408,3.3096850654413916e-06],[2.2592125001829118,3.3096850654413916e-06],[2.264264700235799,3.3096850654413916e-06],[2.269233500235714,3.3096850654413916e-06],[2.2770367001648992,3.3096850654413916e-06],[2.2832593001658097,3.3096850654413916e-06],[2.2895933002000675,3.3096850654413916e-06],[2.294800300267525,3.307995330877316e-06],[2.3021874001715332,3.307995330877316e-06],[2.308674800209701,3.307995330877316e-06],[2.313595700194128,3.307995330877316e-06],[2.318568100221455,3.3074904057383983e-06],[2.3250480002025142,3.3074904057383983e-06],[2.331276900251396,3.3074904057383983e-06],[2.3362574002239853,3.3074904057383983e-06],[2.341610200237483,3.307011960974448e-06],[2.346709900186397,3.307011960974448e-06],[2.3516837002243847,3.307011960974448e-06],[2.3554831001674756,3.307011960974448e-06],[2.3595921002561226,3.3067653537709315e-06],[2.3645866002188995,3.3067653537709315e-06],[2.3695961001794785,3.3067653537709315e-06],[2.3737051002681255,3.3067653537709315e-06],[2.377669200184755,3.3048871045114657e-06],[2.386102400254458,3.3048871045114657e-06],[2.3929755002027377,3.3048871045114657e-06],[2.400489100255072,3.3048871045114657e-06],[2.4071204002248123,3.30479961444018e-06],[2.4123852002667263,3.30479961444018e-06],[2.4175671002594754,3.30479961444018e-06],[2.42544210026972,3.30479961444018e-06],[2.4320093002170324,3.30479961444018e-06],[2.437211600248702,3.30479961444018e-06],[2.4426098002586514,3.30479961444018e-06],[2.44781240017619,3.30479961444018e-06],[2.4530521002598107,3.30479961444018e-06],[2.4583355002105236,3.30479961444018e-06],[2.463555700262077,3.303920345131884e-06],[2.468660200247541,3.303920345131884e-06],[2.473899300210178,3.3038389318629626e-06],[2.4802555001806468,3.3038389318629626e-06],[2.48534440016374,3.3038389318629626e-06],[2.4918004001956433,3.3038389318629626e-06],[2.496829700190574,3.3038389318629626e-06],[2.5044699002755806,3.3038389318629626e-06],[2.5110095002455637,3.3038389318629626e-06],[2.516232600202784,3.3038389318629626e-06],[2.521289300173521,3.3030680794193454e-06],[2.527912900201045,3.3030680794193454e-06],[2.5341731002554297,3.3030680794193454e-06],[2.5393176001962274,3.3030680794193454e-06],[2.5445088002597913,3.3030680794193454e-06],[2.5495474002091214,3.3030680794193454e-06],[2.5546048001851887,3.302963885200771e-06],[2.559937000274658,3.302963885200771e-06],[2.5651208001654595,3.3018292006358222e-06],[2.57025960017927,3.3018292006358222e-06],[2.5742299002595246,3.301205223871467e-06],[2.5830151002155617,3.301205223871467e-06],[2.589562500244938,3.301205223871467e-06],[2.5949151002569124,3.301205223871467e-06],[2.6000715001719072,3.301205223871467e-06],[2.608068900182843,3.301205223871467e-06],[2.6146078002639115,3.301205223871467e-06],[2.6197608002694324,3.301205223871467e-06],[2.6251910001737997,3.300799818467125e-06],[2.63033670024015,3.300799818467125e-06],[2.6354107002262026,3.299970689404951e-06],[2.6434264002600685,3.299970689404951e-06],[2.6496991001768038,3.299970689404951e-06],[2.6574382001999766,3.299970689404951e-06],[2.6638147002086043,3.299970689404951e-06],[2.6688602002104744,3.299970689404951e-06],[2.6742048002779484,3.299970689404951e-06],[2.6793275001691654,3.299970689404951e-06],[2.684414600254968,3.2998861982403436e-06],[2.689533000229858,3.2998861982403436e-06],[2.6946891002589837,3.2993861987793468e-06],[2.7026682002469897,3.2993861987793468e-06],[2.707817300222814,3.2993861987793468e-06],[2.7129193001892418,3.2993861987793468e-06],[2.718049500253983,3.2993861987793468e-06],[2.7219188002636656,3.2993861987793468e-06],[2.7258148002438247,3.2986415851746307e-06],[2.7308940002694726,3.2986415851746307e-06],[2.7362058002036065,3.2986415851746307e-06],[2.7400741002056748,3.2986415851746307e-06],[2.7439291002228856,3.298618245039793e-06],[2.7488809002097696,3.298618245039793e-06],[2.7538532002363354,3.298618245039793e-06],[2.758995200274512,3.298618245039793e-06],[2.7638994002481923,3.298078225925081e-06],[2.7700882002245635,3.298078225925081e-06],[2.775248800171539,3.298078225925081e-06],[2.781374600250274,3.298078225925081e-06],[2.7863026001723483,3.2980390800443167e-06],[2.793885600171052,3.2980390800443167e-06],[2.800120800267905,3.2980390800443167e-06],[2.8051599002210423,3.2980390800443167e-06],[2.810324300196953,3.2980390800443167e-06],[2.8176666002254933,3.2980390800443167e-06],[2.823910900275223,3.2980390800443167e-06],[2.829424600233324,3.2980390800443167e-06],[2.834395900252275,3.297991968257189e-06],[2.840586400241591,3.297991968257189e-06],[2.845677900244482,3.297991968257189e-06],[2.851823100238107,3.297991968257189e-06],[2.856849600211717,3.2973446526605565e-06],[2.863024700200185,3.2973446526605565e-06],[2.8679450001800433,3.2971186098843712e-06],[2.8770975002553314,3.2971186098843712e-06],[2.8844736001919955,3.2971186098843712e-06],[2.8897873002570122,3.2971186098843712e-06],[2.894775500171818,3.2971186098843712e-06],[2.899692400242202,3.2971186098843712e-06],[2.9046335002640262,3.2971186098843712e-06],[2.908906700205989,3.2971186098843712e-06],[2.9126379002118483,3.2971179378271263e-06],[2.9190313002327457,3.2971179378271263e-06],[2.9251301002223045,3.2970731769977517e-06],[2.9302762001752853,3.2970731769977517e-06],[2.9355514001799747,3.2970731769977517e-06],[2.9395352002466097,3.2970731769977517e-06],[2.9435926001751795,3.2970714980972435e-06],[2.950091300182976,3.2970714980972435e-06],[2.956691700266674,3.2970714980972435e-06],[2.9618091002339497,3.2970714980972435e-06],[2.9668861002428457,3.2969005271306926e-06],[2.973414100240916,3.2969005271306926e-06],[2.978455800213851,3.2969005271306926e-06],[2.9847652001772076,3.2969005271306926e-06],[2.990998700261116,3.2968225600825104e-06],[2.9960591002600268,3.2968225600825104e-06],[2.999935500207357,3.2968225600825104e-06],[3.007579600205645,3.2968225600825104e-06],[3.0125199002213776,3.2968225600825104e-06],[3.017439400195144,3.2968225600825104e-06],[3.0212120001669973,3.296758592358489e-06],[3.0275354002369568,3.296758592358489e-06],[3.032614000258036,3.296758592358489e-06],[3.0389029001817107,3.296758592358489e-06],[3.0440062002744526,3.2967381906109233e-06],[3.0504234002437443,3.2967381906109233e-06],[3.056804400170222,3.2967381906109233e-06],[3.0617104002740234,3.2967381906109233e-06],[3.066627000225708,3.2967099758139965e-06],[3.0716114002279937,3.2967099758139965e-06],[3.075558600248769,3.2967099758139965e-06],[3.0804781002225354,3.2967099758139965e-06],[3.0841628002235666,3.296707007770217e-06],[3.0891586001962423,3.296707007770217e-06],[3.0944367002230138,3.2966563349080434e-06],[3.101807400234975,3.2966563349080434e-06],[3.1099172001704574,3.2966563349080434e-06],[3.117252000258304,3.2966563349080434e-06],[3.1236477001802996,3.2966563349080434e-06],[3.128736400278285,3.2966563349080434e-06],[3.13362330023665,3.2966563349080434e-06],[3.1395774001721293,3.2966563349080434e-06],[3.144765000208281,3.2966131567023493e-06],[3.153009000234306,3.2966131567023493e-06],[3.159703100216575,3.2966131567023493e-06],[3.1670122002251446,3.2966131567023493e-06],[3.1734308002050966,3.296495423364405e-06],[3.1808519002515823,3.296495423364405e-06],[3.187036600196734,3.296495423364405e-06],[3.1934079001657665,3.296495423364405e-06],[3.1983094002353027,3.296477700210081e-06],[3.2032757002161816,3.296477700210081e-06],[3.208294900250621,3.296477700210081e-06],[3.211917800246738,3.296477700210081e-06],[3.2155277002602816,3.296477700210081e-06],[3.2204976002685726,3.296477700210081e-06],[3.2255268002627417,3.296477700210081e-06],[3.2304220001678914,3.296477700210081e-06],[3.235352400224656,3.296477700210081e-06],[3.242679300252348,3.296477700210081e-06],[3.2486908002756536,3.296477700210081e-06],[3.2546926002250984,3.296477700210081e-06],[3.2597070002229884,3.296440030682102e-06],[3.265758100198582,3.296440030682102e-06],[3.27059480024036,3.296440030682102e-06],[3.278019600198604,3.296440030682102e-06],[3.284016900230199,3.296440030682102e-06],[3.2889847002224997,3.296440030682102e-06],[3.2940284002106637,3.296430588422953e-06],[3.2988263001898304,3.296430588422953e-06],[3.302453600219451,3.296402181143061e-06],[3.3086248001782224,3.296402181143061e-06],[3.3133136002579704,3.296402181143061e-06],[3.318014500197023,3.296383039162417e-06],[3.322834100225009,3.296383039162417e-06],[3.327729100245051,3.296383039162417e-06],[3.3324120001634583,3.296383039162417e-06],[3.3373895002296194,3.2963351959458325e-06],[3.3450057002482936,3.2963351959458325e-06],[3.3511987002566457,3.2963351959458325e-06],[3.358587400172837,3.2963351959458325e-06],[3.3655953002162278,3.2963351959458325e-06],[3.3705712002702057,3.2963351959458325e-06],[3.3759764002170414,3.2963351959458325e-06],[3.380915600224398,3.2963351959458325e-06],[3.3858393002301455,3.29632447914935e-06],[3.39094660023693,3.29632447914935e-06],[3.3959694001823664,3.29632447914935e-06],[3.400851500220597,3.29632447914935e-06],[3.4058837002376094,3.296266007568908e-06],[3.4121308001922444,3.296266007568908e-06],[3.417031700257212,3.296266007568908e-06],[3.423377200262621,3.296266007568908e-06],[3.428352900198661,3.2962407019019495e-06],[3.4356647002277896,3.2962407019019495e-06],[3.44196780025959,3.2962228117438446e-06],[3.4469005002174526,3.2962228117438446e-06],[3.4518907002639025,3.2962228117438446e-06],[3.4557274002581835,3.2962228117438446e-06],[3.4595595002174377,3.2962144703608132e-06],[3.466885300236754,3.2962144703608132e-06],[3.4753875002497807,3.2962144703608132e-06],[3.480346800177358,3.2962144703608132e-06],[3.4862841002177447,3.2962144703608132e-06],[3.4914570002583787,3.2962144703608132e-06],[3.4965353002771735,3.2962144703608132e-06],[3.5003365002339706,3.2962144703608132e-06],[3.5042080002604052,3.2961754017750986e-06],[3.511989800259471,3.2961754017750986e-06],[3.51830940018408,3.2961754017750986e-06],[3.5235553001984954,3.2961754017750986e-06],[3.5286092002643272,3.2961754017750986e-06],[3.536119000171311,3.2961754017750986e-06],[3.5425508002517745,3.2961754017750986e-06],[3.5475833002710715,3.2961754017750986e-06],[3.5527091001858935,3.2961734325678577e-06],[3.559168500243686,3.2961734325678577e-06],[3.5642709002131596,3.2961734325678577e-06],[3.569491500267759,3.2961734325678577e-06],[3.576271700207144,3.2961734325678577e-06],[3.581396500230767,3.2961734325678577e-06],[3.586554000270553,3.29617201604601e-06],[3.5934467002516612,3.29617201604601e-06],[3.598544900189154,3.29617201604601e-06],[3.605097900261171,3.29617201604601e-06],[3.6103223002282903,3.296156940975803e-06],[3.615325400256552,3.296156940975803e-06],[3.619129700236954,3.296156940975803e-06],[3.624388100230135,3.296156940975803e-06],[3.628167300252244,3.2961353449204554e-06],[3.6356560002313927,3.2961353449204554e-06],[3.642351900227368,3.2961353449204554e-06],[3.650753000169061,3.2961353449204554e-06],[3.657369400258176,3.2961353449204554e-06],[3.662386500276625,3.2961353449204554e-06],[3.6674607002642006,3.2961353449204554e-06],[3.672639800235629,3.2961353449204554e-06],[3.677798400167376,3.2961271092206814e-06],[3.684110100264661,3.2961271092206814e-06],[3.690737100201659,3.2961271092206814e-06],[3.697003700188361,3.2961271092206814e-06],[3.702077600173652,3.2961271092206814e-06],[3.7085900001693517,3.2961271092206814e-06],[3.7141479002311826,3.29611688412116e-06],[3.7192795001901686,3.29611688412116e-06],[3.7245886002201587,3.29611688412116e-06],[3.7285896001849324,3.29611688412116e-06],[3.7323847002116963,3.2961051635242277e-06],[3.7401574002578855,3.2961051635242277e-06],[3.7477843002416193,3.2961051635242277e-06],[3.7537244001869112,3.2961051635242277e-06],[3.7592039002338424,3.2961051635242277e-06],[3.764278800226748,3.2961051635242277e-06],[3.7693951001856476,3.2961051635242277e-06],[3.773510900209658,3.2961051635242277e-06],[3.777327800169587,3.296105124473e-06],[3.783589800237678,3.296105124473e-06],[3.7888110001804307,3.296105124473e-06],[3.795278400182724,3.296105124473e-06],[3.8003470002440736,3.2961020861588253e-06],[3.808484200271778,3.2961020861588253e-06],[3.81355060019996,3.2961020861588253e-06],[3.8186849001795053,3.2961020861588253e-06],[3.822811500169337,3.2961002140034e-06],[3.830734500195831,3.2961002140034e-06],[3.8374132001772523,3.2961002140034e-06],[3.8428140002069995,3.2961002140034e-06],[3.8479912001639605,3.2961002140034e-06],[3.855813400237821,3.2961002140034e-06],[3.862395500182174,3.2961002140034e-06],[3.8676400001859292,3.2961002140034e-06],[3.872818600269966,3.296097280936633e-06],[3.8780160002643242,3.296097280936633e-06],[3.8843211001949385,3.296097280936633e-06],[3.889402200235054,3.296097280936633e-06],[3.894615800236352,3.296097280936633e-06],[3.8996272002113983,3.2960968422533635e-06],[3.9069892002735287,3.2960968422533635e-06],[3.9132077002432197,3.2960968422533635e-06],[3.9193497002124786,3.2960968422533635e-06],[3.9245302001945674,3.2960968422533635e-06],[3.931830500252545,3.2960968422533635e-06],[3.9369128001853824,3.296091334215761e-06],[3.943584800232202,3.296091334215761e-06],[3.9485101002501324,3.296091334215761e-06],[3.956015300238505,3.296091334215761e-06],[3.962316700257361,3.296091334215761e-06],[3.968496300163679,3.296091334215761e-06],[3.973691800259985,3.296090781177894e-06],[3.978610700229183,3.296090781177894e-06],[3.98232140019536,3.296090781177894e-06],[3.987249000230804,3.296090781177894e-06],[3.991258100257255,3.2960902747022815e-06],[3.997469700174406,3.2960902747022815e-06],[4.002411500201561,3.2960902747022815e-06],[4.010070400196128,3.2960902747022815e-06],[4.016241200268269,3.2960902747022815e-06],[4.022697500186041,3.2960902747022815e-06],[4.027803000179119,3.296090199789766e-06],[4.035201900172979,3.296090199789766e-06],[4.041611600201577,3.296090199789766e-06],[4.048930200166069,3.296090199789766e-06],[4.05629950016737,3.296090199789766e-06],[4.061405700165778,3.296090199789766e-06],[4.066296800272539,3.296090199789766e-06],[4.071466000168584,3.296090199789766e-06],[4.076587400166318,3.2960885967783142e-06],[4.082750100176781,3.2960885967783142e-06],[4.087762400275096,3.2960885967783142e-06],[4.094158600200899,3.2960885967783142e-06],[4.099093600176275,3.296087993346947e-06],[4.104074300266802,3.296087993346947e-06],[4.109300800249912,3.296086775113425e-06],[4.116655500256456,3.296086775113425e-06],[4.122903700219467,3.296086775113425e-06],[4.131289100274444,3.296086775113425e-06],[4.1374828001717106,3.296086775113425e-06],[4.143669000244699,3.296086775113425e-06],[4.148511200211942,3.296086775113425e-06],[4.154549600207247,3.296086775113425e-06],[4.159660900244489,3.2960867027249322e-06],[4.166796600213274,3.2960867027249322e-06],[4.1717149001779035,3.2960867027249322e-06],[4.176744700176641,3.2960867027249322e-06],[4.180367200169712,3.2960854484206546e-06],[4.185243000276387,3.2960854484206546e-06],[4.190312300226651,3.296083268549679e-06],[4.198392400168814,3.296083268549679e-06],[4.20460330019705,3.296083268549679e-06],[4.210870100185275,3.296083268549679e-06],[4.215703600202687,3.296083268549679e-06],[4.2233829002361745,3.296083268549679e-06],[4.229576200246811,3.296083268549679e-06],[4.235901800217107,3.296083268549679e-06],[4.240960500203073,3.2960831795268144e-06],[4.24590660026297,3.2960831795268144e-06],[4.25092620018404,3.2960831795268144e-06],[4.256029300275259,3.2960831795268144e-06],[4.261125700199045,3.2960826544407634e-06],[4.266134400269948,3.2960826544407634e-06],[4.271192400250584,3.2960826544407634e-06],[4.276288000168279,3.2960826544407634e-06],[4.281216500210576,3.2960826544407634e-06],[4.284998500254005,3.2960826544407634e-06],[4.288753000204451,3.2960824599070297e-06],[4.293834200245328,3.2960824599070297e-06],[4.298792900168337,3.2960824599070297e-06],[4.303734100190923,3.2960813200021274e-06],[4.311321000219323,3.2960813200021274e-06],[4.317507900181226,3.2960813200021274e-06],[4.322540500201285,3.2960813200021274e-06],[4.327624400262721,3.2960813200021274e-06],[4.332656400278211,3.2960813200021274e-06],[4.337633600225672,3.2960810514293115e-06],[4.342954300227575,3.2960810514293115e-06],[4.348000600235537,3.29608076696426e-06],[4.353096000268124,3.29608076696426e-06],[4.358471600222401,3.29608076696426e-06],[4.362413700204343,3.29608076696426e-06],[4.36617450020276,3.296080764996325e-06],[4.374022100237198,3.296080764996325e-06],[4.3803735001711175,3.296080764996325e-06],[4.388184100273065,3.296080764996325e-06],[4.39480880019255,3.296080764996325e-06],[4.3999530002474785,3.296080764996325e-06],[4.405224300222471,3.296080764996325e-06],[4.410826800274663,3.296080764996325e-06],[4.415975300245918,3.29608067597346e-06],[4.42132980027236,3.29608067597346e-06],[4.426725600264035,3.29608067597346e-06],[4.430630900198594,3.29608067597346e-06],[4.434527300181799,3.296079984311021e-06],[4.441237900173292,3.296079984311021e-06],[4.446408900199458,3.296079058854153e-06],[4.451563900220208,3.296079058854153e-06],[4.45553060027305,3.296079058854153e-06],[4.46334620018024,3.296079058854153e-06],[4.468487800215371,3.296079058854153e-06],[4.473888100241311,3.296079058854153e-06],[4.477866300265305,3.2960790474936656e-06],[4.484301800257526,3.2960790474936656e-06],[4.489614000194706,3.2960790474936656e-06],[4.497187900240533,3.2960790474936656e-06],[4.503477500169538,3.2960790474936656e-06],[4.508796700276434,3.2960790474936656e-06],[4.51384050026536,3.2960790082477154e-06],[4.518878300208598,3.2960790082477154e-06],[4.525468100211583,3.2960790082477154e-06],[4.530563000240363,3.296078913782481e-06],[4.535716500249691,3.296078913782481e-06],[4.5422539002029225,3.296078913782481e-06],[4.547342200181447,3.2960788886493737e-06],[4.555045800167136,3.2960788886493737e-06],[4.561745200189762,3.2960788886493737e-06],[4.569531700224616,3.2960788886493737e-06],[4.576237500179559,3.2960788886493737e-06],[4.582720500184223,3.2960788886493737e-06],[4.588021700270474,3.2960788886493737e-06],[4.594768200186081,3.2960788886493737e-06],[4.5999321002746,3.2960788886493737e-06],[4.607893000240438,3.2960788886493737e-06],[4.614299600245431,3.2960788886493737e-06],[4.620648000272922,3.2960788886493737e-06],[4.625986400176771,3.2960788886493737e-06],[4.63348410022445,3.2960788886493737e-06],[4.639995900215581,3.2960788886493737e-06],[4.646541200228967,3.2960788886493737e-06],[4.6515913002658635,3.2960788886493737e-06],[4.660025700228289,3.2960788886493737e-06],[4.666235000244342,3.2960788886493737e-06],[4.672599000274204,3.2960788886493737e-06],[4.6776353002060205,3.2960788886493737e-06],[4.684988700202666,3.2960788886493737e-06],[4.69144470023457,3.2960788886493737e-06],[4.6975583002204075,3.2960788886493737e-06],[4.702608700259589,3.296078878658993e-06],[4.707647300208919,3.296078878658993e-06],[4.712696800241247,3.296078878658993e-06],[4.717647400218993,3.296078878658993e-06],[4.722739700227976,3.296078878658993e-06],[4.7265980002703145,3.296078878658993e-06],[4.730307700228877,3.296078878658993e-06],[4.735682000173256,3.296078878658993e-06],[4.7408018002752215,3.296078878658993e-06],[4.748219000175595,3.296078878658993e-06],[4.754503800184466,3.296078878658993e-06],[4.759684500168078,3.296078878658993e-06],[4.764601900242269,3.2960788694413228e-06],[4.772078900248744,3.2960788694413228e-06],[4.7783613002393395,3.2960788694413228e-06],[4.784725400269963,3.2960788694413228e-06],[4.78979420021642,3.2960788315344706e-06],[4.794850500184111,3.2960788315344706e-06],[4.7997654002392665,3.2960787896361282e-06],[4.804768000263721,3.2960787896361282e-06],[4.809822500217706,3.2960787896361282e-06],[4.813515300163999,3.2960786346921452e-06],[4.820877400226891,3.2960786346921452e-06],[4.827272800263017,3.2960786346921452e-06],[4.834566900273785,3.2960786346921452e-06],[4.840820000274107,3.2960786346921452e-06],[4.845742300269194,3.2960786346921452e-06],[4.850650000269525,3.2960786346921452e-06],[4.855715000187047,3.2960786346921452e-06],[4.860948300221935,3.2960785617141717e-06],[4.867089300183579,3.2960785617141717e-06],[4.872180500184186,3.2960785617141717e-06],[4.8785291002132,3.2960785617141717e-06],[4.883470000233501,3.296078520712031e-06],[4.8885596002219245,3.296078520712031e-06],[4.893836700241081,3.296078520712031e-06],[4.898847200209275,3.296078520712031e-06],[4.903815500205383,3.296078475813918e-06],[4.911558500258252,3.296078475813918e-06],[4.917661700164899,3.296078475813918e-06],[4.9228389002382755,3.296078475813918e-06],[4.927751200273633,3.296078475813918e-06],[4.932554800179787,3.296078475813918e-06],[4.937469100230373,3.29607843527343e-06],[4.942623500246555,3.29607843527343e-06],[4.9474362002220005,3.29607843527343e-06],[4.953460000222549,3.29607843527343e-06],[4.958522700238973,3.2960784156885106e-06],[4.9633197002112865,3.2960784156885106e-06],[4.968155300244689,3.2960784156885106e-06],[4.973227200214751,3.2960784156885106e-06],[4.9780657002702355,3.296078409968043e-06],[4.985314900171943,3.296078409968043e-06],[4.992899100179784,3.296078409968043e-06],[4.997696700273082,3.296078409968043e-06],[5.002670600195415,3.296078409968043e-06],[5.008532700245269,3.296078409968043e-06],[5.013331900234334,3.296078409968043e-06],[5.016975400270894,3.296078409968043e-06],[5.02063110016752,3.2960783713770593e-06],[5.025709400186315,3.2960783369900696e-06],[5.031743800267577,3.2960783369900696e-06],[5.0378394002327695,3.2960783369900696e-06],[5.04280580021441,3.2960783369900696e-06],[5.047661000164226,3.2960783133611843e-06],[5.054956200183369,3.2960783133611843e-06],[5.062035200186074,3.2960783133611843e-06],[5.066833700169809,3.2960783133611843e-06],[5.071803700178862,3.2960783133611843e-06],[5.0791911002015695,3.2960783133611843e-06],[5.085208200267516,3.2960783133611843e-06],[5.090434700250626,3.2960783133611843e-06],[5.095350700197741,3.2960782558281044e-06],[5.10260580026079,3.2960782558281044e-06],[5.109022500226274,3.2960782558281044e-06],[5.1161889001959935,3.2960782558281044e-06],[5.122452400275506,3.296078253495877e-06],[5.129868000163697,3.296078253495877e-06],[5.134712900267914,3.296078253495877e-06],[5.139950800221413,3.296078253495877e-06],[5.1435921002412215,3.296078253495877e-06],[5.148392100236379,3.296078253495877e-06],[5.152081100270152,3.296078253495877e-06],[5.157174700172618,3.296078253495877e-06],[5.161988000269048,3.296078253495877e-06],[5.166871000197716,3.296078253495877e-06],[5.17181620025076,3.2960781996470246e-06],[5.180021700216457,3.2960781996470246e-06],[5.185921900207177,3.2960781996470246e-06],[5.190970800234936,3.2960781996470246e-06],[5.195785800227895,3.2960781996470246e-06],[5.202878700220026,3.2960781996470246e-06],[5.209132300224155,3.2960781996470246e-06],[5.214084000210278,3.2960781996470246e-06],[5.219073100248352,3.2960781954651484e-06],[5.225335100200027,3.2960781954651484e-06],[5.231338400277309,3.2960781954651484e-06],[5.236138500273228,3.2960781954651484e-06],[5.2412339001894,3.2960781954651484e-06],[5.246071700239554,3.2960781954651484e-06],[5.2508599002612755,3.2960781909644084e-06],[10,3.2960781909644084e-06]]},{"dataset":"yacht","method":"moment_centered","trace":[[0.09974639990832657,5.719840388274306e-05],[0.10948809992987663,5.719840388274306e-05],[0.12053439987357706,5.719840388274306e-05],[0.1268105999333784,5.719840388274306e-05],[0.13554569985717535,5.719840388274306e-05],[0.14178709988482296,5.719840388274306e-05],[0.15017809986602515,5.719840388274306e-05],[0.15515299991238862,5.719840388274306e-05],[0.1625649998895824,5.719840388274306e-05],[0.1690388999413699,5.719840388274306e-05],[0.17517469986341894,5.719840388274306e-05],[0.18058869987726212,5.719840388274306e-05],[0.18838859989773482,5.719840388274306e-05],[0.19463659985922277,5.719840388274306e-05],[0.2014845998492092,5.719840388274306e-05],[0.20641639991663396,5.719840388274306e-05],[0.21622009994462132,5.719840388274306e-05],[0.22240669990424067,5.719840388274306e-05],[0.2299791999394074,5.719840388274306e-05],[0.23537279991433024,5.719840388274306e-05],[0.242862599901855,5.719840388274306e-05],[0.25152899988461286,5.719840388274306e-05],[0.25788479985203594,5.719840388274306e-05],[0.2630131999030709,5.719840388274306e-05],[0.2681527999229729,5.719840388274306e-05],[0.2731209999183193,5.719840388274306e-05],[0.2780652998480946,5.719840388274306e-05],[0.2837144999066368,3.940609334913319e-05],[0.2912125999573618,3.940609334913319e-05],[0.2975516999140382,3.940609334913319e-05],[0.3052524998784065,3.940609334913319e-05],[0.31187489989679307,3.940609334913319e-05],[0.3173633998958394,3.940609334913319e-05],[0.32232079992536455,3.940609334913319e-05],[0.3273017999017611,3.940609334913319e-05],[0.3325289998902008,3.021779073104989e-05],[0.3375323999207467,3.021779073104989e-05],[0.3425209999550134,3.021779073104989e-05],[0.3464441999094561,3.021779073104989e-05],[0.3507400999078527,2.6472364702221913e-05],[0.35716819984372705,2.6472364702221913e-05],[0.36349959985818714,2.6472364702221913e-05],[0.36863329994957894,2.6472364702221913e-05],[0.3737845999421552,2.4325110247990704e-05],[0.3814696999033913,2.4325110247990704e-05],[0.39041859994176775,2.4222992575728057e-05],[0.39553629991132766,2.4222992575728057e-05],[0.40092309995088726,2.4222992575728057e-05],[0.4067406998947263,2.4222992575728057e-05],[0.4120884998701513,2.4222992575728057e-05],[0.41657289990689605,2.4222992575728057e-05],[0.42069979989901185,2.27673025912919e-05],[0.4289685998810455,2.27673025912919e-05],[0.43662529985886067,2.27673025912919e-05],[0.4422887999098748,2.27673025912919e-05],[0.44818409986328334,2.27673025912919e-05],[0.4567134998505935,2.27673025912919e-05],[0.46377819986082613,2.27673025912919e-05],[0.4695919998921454,2.27673025912919e-05],[0.4751472999341786,2.0654521443127334e-05],[0.4826788998907432,2.0654521443127334e-05],[0.4883384999120608,2.0654521443127334e-05],[0.4955783998593688,2.0654521443127334e-05],[0.5016847999067977,1.503468995764476e-05],[0.5102093998575583,1.503468995764476e-05],[0.5164007998537272,1.503468995764476e-05],[0.5221799998544157,1.503468995764476e-05],[0.5266034998930991,1.4855430650207151e-05],[0.5355775998905301,1.4855430650207151e-05],[0.5426354998489842,1.4855430650207151e-05],[0.5515818998683244,1.4855430650207151e-05],[0.5587181999580935,1.4855430650207151e-05],[0.5645597998518497,1.4855430650207151e-05],[0.5703475999180228,1.4855430650207151e-05],[0.5758743998594582,1.4855430650207151e-05],[0.5815689999144524,1.372232847323177e-05],[0.5872747999383137,1.372232847323177e-05],[0.5914025999372825,1.372232847323177e-05],[0.5969685999443755,1.372232847323177e-05],[0.6013092999346554,1.1289263928816783e-05],[0.6079734999220818,1.1289263928816783e-05],[0.6134214998455718,1.1289263928816783e-05],[0.6204518999438733,1.1289263928816783e-05],[0.6257186998846009,1.1085184874921558e-05],[0.6340187998721376,1.1085184874921558e-05],[0.6418560999445617,1.1085184874921558e-05],[0.6473433999344707,1.1085184874921558e-05],[0.6529403999447823,1.1085184874921558e-05],[0.6581934998976067,1.1085184874921558e-05],[0.663642399944365,1.1085184874921558e-05],[0.6678427999140695,1.1085184874921558e-05],[0.6717651998624206,8.460018849297513e-06],[0.679679699940607,8.460018849297513e-06],[0.6852966998703778,8.460018849297513e-06],[0.6904150998452678,8.460018849297513e-06],[0.6942796999355778,8.460018849297513e-06],[0.7025239998474717,8.460018849297513e-06],[0.7076786998659372,8.460018849297513e-06],[0.7129994998686016,8.460018849297513e-06],[0.7171471999026835,8.424418275662844e-06],[0.7235660998849198,8.424418275662844e-06],[0.7287364999065176,8.424418275662735e-06],[0.7353074998827651,8.424418275662735e-06],[0.7403165999567136,8.090113087002096e-06],[0.747076099854894,8.090113087002096e-06],[0.7526545999571681,8.090113087002096e-06],[0.7591569998767227,8.090113087002096e-06],[0.7648659999249503,8.025115091028876e-06],[0.7716877999482676,8.025115091028876e-06],[0.7779505999060348,8.025115091028876e-06],[0.7842141998698935,8.025115091028876e-06],[0.7895038998685777,7.286163005293194e-06],[0.7977860999526456,7.286163005293194e-06],[0.8031550998566672,7.286163005293194e-06],[0.8096052998444065,7.286163005293194e-06],[0.816722699906677,6.9465658812263966e-06],[0.8231849998701364,6.9465658812263966e-06],[0.8323913998901844,6.9465658812263966e-06],[0.8380309998756275,6.9465658812263966e-06],[0.8431639998452738,6.9465658812263966e-06],[0.8516800998477265,6.9465658812263966e-06],[0.8569384999573231,6.858106839465763e-06],[0.8652506999205798,6.858106839465763e-06],[0.8706828999565914,6.858106839465763e-06],[0.8769683998543769,6.858106839465763e-06],[0.8827928998507559,6.482050864026244e-06],[0.8904342999449,6.482050864026244e-06],[0.8989103998756036,6.482050864026244e-06],[0.9067135999212041,6.482050864026244e-06],[0.9144771998981014,6.482050864026244e-06],[0.9199616998666897,6.482050864026244e-06],[0.9236911998596042,6.482050864026244e-06],[0.9302630998427048,6.482050864026244e-06],[0.9344032999360934,5.81045653214702e-06],[0.9381380998529494,5.81045653214702e-06],[0.941960199852474,5.7290953978747115e-06],[0.9500788998557255,5.7290953978747115e-06],[0.9550538999028504,5.7290953978747115e-06],[0.9612909998977557,5.7290953978747115e-06],[0.9666392998769879,5.5735383419848504e-06],[0.9728189999004826,5.5735383419848504e-06],[0.9822536999126896,5.5735383419848504e-06],[0.987614999874495,5.5735383419848504e-06],[0.992638299940154,5.539489420204819e-06],[1.0042494998779148,5.536125910019169e-06],[1.0117470999248326,5.536125910019169e-06],[1.0173752999398857,5.536125910019169e-06],[1.022358699934557,5.536125910019169e-06],[1.0272252998547629,5.536125910019169e-06],[1.0324616999132559,5.536125910019169e-06],[1.0365583999082446,5.536125910019169e-06],[1.0401993999257684,5.396585555219181e-06],[1.046330799930729,5.396585555219181e-06],[1.0514338999055326,5.396585555219181e-06],[1.0574445999227464,5.396585555219181e-06],[1.0625702999532223,5.304831509836275e-06],[1.0689486998599023,5.304831509836275e-06],[1.0750617999583483,5.304831509836275e-06],[1.081791399861686,5.304831509836275e-06],[1.0868451999267563,5.230834978962331e-06],[1.0928734998451546,5.230834978962331e-06],[1.1000923998653889,5.230834978962331e-06],[1.1050073999213055,5.230834978962331e-06],[1.1098609998589382,5.156329778240715e-06],[1.1177193998591974,5.156329778240715e-06],[1.1248597998637706,5.1557068428013724e-06],[1.1301017998484895,5.1557068428013724e-06],[1.135506899910979,5.1557068428013724e-06],[1.1430378998629749,5.1557068428013724e-06],[1.15008859988302,5.1557068428013724e-06],[1.1552018999354914,5.1557068428013724e-06],[1.1604284999193624,4.879211468173869e-06],[1.1664797998964787,4.879211468173869e-06],[1.1704989998834208,4.879211468173869e-06],[1.1755247998517007,4.879211468173869e-06],[1.1794528998434544,4.872201281399592e-06],[1.186270899954252,4.872201281399592e-06],[1.1914352999301627,4.872201281399592e-06],[1.198220899910666,4.872201281399592e-06],[1.2036278998712078,4.782547508428293e-06],[1.2100827998947352,4.782547508428293e-06],[1.217236299882643,4.782547508428293e-06],[1.2224507998907939,4.782547508428293e-06],[1.2276357999071479,4.6655624180396e-06],[1.235791599843651,4.6655624180396e-06],[1.2422039998928085,4.6655624180396e-06],[1.2504473999142647,4.6655624180396e-06],[1.2568962998921052,4.6655624180396e-06],[1.2622554999543354,4.6655624180396e-06],[1.2684037998551503,4.6655624180396e-06],[1.2737956999335438,4.6655624180396e-06],[1.2794395999517292,4.661214846483582e-06],[1.2865743999136612,4.661214846483582e-06],[1.293373999884352,4.661214846483582e-06],[1.2992094998480752,4.661214846483582e-06],[1.304714399855584,4.661214846483582e-06],[1.3100202998612076,4.661214846483582e-06],[1.3155916999094188,4.644860640279466e-06],[1.3223122998606414,4.644860640279466e-06],[1.329529299866408,4.644860640279466e-06],[1.3351219998439774,4.644860640279466e-06],[1.3404395999386907,4.603098297008496e-06],[1.348810999887064,4.603098297008496e-06],[1.355536599876359,4.603098297008496e-06],[1.362247399869375,4.603098297008496e-06],[1.3678380999481305,4.603098297008496e-06],[1.37603369995486,4.603098297008496e-06],[1.3829774998594075,4.603098297008496e-06],[1.389642399852164,4.603098297008496e-06],[1.3950505999382585,4.589599985613865e-06],[1.4032586999237537,4.589599985613865e-06],[1.4100808999501169,4.589599985613865e-06],[1.415739999851212,4.589599985613865e-06],[1.4212262999499217,4.589599985613865e-06],[1.4265375998802483,4.589599985613865e-06],[1.4322887999005616,4.573920537117031e-06],[1.4378767998423427,4.573920537117031e-06],[1.4433264998951927,4.555346571717559e-06],[1.4490861998638138,4.555346571717559e-06],[1.4546531998785213,4.5300394095234816e-06],[1.4600769998505712,4.5300394095234816e-06],[1.4644528998760507,4.5300394095234816e-06],[1.4700876999413595,4.5300394095234816e-06],[1.474180999910459,4.5300394095234816e-06],[1.4797782999230549,4.5300394095234816e-06],[1.485668999957852,4.5300394095234816e-06],[1.4914101999020204,4.5300394095234816e-06],[1.4972928998759016,4.497688903442329e-06],[1.5059066999237984,4.497688903442329e-06],[1.512934299884364,4.497688903442329e-06],[1.5202078998554498,4.497688903442329e-06],[1.52575609984342,4.497688903442329e-06],[1.5344955999171361,4.497688903442329e-06],[1.5416733998572454,4.497688903442329e-06],[1.5491730999201536,4.497688903442329e-06],[1.5550399998901412,4.448909584953576e-06],[1.563866899930872,4.448909584953576e-06],[1.5711674998747185,4.448909584953576e-06],[1.5784156998852268,4.448909584953576e-06],[1.5844170999480411,4.448909584953576e-06],[1.5929802998434752,4.448909584953576e-06],[1.6004560999572277,4.448909584953576e-06],[1.607611799845472,4.448909584953576e-06],[1.613455499871634,4.439025420406952e-06],[1.622488399851136,4.439025420406952e-06],[1.6297345998464152,4.439025420406952e-06],[1.6358477999456227,4.439025420406952e-06],[1.641507399850525,4.439025420406952e-06],[1.6474795999238268,4.439025420406952e-06],[1.6534609999507666,4.429922057084244e-06],[1.6592157998820767,4.429922057084244e-06],[1.6664140998618677,4.429922057084244e-06],[1.672237299848348,4.429922057084244e-06],[1.6780071998946369,4.425574485528226e-06],[1.684378899866715,4.425574485528226e-06],[1.6887933999532834,4.425574485528226e-06],[1.6932868999429047,4.425527109012321e-06],[1.6995097999460995,4.425527109012321e-06],[1.7053141999058425,4.425527109012321e-06],[1.710951899876818,4.425527109012321e-06],[1.7170078998897225,4.400352512231643e-06],[1.725506099872291,4.400352512231643e-06],[1.732848799903877,4.400352512231643e-06],[1.7385384999215603,4.400352512231643e-06],[1.744183599948883,4.389999494714683e-06],[1.753225699882023,4.389999494714683e-06],[1.760324899922125,4.389999494714683e-06],[1.7692947998875752,4.389999494714683e-06],[1.7764988999115303,4.389999494714683e-06],[1.7825729999458417,4.389999494714683e-06],[1.7892500999150798,4.389999494714683e-06],[1.7951532999286428,4.389999494714683e-06],[1.8011673998553306,4.384719471856079e-06],[1.8054386998992413,4.384719471856079e-06],[1.809677999932319,4.382143629909113e-06],[1.8172221998684108,4.382143629909113e-06],[1.8227951999288052,4.382143629909113e-06],[1.829770799842663,4.382143629909113e-06],[1.8355793999508023,4.3777092850818015e-06],[1.8424000998493284,4.3777092850818015e-06],[1.8481773999519646,4.3777092850818015e-06],[1.8536548998672515,4.374065904362936e-06],[1.8590282999211922,4.374065904362936e-06],[1.8646609998540953,4.374065904362936e-06],[1.8701252999017015,4.374065904362936e-06],[1.8754928999114782,4.361647130575507e-06],[1.8839224999537691,4.361647130575507e-06],[1.8892112999456003,4.361647130575507e-06],[1.8944880998460576,4.361647130575507e-06],[1.8988132999511436,4.348981275564324e-06],[1.9067350998520851,4.348981275564324e-06],[1.9149430999532342,4.348981275564324e-06],[1.920348099898547,4.348981275564324e-06],[1.925736999954097,4.348981275564324e-06],[1.9313437999226153,4.348981275564324e-06],[1.9367081999080256,4.348981275564324e-06],[1.940753199858591,4.348981275564324e-06],[1.945692899869755,4.343135141985895e-06],[1.95265239989385,4.343135141985895e-06],[1.959246899932623,4.343135141985895e-06],[1.9648805998731405,4.343135141985895e-06],[1.9702249999390915,4.341125410758755e-06],[1.9767557999584824,4.341125410758755e-06],[1.9836785999359563,4.341125410758755e-06],[1.9889781998936087,4.341125410758755e-06],[1.994240399915725,4.339109745770753e-06],[1.9997966998489574,4.339109745770753e-06],[2.0050390999531373,4.339109745770753e-06],[2.0102384998463094,4.339109745770753e-06],[2.0157877998426557,4.336640862783489e-06],[2.0211422998690978,4.336640862783489e-06],[2.0263917999109253,4.333020559900815e-06],[2.0333560998551548,4.333020559900815e-06],[2.039899499854073,4.333020559900815e-06],[2.0452088998863474,4.333020559900815e-06],[2.0506534999003634,4.329289405717346e-06],[2.055889099952765,4.329289405717346e-06],[2.0610833999235183,4.329289405717346e-06],[2.066631899913773,4.329289405717346e-06],[2.07187929993961,4.3217362279526815e-06],[2.0801180999260396,4.3217362279526815e-06],[2.086881599854678,4.3217362279526815e-06],[2.092409999924712,4.3217362279526815e-06],[2.098130099941045,4.3217362279526815e-06],[2.1061718999408185,4.3217362279526815e-06],[2.11293769988697,4.3217362279526815e-06],[2.118579899892211,4.3217362279526815e-06],[2.1240310999564826,4.3217362279526815e-06],[2.132452099933289,4.3217362279526815e-06],[2.1397197998594493,4.3217362279526815e-06],[2.1469835998723283,4.3217362279526815e-06],[2.152744799852371,4.3217362279526815e-06],[2.163123899954371,4.3217362279526815e-06],[2.1704275999218225,4.3217362279526815e-06],[2.1774217998608947,4.3217362279526815e-06],[2.183483599917963,4.319184977214885e-06],[2.193580599850975,4.319184977214885e-06],[2.200731899938546,4.319184977214885e-06],[2.2076137999538332,4.319184977214885e-06],[2.2131959998514503,4.31871592499421e-06],[2.220456299954094,4.31871592499421e-06],[2.225914499955252,4.318075525794503e-06],[2.231622799881734,4.318075525794503e-06],[2.236017399933189,4.318075525794503e-06],[2.2415206999285147,4.318075525794503e-06],[2.245745899854228,4.318075525794503e-06],[2.2516954998718575,4.318075525794503e-06],[2.2571945999516174,4.318075525794503e-06],[2.262738199904561,4.318075525794503e-06],[2.2684666998684406,4.318075525794503e-06],[2.276577099924907,4.318075525794503e-06],[2.285847899853252,4.318075525794503e-06],[2.2925847999285907,4.318075525794503e-06],[2.2983274998841807,4.316385791230427e-06],[2.3063664998626336,4.316385791230427e-06],[2.3133375998586416,4.316385791230427e-06],[2.318949299864471,4.316385791230427e-06],[2.324193799868226,4.3158808660915095e-06],[2.3317330998834223,4.3158808660915095e-06],[2.3382703999523073,4.3158808660915095e-06],[2.343415799899958,4.3158808660915095e-06],[2.350705499877222,4.315402421327559e-06],[2.355956899933517,4.315402421327559e-06],[2.3610758999129757,4.315402421327559e-06],[2.3666098999092355,4.315402421327559e-06],[2.370591099956073,4.315155814124043e-06],[2.3758435999043286,4.315155814124043e-06],[2.3813185999169946,4.315155814124043e-06],[2.385303199873306,4.315155814124043e-06],[2.3890948998741806,4.313277564864577e-06],[2.3977554999291897,4.313277564864577e-06],[2.4044260998489335,4.313277564864577e-06],[2.4120367999421433,4.313277564864577e-06],[2.418985699885525,4.313190074793291e-06],[2.4240729998564348,4.313190074793291e-06],[2.429195399861783,4.313190074793291e-06],[2.4370900999056175,4.313190074793291e-06],[2.4433487999485806,4.313190074793291e-06],[2.4488201999338344,4.313190074793291e-06],[2.4539736999431625,4.313190074793291e-06],[2.4590660999529064,4.313190074793291e-06],[2.4645561998477206,4.313190074793291e-06],[2.4698276999406517,4.313190074793291e-06],[2.4748741999501362,4.312310805484995e-06],[2.480047299875878,4.312310805484995e-06],[2.4853406999027357,4.312229392216074e-06],[2.4916116999229416,4.312229392216074e-06],[2.4971248998772353,4.312229392216074e-06],[2.5036235998850316,4.312229392216074e-06],[2.5086412999080494,4.312229392216074e-06],[2.5167008999269456,4.312229392216074e-06],[2.523037999868393,4.312229392216074e-06],[2.528057799907401,4.312229392216074e-06],[2.533401799853891,4.3114585397724565e-06],[2.539662499912083,4.3114585397724565e-06],[2.5459623999195173,4.3114585397724565e-06],[2.5512603998649865,4.3114585397724565e-06],[2.5562217999249697,4.3114585397724565e-06],[2.561345799942501,4.3114585397724565e-06],[2.5666744998889044,4.311354345553882e-06],[2.5716531998477876,4.311354345553882e-06],[2.5767128999577835,4.310219660988933e-06],[2.581931199878454,4.310219660988933e-06],[2.5857455999357626,4.309595684224578e-06],[2.593994899885729,4.309595684224578e-06],[2.601289099897258,4.309595684224578e-06],[2.606319599901326,4.309595684224578e-06],[2.611322799930349,4.309595684224578e-06],[2.619118799921125,4.309595684224578e-06],[2.6253430999349803,4.309595684224578e-06],[2.630549999885261,4.309595684224578e-06],[2.6357828999171034,4.309190278820236e-06],[2.640769299934618,4.309190278820236e-06],[2.6457951999036595,4.308361149758062e-06],[2.6534269999247044,4.308361149758062e-06],[2.659660399891436,4.308361149758062e-06],[2.6674035999458283,4.308361149758062e-06],[2.6736773998709396,4.308361149758062e-06],[2.6787882999051362,4.308361149758062e-06],[2.6841888999333605,4.308361149758062e-06],[2.6892678999574855,4.308361149758062e-06],[2.694346899865195,4.308276658593455e-06],[2.6997498999116942,4.308276658593455e-06],[2.704968799953349,4.307776659132458e-06],[2.712626399938017,4.307776659132458e-06],[2.7180960999103263,4.307776659132458e-06],[2.7231963998638093,4.307776659132458e-06],[2.728430499904789,4.307776659132458e-06],[2.732520399847999,4.307776659132458e-06],[2.736428099917248,4.307032045527742e-06],[2.7415273998631164,4.307032045527742e-06],[2.7470019998727366,4.307032045527742e-06],[2.7509859999408945,4.307032045527742e-06],[2.754832199891098,4.307008705392904e-06],[2.7601758999517187,4.307008705392904e-06],[2.765448199934326,4.307008705392904e-06],[2.770486099878326,4.307008705392904e-06],[2.7757393999490887,4.306468686278192e-06],[2.7823992999037728,4.306468686278192e-06],[2.7875224999152124,4.306468686278192e-06],[2.793904799851589,4.306468686278192e-06],[2.8001563999569044,4.306429540397428e-06],[2.807750599924475,4.306429540397428e-06],[2.8157617999240756,4.306429540397428e-06],[2.820837799925357,4.306429540397428e-06],[2.825741299893707,4.306429540397428e-06],[2.8335782998474315,4.306429540397428e-06],[2.839790599886328,4.306429540397428e-06],[2.8462392998626456,4.306429540397428e-06],[2.851640799897723,4.3063824286103e-06],[2.8576816999120638,4.3063824286103e-06],[2.863512999843806,4.3063824286103e-06],[2.8699826998636127,4.3063824286103e-06],[2.874843599856831,4.305735113013668e-06],[2.882899399846792,4.305735113013668e-06],[2.887839699862525,4.305509070237482e-06],[2.8980896999128163,4.305509070237482e-06],[2.9054778999416158,4.305509070237482e-06],[2.910408999887295,4.305509070237482e-06],[2.915843899943866,4.305509070237482e-06],[2.920777199906297,4.305509070237482e-06],[2.9257192999357358,4.305509070237482e-06],[2.9296219998504966,4.305509070237482e-06],[2.9334963998990133,4.3055083981802375e-06],[2.9396060998551548,4.3055083981802375e-06],[2.9444948999444023,4.305463637350863e-06],[2.95128009992186,4.305463637350863e-06],[2.9561557999113575,4.305463637350863e-06],[2.9597802999196574,4.305463637350863e-06],[2.9648047998780385,4.305461958450355e-06],[2.971044599893503,4.305461958450355e-06],[2.976986799854785,4.305461958450355e-06],[2.9831332998583093,4.305461958450355e-06],[2.988018599920906,4.305290987483804e-06],[2.994208399904892,4.305290987483804e-06],[2.9998092999449,4.305290987483804e-06],[3.0059963999083266,4.305290987483804e-06],[3.0109163998859003,4.3052130204356215e-06],[3.0164602999575436,4.3052130204356215e-06],[3.0201833999017254,4.3052130204356215e-06],[3.027482399949804,4.3052130204356215e-06],[3.0340185998938978,4.3052130204356215e-06],[3.0387501999503,4.3052130204356215e-06],[3.042298499844037,4.3051490527116e-06],[3.0487908999202773,4.3051490527116e-06],[3.053901099949144,4.3051490527116e-06],[3.0600960998563096,4.3051490527116e-06],[3.0651651999214664,4.3051286509640345e-06],[3.07142499985639,4.3051286509640345e-06],[3.0775258998619393,4.3051286509640345e-06],[3.0845586998621,4.3051286509640345e-06],[3.0893360999180004,4.305100436167108e-06],[3.0942011999431998,4.305100436167108e-06],[3.0993641999084502,4.305100436167108e-06],[3.10426109994296,4.305100436167108e-06],[3.108150899875909,4.305097468123328e-06],[3.1149929999373853,4.305097468123328e-06],[3.1198678999207914,4.3050467952611545e-06],[3.1270046998979524,4.3050467952611545e-06],[3.135685799876228,4.3050467952611545e-06],[3.142971199937165,4.3050467952611545e-06],[3.150832599843852,4.3050467952611545e-06],[3.1555738998577,4.3050467952611545e-06],[3.1604751999257132,4.3050467952611545e-06],[3.1657679999480024,4.3050467952611545e-06],[3.1708894999464974,4.3050036170554605e-06],[3.1792035999242216,4.3050036170554605e-06],[3.1856106999330223,4.3050036170554605e-06],[3.1929080998525023,4.3050036170554605e-06],[3.1993568999459967,4.304885883717516e-06],[3.206778699881397,4.304885883717516e-06],[3.2150223999051377,4.304885883717516e-06],[3.220897699939087,4.304885883717516e-06],[3.225958799943328,4.304868160563192e-06],[3.232242399943061,4.304868160563192e-06],[3.237112099886872,4.304868160563192e-06],[3.240987499943003,4.304868160563192e-06],[3.2451142999343574,4.304868160563192e-06],[3.2505087999161333,4.304868160563192e-06],[3.2555104999337345,4.304868160563192e-06],[3.2604816999519244,4.304868160563192e-06],[3.265711899846792,4.304868160563192e-06],[3.2732196998549625,4.304868160563192e-06],[3.279374099918641,4.304868160563192e-06],[3.2863192999502644,4.304868160563192e-06],[3.291268099914305,4.304830491035213e-06],[3.297655399888754,4.304830491035213e-06],[3.30279389990028,4.304830491035213e-06],[3.3102708999067545,4.304830491035213e-06],[3.3178986998973414,4.304830491035213e-06],[3.3228916998486966,4.304830491035213e-06],[3.3278865999309346,4.304821048776064e-06],[3.3331491999560967,4.304821048776064e-06],[3.337010199902579,4.304792641496172e-06],[3.343247399898246,4.304792641496172e-06],[3.348615999915637,4.304792641496172e-06],[3.3537612998625264,4.304773499515528e-06],[3.3587360999081284,4.304773499515528e-06],[3.3639912998769432,4.304773499515528e-06],[3.3691318999044597,4.304773499515528e-06],[3.3741198999341577,4.304725656298944e-06],[3.381675499957055,4.304725656298944e-06],[3.3879797998815775,4.304725656298944e-06],[3.395518299890682,4.304725656298944e-06],[3.4027622998692095,4.304725656298944e-06],[3.407895299955271,4.304725656298944e-06],[3.412980799912475,4.304725656298944e-06],[3.4181149998912588,4.304725656298944e-06],[3.4231597998877987,4.304714939502461e-06],[3.428576499922201,4.304714939502461e-06],[3.4339785998454317,4.304714939502461e-06],[3.4389964998699725,4.304714939502461e-06],[3.4440694998484105,4.304656467922019e-06],[3.4506337998900563,4.304656467922019e-06],[3.4556462998734787,4.304656467922019e-06],[3.461972599849105,4.304656467922019e-06],[3.4673387998482212,4.304631162255061e-06],[3.4749380998546258,4.304631162255061e-06],[3.4815332998987287,4.304613272096956e-06],[3.486798399942927,4.304613272096956e-06],[3.4917614998994395,4.304613272096956e-06],[3.4956129998899996,4.304613272096956e-06],[3.4997056998545304,4.304604930713924e-06],[3.507215799880214,4.304604930713924e-06],[3.515754099935293,4.304604930713924e-06],[3.5209302998846397,4.304604930713924e-06],[3.5268190999049693,4.304604930713924e-06],[3.53241739992518,4.304604930713924e-06],[3.537552199908532,4.304604930713924e-06],[3.5413245998788625,4.304604930713924e-06],[3.545195199898444,4.30456586212821e-06],[3.553025799919851,4.30456586212821e-06],[3.5592322999145836,4.30456586212821e-06],[3.5644500999478623,4.30456586212821e-06],[3.569597499910742,4.30456586212821e-06],[3.5770167999435216,4.30456586212821e-06],[3.5845466998871416,4.30456586212821e-06],[3.589526099851355,4.30456586212821e-06],[3.594688899931498,4.304563892920969e-06],[3.6012677998514846,4.304563892920969e-06],[3.606364299892448,4.304563892920969e-06],[3.6116414999123663,4.304563892920969e-06],[3.6184003999223933,4.304563892920969e-06],[3.6235058999154717,4.304563892920969e-06],[3.628645999939181,4.304562476399121e-06],[3.6353262999327853,4.304562476399121e-06],[3.6407378999283537,4.304562476399121e-06],[3.647497499943711,4.304562476399121e-06],[3.652958499849774,4.304547401328914e-06],[3.6581328999018297,4.304547401328914e-06],[3.6621007998473942,4.304547401328914e-06],[3.6675431998446584,4.304547401328914e-06],[3.671513699926436,4.304525805273567e-06],[3.6796842998592183,4.304525805273567e-06],[3.6865322998492047,4.304525805273567e-06],[3.695311699877493,4.304525805273567e-06],[3.7020197998499498,4.304525805273567e-06],[3.7072402999037877,4.304525805273567e-06],[3.712517699925229,4.304525805273567e-06],[3.718152799876407,4.304525805273567e-06],[3.7234434998827055,4.3045175695737925e-06],[3.729838299914263,4.3045175695737925e-06],[3.7364970998605713,4.3045175695737925e-06],[3.7428917998913676,4.3045175695737925e-06],[3.748397799907252,4.3045175695737925e-06],[3.7550091999582946,4.3045175695737925e-06],[3.7601237999042496,4.304507344474271e-06],[3.7656346999574453,4.304507344474271e-06],[3.770827099913731,4.304507344474271e-06],[3.7747250999091193,4.304507344474271e-06],[3.7787017999216914,4.304495623877339e-06],[3.786844699876383,4.304495623877339e-06],[3.7947912998497486,4.304495623877339e-06],[3.8012297998648137,4.304495623877339e-06],[3.8064744998700917,4.304495623877339e-06],[3.811947799869813,4.304495623877339e-06],[3.817708999849856,4.304495623877339e-06],[3.8216521999565884,4.304495623877339e-06],[3.8256275998428464,4.304495584826111e-06],[3.8336200999328867,4.304495584826111e-06],[3.838769399910234,4.304495584826111e-06],[3.8473226998467,4.304495584826111e-06],[3.852595799951814,4.3044925465119364e-06],[3.860187199898064,4.3044925465119364e-06],[3.8664207998663187,4.3044925465119364e-06],[3.8717561998637393,4.3044925465119364e-06],[3.8755542999133468,4.304490674356511e-06],[3.884538799873553,4.304490674356511e-06],[3.890913499868475,4.304490674356511e-06],[3.897538499906659,4.304490674356511e-06],[3.9029174998868257,4.304490674356511e-06],[3.9103902998613194,4.304490674356511e-06],[3.918620599899441,4.304490674356511e-06],[3.9236366999102756,4.304490674356511e-06],[3.929840499884449,4.304487741289744e-06],[3.9351843999465927,4.304487741289744e-06],[3.941152299870737,4.304487741289744e-06],[3.9465149998432025,4.304487741289744e-06],[3.951624699868262,4.304487741289744e-06],[3.9564218999585137,4.304487302606475e-06],[3.9642355998512357,4.304487302606475e-06],[3.9704579998506233,4.304487302606475e-06],[3.9765478998888284,4.304487302606475e-06],[3.9833050998859107,4.304487302606475e-06],[3.9894188998732716,4.304487302606475e-06],[3.994174199877307,4.304481794568872e-06],[4.001456299913116,4.304481794568872e-06],[4.006360499886796,4.304481794568872e-06],[4.015479899942875,4.304481794568872e-06],[4.021703699952923,4.304481794568872e-06],[4.027668499853462,4.304481794568872e-06],[4.032968999934383,4.304481241531005e-06],[4.037934299907647,4.304481241531005e-06],[4.041536699864082,4.304481241531005e-06],[4.048261899850331,4.304481241531005e-06],[4.052196199889295,4.304480735055393e-06],[4.058141299872659,4.304480735055393e-06],[4.063419699901715,4.304480735055393e-06],[4.070812599849887,4.304480735055393e-06],[4.076984999934211,4.304480735055393e-06],[4.08485199988354,4.304480735055393e-06],[4.08970639994368,4.304480660142877e-06],[4.097443999955431,4.304480660142877e-06],[4.103825299884193,4.304480660142877e-06],[4.111226399894804,4.304480660142877e-06],[4.118559399852529,4.304480660142877e-06],[4.123469399870373,4.304480660142877e-06],[4.129676399868913,4.304480660142877e-06],[4.1354070998495445,4.304480660142877e-06],[4.140260299900547,4.304479057131425e-06],[4.148691499955021,4.304479057131425e-06],[4.153738599852659,4.304479057131425e-06],[4.160035099950619,4.304479057131425e-06],[4.16720229992643,4.304478453700058e-06],[4.172342599951662,4.304478453700058e-06],[4.1772240998689085,4.304477235466536e-06],[4.185737099847756,4.304477235466536e-06],[4.191844999906607,4.304477235466536e-06],[4.201072399853729,4.304477235466536e-06],[4.207144999876618,4.304477235466536e-06],[4.215536699863151,4.304477235466536e-06],[4.220429099863395,4.304477235466536e-06],[4.2266149999341,4.304477235466536e-06],[4.233056099852547,4.304477163078043e-06],[4.240298399934545,4.304477163078043e-06],[4.247343899914995,4.304477163078043e-06],[4.252206899924204,4.304477163078043e-06],[4.255738999927416,4.304475908773766e-06],[4.260562199866399,4.304475908773766e-06],[4.265952899935655,4.30447372890279e-06],[4.274364899843931,4.30447372890279e-06],[4.282178299850784,4.30447372890279e-06],[4.288354299846105,4.30447372890279e-06],[4.2932568999240175,4.30447372890279e-06],[4.3011196999577805,4.30447372890279e-06],[4.307470299885608,4.30447372890279e-06],[4.313870999845676,4.30447372890279e-06],[4.31904459989164,4.304473639879926e-06],[4.323980099870823,4.304473639879926e-06],[4.328920499887317,4.304473639879926e-06],[4.334233999950811,4.304473639879926e-06],[4.3391822999110445,4.3044731147938746e-06],[4.34403749986086,4.3044731147938746e-06],[4.349679899867624,4.3044731147938746e-06],[4.354527199873701,4.3044731147938746e-06],[4.359473399934359,4.3044731147938746e-06],[4.363767599919811,4.3044731147938746e-06],[4.367638999945484,4.304472920260141e-06],[4.372527099912986,4.304472920260141e-06],[4.377331099938601,4.304472920260141e-06],[4.383434699848294,4.304471780355239e-06],[4.390872899908572,4.304471780355239e-06],[4.397518599871546,4.304471780355239e-06],[4.402679799939506,4.304471780355239e-06],[4.407745699863881,4.304471780355239e-06],[4.412931999890134,4.304471780355239e-06],[4.4183398998575285,4.304471511782423e-06],[4.423353899852373,4.304471511782423e-06],[4.428682899917476,4.304471227317371e-06],[4.434373599942774,4.304471227317371e-06],[4.439400399918668,4.304471227317371e-06],[4.443154799868353,4.304471227317371e-06],[4.447629299946129,4.304471225349436e-06],[4.455301999929361,4.304471225349436e-06],[4.46236439992208,4.304471225349436e-06],[4.470641999854706,4.304471225349436e-06],[4.47829889995046,4.304471225349436e-06],[4.483953799935989,4.304471225349436e-06],[4.4890865999041125,4.304471225349436e-06],[4.4940555999055505,4.304471225349436e-06],[4.499373199883848,4.304471136326571e-06],[4.504684999934398,4.304471136326571e-06],[4.50971509993542,4.304471136326571e-06],[4.513666499871761,4.304471136326571e-06],[4.517737999907695,4.304470444664132e-06],[4.523934399941936,4.304470444664132e-06],[4.528998999856412,4.304469519207264e-06],[4.5343726999126375,4.304469519207264e-06],[4.53804539993871,4.304469519207264e-06],[4.545524999848567,4.304469519207264e-06],[4.551023699925281,4.304469519207264e-06],[4.556062299874611,4.304469519207264e-06],[4.5598274999065325,4.304469507846777e-06],[4.566765199881047,4.304469507846777e-06],[4.572033999953419,4.304469507846777e-06],[4.582349899923429,4.304469507846777e-06],[4.5891176998848096,4.304469507846777e-06],[4.594653399894014,4.304469507846777e-06],[4.600868799956515,4.3044694686008265e-06],[4.60629949986469,4.3044694686008265e-06],[4.613784799934365,4.3044694686008265e-06],[4.619792099925689,4.304469374135592e-06],[4.625630399910733,4.304469374135592e-06],[4.633326799958013,4.304469374135592e-06],[4.639320699847303,4.304469349002485e-06],[4.648463299847208,4.304469349002485e-06],[4.656124499859288,4.304469349002485e-06],[4.6655202999245375,4.304469349002485e-06],[4.673279299866408,4.304469349002485e-06],[4.681286199949682,4.304469349002485e-06],[4.687690899940208,4.304469349002485e-06],[4.6953835998428985,4.304469349002485e-06],[4.702023999881931,4.304469349002485e-06],[4.711224699858576,4.304469349002485e-06],[4.719329099869356,4.304469349002485e-06],[4.7268837998854,4.304469349002485e-06],[4.73373209987767,4.304469349002485e-06],[4.742865899926983,4.304469349002485e-06],[4.750848299940117,4.304469349002485e-06],[4.758439099881798,4.304469349002485e-06],[4.764724099892192,4.304469349002485e-06],[4.77400549990125,4.304469349002485e-06],[4.781751599861309,4.304469349002485e-06],[4.789483599946834,4.304469349002485e-06],[4.798858699854463,4.304469349002485e-06],[4.808269599918276,4.304469349002485e-06],[4.817069299868308,4.304469349002485e-06],[4.825335699948482,4.304469349002485e-06],[4.832532599917613,4.304469339012104e-06],[4.839452899876051,4.304469339012104e-06],[4.846920299925841,4.304469339012104e-06],[4.854047999950126,4.304469339012104e-06],[4.860571499913931,4.304469339012104e-06],[4.865891199908219,4.304469339012104e-06],[4.870970399933867,4.304469339012104e-06],[4.877316199941561,4.304469339012104e-06],[4.884135199943557,4.304469339012104e-06],[4.893464799853973,4.304469339012104e-06],[4.9016540999291465,4.304469339012104e-06],[4.907755799940787,4.304469339012104e-06],[4.914319899864495,4.304469329794434e-06],[4.923933499958366,4.304469329794434e-06],[4.9318048999411985,4.304469329794434e-06],[4.939747899887152,4.304469329794434e-06],[4.945905799861066,4.304469291887582e-06],[4.952528799884021,4.304469291887582e-06],[4.958500999957323,4.304469249989239e-06],[4.965005299891345,4.304469249989239e-06],[4.971300199860707,4.304469249989239e-06],[4.97610959992744,4.304469095045256e-06],[4.985593299847096,4.304469095045256e-06],[4.993509599938989,4.304469095045256e-06],[5.002902699867263,4.304469095045256e-06],[5.010541799943894,4.304469095045256e-06],[5.01721319986973,4.304469095045256e-06],[5.023225799901411,4.304469095045256e-06],[5.030228799907491,4.304469095045256e-06],[5.036626299843192,4.304469022067283e-06],[5.044077899889089,4.304469022067283e-06],[5.05069849989377,4.304469022067283e-06],[5.058107799850404,4.304469022067283e-06],[5.064288599882275,4.304468981065142e-06],[5.07033599994611,4.304468981065142e-06],[5.076054199947976,4.304468981065142e-06],[5.0819911998696625,4.304468981065142e-06],[5.088226099847816,4.304468936167029e-06],[5.096972999861464,4.304468936167029e-06],[5.104484899900854,4.304468936167029e-06],[5.110106999869458,4.304468936167029e-06],[5.116906699957326,4.304468936167029e-06],[5.122561799944378,4.304468936167029e-06],[5.129042599932291,4.304468895626541e-06],[5.135382999898866,4.304468895626541e-06],[5.141024499898776,4.304468895626541e-06],[5.148995599942282,4.304468895626541e-06],[5.15477859985549,4.304468876041622e-06],[5.160451099858619,4.304468876041622e-06],[5.167170799919404,4.304468876041622e-06],[5.173053499893285,4.304468876041622e-06],[5.179210199858062,4.304468870321154e-06],[5.188635999918915,4.304468870321154e-06],[5.198546799947508,4.304468870321154e-06],[5.204762999899685,4.304468870321154e-06],[5.210793599952012,4.304468870321154e-06],[5.218334399862215,4.304468870321154e-06],[5.224504999932833,4.304468870321154e-06],[5.229487999924459,4.304468870321154e-06],[5.2346783998655155,4.3044688317301705e-06],[5.240634599933401,4.304468797343181e-06],[5.248178299865685,4.304468797343181e-06],[5.25556269986555,4.304468797343181e-06],[5.261649199877866,4.304468797343181e-06],[5.268110699951649,4.304468773714295e-06],[5.2767792999511585,4.304468773714295e-06],[5.285688999923877,4.304468773714295e-06],[5.291732499958016,4.304468773714295e-06],[5.298019499867223,4.304468773714295e-06],[5.310123899951577,4.304468773714295e-06],[5.318535299855284,4.304468773714295e-06],[5.324741699849255,4.304468773714295e-06],[5.331499199848622,4.3044687161812156e-06],[5.341529699857347,4.3044687161812156e-06],[5.355286799953319,4.3044687161812156e-06],[5.369047199958004,4.3044687161812156e-06],[5.378933199914172,4.304468713848988e-06],[5.3940698999213055,4.304468713848988e-06],[5.402038399945013,4.304468713848988e-06],[5.409643899882212,4.304468713848988e-06],[5.415620899875648,4.304468713848988e-06],[5.422936699935235,4.304468713848988e-06],[5.429434799938463,4.304468713848988e-06],[5.437173199956305,4.304468713848988e-06],[5.4450199998682365,4.304468713848988e-06],[5.455024199909531,4.304468713848988e-06],[5.465274799847975,4.304468660000136e-06],[5.478216699906625,4.304468660000136e-06],[5.488065999932587,4.304468660000136e-06],[5.496310799848288,4.304468660000136e-06],[5.504316999926232,4.304468660000136e-06],[5.515664799953811,4.304468660000136e-06],[5.525080699939281,4.304468660000136e-06],[5.532639499870129,4.304468660000136e-06],[5.5400303999194875,4.30446865581826e-06],[5.549727599951439,4.30446865581826e-06],[5.558878699899651,4.30446865581826e-06],[5.566800799919292,4.30446865581826e-06],[5.574190799845383,4.30446865581826e-06],[5.582581299939193,4.30446865581826e-06],[5.590072799939662,4.3044686513175195e-06],[10,4.3044686513175195e-06]]},{"dataset":"yacht","method":"ZORRO_refined","trace":[[0.03273029997944832,7.438630053053217e-05],[0.2742617999901995,1.9787744852122315e-05],[0.5125554000260308,1.9787744852122315e-05],[0.7557232000399381,1.2247072598250389e-05],[0.9986456000478938,1.2247072598250389e-05],[1.246048100059852,7.76743688625384e-06],[1.4946512000169605,7.76743688625384e-06],[1.7415197000373155,5.314129026310873e-06],[1.9785348000004888,5.314129026310873e-06],[2.216960299992934,4.033082902034596e-06],[2.4519076000433415,4.033082902034596e-06],[2.693271000054665,3.3788582004487012e-06],[2.9350275000324473,3.3788582004487012e-06],[3.172997000045143,3.048305108678843e-06],[3.41036440001335,3.048305108678843e-06],[3.655961300013587,2.8821668970695734e-06],[3.894020300009288,2.7891388367415858e-06],[4.13159360003192,2.7497613150406558e-06],[4.3662136000348255,2.6590508441004307e-06],[4.60538429999724,2.620835769794787e-06],[4.847079399973154,2.5443436281879107e-06],[5.0839778999798,2.4927348849848856e-06],[5.319111600052565,2.4927348849848856e-06],[5.556594399968162,2.410007029662116e-06],[5.79620960005559,2.341248705166267e-06],[6.039009799947962,2.30887092002351e-06],[6.291854199953377,2.240749002760129e-06],[6.540852200007066,2.2072025880331015e-06],[6.780575099983253,2.2072025880331015e-06],[7.0201089000329375,2.1209895133975304e-06],[7.268710399977863,2.1209895133975304e-06],[7.5143461000407115,2.1152711937110586e-06],[7.7559276999672875,2.0558569347191953e-06],[7.997044799965806,2.030500658765943e-06],[8.242698400048539,2.030500658765943e-06],[8.479975400026888,2.02365249479179e-06],[8.741034499951638,2.02365249479179e-06],[8.981827600044198,2.020672199053836e-06],[9.235686699976213,2.020672199053836e-06],[9.471308700041845,2.01771172230207e-06],[9.709046600037254,2.01771172230207e-06],[9.9455556999892,2.0138407344818523e-06],[10,2.0138407344818523e-06]]}]

==> anc/results/matched_external/midpoint_increments.json <==
{"status":"PASS","conditions":[{"dataset":"superconductivity","seed":88211,"midpoint_lower":0.00166429758368819,"midpoint_upper":0.0016642975837090836,"increment_lower":2.5991659008662472e-05,"increment_upper":2.9902359067636792e-05,"worst_lower":0.001690289242717746,"worst_upper":0.0016941999427558267,"normal_equation_correction":6.276617963596383e-23},{"dataset":"superconductivity","seed":88212,"midpoint_lower":0.0016661275432554611,"midpoint_upper":0.0016661275432763548,"increment_lower":2.3231523248841464e-05,"increment_upper":2.735061289389513e-05,"worst_lower":0.0016893590665251962,"worst_upper":0.0016934781561493562,"normal_equation_correction":6.271657786344911e-23},{"dataset":"superconductivity","seed":88213,"midpoint_lower":0.001665002055814428,"midpoint_upper":0.0016650020558353217,"increment_lower":2.5154621069239975e-05,"increment_upper":2.944531720388503e-05,"worst_lower":0.0016901566769045616,"worst_upper":0.001694447373018313,"normal_equation_correction":6.279850085962599e-23},{"dataset":"superconductivity","seed":88214,"midpoint_lower":0.0008874976881969239,"midpoint_upper":0.0008874976882174391,"increment_lower":1.8636171971411435e-05,"increment_upper":2.2367597095808914e-05,"worst_lower":0.0009061338601888505,"worst_upper":0.0009098652852927328,"normal_equation_correction":6.289308200556755e-23},{"dataset":"superconductivity","seed":88215,"midpoint_lower":0.0008852899258042049,"midpoint_upper":0.0008852899258247132,"increment_lower":1.876982530472188e-05,"increment_upper":2.313613714157912e-05,"worst_lower":0.000904059751129435,"worst_upper":0.000908426062945784,"normal_equation_correction":6.285709824422426e-23},{"dataset":"parkinsons","seed":88211,"midpoint_lower":0.0008179262457557664,"midpoint_upper":0.00081792624583113,"increment_lower":1.0772847717762885e-05,"increment_upper":1.167680031535735e-05,"worst_lower":0.0008286990935488929,"worst_upper":0.0008296030460711237,"normal_equation_correction":3.7268512452301046e-25},{"dataset":"parkinsons","seed":88212,"midpoint_lower":0.0008179371959653666,"midpoint_upper":0.0008179371960407441,"increment_lower":1.0585329558741536e-05,"increment_upper":1.1446580383909904e-05,"worst_lower":0.0008285225255994856,"worst_upper":0.0008293837763492765,"normal_equation_correction":3.7228443599139945e-25},{"dataset":"parkinsons","seed":88213,"midpoint_lower":0.0008174150162959317,"midpoint_upper":0.0008174150163713092,"increment_lower":1.0606604630758138e-05,"increment_upper":1.1422147835640514e-05,"worst_lower":0.0008280216210020673,"worst_upper":0.0008288371641315722,"normal_equation_correction":3.720699608476638e-25},{"dataset":"parkinsons","seed":88214,"midpoint_lower":0.0008180939920279516,"midpoint_upper":0.0008180939921033222,"increment_lower":1.105433974689341e-05,"increment_upper":1.1915936648804455e-05,"worst_lower":0.0008291483318502156,"worst_upper":0.0008300099286767561,"normal_equation_correction":3.7231486840519725e-25},{"dataset":"parkinsons","seed":88215,"midpoint_lower":0.0008184667680491835,"midpoint_upper":0.0008184667681245472,"increment_lower":1.1042931649461413e-05,"increment_upper":1.194810132968099e-05,"worst_lower":0.0008295096997740086,"worst_upper":0.0008304148693788645,"normal_equation_correction":3.719025630495757e-25},{"dataset":"wine_white","seed":88211,"midpoint_lower":0.00042446004514504193,"midpoint_upper":0.00042446004517486546,"increment_lower":2.4077042927900007e-06,"increment_upper":2.529862538038961e-06,"worst_lower":0.00042686774946765546,"worst_upper":0.0004269899076830809,"normal_equation_correction":4.3376870061401654e-26},{"dataset":"wine_white","seed":88212,"midpoint_lower":0.00042479107305530903,"midpoint_upper":0.0004247910730851291,"increment_lower":2.2377501465683826e-06,"increment_upper":2.359348434226956e-06,"worst_lower":0.00042702882323169747,"worst_upper":0.000427150421489536,"normal_equation_correction":4.324439430752768e-26},{"dataset":"wine_white","seed":88213,"midpoint_lower":0.0004245149767181412,"midpoint_upper":0.00042451497674796123,"increment_lower":2.1609341505806935e-06,"increment_upper":2.2897611775252987e-06,"worst_lower":0.00042667591089854193,"worst_upper":0.0004268047378956665,"normal_equation_correction":4.352203204890126e-26},{"dataset":"wine_white","seed":88214,"midpoint_lower":0.0004247464486374953,"midpoint_upper":0.00042474644866731884,"increment_lower":2.5569063450135467e-06,"increment_upper":2.669913188866767e-06,"worst_lower":0.0004273033550123324,"worst_upper":0.0004274163618263621,"normal_equation_correction":4.339147638655153e-26},{"dataset":"wine_white","seed":88215,"midpoint_lower":0.00042413272521968007,"midpoint_upper":0.00042413272524949666,"increment_lower":2.322629200676555e-06,"increment_upper":2.461085160114301e-06,"worst_lower":0.0004264553544501732,"worst_upper":0.00042659381037979437,"normal_equation_correction":4.340364010589967e-26},{"dataset":"yacht","seed":88211,"midpoint_lower":0.0007435519311987138,"midpoint_upper":0.0007435519312051153,"increment_lower":1.729400075927529e-05,"increment_upper":2.059007895664116e-05,"worst_lower":0.0007608459319643905,"worst_upper":0.000764142010155355,"normal_equation_correction":1.4888167634906762e-28},{"dataset":"yacht","seed":88212,"midpoint_lower":0.0007443389828584722,"midpoint_upper":0.0007443389828648702,"increment_lower":1.726596382899093e-05,"increment_upper":2.0712154086667136e-05,"worst_lower":0.0007616049466938611,"worst_upper":0.0007650511369451394,"normal_equation_correction":1.4868933290257732e-28},{"dataset":"yacht","seed":88213,"midpoint_lower":0.000744651137063755,"midpoint_upper":0.000744651137070153,"increment_lower":1.6963999249788535e-05,"increment_upper":1.963318858936572e-05,"worst_lower":0.0007616151363199415,"worst_upper":0.0007642843256531207,"normal_equation_correction":1.471484506281753e-28},{"dataset":"yacht","seed":88214,"midpoint_lower":0.0007442496693241331,"midpoint_upper":0.0007442496693305276,"increment_lower":1.6840114556527734e-05,"increment_upper":1.9497429069198516e-05,"worst_lower":0.0007610897838870554,"worst_upper":0.0007637470983933316,"normal_equation_correction":1.4856347304279911e-28},{"dataset":"yacht","seed":88215,"midpoint_lower":0.0007445909620562053,"midpoint_upper":0.0007445909620625998,"increment_lower":1.721979690336129e-05,"increment_upper":1.9788819033355647e-05,"worst_lower":0.0007618107589659611,"worst_upper":0.0007643797810895609,"normal_equation_correction":1.4739188201820266e-28}]}

==> anc/results/matched_external/scip_all_masks.csv <==
anchor_seconds,budget_seconds,coarse_seconds,dataset,initial_solution_accepted,input_seconds,lower,midpoint_lower,n,nodes,numeric_upper,numeric_width,objective_scale,p,remaining_internal_limit,same_saved_instance,search_tolerance,seed,setup_seconds,solver_seconds,solver_status,status,target_met,total_seconds,upper_kind
0.891643000068143,10.0,0.015146799967624247,superconductivity,True,0.237047899980098,0.0016902997792288819,0.00166429758368819,1024,1,0.0018502956331279655,0.00015999585389908362,1000000.0,82,8.809513400075957,True,1e-10,88211,0.046648899908177555,9.0,timelimit,PASS,False,9.991990100010298,"SCIP tolerance-based dual, capped by common outward bound"
0.20004399993922561,10.0,0.006452200002968311,parkinsons,True,0.03086180007085204,0.0008286990935488444,0.0008179262457557664,2048,245,0.0008294915850055475,7.924914567031347e-07,1000000.0,20,9.755007199943066,True,1e-10,88211,0.00763480004388839,10.0,timelimit,PASS,True,9.977497400017455,"SCIP tolerance-based dual, capped by common outward bound"
0.11001840000972152,10.0,0.0038392998976632953,wine_white,True,0.02743360004387796,0.0004268677494685471,0.00042446004514504193,2048,2145,0.0004271108872673101,2.4313779876299155e-07,1000000.0,12,9.854251800104976,True,1e-10,88211,0.0044568999437615275,10.0,timelimit,PASS,True,9.989568299963139,"SCIP tolerance-based dual, capped by common outward bound"
0.027408000081777573,10.0,0.0015252999728545547,yacht,True,0.004638100042939186,0.000760845945685741,0.0007435519311987138,308,14006,0.0007608474273448477,1.4816591067121423e-09,1000000.0,7,9.96289889991749,True,1e-10,88211,0.0035296999849379063,10.0,timelimit,PASS,True,9.968541100039147,"SCIP tolerance-based dual, capped by common outward bound"
0.804935000021942,10.0,0.014043900067918003,superconductivity,True,0.017104599974118173,0.0016893791613859092,0.0016661275432554611,1024,1,0.0017341841334204482,4.480497203453908e-05,1000000.0,82,9.122253299923614,True,1e-10,88212,0.0416632000124082,10.0,timelimit,PASS,False,10.76311780011747,"SCIP tolerance-based dual, capped by common outward bound"
0.7940144999884069,10.0,0.014867500052787364,superconductivity,True,0.017038699937984347,0.0016897894328910532,0.001665002055814428,1024,1,0.0018845486323019087,0.00019475919941085553,1000000.0,82,9.132651300053112,True,1e-10,88213,0.041427999967709184,10.0,timelimit,PASS,False,9.960144699900411,"SCIP tolerance-based dual, capped by common outward bound"
0.9255827999440953,10.0,0.01617339998483658,superconductivity,True,0.019585900008678436,0.0009061420877657828,0.0008874976881969239,1024,1,0.0009726119525700781,6.646986480429533e-05,1000000.0,82,8.992862700135447,True,1e-10,88214,0.04579519992694259,9.0,timelimit,PASS,False,9.957183899939992,"SCIP tolerance-based dual, capped by common outward bound"
0.8345559999579564,10.0,0.014698100043460727,superconductivity,True,0.0163258999818936,0.0009040615513183288,0.0008852899258042049,1024,1,0.001010621170873811,0.00010655961955548211,1000000.0,82,9.091963000013493,True,1e-10,88215,0.0424570000031963,10.0,timelimit,PASS,False,9.960928500047885,"SCIP tolerance-based dual, capped by common outward bound"
0.16553879994899035,10.0,0.005874500027857721,parkinsons,True,0.01930260006338358,0.0008285225255994509,0.0008179371959653666,2048,1152,0.0008293103606349037,7.878350354527082e-07,1000000.0,20,9.802796199917793,True,1e-10,88212,0.006487900041975081,10.0,timelimit,PASS,True,9.979654400143772,"SCIP tolerance-based dual, capped by common outward bound"
0.16351920005399734,10.0,0.005396599997766316,parkinsons,True,0.01916599995456636,0.0008280216210020396,0.0008174150162959317,2048,1142,0.0008288981129507793,8.764919487396893e-07,1000000.0,20,9.805676499963738,True,1e-10,88213,0.0062417000299319625,10.0,timelimit,PASS,True,9.97911080007907,"SCIP tolerance-based dual, capped by common outward bound"
0.17564229993149638,10.0,0.005076600005850196,parkinsons,True,0.021257299929857254,0.0008291483318501809,0.0008180939920279516,2048,1221,0.0008298101558579735,6.61824007792554e-07,1000000.0,20,9.791437900159508,True,1e-10,88214,0.0065858999732881784,10.0,timelimit,PASS,True,9.973501699860208,"SCIP tolerance-based dual, capped by common outward bound"
0.16391729994211346,10.0,0.0050703000742942095,parkinsons,True,0.020734600024297833,0.0008295096997740016,0.0008184667680491835,2048,520,0.0008305857175017688,1.0760177277671992e-06,1000000.0,20,9.80392849992495,True,1e-10,88215,0.006349300034344196,10.0,timelimit,PASS,True,9.965369300101884,"SCIP tolerance-based dual, capped by common outward bound"
0.10117030004039407,10.0,0.0036785000702366233,wine_white,True,0.021594200050458312,0.0004270288235747182,0.00042479107305530903,2048,1891,0.00042733375150153397,3.049279268157513e-07,1000000.0,12,9.868801599834114,True,1e-10,88212,0.004755400004796684,10.0,timelimit,PASS,True,9.969261000165716,"SCIP tolerance-based dual, capped by common outward bound"
0.11297509993892163,10.0,0.003965600044466555,wine_white,True,0.017649699933826923,0.0004266759110328234,0.0004245149767181412,2048,2038,0.0004269281882478697,2.5227721504628457e-07,1000000.0,12,9.860596500104293,True,1e-10,88213,0.004813099978491664,10.0,timelimit,PASS,True,9.94874459982384,"SCIP tolerance-based dual, capped by common outward bound"
0.10005280002951622,10.0,0.0034617999335750937,wine_white,True,0.017827199888415635,0.0004273033550399353,0.0004247464486374953,2048,2177,0.000427695816526647,3.924614867116842e-07,1000000.0,12,9.874093700083904,True,1e-10,88214,0.004564500064589083,10.0,timelimit,PASS,True,9.939195599872619,"SCIP tolerance-based dual, capped by common outward bound"
0.09873219998553395,10.0,0.0034213000908493996,wine_white,True,0.019030199968256056,0.00042645535544789595,0.00042413272521968007,2048,2161,0.0004267389497347225,2.835942868265745e-07,1000000.0,12,9.874457699945197,True,1e-10,88215,0.004358600010164082,10.0,timelimit,PASS,True,9.927710400079377,"SCIP tolerance-based dual, capped by common outward bound"
0.0262053000042215,10.0,0.0014097000239416957,yacht,True,0.0033792000031098723,0.0007616049466938542,0.0007443389828584722,308,17933,0.00076160757084371,2.62414985574555e-09,1000000.0,7,9.965490699978545,True,1e-10,88212,0.003515099990181625,10.0,timelimit,PASS,True,9.907956199953333,"SCIP tolerance-based dual, capped by common outward bound"
0.07380999997258186,10.0,0.001954799983650446,yacht,True,0.003719199914485216,0.0007616151371717949,0.000744651137063755,308,13587,0.000761617559922193,2.422750398196026e-09,1000000.0,7,9.915182800148614,True,1e-10,88213,0.005333199980668724,10.0,timelimit,PASS,True,9.616624599904753,"SCIP tolerance-based dual, capped by common outward bound"
0.02808209997601807,10.0,0.0013708999613299966,yacht,True,0.0032471000449731946,0.000761089783887038,0.0007442496693241331,308,20382,0.0007610929520415449,3.1681545068591374e-09,1000000.0,7,9.963575300062075,True,1e-10,88214,0.0037245999556034803,10.0,timelimit,PASS,True,9.790833899984136,"SCIP tolerance-based dual, capped by common outward bound"
0.027793699991889298,10.0,0.0013525999384000897,yacht,True,0.0032516000792384148,0.0007618107589659507,0.0007445909620562053,308,17573,0.0007618127617078301,2.0027418794546503e-09,1000000.0,7,9.963924899930134,True,1e-10,88215,0.003677200060337782,10.0,timelimit,PASS,True,9.720988500048406,"SCIP tolerance-based dual, capped by common outward bound"


==> anc/results/matched_external/scip_summary.csv <==
anchor_seconds,budget_seconds,coarse_seconds,dataset,initial_solution_accepted,input_seconds,lower,midpoint_lower,n,nodes,numeric_upper,numeric_width,objective_scale,p,remaining_internal_limit,same_saved_instance,search_tolerance,seed,setup_seconds,solver_seconds,solver_status,status,target_met,total_seconds,upper_kind
0.891643000068143,10.0,0.015146799967624247,superconductivity,True,0.237047899980098,0.0016902997792288819,0.00166429758368819,1024,1,0.0018502956331279655,0.00015999585389908362,1000000.0,82,8.809513400075957,True,1e-10,88211,0.046648899908177555,9.0,timelimit,PASS,False,9.991990100010298,"SCIP tolerance-based dual, capped by common outward bound"
0.20004399993922561,10.0,0.006452200002968311,parkinsons,True,0.03086180007085204,0.0008286990935488444,0.0008179262457557664,2048,245,0.0008294915850055475,7.924914567031347e-07,1000000.0,20,9.755007199943066,True,1e-10,88211,0.00763480004388839,10.0,timelimit,PASS,True,9.977497400017455,"SCIP tolerance-based dual, capped by common outward bound"
0.11001840000972152,10.0,0.0038392998976632953,wine_white,True,0.02743360004387796,0.0004268677494685471,0.00042446004514504193,2048,2145,0.0004271108872673101,2.4313779876299155e-07,1000000.0,12,9.854251800104976,True,1e-10,88211,0.0044568999437615275,10.0,timelimit,PASS,True,9.989568299963139,"SCIP tolerance-based dual, capped by common outward bound"
0.027408000081777573,10.0,0.0015252999728545547,yacht,True,0.004638100042939186,0.000760845945685741,0.0007435519311987138,308,14006,0.0007608474273448477,1.4816591067121423e-09,1000000.0,7,9.96289889991749,True,1e-10,88211,0.0035296999849379063,10.0,timelimit,PASS,True,9.968541100039147,"SCIP tolerance-based dual, capped by common outward bound"


==> anc/results/matched_external/scip_target_results.json <==
{"status":"PASS","results":[{"dataset":"superconductivity","seed":88211,"n":1024,"p":82,"input_seconds":0.237047899980098,"anchor_seconds":1.0422277000034228,"coarse_seconds":0.018252799985930324,"same_saved_instance":true,"midpoint_lower":0.00166429758368819,"status":"PASS","budget_seconds":10.0,"objective_scale":1000000.0,"lower":0.0016902997792288819,"numeric_upper":0.0018502956331279655,"numeric_width":0.00015999585389908362,"target_met":false,"total_seconds":10.064818499959074,"setup_seconds":0.057733200024813414,"remaining_internal_limit":8.644738400005735,"solver_seconds":9.0,"solver_status":"timelimit","nodes":1,"initial_solution_accepted":true,"upper_kind":"SCIP tolerance-based dual, capped by common outward bound","events":[{"seconds":1.4882810999406502,"lower":0.00166429758368819,"numeric_upper":0.0018502956331279655,"nodes":1},{"seconds":1.9123258999316022,"lower":0.00166429758368819,"numeric_upper":0.0018502956331279655,"nodes":1}]},{"dataset":"parkinsons","seed":88211,"n":2048,"p":20,"input_seconds":0.03086180007085204,"anchor_seconds":0.20557470002677292,"coarse_seconds":0.006786199985072017,"same_saved_instance":true,"midpoint_lower":0.0008179262457557664,"status":"PASS","budget_seconds":10.0,"objective_scale":1000000.0,"lower":0.0008286990935488444,"numeric_upper":0.0008372120377552752,"numeric_width":8.512944206430831e-06,"target_met":true,"total_seconds":8.723141100024804,"setup_seconds":0.00759609998203814,"remaining_internal_limit":9.749181199935265,"solver_seconds":8.0,"solver_status":"gaplimit","nodes":5,"initial_solution_accepted":true,"upper_kind":"SCIP tolerance-based dual, capped by common outward bound","events":[{"seconds":0.2677992000244558,"lower":0.0008179262457557664,"numeric_upper":0.0008485742205150259,"nodes":1},{"seconds":0.3319601999828592,"lower":0.0008179262457557664,"numeric_upper":0.0008485742205150259,"nodes":1},{"seconds":0.3731435000663623,"lower":0.0008286990935488444,"numeric_upper":0.0008485742205150259,"nodes":1},{"seconds":1.0831032000714913,"lower":0.0008286990935488444,"numeric_upper":0.0008485742205150259,"nodes":1},{"seconds":2.224025600007735,"lower":0.0008286990935488444,"numeric_upper":0.0008485742205150259,"nodes":1},{"seconds":2.2243653000332415,"lower":0.0008286990935488444,"numeric_upper":0.0008485742205150259,"nodes":2},{"seconds":2.297847200068645,"lower":0.0008286990935488444,"numeric_upper":0.0008485742205150259,"nodes":2},{"seconds":2.3744357000105083,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":2},{"seconds":2.3746539000421762,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":2.5207470000023022,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":2.6120334999868646,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":2.705073800054379,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":2.8283089000033215,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":2.915744199999608,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":3.0722724000224844,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":3.180183200049214,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":3.2780878000194207,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":3.3758636000566185,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":3.469704100047238,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":3.604192200000398,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":3.728547799983062,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":3.870602300041355,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":4.03203320002649,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":4.126425700029358,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":4.254206600016914,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":4.367500100051984,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":4.537187800044194,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":4.684451200067997,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":4.828257500077598,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":4.978559600072913,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":5.156422600033693,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":5.248263000044972,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":5.378752400050871,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":5.561983100022189,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":5.65083170006983,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":5.800782900070772,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":5.907122400007211,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":6.019569399999455,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":6.135566100012511,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":6.258693600073457,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":6.334824900026433,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":6.45649210002739,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":6.564028099994175,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":6.657407300081104,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":6.704557900084183,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":6.872378500062041,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":6.981420500087552,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":7.069415200036019,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":7.17536720004864,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":7.314995600027032,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":7.41879120003432,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":7.466648100060411,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":7.572680599987507,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":7.718370600021444,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":7.814628900028765,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":7.914163800072856,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":7.997769900015555,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":8.087904300075024,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":8.241718100034632,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":8.322002700064331,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":8.40249940007925,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":8.451348699978553,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":8.458735299995169,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":8.464227200020105,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":8.467817900003865,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":8.469380100024864,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":3},{"seconds":8.485083100036718,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":4},{"seconds":8.570133700035512,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":4},{"seconds":8.574711200082675,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":4},{"seconds":8.577341800089926,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":4},{"seconds":8.580482100020163,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":4},{"seconds":8.582798200077377,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":4},{"seconds":8.585008300025947,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":4},{"seconds":8.587529300013557,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":4},{"seconds":8.589642700040713,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":4},{"seconds":8.621223299996927,"lower":0.0008286990935488444,"numeric_upper":0.0008445991951314671,"nodes":5},{"seconds":8.718745600082912,"lower":0.0008286990935488444,"numeric_upper":0.0008372120377552752,"nodes":5}]},{"dataset":"wine_white","seed":88211,"n":2048,"p":12,"input_seconds":0.02743360004387796,"anchor_seconds":0.12514729995746166,"coarse_seconds":0.004343800013884902,"same_saved_instance":true,"midpoint_lower":0.00042446004514504193,"status":"PASS","budget_seconds":10.0,"objective_scale":1000000.0,"lower":0.00042686774946854364,"numeric_upper":0.00043650225652083486,"numeric_width":9.634507052291223e-06,"target_met":true,"total_seconds":1.2900055999634787,"setup_seconds":0.005451999953947961,"remaining_internal_limit":9.837623300030828,"solver_seconds":2.0,"solver_status":"gaplimit","nodes":1,"initial_solution_accepted":true,"upper_kind":"SCIP tolerance-based dual, capped by common outward bound","events":[{"seconds":0.17313250002916902,"lower":0.00042446004514504193,"numeric_upper":0.0004370327093478218,"nodes":1},{"seconds":0.21400170004926622,"lower":0.00042446004514504193,"numeric_upper":0.0004370327093478218,"nodes":1},{"seconds":0.23525969998445362,"lower":0.00042686774946854364,"numeric_upper":0.0004370327093478218,"nodes":1},{"seconds":0.6239635000238195,"lower":0.00042686774946854364,"numeric_upper":0.0004370327093478218,"nodes":1},{"seconds":1.2867061999859288,"lower":0.00042686774946854364,"numeric_upper":0.00043650225652083486,"nodes":1}]},{"dataset":"yacht","seed":88211,"n":308,"p":7,"input_seconds":0.004638100042939186,"anchor_seconds":0.03390490007586777,"coarse_seconds":0.0018890999490395188,"same_saved_instance":true,"midpoint_lower":0.0007435519311987138,"status":"PASS","budget_seconds":10.0,"objective_scale":1000000.0,"lower":0.000760845945685741,"numeric_upper":0.0007706236005648612,"numeric_width":9.777654879120209e-06,"target_met":true,"total_seconds":2.1058257000986487,"setup_seconds":0.004316800041124225,"remaining_internal_limit":9.95525109989103,"solver_seconds":2.0,"solver_status":"gaplimit","nodes":17,"initial_solution_accepted":true,"upper_kind":"SCIP tolerance-based dual, capped by common outward bound","events":[{"seconds":0.05105160013772547,"lower":0.0007435519311987138,"numeric_upper":0.000817938231729246,"nodes":1},{"seconds":0.08205820014700294,"lower":0.0007435519311987138,"numeric_upper":0.000817938231729246,"nodes":1},{"seconds":0.11254660016857088,"lower":0.0007608459456857306,"numeric_upper":0.000817938231729246,"nodes":1},{"seconds":0.5283603001153097,"lower":0.0007608459456857306,"numeric_upper":0.000817938231729246,"nodes":1},{"seconds":1.4153395000612363,"lower":0.0007608459456857306,"numeric_upper":0.000817938231729246,"nodes":1},{"seconds":1.4468894001329318,"lower":0.0007608459456857306,"numeric_upper":0.000817938231729246,"nodes":1},{"seconds":1.4775134001392871,"lower":0.0007608459456857306,"numeric_upper":0.000817938231729246,"nodes":1},{"seconds":1.5215832000831142,"lower":0.0007608459456857306,"numeric_upper":0.000817938231729246,"nodes":1},{"seconds":1.5867186001269147,"lower":0.0007608459456857306,"numeric_upper":0.000817938231729246,"nodes":1},{"seconds":1.6363818001700565,"lower":0.0007608459456857306,"numeric_upper":0.000817938231729246,"nodes":2},{"seconds":1.6622667000629008,"lower":0.0007608459456857306,"numeric_upper":0.000817938231729246,"nodes":2},{"seconds":1.682422500103712,"lower":0.0007608459456857306,"numeric_upper":0.000817938231729246,"nodes":2},{"seconds":1.7122253001434729,"lower":0.0007608459456857306,"numeric_upper":0.000817938231729246,"nodes":2},{"seconds":1.733622100087814,"lower":0.0007608459456857306,"numeric_upper":0.000817938231729246,"nodes":2},{"seconds":1.734656400163658,"lower":0.0007608459456857306,"numeric_upper":0.000817938231729246,"nodes":2},{"seconds":1.7351038000779226,"lower":0.0007608459456857306,"numeric_upper":0.000817938231729246,"nodes":2},{"seconds":1.7446268000639975,"lower":0.0007608459456857306,"numeric_upper":0.000817938231729246,"nodes":3},{"seconds":1.7685818001627922,"lower":0.0007608459456857306,"numeric_upper":0.000817938231729246,"nodes":3},{"seconds":1.7687055001733825,"lower":0.0007608459456857306,"numeric_upper":0.000817938231729246,"nodes":4},{"seconds":1.8003571000881493,"lower":0.0007608459456857306,"numeric_upper":0.000806519774525276,"nodes":4},{"seconds":1.8005257000913844,"lower":0.0007608459456857306,"numeric_upper":0.000806519774525276,"nodes":5},{"seconds":1.8256107000634074,"lower":0.0007608459456857306,"numeric_upper":0.000806519774525276,"nodes":5},{"seconds":1.8344054000917822,"lower":0.0007608459456857306,"numeric_upper":0.000806519774525276,"nodes":5},{"seconds":1.8493185001425445,"lower":0.0007608459456857306,"numeric_upper":0.000806519774525276,"nodes":5},{"seconds":1.8683612000895664,"lower":0.0007608459456857306,"numeric_upper":0.000806519774525276,"nodes":5},{"seconds":1.8709994001546875,"lower":0.0007608459456857306,"numeric_upper":0.000806519774525276,"nodes":5},{"seconds":1.872124900110066,"lower":0.0007608459456857306,"numeric_upper":0.000806519774525276,"nodes":5},{"seconds":1.8728990000672638,"lower":0.0007608459456857306,"numeric_upper":0.000806519774525276,"nodes":5},{"seconds":1.873645100160502,"lower":0.0007608459456857306,"numeric_upper":0.000806519774525276,"nodes":5},{"seconds":1.8832403001142666,"lower":0.0007608459456857306,"numeric_upper":0.000806519774525276,"nodes":6},{"seconds":1.911915900069289,"lower":0.0007608459456857306,"numeric_upper":0.000806519774525276,"nodes":6},{"seconds":1.9128097001230344,"lower":0.0007608459456857306,"numeric_upper":0.000806519774525276,"nodes":6},{"seconds":1.9136015000985935,"lower":0.0007608459456857306,"numeric_upper":0.000806519774525276,"nodes":6},{"seconds":1.9145202001091093,"lower":0.0007608459456857306,"numeric_upper":0.000806519774525276,"nodes":6},{"seconds":1.9150900001404807,"lower":0.0007608459456857306,"numeric_upper":0.000806519774525276,"nodes":6},{"seconds":1.9239833001047373,"lower":0.0007608459456857306,"numeric_upper":0.000806519774525276,"nodes":6},{"seconds":1.924371800152585,"lower":0.0007608459456857306,"numeric_upper":0.000806519774525276,"nodes":7},{"seconds":1.9397053001448512,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":7},{"seconds":1.9407464001560584,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":7},{"seconds":1.9415146000683308,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":7},{"seconds":1.9422198000829667,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":7},{"seconds":1.9431015001609921,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":7},{"seconds":1.9520701001165435,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":8},{"seconds":1.9600525001296774,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":8},{"seconds":1.9618621001718566,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":8},{"seconds":1.9627199000678957,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":8},{"seconds":1.9719186001457274,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":9},{"seconds":1.978444000124,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":9},{"seconds":1.9793093000771478,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":9},{"seconds":1.980045200092718,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":9},{"seconds":1.9807388001354411,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":9},{"seconds":1.9812282001366839,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":9},{"seconds":1.9918370001250878,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":10},{"seconds":1.993409400107339,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":10},{"seconds":1.9968049001181498,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":10},{"seconds":1.998536900151521,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":10},{"seconds":1.999492400093004,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":10},{"seconds":2.000073700095527,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":10},{"seconds":2.009203900117427,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":11},{"seconds":2.0209780001314357,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":11},{"seconds":2.023037600098178,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":11},{"seconds":2.0239827000768855,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":11},{"seconds":2.024550500093028,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":11},{"seconds":2.034302300075069,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":12},{"seconds":2.044975300086662,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":12},{"seconds":2.0452178000705317,"lower":0.0007608459456857306,"numeric_upper":0.0007728728526707804,"nodes":13},{"seconds":2.0499256000621244,"lower":0.0007608459456857306,"numeric_upper":0.0007722452174042585,"nodes":13},{"seconds":2.050847400096245,"lower":0.0007608459456857306,"numeric_upper":0.0007722452174042585,"nodes":13},{"seconds":2.051415100111626,"lower":0.0007608459456857306,"numeric_upper":0.0007722452174042585,"nodes":13},{"seconds":2.0633678000885993,"lower":0.0007608459456857306,"numeric_upper":0.0007722452174042585,"nodes":14},{"seconds":2.066295000142418,"lower":0.0007608459456857306,"numeric_upper":0.0007722452174042585,"nodes":14},{"seconds":2.068464600131847,"lower":0.0007608459456857306,"numeric_upper":0.0007722452174042585,"nodes":14},{"seconds":2.0689969001105055,"lower":0.0007608459456857306,"numeric_upper":0.0007722452174042585,"nodes":14},{"seconds":2.079067400074564,"lower":0.0007608459456857306,"numeric_upper":0.0007722452174042585,"nodes":15},{"seconds":2.0880036001326516,"lower":0.0007608459456857306,"numeric_upper":0.0007722452174042585,"nodes":15},{"seconds":2.090594500070438,"lower":0.0007608459456857306,"numeric_upper":0.0007722452174042585,"nodes":15},{"seconds":2.0915608000941575,"lower":0.0007608459456857306,"numeric_upper":0.0007722452174042585,"nodes":15},{"seconds":2.091977500123903,"lower":0.0007608459456857306,"numeric_upper":0.0007722452174042585,"nodes":16},{"seconds":2.1015612001065165,"lower":0.0007608459456857306,"numeric_upper":0.0007722452174042585,"nodes":16},{"seconds":2.1017152001149952,"lower":0.0007608459456857306,"numeric_upper":0.0007722452174042585,"nodes":17},{"seconds":2.1045677000656724,"lower":0.0007608459456857306,"numeric_upper":0.0007706236005648612,"nodes":17}]}]}

==> anc/results/matched_external/zorro_independent_audit.json <==
{"status":"PASS","reports":[{"dataset":"superconductivity","status":"PASS","bound_origin":"shared independently audited cap; incomplete fixed-point cover"},{"dataset":"parkinsons","status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3840,"exact_regret_upper":"71039068411682704620089346266554373/85070591730234615865843651857942052864"},{"dataset":"wine_white","status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3176,"exact_regret_upper":"145968421215158925702360285775186551/340282366920938463463374607431768211456"},{"dataset":"yacht","status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"174393392885825277035427289599897/228461061775532415655341838485684224"}],"seconds":20.663138100062497,"imports_adapter_implementation":false}

==> anc/results/matched_external/zorro_refined_independent_audit.json <==
{"status":"PASS","reports":[{"dataset":"superconductivity","status":"PASS","covered_leaves":19,"verified_model_bounds":0,"exact_fixed_point_and_adapter_checks":{},"all_parent_bounds_valid":true,"complete_partition":true},{"dataset":"parkinsons","status":"PASS","covered_leaves":9,"verified_model_bounds":15,"exact_fixed_point_and_adapter_checks":{"0":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3840,"exact_regret_upper":"71039068411682704620089346266554373/85070591730234615865843651857942052864","exact_center_lower":"291845836778086395844501534296721166771365/356811923176489970264571492362373784095686656"},"1":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3840,"exact_regret_upper":"70982093191640041173076877783715123/85070591730234615865843651857942052864","exact_center_lower":"1170872511450507799372077889751133946562181/1427247692705959881058285969449495136382746624"},"2":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3840,"exact_regret_upper":"564530931020547555089038160064697611/680564733841876926926749214863536422912","exact_center_lower":"72739118873473250344738120430671562183775/89202980794122492566142873090593446023921664"},"3":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3840,"exact_regret_upper":"141929268680752160506815031499933765/170141183460469231731687303715884105728","exact_center_lower":"1172576507487403347091266541789818257633925/1427247692705959881058285969449495136382746624"},"4":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3840,"exact_regret_upper":"566081072005837608602642410982402937/680564733841876926926749214863536422912","exact_center_lower":"4676558112958890912043910246840618145301541/5708990770823839524233143877797980545530986496"},"5":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3840,"exact_regret_upper":"70958469434923123935404213599500941/85070591730234615865843651857942052864","exact_center_lower":"293353975654094252848454460839950692429005/356811923176489970264571492362373784095686656"},"6":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3840,"exact_regret_upper":"566857472993793267035323724305010559/680564733841876926926749214863536422912","exact_center_lower":"4686913935332786311725347379893744129045053/5708990770823839524233143877797980545530986496"},"7":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3840,"exact_regret_upper":"283497238638075644565761391474160819/340282366920938463463374607431768211456","exact_center_lower":"9163952403077337282670432934681716040457/11150372599265311570767859136324180752990208"},"8":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3840,"exact_regret_upper":"567458215643002708029460354826263299/680564733841876926926749214863536422912","exact_center_lower":"4695426532375387432097862091943759746433141/5708990770823839524233143877797980545530986496"},"9":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3840,"exact_regret_upper":"1133650067606566895500890915857222147/1361129467683753853853498429727072845824","exact_center_lower":"4693922631920777638942308598759751303213517/5708990770823839524233143877797980545530986496"},"10":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3840,"exact_regret_upper":"1134327572163714424396110124564996119/1361129467683753853853498429727072845824","exact_center_lower":"1174243711892351293075371530131438518626853/1427247692705959881058285969449495136382746624"},"11":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3840,"exact_regret_upper":"566551063001421345025216178047975959/680564733841876926926749214863536422912","exact_center_lower":"1173888087483558762079820763360870458244981/1427247692705959881058285969449495136382746624"},"12":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3840,"exact_regret_upper":"283473196220042967038914993596475581/340282366920938463463374607431768211456","exact_center_lower":"293652714602576303886807629336659762429453/356811923176489970264571492362373784095686656"},"13":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3840,"exact_regret_upper":"141588630020503259292962705616308855/170141183460469231731687303715884105728","exact_center_lower":"4690440998859955312546313782158112502161125/5708990770823839524233143877797980545530986496"},"14":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3840,"exact_regret_upper":"70838428367407031799658604528030699/85070591730234615865843651857942052864","exact_center_lower":"4693491335544848879882012425431113340549525/5708990770823839524233143877797980545530986496"}},"all_parent_bounds_valid":true,"complete_partition":true},{"dataset":"wine_white","status":"PASS","covered_leaves":13,"verified_model_bounds":24,"exact_fixed_point_and_adapter_checks":{"0":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3176,"exact_regret_upper":"145968421215158925702360285775186551/340282366920938463463374607431768211456","exact_center_lower":"4846476960803262180985007083053757903582371/11417981541647679048466287755595961091061972992"},"1":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3176,"exact_regret_upper":"72872460896734265402638771447475687/170141183460469231731687303715884105728","exact_center_lower":"19388758475681754481231292835891999330604707/45671926166590716193865151022383844364247891968"},"2":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3176,"exact_regret_upper":"291494316989464224165420688632337283/680564733841876926926749214863536422912","exact_center_lower":"302902967901803952045824487465271560687203/713623846352979940529142984724747568191373312"},"3":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3176,"exact_regret_upper":"9103370782651781133317615587873073/21267647932558653966460912964485513216","exact_center_lower":"19385342754413646204846835311250329481216891/45671926166590716193865151022383844364247891968"},"4":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3176,"exact_regret_upper":"291397108410754116531140406770374463/680564733841876926926749214863536422912","exact_center_lower":"75732818892334220117936045019977912237041/178405961588244985132285746181186892047843328"},"5":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3176,"exact_regret_upper":"72861466927644849760420501656402631/170141183460469231731687303715884105728","exact_center_lower":"4848224481770426578930303110034559217594299/11417981541647679048466287755595961091061972992"},"6":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3176,"exact_regret_upper":"291330356289699697030315209675624795/680564733841876926926749214863536422912","exact_center_lower":"19384253870148984880379321339249324245521251/45671926166590716193865151022383844364247891968"},"7":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3176,"exact_regret_upper":"291330798005117588355541466324900603/680564733841876926926749214863536422912","exact_center_lower":"19394558162600422941479418841928375773071355/45671926166590716193865151022383844364247891968"},"8":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3176,"exact_regret_upper":"72823788148759995188215978163288469/170141183460469231731687303715884105728","exact_center_lower":"4847826937664946048616233474533881920405179/11417981541647679048466287755595961091061972992"},"9":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3176,"exact_regret_upper":"18209616788578367436150996187226259/42535295865117307932921825928971026432","exact_center_lower":"19391841142050147590460302012673577304487571/45671926166590716193865151022383844364247891968"},"10":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3176,"exact_regret_upper":"9101064800367002424538672459544277/21267647932558653966460912964485513216","exact_center_lower":"19382939286610302490796495758553051165851587/45671926166590716193865151022383844364247891968"},"11":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3176,"exact_regret_upper":"72833189279029124260297664796289179/170141183460469231731687303715884105728","exact_center_lower":"19395848337942935699254192418866355991554443/45671926166590716193865151022383844364247891968"},"12":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3176,"exact_regret_upper":"18199577828864584212850419650033051/42535295865117307932921825928971026432","exact_center_lower":"19388151798407136047215375868137179100242363/45671926166590716193865151022383844364247891968"},"13":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3176,"exact_regret_upper":"9103498080362798139621738612559965/21267647932558653966460912964485513216","exact_center_lower":"1212463075552973420491196975580403865928099/2854495385411919762116571938898990272765493248"},"14":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3176,"exact_regret_upper":"145591298128566920975667337530971345/340282366920938463463374607431768211456","exact_center_lower":"19392605928004780175937083723247046951562099/45671926166590716193865151022383844364247891968"},"15":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3176,"exact_regret_upper":"9103442461959488468658365201349003/21267647932558653966460912964485513216","exact_center_lower":"1212407070452738888146413628963008638720779/2854495385411919762116571938898990272765493248"},"16":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3176,"exact_regret_upper":"291171047098162695382713817191162513/680564733841876926926749214863536422912","exact_center_lower":"19390933936985603020978756362050332847477451/45671926166590716193865151022383844364247891968"},"17":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3176,"exact_regret_upper":"36401867474082093460298715570510749/85070591730234615865843651857942052864","exact_center_lower":"19385954271109821197879814952527592212856523/45671926166590716193865151022383844364247891968"},"18":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3176,"exact_regret_upper":"72794682176221254410335739807343111/170141183460469231731687303715884105728","exact_center_lower":"19382619803488290309125118354433049337995435/45671926166590716193865151022383844364247891968"},"19":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3176,"exact_regret_upper":"291168586536935634069552715038818017/680564733841876926926749214863536422912","exact_center_lower":"4848998828626249392103008749506559100121307/11417981541647679048466287755595961091061972992"},"20":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3176,"exact_regret_upper":"72824154402425249843914272564790007/170141183460469231731687303715884105728","exact_center_lower":"19403197858544560004703283631778788050366043/45671926166590716193865151022383844364247891968"},"21":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3176,"exact_regret_upper":"291290503402204076739833720208826775/680564733841876926926749214863536422912","exact_center_lower":"4850543706991478517085883823517857022081139/11417981541647679048466287755595961091061972992"},"22":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3176,"exact_regret_upper":"36394755893713949422468970613765267/85070591730234615865843651857942052864","exact_center_lower":"9470304007591886897693223023791061671997/22300745198530623141535718272648361505980416"},"23":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":3176,"exact_regret_upper":"145632287373417268161425795521820831/340282366920938463463374607431768211456","exact_center_lower":"19389537598724038759656045507029369333397859/45671926166590716193865151022383844364247891968"}},"all_parent_bounds_valid":true,"complete_partition":true},{"dataset":"yacht","status":"PASS","covered_leaves":22,"verified_model_bounds":41,"exact_fixed_point_and_adapter_checks":{"0":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"174393392885825277035427289599897/228461061775532415655341838485684224","exact_center_lower":"265308194553747961491350257515889704611903/356811923176489970264571492362373784095686656"},"1":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"1194395368487557801113354099587459/1599227432428726909587392869399789568","exact_center_lower":"2972313981619396344396155463296747857830998989/4019129502659983025060133289969778304053814493184"},"2":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"304785919526236467728012427136143/399806858107181727396848217349947392","exact_center_lower":"5152061622215851872311452678789356901116739/6868629521147431927593001227975695343841968128"},"3":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"1204278533329762849036246121806145/1599227432428726909587392869399789568","exact_center_lower":"1281873362965275836771530897895148486417531/1717157380286857981898250306993923835960492032"},"4":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"609343448168398687747655389260157/799613716214363454793696434699894784","exact_center_lower":"46257756406746203808664560145164834494049/61327049295959213639223225249782994141446144"},"5":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"2421573146254573076767499856631589/3198454864857453819174785738799579136","exact_center_lower":"322870917624387869121200052716443811420745/429289345071714495474562576748480958990123008"},"6":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"304622184746809361810009378240265/399806858107181727396848217349947392","exact_center_lower":"649608562626378762645849868359767771338795/858578690143428990949125153496961917980246016"},"7":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"2428841868378345335211199086383065/3198454864857453819174785738799579136","exact_center_lower":"162147968220805955903775731519421913526963/214644672535857247737281288374240479495061504"},"8":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"152299531525481021829670065802781/199903429053590863698424108674973696","exact_center_lower":"81332348508252610956271415556703400411273/107322336267928623868640644187120239747530752"},"9":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"608166477387850468874474278644371/799613716214363454793696434699894784","exact_center_lower":"650129474465804326866142221392028086564227/858578690143428990949125153496961917980246016"},"10":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"174050229627354019837593445513573/228461061775532415655341838485684224","exact_center_lower":"1302393045904473679842688312472860826461429/1717157380286857981898250306993923835960492032"},"11":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"173901798235214479964281873430439/228461061775532415655341838485684224","exact_center_lower":"1301853203150792843584715616670356762989891/1717157380286857981898250306993923835960492032"},"12":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"609164838354832590747921488063295/799613716214363454793696434699894784","exact_center_lower":"7403051759632359051834526818542999927875/9756576024357147624421876744283658158866432"},"13":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"304452080248311153530233024951443/399806858107181727396848217349947392","exact_center_lower":"81416534364518089434561003690463221478981/107322336267928623868640644187120239747530752"},"14":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"43511386040550891212232423663139/57115265443883103913835459621421056","exact_center_lower":"93086480441608089764843305001188389620877/122654098591918427278446450499565988282892288"},"15":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"43509136982946379695947404995297/57115265443883103913835459621421056","exact_center_lower":"162921308750360641085826666106620396128785/214644672535857247737281288374240479495061504"},"16":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"21749356898366524206395631021915/28557632721941551956917729810710528","exact_center_lower":"81440261068742635064942662731620263848723/107322336267928623868640644187120239747530752"},"17":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"174027817275334101193836197394885/228461061775532415655341838485684224","exact_center_lower":"1303526234157526455088990718229971908847235/1717157380286857981898250306993923835960492032"},"18":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"608957145481362813158325147564619/799613716214363454793696434699894784","exact_center_lower":"325801882866377262866518452332276310623619/429289345071714495474562576748480958990123008"},"19":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"1218112186809454732801546342849765/1599227432428726909587392869399789568","exact_center_lower":"93118398800215231150991007511289752582141/122654098591918427278446450499565988282892288"},"20":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"304474643255084003338187181076925/399806858107181727396848217349947392","exact_center_lower":"186198266950273053588448796114997189432251/245308197183836854556892900999131976565784576"},"21":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"1217851621457040612498162261812009/1599227432428726909587392869399789568","exact_center_lower":"1303520843419019957416189315597408892684819/1717157380286857981898250306993923835960492032"},"22":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"2436214962302835601404528654383869/3198454864857453819174785738799579136","exact_center_lower":"20371790426382958178213676487049750063627/26830584066982155967160161046780059936882688"},"23":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"609027850854608474630058296728647/799613716214363454793696434699894784","exact_center_lower":"325978164038216041527541351344937009729637/429289345071714495474562576748480958990123008"},"24":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"2435695940620131290307611729124343/3198454864857453819174785738799579136","exact_center_lower":"40739658799412177886252963080319071835229/53661168133964311934320322093560119873765376"},"25":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"348000586675007489266299372311857/456922123551064831310683676971368448","exact_center_lower":"652014816102930362638299672286615069578861/858578690143428990949125153496961917980246016"},"26":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"608896727618377267000766665302617/799613716214363454793696434699894784","exact_center_lower":"11640967362869599235673433695143609619341/15331762323989803409805806312445748535361536"},"27":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"2435538879551808857677139427925415/3198454864857453819174785738799579136","exact_center_lower":"1303917373486245381657440125116005069913185/1717157380286857981898250306993923835960492032"},"28":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"2435909682829638490507154473025545/3198454864857453819174785738799579136","exact_center_lower":"1304136799435255828075078184419787034424725/1717157380286857981898250306993923835960492032"},"29":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"1217903339191039725669918006858635/1599227432428726909587392869399789568","exact_center_lower":"81449930543841777238343056858363974516721/107322336267928623868640644187120239747530752"},"30":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"76101541052833451621144025938875/99951714526795431849212054337486848","exact_center_lower":"16920550369925684396035077763740707295785/22300745198530623141535718272648361505980416"},"31":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"695935798831310013836892259954665/913844247102129662621367353942736896","exact_center_lower":"652119411534288804643648049098506229723695/858578690143428990949125153496961917980246016"},"32":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"1217728506781535433302833276626949/1599227432428726909587392869399789568","exact_center_lower":"1304027201483409190232740807520786182692449/1717157380286857981898250306993923835960492032"},"33":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"304457980554964851864861348745499/399806858107181727396848217349947392","exact_center_lower":"162917236291432778324570321608814780384589/214644672535857247737281288374240479495061504"},"34":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"304404946195610552759539716038457/399806858107181727396848217349947392","exact_center_lower":"651535107926491136444948211879636991786007/858578690143428990949125153496961917980246016"},"35":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"1217821295509385312792049217673335/1599227432428726909587392869399789568","exact_center_lower":"46547466151676851593070994546931374025955/61327049295959213639223225249782994141446144"},"36":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"76100596329771118447682297990133/99951714526795431849212054337486848","exact_center_lower":"1303061792384564992009374515115595096111645/1717157380286857981898250306993923835960492032"},"37":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"347896517262880588817530129747581/456922123551064831310683676971368448","exact_center_lower":"651625508118684627466408485216798253631783/858578690143428990949125153496961917980246016"},"38":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"608946919272351775162379218680505/799613716214363454793696434699894784","exact_center_lower":"81470311575418237591503362839018505977319/107322336267928623868640644187120239747530752"},"39":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"2435272114182979062983085403583283/3198454864857453819174785738799579136","exact_center_lower":"651700294021550619022351609986742709031369/858578690143428990949125153496961917980246016"},"40":{"status":"PASS","fixed_point_equations":true,"joint_symbol_regret_upper":true,"forcing_monomials":2180,"regret_monomials":2761,"exact_regret_upper":"27678283729723309231017535462449/36346078009743793399713474304540672","exact_center_lower":"81477775809120275101506891226139413754005/107322336267928623868640644187120239747530752"}},"all_parent_bounds_valid":true,"complete_partition":true}],"seconds":337.4108272000449,"imports_refinement_or_adapter_implementation":false}

==> anc/results/matched_external/zorro_refined_summary.json <==
{"status":"PASS","results":[{"dataset":"superconductivity","seed":88211,"lower":0.00166429758368819,"upper":0.0018502956331279655,"absolute_gap":0.00018599804943977556,"total_seconds":10.057869800017215,"attempts":19,"completed_envelopes":0,"fixed_point_cover_complete":false,"inherited_parent_upper":true,"preprocessing_seconds":1.0704162999754772,"events":[{"seconds":1.5456108000362292,"lower":0.00166429758368819,"upper":0.0018502956331279655,"width":0.00018599804943977556,"attempts":1,"leaves":1,"completed_envelopes":0},{"seconds":2.0170499000232667,"lower":0.00166429758368819,"upper":0.0018502956331279655,"width":0.00018599804943977556,"attempts":2,"leaves":2,"completed_envelopes":0},{"seconds":2.4840746000409126,"lower":0.00166429758368819,"upper":0.0018502956331279655,"width":0.00018599804943977556,"attempts":3,"leaves":3,"completed_envelopes":0},{"seconds":2.954718800028786,"lower":0.00166429758368819,"upper":0.0018502956331279655,"width":0.00018599804943977556,"attempts":4,"leaves":4,"completed_envelopes":0},{"seconds":3.4260878999484703,"lower":0.00166429758368819,"upper":0.0018502956331279655,"width":0.00018599804943977556,"attempts":5,"leaves":5,"completed_envelopes":0},{"seconds":3.8884519999846816,"lower":0.00166429758368819,"upper":0.0018502956331279655,"width":0.00018599804943977556,"attempts":6,"leaves":6,"completed_envelopes":0},{"seconds":4.3554757999954745,"lower":0.00166429758368819,"upper":0.0018502956331279655,"width":0.00018599804943977556,"attempts":7,"leaves":7,"completed_envelopes":0},{"seconds":4.812948900042102,"lower":0.00166429758368819,"upper":0.0018502956331279655,"width":0.00018599804943977556,"attempts":8,"leaves":8,"completed_envelopes":0},{"seconds":5.274278500000946,"lower":0.00166429758368819,"upper":0.0018502956331279655,"width":0.00018599804943977556,"attempts":9,"leaves":9,"completed_envelopes":0},{"seconds":5.74271330004558,"lower":0.00166429758368819,"upper":0.0018502956331279655,"width":0.00018599804943977556,"attempts":10,"leaves":10,"completed_envelopes":0},{"seconds":6.210963999968953,"lower":0.00166429758368819,"upper":0.0018502956331279655,"width":0.00018599804943977556,"attempts":11,"leaves":11,"completed_envelopes":0},{"seconds":6.690348600037396,"lower":0.00166429758368819,"upper":0.0018502956331279655,"width":0.00018599804943977556,"attempts":12,"leaves":12,"completed_envelopes":0},{"seconds":7.188891400001012,"lower":0.00166429758368819,"upper":0.0018502956331279655,"width":0.00018599804943977556,"attempts":13,"leaves":13,"completed_envelopes":0},{"seconds":7.686374300043099,"lower":0.00166429758368819,"upper":0.0018502956331279655,"width":0.00018599804943977556,"attempts":14,"leaves":14,"completed_envelopes":0},{"seconds":8.156689899973571,"lower":0.00166429758368819,"upper":0.0018502956331279655,"width":0.00018599804943977556,"attempts":15,"leaves":15,"completed_envelopes":0},{"seconds":8.62702769995667,"lower":0.00166429758368819,"upper":0.0018502956331279655,"width":0.00018599804943977556,"attempts":16,"leaves":16,"completed_envelopes":0},{"seconds":9.106414600042626,"lower":0.00166429758368819,"upper":0.0018502956331279655,"width":0.00018599804943977556,"attempts":17,"leaves":17,"completed_envelopes":0},{"seconds":9.579785999958403,"lower":0.00166429758368819,"upper":0.0018502956331279655,"width":0.00018599804943977556,"attempts":18,"leaves":18,"completed_envelopes":0}],"at_cap_lower":0.00166429758368819,"at_cap_upper":0.0018502956331279655},{"dataset":"parkinsons","seed":88211,"lower":0.0008229901959971585,"upper":0.0008330528519217559,"absolute_gap":1.0062655924597433e-05,"total_seconds":10.046968600014225,"attempts":16,"completed_envelopes":15,"fixed_point_cover_complete":true,"inherited_parent_upper":true,"preprocessing_seconds":0.2126586000667885,"events":[{"seconds":0.8328684000298381,"lower":0.0008179262457557664,"upper":0.0008350602360625342,"width":1.713399030676781e-05,"attempts":1,"leaves":1,"completed_envelopes":1},{"seconds":1.45368330006022,"lower":0.0008203709260701935,"upper":0.0008350602360625342,"width":1.4689309992340738e-05,"attempts":2,"leaves":2,"completed_envelopes":2},{"seconds":2.0666923000244424,"lower":0.0008203709260701935,"upper":0.0008343904955695263,"width":1.401956949933288e-05,"attempts":3,"leaves":2,"completed_envelopes":3},{"seconds":2.6819562000455335,"lower":0.000821564829585071,"upper":0.0008343904955695263,"width":1.2825665984455355e-05,"attempts":4,"leaves":3,"completed_envelopes":4},{"seconds":3.29859550006222,"lower":0.000821564829585071,"upper":0.0008341852677591846,"width":1.2620438174113608e-05,"attempts":5,"leaves":3,"completed_envelopes":5},{"seconds":3.925587599980645,"lower":0.0008221529511376751,"upper":0.0008341852677591846,"width":1.2032316621509538e-05,"attempts":6,"leaves":4,"completed_envelopes":6},{"seconds":4.528898200020194,"lower":0.0008221529511376751,"upper":0.0008341127996438399,"width":1.1959848506164824e-05,"attempts":7,"leaves":4,"completed_envelopes":7},{"seconds":5.138793300022371,"lower":0.0008221529511376751,"upper":0.0008341127996438399,"width":1.1959848506164824e-05,"attempts":8,"leaves":5,"completed_envelopes":8},{"seconds":5.745830600033514,"lower":0.0008224617486083037,"upper":0.0008338049085263937,"width":1.1343159918089977e-05,"attempts":9,"leaves":5,"completed_envelopes":9},{"seconds":6.361056099995039,"lower":0.0008224617486083037,"upper":0.0008338049085263937,"width":1.1343159918089977e-05,"attempts":10,"leaves":6,"completed_envelopes":10},{"seconds":6.983613600023091,"lower":0.0008227329550712577,"upper":0.0008333722831690487,"width":1.063932809779102e-05,"attempts":11,"leaves":6,"completed_envelopes":11},{"seconds":7.595260899979621,"lower":0.0008227329550712577,"upper":0.0008333722831690487,"width":1.063932809779102e-05,"attempts":12,"leaves":7,"completed_envelopes":12},{"seconds":8.217525999993086,"lower":0.0008229901959971585,"upper":0.0008331235062382708,"width":1.0133310241112266e-05,"attempts":13,"leaves":7,"completed_envelopes":13},{"seconds":8.829656800022349,"lower":0.0008229901959971585,"upper":0.0008331235062382708,"width":1.0133310241112266e-05,"attempts":14,"leaves":8,"completed_envelopes":14},{"seconds":9.439850999973714,"lower":0.0008229901959971585,"upper":0.0008330528519217559,"width":1.0062655924597433e-05,"attempts":15,"leaves":8,"completed_envelopes":15}],"at_cap_lower":0.0008229901959971585,"at_cap_upper":0.0008330528519217559},{"dataset":"wine_white","seed":88211,"lower":0.00042483861501894574,"upper":0.00042803843714142787,"absolute_gap":3.1998221224821327e-06,"total_seconds":10.339280900079757,"attempts":25,"completed_envelopes":24,"fixed_point_cover_complete":true,"inherited_parent_upper":true,"preprocessing_seconds":0.13190460007172078,"events":[{"seconds":0.5267621000530198,"lower":0.00042446004514504193,"upper":0.00042896263634573334,"width":4.502591200691408e-06,"attempts":1,"leaves":1,"completed_envelopes":1},{"seconds":0.9281080000801012,"lower":0.000424522460565381,"upper":0.00042896263634573334,"width":4.4401757803523285e-06,"attempts":2,"leaves":2,"completed_envelopes":2},{"seconds":1.3336752000031993,"lower":0.000424522460565381,"upper":0.0004283124036509257,"width":3.78994308554469e-06,"attempts":3,"leaves":2,"completed_envelopes":3},{"seconds":1.740225600078702,"lower":0.000424522460565381,"upper":0.0004283124036509257,"width":3.78994308554469e-06,"attempts":4,"leaves":3,"completed_envelopes":4},{"seconds":2.146574000013061,"lower":0.000424522460565381,"upper":0.0004283058305766756,"width":3.7833700112945945e-06,"attempts":5,"leaves":3,"completed_envelopes":5},{"seconds":2.5505358000518754,"lower":0.0004246130950480396,"upper":0.0004283058305766756,"width":3.6927355286360086e-06,"attempts":6,"leaves":4,"completed_envelopes":6},{"seconds":2.9522655000910163,"lower":0.0004246130950480396,"upper":0.00042824121383388614,"width":3.6281187858465424e-06,"attempts":7,"leaves":4,"completed_envelopes":7},{"seconds":3.37803060002625,"lower":0.0004246494463837173,"upper":0.00042824121383388614,"width":3.5917674501688445e-06,"attempts":8,"leaves":5,"completed_envelopes":8},{"seconds":3.8168142000213265,"lower":0.0004246494463837173,"upper":0.0004281695684819975,"width":3.520122098280183e-06,"attempts":9,"leaves":5,"completed_envelopes":9},{"seconds":4.227105800062418,"lower":0.0004246494463837173,"upper":0.0004281695684819975,"width":3.520122098280183e-06,"attempts":10,"leaves":6,"completed_envelopes":10},{"seconds":4.652131200069562,"lower":0.0004246494463837173,"upper":0.00042810603331575997,"width":3.45658693204267e-06,"attempts":11,"leaves":6,"completed_envelopes":11},{"seconds":5.052978300023824,"lower":0.0004246776951450023,"upper":0.00042810603331575997,"width":3.428338170757654e-06,"attempts":12,"leaves":7,"completed_envelopes":12},{"seconds":5.45892330002971,"lower":0.0004246776951450023,"upper":0.00042807501275285637,"width":3.3973176078540604e-06,"attempts":13,"leaves":7,"completed_envelopes":13},{"seconds":5.8696058000205085,"lower":0.0004247556614407864,"upper":0.00042807501275285637,"width":3.319351312069984e-06,"attempts":14,"leaves":8,"completed_envelopes":14},{"seconds":6.3019246000330895,"lower":0.0004247556614407864,"upper":0.00042807213409796954,"width":3.3164726571831477e-06,"attempts":15,"leaves":8,"completed_envelopes":15},{"seconds":6.740598900010809,"lower":0.0004247556614407864,"upper":0.00042807213409796954,"width":3.3164726571831477e-06,"attempts":16,"leaves":9,"completed_envelopes":16},{"seconds":7.14945460006129,"lower":0.0004247556614407864,"upper":0.0004280714850555097,"width":3.315823614723288e-06,"attempts":17,"leaves":9,"completed_envelopes":17},{"seconds":7.545140300062485,"lower":0.0004247556614407864,"upper":0.0004280714850555097,"width":3.315823614723288e-06,"attempts":18,"leaves":10,"completed_envelopes":18},{"seconds":7.950621800031513,"lower":0.0004247556614407864,"upper":0.00042804442265102934,"width":3.2887612102429505e-06,"attempts":19,"leaves":10,"completed_envelopes":19},{"seconds":8.34798080008477,"lower":0.0004247556614407864,"upper":0.00042804442265102934,"width":3.2887612102429505e-06,"attempts":20,"leaves":11,"completed_envelopes":20},{"seconds":8.74840350006707,"lower":0.00042483861501894574,"upper":0.00042804180748627955,"width":3.203192467333808e-06,"attempts":21,"leaves":11,"completed_envelopes":21},{"seconds":9.149046000093222,"lower":0.00042483861501894574,"upper":0.00042804180748627955,"width":3.203192467333808e-06,"attempts":22,"leaves":12,"completed_envelopes":22},{"seconds":9.544831300037913,"lower":0.00042483861501894574,"upper":0.00042803843714142787,"width":3.1998221224821327e-06,"attempts":23,"leaves":12,"completed_envelopes":23},{"seconds":9.941866300068796,"lower":0.00042483861501894574,"upper":0.00042803843714142787,"width":3.1998221224821327e-06,"attempts":24,"leaves":13,"completed_envelopes":24}],"at_cap_lower":0.00042483861501894574,"at_cap_upper":0.00042803843714142787},{"dataset":"yacht","seed":88211,"lower":0.0007595336560503664,"upper":0.0007615474967848483,"absolute_gap":2.0138407344818523e-06,"total_seconds":10.18323980004061,"attempts":42,"completed_envelopes":41,"fixed_point_cover_complete":true,"inherited_parent_upper":true,"preprocessing_seconds":0.03273029997944832,"events":[{"seconds":0.2742617999901995,"lower":0.0007435519311987138,"upper":0.0007633396760508361,"width":1.9787744852122315e-05,"attempts":1,"leaves":1,"completed_envelopes":1},{"seconds":0.5125554000260308,"lower":0.0007435519311987138,"upper":0.0007633396760508361,"width":1.9787744852122315e-05,"attempts":2,"leaves":2,"completed_envelopes":2},{"seconds":0.7557232000399381,"lower":0.0007500858222636227,"upper":0.0007623328948618731,"width":1.2247072598250389e-05,"attempts":3,"leaves":2,"completed_envelopes":3},{"seconds":0.9986456000478938,"lower":0.0007500858222636227,"upper":0.0007623328948618731,"width":1.2247072598250389e-05,"attempts":4,"leaves":3,"completed_envelopes":4},{"seconds":1.246048100059852,"lower":0.0007542798314544087,"upper":0.0007620472683406626,"width":7.76743688625384e-06,"attempts":5,"leaves":3,"completed_envelopes":5},{"seconds":1.4946512000169605,"lower":0.0007542798314544087,"upper":0.0007620472683406626,"width":7.76743688625384e-06,"attempts":6,"leaves":4,"completed_envelopes":6},{"seconds":1.7415197000373155,"lower":0.0007566092311412294,"upper":0.0007619233601675403,"width":5.314129026310873e-06,"attempts":7,"leaves":4,"completed_envelopes":7},{"seconds":1.9785348000004888,"lower":0.0007566092311412294,"upper":0.0007619233601675403,"width":5.314129026310873e-06,"attempts":8,"leaves":5,"completed_envelopes":8},{"seconds":2.216960299992934,"lower":0.0007578324451013515,"upper":0.000761865528003386,"width":4.033082902034596e-06,"attempts":9,"leaves":5,"completed_envelopes":9},{"seconds":2.4519076000433415,"lower":0.0007578324451013515,"upper":0.000761865528003386,"width":4.033082902034596e-06,"attempts":10,"leaves":6,"completed_envelopes":10},{"seconds":2.693271000054665,"lower":0.0007584587533156008,"upper":0.0007618376115160495,"width":3.3788582004487012e-06,"attempts":11,"leaves":6,"completed_envelopes":11},{"seconds":2.9350275000324473,"lower":0.0007584587533156008,"upper":0.0007618376115160495,"width":3.3788582004487012e-06,"attempts":12,"leaves":7,"completed_envelopes":12},{"seconds":3.172997000045143,"lower":0.0007587755931097068,"upper":0.0007618238982183856,"width":3.048305108678843e-06,"attempts":13,"leaves":7,"completed_envelopes":13},{"seconds":3.41036440001335,"lower":0.0007587755931097068,"upper":0.0007618238982183856,"width":3.048305108678843e-06,"attempts":14,"leaves":8,"completed_envelopes":14},{"seconds":3.655961300013587,"lower":0.0007589349358061679,"upper":0.0007618171027032374,"width":2.8821668970695734e-06,"attempts":15,"leaves":8,"completed_envelopes":15},{"seconds":3.894020300009288,"lower":0.0007590279638664958,"upper":0.0007618171027032374,"width":2.7891388367415858e-06,"attempts":16,"leaves":9,"completed_envelopes":16},{"seconds":4.13159360003192,"lower":0.0007590279638664958,"upper":0.0007617777251815365,"width":2.7497613150406558e-06,"attempts":17,"leaves":9,"completed_envelopes":17},{"seconds":4.3662136000348255,"lower":0.0007591186743374361,"upper":0.0007617777251815365,"width":2.6590508441004307e-06,"attempts":18,"leaves":10,"completed_envelopes":18},{"seconds":4.60538429999724,"lower":0.0007591186743374361,"upper":0.0007617395101072309,"width":2.620835769794787e-06,"attempts":19,"leaves":10,"completed_envelopes":19},{"seconds":4.847079399973154,"lower":0.000759195166479043,"upper":0.0007617395101072309,"width":2.5443436281879107e-06,"attempts":20,"leaves":11,"completed_envelopes":20},{"seconds":5.0839778999798,"lower":0.000759195166479043,"upper":0.0007616879013640278,"width":2.4927348849848856e-06,"attempts":21,"leaves":11,"completed_envelopes":21},{"seconds":5.319111600052565,"lower":0.000759195166479043,"upper":0.0007616879013640278,"width":2.4927348849848856e-06,"attempts":22,"leaves":12,"completed_envelopes":22},{"seconds":5.556594399968162,"lower":0.0007592749518773137,"upper":0.0007616849589069758,"width":2.410007029662116e-06,"attempts":23,"leaves":12,"completed_envelopes":23},{"seconds":5.79620960005559,"lower":0.0007593437102018096,"upper":0.0007616849589069758,"width":2.341248705166267e-06,"attempts":24,"leaves":13,"completed_envelopes":24},{"seconds":6.039009799947962,"lower":0.0007593437102018096,"upper":0.0007616525811218331,"width":2.30887092002351e-06,"attempts":25,"leaves":13,"completed_envelopes":25},{"seconds":6.291854199953377,"lower":0.000759411832119073,"upper":0.0007616525811218331,"width":2.240749002760129e-06,"attempts":26,"leaves":14,"completed_envelopes":26},{"seconds":6.540852200007066,"lower":0.000759411832119073,"upper":0.0007616190347071061,"width":2.2072025880331015e-06,"attempts":27,"leaves":14,"completed_envelopes":27},{"seconds":6.780575099983253,"lower":0.000759411832119073,"upper":0.0007616190347071061,"width":2.2072025880331015e-06,"attempts":28,"leaves":15,"completed_envelopes":28},{"seconds":7.0201089000329375,"lower":0.0007594742417913746,"upper":0.0007615952313047721,"width":2.1209895133975304e-06,"attempts":29,"leaves":15,"completed_envelopes":29},{"seconds":7.268710399977863,"lower":0.0007594742417913746,"upper":0.0007615952313047721,"width":2.1209895133975304e-06,"attempts":30,"leaves":16,"completed_envelopes":30},{"seconds":7.5143461000407115,"lower":0.0007594742417913746,"upper":0.0007615895129850856,"width":2.1152711937110586e-06,"attempts":31,"leaves":16,"completed_envelopes":31},{"seconds":7.7559276999672875,"lower":0.0007595336560503664,"upper":0.0007615895129850856,"width":2.0558569347191953e-06,"attempts":32,"leaves":17,"completed_envelopes":32},{"seconds":7.997044799965806,"lower":0.0007595336560503664,"upper":0.0007615641567091324,"width":2.030500658765943e-06,"attempts":33,"leaves":17,"completed_envelopes":33},{"seconds":8.242698400048539,"lower":0.0007595336560503664,"upper":0.0007615641567091324,"width":2.030500658765943e-06,"attempts":34,"leaves":18,"completed_envelopes":34},{"seconds":8.479975400026888,"lower":0.0007595336560503664,"upper":0.0007615573085451582,"width":2.02365249479179e-06,"attempts":35,"leaves":18,"completed_envelopes":35},{"seconds":8.741034499951638,"lower":0.0007595336560503664,"upper":0.0007615573085451582,"width":2.02365249479179e-06,"attempts":36,"leaves":19,"completed_envelopes":36},{"seconds":8.981827600044198,"lower":0.0007595336560503664,"upper":0.0007615543282494203,"width":2.020672199053836e-06,"attempts":37,"leaves":19,"completed_envelopes":37},{"seconds":9.235686699976213,"lower":0.0007595336560503664,"upper":0.0007615543282494203,"width":2.020672199053836e-06,"attempts":38,"leaves":20,"completed_envelopes":38},{"seconds":9.471308700041845,"lower":0.0007595336560503664,"upper":0.0007615513677726685,"width":2.01771172230207e-06,"attempts":39,"leaves":20,"completed_envelopes":39},{"seconds":9.709046600037254,"lower":0.0007595336560503664,"upper":0.0007615513677726685,"width":2.01771172230207e-06,"attempts":40,"leaves":21,"completed_envelopes":40},{"seconds":9.9455556999892,"lower":0.0007595336560503664,"upper":0.0007615474967848483,"width":2.0138407344818523e-06,"attempts":41,"leaves":21,"completed_envelopes":41}],"at_cap_lower":0.0007595336560503664,"at_cap_upper":0.0007615474967848483}]}

==> anc/results/matched_external/zorro_summary.json <==
{"status":"PASS","results":[{"dataset":"superconductivity","seed":88211,"n":1024,"p":82,"same_saved_instance":true,"input_seconds":0.237047899980098,"status":"PASS","fixed_point_cover_complete":false,"lower":0.00166429758368819,"upper":0.0018502956331279655,"absolute_gap":0.00018599804943977556,"uncapped_zorro_upper":null,"common_cap":0.0018502956331279655,"total_seconds":10.32934350008145,"preprocessing_seconds":1.0593053000047803,"attempts":19,"completed_boxes":0,"unresolved_boxes":20,"peak_boxes":20,"objective_lambda":0.0009765625,"implementation":"paper equations 22,23,39; joint-symbol g_beta dot displacement adapter"},{"dataset":"parkinsons","seed":88211,"n":2048,"p":20,"same_saved_instance":true,"input_seconds":0.03086180007085204,"status":"PASS","fixed_point_cover_complete":true,"lower":0.0008179262457557664,"upper":0.0008350602360625342,"absolute_gap":1.713399030676781e-05,"uncapped_zorro_upper":0.0008350602360625342,"common_cap":0.0008485742205150259,"total_seconds":0.7976586000295356,"preprocessing_seconds":0.20056780008599162,"attempts":1,"completed_boxes":1,"unresolved_boxes":0,"peak_boxes":1,"objective_lambda":0.0009765625,"implementation":"paper equations 22,23,39; joint-symbol g_beta dot displacement adapter"},{"dataset":"wine_white","seed":88211,"n":2048,"p":12,"same_saved_instance":true,"input_seconds":0.02743360004387796,"status":"PASS","fixed_point_cover_complete":true,"lower":0.00042446004514504193,"upper":0.00042896263634573334,"absolute_gap":4.502591200691408e-06,"uncapped_zorro_upper":0.00042896263634573334,"common_cap":0.0004370327093478218,"total_seconds":0.5467522999970242,"preprocessing_seconds":0.13095889997202903,"attempts":1,"completed_boxes":1,"unresolved_boxes":0,"peak_boxes":1,"objective_lambda":0.0009765625,"implementation":"paper equations 22,23,39; joint-symbol g_beta dot displacement adapter"},{"dataset":"yacht","seed":88211,"n":308,"p":7,"same_saved_instance":true,"input_seconds":0.004638100042939186,"status":"PASS","fixed_point_cover_complete":true,"lower":0.0007435519311987138,"upper":0.0007633396760508361,"absolute_gap":1.9787744852122315e-05,"uncapped_zorro_upper":0.0007633396760508361,"common_cap":0.000817938231729246,"total_seconds":0.278488100040704,"preprocessing_seconds":0.03570360003504902,"attempts":1,"completed_boxes":1,"unresolved_boxes":0,"peak_boxes":1,"objective_lambda":0.03125,"implementation":"paper equations 22,23,39; joint-symbol g_beta dot displacement adapter"}]}

==> anc/results/metric_and_leakage/leakage_audit_results.json <==
{"status":"PASS","logical_cpu_affinity":[10],"imports_solver_implementation":false,"full_analytic_H_assumed":false,"source_adaptation":"v76 pure Fraction point/node/cover verifier with analytic full-H containment assertion removed","seconds":4.368639699998312,"reports":[{"condition":0,"delta":"0","status":"PASS","audit_type":"independent_Fraction_original_inputs_uniform_leakage_constants_complete_tree_witness","imports_solver_implementation":false,"full_analytic_H_assumed":false,"tail_error":"1/1280000","kappa_b":"25/32","original_projection_radius":"1/25","exact_retained_V":"2/1601","exact_original_gradient_cap":"109951103405/56294964943359","transformed_gradient_coordinate_ranges":[["0","741455/16777216"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"]],"midpoint_gradient":["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"full_rank_minor_uniform_lower":"4707826301540010572876842067405749812076766583348025884672","point_count":15,"node_count":13,"terminal_count":7,"mode":"adaptive","bound_minimizers":{"parent_cap":1,"corner_interpolation":12},"exact_terminal_upper":"5766916425166617/4611686018427387904","independent_original_upper":"5766916425166617/4611686018427387904","exact_original_witness_regret":"13609593477652831934543166401469651741/10889035741470030830827987437816582766592","feasible_lower_justification":"5763887036781567/4611686018427387904","exact_point_original_values_verified":true,"every_node_upper_verified":true,"complete_binary_coverage_verified":true,"all_terminal_uppers_verified":true,"original_full_witness_verified":true},{"condition":1,"delta":"1/262144","status":"PASS","audit_type":"independent_Fraction_original_inputs_uniform_leakage_constants_complete_tree_witness","imports_solver_implementation":false,"full_analytic_H_assumed":false,"tail_error":"24135729590099189748953597869534563058463048808938761/30649910817888676244251982951421067891900388112345702858752","kappa_b":"107374182401/137438953474","original_projection_radius":"4722377743655420198937/118059162072840641970176","exact_retained_V":"2/1601","exact_original_gradient_cap":"472236396032366828005/241785033361193397387264","transformed_gradient_coordinate_ranges":[["0","741455/16777216"],["-3707275/1099511627776","-2224365/1099511627776"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"]],"midpoint_gradient":["0","-1/524288","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"full_rank_minor_uniform_lower":"4707826208003905783699055302369920518234653325368343134208","point_count":15,"node_count":13,"terminal_count":7,"mode":"adaptive","bound_minimizers":{"parent_cap":1,"corner_interpolation":12},"exact_terminal_upper":"5766945086429279/4611686018427387904","independent_original_upper":"5766945086429279/4611686018427387904","exact_original_witness_regret":"935244372488465460870049811647429076804735094071/748288838313422294120286634350736906063837462003712","feasible_lower_justification":"5763888454976511/4611686018427387904","exact_point_original_values_verified":true,"every_node_upper_verified":true,"complete_binary_coverage_verified":true,"all_terminal_uppers_verified":true,"original_full_witness_verified":true},{"condition":2,"delta":"1/65536","status":"PASS","audit_type":"independent_Fraction_original_inputs_uniform_leakage_constants_complete_tree_witness","imports_solver_implementation":false,"full_analytic_H_assumed":false,"tail_error":"23566931100954179586667483172377075222790716681/29230032755329286957898758426304903796938229113946112","kappa_b":"6710886401/8589934594","original_projection_radius":"18446920107239186457/461168601911458267136","exact_retained_V":"2/1601","exact_original_gradient_cap":"29514777329001912805/15111564585074587336704","transformed_gradient_coordinate_ranges":[["0","741455/16777216"],["-3707275/274877906944","-2224365/274877906944"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"]],"midpoint_gradient":["0","-1/131072","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"full_rank_minor_uniform_lower":"4707825927395591416165695007262432636708313551429294882816","point_count":15,"node_count":13,"terminal_count":7,"mode":"adaptive","bound_minimizers":{"parent_cap":1,"corner_interpolation":12},"exact_terminal_upper":"5767031751583929/4611686018427387904","independent_original_upper":"5767031751583929/4611686018427387904","exact_original_witness_regret":"58452817765042746425386674212823802071672660543/46768052394588893382517914646921056628989841375232","feasible_lower_justification":"5763892841486335/4611686018427387904","exact_point_original_values_verified":true,"every_node_upper_verified":true,"complete_binary_coverage_verified":true,"all_terminal_uppers_verified":true,"original_full_witness_verified":true},{"condition":3,"delta":"1/16384","status":"PASS","audit_type":"independent_Fraction_original_inputs_uniform_leakage_constants_complete_tree_witness","imports_solver_implementation":false,"full_analytic_H_assumed":false,"tail_error":"24632391384821441571601942949749053644041/27875931631086078663867560159719833097597878272","kappa_b":"419430401/536870914","original_projection_radius":"72060349796329497/1801439855243165696","exact_retained_V":"2/1601","exact_original_gradient_cap":"1844676160041605605/944472786567161708544","transformed_gradient_coordinate_ranges":[["0","741455/16777216"],["-3707275/68719476736","-2224365/68719476736"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"]],"midpoint_gradient":["0","-1/32768","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"full_rank_minor_uniform_lower":"4707824804962333946032253826832481110602954455673101877248","point_count":15,"node_count":13,"terminal_count":7,"mode":"adaptive","bound_minimizers":{"parent_cap":1,"corner_interpolation":12},"exact_terminal_upper":"5767388528677057/4611686018427387904","independent_original_upper":"5767388528677057/4611686018427387904","exact_original_witness_regret":"57083023216617903548743245672354663295940959/45671926166590716193865151022383844364247891968","feasible_lower_justification":"5763912366659583/4611686018427387904","exact_point_original_values_verified":true,"every_node_upper_verified":true,"complete_binary_coverage_verified":true,"all_terminal_uppers_verified":true,"original_full_witness_verified":true},{"condition":4,"delta":"1/4096","status":"PASS","audit_type":"independent_Fraction_original_inputs_uniform_leakage_constants_complete_tree_witness","imports_solver_implementation":false,"full_analytic_H_assumed":false,"tail_error":"32663104057187725060362309656503561/26584561943939316508869411268465610719232","kappa_b":"26214401/33554434","original_projection_radius":"281518362593817/7036874686201856","exact_retained_V":"2/1601","exact_original_gradient_cap":"115294836981586405/59029549160447606784","transformed_gradient_coordinate_ranges":[["0","741455/16777216"],["-3707275/17179869184","-2224365/17179869184"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"],["0","0"]],"midpoint_gradient":["0","-1/8192","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"full_rank_minor_uniform_lower":"4707820315229304065498489105112675006181518072648329854976","point_count":17,"node_count":15,"terminal_count":8,"mode":"adaptive","bound_minimizers":{"parent_cap":1,"corner_interpolation":14},"exact_terminal_upper":"5767246905833331/4611686018427387904","independent_original_upper":"5767246905833331/4611686018427387904","exact_original_witness_regret":"57084110293486586825326556127159462478760631/45671926166590716193865151022383844364247891968","feasible_lower_justification":"5764022133370879/4611686018427387904","exact_point_original_values_verified":true,"every_node_upper_verified":true,"complete_binary_coverage_verified":true,"all_terminal_uppers_verified":true,"original_full_witness_verified":true}]}

==> anc/results/metric_and_leakage/leakage_results.json <==
{"status":"PASS","protocol":"leakage_protocol.md","protocol_sha256":"96b02e335bb25f30236ae3f04e4ea53209fdf422db717d49d8b6826b1ac991c7","cpu":8,"threads":1,"results":[{"condition":0,"method":"energy","common_seconds":0.5109405000694096,"delta":"0","alpha":"1/32","G":"1/32","kappa":"25/32","a_squared":"1/2048","signal_operator_squared":"25/32","signal_residual_squared":"25/32","leakage_squared":"0","epsilon_squared":"0","candidate_discarded_norm":"0","kappa_b":"25/32","original_projection_radius":"1/25","tail_error":"1/1280000","constant_scope":"conservative rational upper of the proved leakage-energy theorem","certificate_file":"leakage_condition_0_certificate.json","status":"PASS","method_seconds":0.01345910003874451,"search_seconds":0.025522599928081036,"total_seconds":0.5499222000362352,"result":{"status":"PASS","anchor":"observed","rank":1,"features":65,"n":128,"lower":0.0012498437694479223,"upper":0.001250500663341597,"absolute_gap":6.568938936747128e-07,"relative_gap":0.0005255808043631519,"search_lower":0.001249999957790003,"search_upper":0.001250500663341597,"search_error":5.00705551593995e-07,"tail_error":7.8125e-07,"anchor_error":0.0,"B0_squared":2.00048828125,"rho":0.0,"seconds":0.02522880001924932,"nodes":6,"points":15,"stop_reason":"tolerance","trace":[{"seconds":0.011737000080756843,"lower":0.0012498437694479223,"upper":0.001953125000004314,"search_lower":0.001249999957790003,"search_upper":0.001953906250004314,"nodes":0},{"seconds":0.01412549999076873,"lower":0.0012498437694479223,"upper":0.0017627223758740435,"search_lower":0.001249999957790003,"search_upper":0.0017627223758740435,"nodes":1},{"seconds":0.01644000003580004,"lower":0.0012498437694479223,"upper":0.0013781805623599489,"search_lower":0.001249999957790003,"search_upper":0.0013781805623599489,"nodes":2},{"seconds":0.018638000008650124,"lower":0.0012498437694479223,"upper":0.0012820451089814251,"search_lower":0.001249999957790003,"search_upper":0.0012820451089814251,"nodes":3},{"seconds":0.02079740003682673,"lower":0.0012498437694479223,"upper":0.0012580112456367942,"search_lower":0.001249999957790003,"search_upper":0.0012580112456367942,"nodes":4},{"seconds":0.022955000051297247,"lower":0.0012498437694479223,"upper":0.0012520027798006365,"search_lower":0.001249999957790003,"search_upper":0.0012520027798006365,"nodes":5},{"seconds":0.0252082000952214,"lower":0.0012498437694479223,"upper":0.001250500663341597,"search_lower":0.001249999957790003,"search_upper":0.001250500663341597,"nodes":6}],"budget_seconds":2,"absolute_tolerance":1e-06,"method":"signal_leakage_energy","basis_kind":"fixed_e0","structural_receipt":{"certificate_type":"verified_signal_leakage_energy_family","m":64,"n":128,"p":65,"delta":"0","alpha":"1/32","G":"1/32","kappa":"25/32","a_squared":"1/2048","signal_operator_squared":"25/32","signal_residual_squared":"25/32","leakage_squared":"0","epsilon_squared":"0","candidate_discarded_norm":"0","kappa_b":"25/32","original_projection_radius":"1/25","tail_error":"1/1280000","constant_scope":"conservative rational upper of the proved leakage-energy theorem","scalar_T":"741455/524288","basis_sign":"1","exact_coordinate_radius":"524288/18536375","rounded_coordinate_radius":"29659/1048576","actual_original_root_radius":"21990813845/549755813888","candidate_is_midpoint_fit":true,"automatic_direction_recovery_claimed":false,"retained_direction_source":"declared_e0","all_input_cells_verified":true},"search_values_include_additive_tail":true},"actual_tail":7.8125e-07,"target_met":true},{"condition":0,"method":"moment","common_seconds":0.5109405000694096,"delta":"0","alpha":"1/32","G":"1/32","kappa":"25/32","a_squared":"1/2048","signal_operator_squared":"25/32","signal_residual_squared":"25/32","leakage_squared":"0","epsilon_squared":"0","candidate_discarded_norm":"0","kappa_b":"25/32","original_projection_radius":"1/25","tail_error":"1/1280000","constant_scope":"conservative rational upper of the proved leakage-energy theorem","status":"PASS","method_seconds":0.21074190002400428,"search_seconds":0.14971659996081144,"total_seconds":0.8713990000542253,"result":{"status":"PASS","anchor":"observed","rank":1,"features":65,"n":128,"lower":0.0012498437694479223,"upper":0.0013069165341743514,"absolute_gap":5.7072764726429125e-05,"relative_gap":0.04566391906057119,"search_lower":0.0013069165340909934,"search_upper":0.0013069165341743514,"search_error":8.335801666981002e-14,"tail_error":5.7697296149775743e-05,"anchor_error":0.0,"B0_squared":2.00048828125,"rho":0.0,"seconds":0.1497014999622479,"nodes":42,"points":87,"stop_reason":"tail_or_arithmetic_floor","trace":[{"seconds":0.01168819994200021,"lower":0.0012498437694479223,"upper":0.001953125000004314,"search_lower":0.0009102803549486619,"search_upper":0.0020108222961540897,"nodes":0},{"seconds":0.018237499985843897,"lower":0.0012498437694479223,"upper":0.001953125000004314,"search_lower":0.0012474063505802083,"search_upper":0.0020108222961540897,"nodes":1},{"seconds":0.02507749991491437,"lower":0.0012498437694479223,"upper":0.0015603312418436845,"search_lower":0.0012696977340259875,"search_upper":0.0015603312418436845,"nodes":2},{"seconds":0.027489200001582503,"lower":0.0012498437694479223,"upper":0.0015603312418436845,"search_lower":0.0012696977340259875,"search_upper":0.0015603312418436845,"nodes":3},{"seconds":0.034293800010345876,"lower":0.0012498437694479223,"upper":0.0013479289568923076,"search_lower":0.001306265637618287,"search_upper":0.0013479289568923076,"nodes":4},{"seconds":0.03676039993297309,"lower":0.0012498437694479223,"upper":0.0013479289568923076,"search_lower":0.001306265637618287,"search_upper":0.0013479289568923076,"nodes":5},{"seconds":0.03900489991065115,"lower":0.0012498437694479223,"upper":0.0013258234433833967,"search_lower":0.001306265637618287,"search_upper":0.0013258234433833967,"nodes":6},{"seconds":0.041337599977850914,"lower":0.0012498437694479223,"upper":0.0013258234433833967,"search_lower":0.001306265637618287,"search_upper":0.0013258234433833967,"nodes":7},{"seconds":0.043687299941666424,"lower":0.0012498437694479223,"upper":0.001325637573443673,"search_lower":0.001306265637618287,"search_upper":0.001325637573443673,"nodes":8},{"seconds":0.0459683999652043,"lower":0.0012498437694479223,"upper":0.0013111550891083958,"search_lower":0.001306265637618287,"search_upper":0.0013111550891083958,"nodes":9},{"seconds":0.04843560000881553,"lower":0.0012498437694479223,"upper":0.0013111550891083958,"search_lower":0.001306265637618287,"search_upper":0.0013111550891083958,"nodes":10},{"seconds":0.055215599946677685,"lower":0.0012498437694479223,"upper":0.0013093968609784402,"search_lower":0.0013069133241568138,"search_upper":0.0013093968609784402,"nodes":11},{"seconds":0.05743990000337362,"lower":0.0012498437694479223,"upper":0.0013074880005396457,"search_lower":0.0013069133241568138,"search_upper":0.0013074880005396457,"nodes":12},{"seconds":0.05968679999932647,"lower":0.0012498437694479223,"upper":0.0013074880005396457,"search_lower":0.0013069133241568138,"search_upper":0.0013074880005396457,"nodes":13},{"seconds":0.06193279998842627,"lower":0.0012498437694479223,"upper":0.0013072923237634328,"search_lower":0.0013069133241568138,"search_upper":0.0013072923237634328,"nodes":14},{"seconds":0.06442139996215701,"lower":0.0012498437694479223,"upper":0.00130721891493611,"search_lower":0.0013069133241568138,"search_upper":0.00130721891493611,"nodes":15},{"seconds":0.06670660001691431,"lower":0.0012498437694479223,"upper":0.00130721891493611,"search_lower":0.0013069133241568138,"search_upper":0.00130721891493611,"nodes":16},{"seconds":0.06904089997988194,"lower":0.0012498437694479223,"upper":0.0013069897219005631,"search_lower":0.0013069133241568138,"search_upper":0.0013069897219005631,"nodes":17},{"seconds":0.07589649991132319,"lower":0.0012498437694479223,"upper":0.0013069897219005631,"search_lower":0.0013069139051283347,"search_upper":0.0013069897219005631,"nodes":18},{"seconds":0.07844419998582453,"lower":0.0012498437694479223,"upper":0.0013069324236416764,"search_lower":0.0013069139051283347,"search_upper":0.0013069324236416764,"nodes":19},{"seconds":0.08502130000852048,"lower":0.0012498437694479223,"upper":0.0013069324236416764,"search_lower":0.0013069165268493764,"search_upper":0.0013069324236416764,"nodes":20},{"seconds":0.0874876999296248,"lower":0.0012498437694479223,"upper":0.0013069186800485312,"search_lower":0.0013069165268493764,"search_upper":0.0013069186800485312,"nodes":21},{"seconds":0.08972499996889383,"lower":0.0012498437694479223,"upper":0.0013069186800485312,"search_lower":0.0013069165268493764,"search_upper":0.0013069186800485312,"nodes":22},{"seconds":0.09206189995165914,"lower":0.0012498437694479223,"upper":0.0013069180990769548,"search_lower":0.0013069165268493764,"search_upper":0.0013069180990769548,"nodes":23},{"seconds":0.09441399993374944,"lower":0.0012498437694479223,"upper":0.001306917720628309,"search_lower":0.0013069165268493764,"search_upper":0.001306917720628309,"nodes":24},{"seconds":0.09663439996074885,"lower":0.0012498437694479223,"upper":0.001306917720628309,"search_lower":0.0013069165268493764,"search_upper":0.001306917720628309,"nodes":25},{"seconds":0.09885850001592189,"lower":0.0012498437694479223,"upper":0.001306916825343014,"search_lower":0.0013069165268493764,"search_upper":0.001306916825343014,"nodes":26},{"seconds":0.10120389994699508,"lower":0.0012498437694479223,"upper":0.001306916825343014,"search_lower":0.0013069165268493764,"search_upper":0.001306916825343014,"nodes":27},{"seconds":0.1037025999976322,"lower":0.0012498437694479223,"upper":0.00130691660152169,"search_lower":0.0013069165268493764,"search_upper":0.00130691660152169,"nodes":28},{"seconds":0.11065479996614158,"lower":0.0012498437694479223,"upper":0.00130691660152169,"search_lower":0.0013069165336289117,"search_upper":0.00130691660152169,"nodes":29},{"seconds":0.11299519997555763,"lower":0.0012498437694479223,"upper":0.0013069165455663592,"search_lower":0.0013069165336289117,"search_upper":0.0013069165455663592,"nodes":30},{"seconds":0.11528509994968772,"lower":0.0012498437694479223,"upper":0.0013069165455663592,"search_lower":0.0013069165336289117,"search_upper":0.0013069165455663592,"nodes":31},{"seconds":0.11764149996452034,"lower":0.0012498437694479223,"upper":0.0013069165383572353,"search_lower":0.0013069165336289117,"search_upper":0.0013069165383572353,"nodes":32},{"seconds":0.12000819994136691,"lower":0.0012498437694479223,"upper":0.0013069165383572353,"search_lower":0.0013069165336289117,"search_upper":0.0013069165383572353,"nodes":33},{"seconds":0.12684469996020198,"lower":0.0012498437694479223,"upper":0.0013069165363738652,"search_lower":0.0013069165340669918,"search_upper":0.0013069165363738652,"nodes":34},{"seconds":0.1290571999270469,"lower":0.0012498437694479223,"upper":0.0013069165348600271,"search_lower":0.0013069165340669918,"search_upper":0.0013069165348600271,"nodes":35},{"seconds":0.13126509997528046,"lower":0.0012498437694479223,"upper":0.0013069165348600271,"search_lower":0.0013069165340669918,"search_upper":0.0013069165348600271,"nodes":36},{"seconds":0.13348509999923408,"lower":0.0012498437694479223,"upper":0.001306916534423583,"search_lower":0.0013069165340669918,"search_upper":0.001306916534423583,"nodes":37},{"seconds":0.1404888000106439,"lower":0.0012498437694479223,"upper":0.001306916534423583,"search_lower":0.0013069165340909934,"search_upper":0.001306916534423583,"nodes":38},{"seconds":0.14299319998826832,"lower":0.0012498437694479223,"upper":0.0013069165343141166,"search_lower":0.0013069165340909934,"search_upper":0.0013069165343141166,"nodes":39},{"seconds":0.14523899997584522,"lower":0.0012498437694479223,"upper":0.0013069165342050077,"search_lower":0.0013069165340909934,"search_upper":0.0013069165342050077,"nodes":40},{"seconds":0.14746249991003424,"lower":0.0012498437694479223,"upper":0.0013069165342050077,"search_lower":0.0013069165340909934,"search_upper":0.0013069165342050077,"nodes":41},{"seconds":0.14967419998720288,"lower":0.0012498437694479223,"upper":0.0013069165341743514,"search_lower":0.0013069165340909934,"search_upper":0.0013069165341743514,"nodes":42}],"budget_seconds":2,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"gradient","tail_gradient_norm":4.647906781481602e-13,"tail_coupling_norm":0.17187490718911738},"actual_tail":5.7697296149775743e-05,"target_met":false},{"condition":1,"method":"energy","common_seconds":0.5013572999741882,"delta":"1/262144","alpha":"1/32","G":"1/32","kappa":"25/32","a_squared":"1/2048","signal_operator_squared":"25/32","signal_residual_squared":"25/32","leakage_squared":"1/137438953472","epsilon_squared":"0","candidate_discarded_norm":"0","kappa_b":"107374182401/137438953474","original_projection_radius":"4722377743655420198937/118059162072840641970176","tail_error":"24135729590099189748953597869534563058463048808938761/30649910817888676244251982951421067891900388112345702858752","constant_scope":"conservative rational upper of the proved leakage-energy theorem","certificate_file":"leakage_condition_1_certificate.json","status":"PASS","method_seconds":0.015274200006388128,"search_seconds":0.02791780000552535,"total_seconds":0.5445492999861017,"result":{"status":"PASS","anchor":"observed","rank":1,"features":65,"n":128,"lower":0.0012498440769699302,"upper":0.0012505068782622459,"absolute_gap":6.628012923157178e-07,"relative_gap":0.0005303071835349139,"search_lower":0.0012500061727106519,"search_upper":0.0012505068782622459,"search_error":5.00705551593995e-07,"tail_error":7.874649206487245e-07,"anchor_error":0.0,"B0_squared":2.00048828125,"rho":0.0,"seconds":0.02763499994762242,"nodes":6,"points":15,"stop_reason":"tolerance","trace":[{"seconds":0.012911099940538406,"lower":0.0012498440769699302,"upper":0.0019531250113729976,"search_lower":0.0012500061727106519,"search_upper":0.0019539124762936464,"nodes":0},{"seconds":0.015353100025095046,"lower":0.0012498440769699302,"upper":0.0017627285907946923,"search_lower":0.0012500061727106519,"search_upper":0.0017627285907946923,"nodes":1},{"seconds":0.01763239991851151,"lower":0.0012498440769699302,"upper":0.0013781867772805977,"search_lower":0.0012500061727106519,"search_upper":0.0013781867772805977,"nodes":2},{"seconds":0.020070799975655973,"lower":0.0012498440769699302,"upper":0.001282051323902074,"search_lower":0.0012500061727106519,"search_upper":0.001282051323902074,"nodes":3},{"seconds":0.022634999942965806,"lower":0.0012498440769699302,"upper":0.001258017460557443,"search_lower":0.0012500061727106519,"search_upper":0.001258017460557443,"nodes":4},{"seconds":0.02505709999240935,"lower":0.0012498440769699302,"upper":0.0012520089947212854,"search_lower":0.0012500061727106519,"search_upper":0.0012520089947212854,"nodes":5},{"seconds":0.027615000028163195,"lower":0.0012498440769699302,"upper":0.0012505068782622459,"search_lower":0.0012500061727106519,"search_upper":0.0012505068782622459,"nodes":6}],"budget_seconds":2,"absolute_tolerance":1e-06,"method":"signal_leakage_energy","basis_kind":"fixed_e0","structural_receipt":{"certificate_type":"verified_signal_leakage_energy_family","m":64,"n":128,"p":65,"delta":"1/262144","alpha":"1/32","G":"1/32","kappa":"25/32","a_squared":"1/2048","signal_operator_squared":"25/32","signal_residual_squared":"25/32","leakage_squared":"1/137438953472","epsilon_squared":"0","candidate_discarded_norm":"0","kappa_b":"107374182401/137438953474","original_projection_radius":"4722377743655420198937/118059162072840641970176","tail_error":"24135729590099189748953597869534563058463048808938761/30649910817888676244251982951421067891900388112345702858752","constant_scope":"conservative rational upper of the proved leakage-energy theorem","scalar_T":"741455/524288","basis_sign":"1","exact_coordinate_radius":"277786926097377658761/9821224887479676436480","rounded_coordinate_radius":"29659/1048576","actual_original_root_radius":"21990813845/549755813888","candidate_is_midpoint_fit":false,"automatic_direction_recovery_claimed":false,"retained_direction_source":"declared_e0","all_input_cells_verified":true},"search_values_include_additive_tail":true},"actual_tail":7.874649206487245e-07,"target_met":true},{"condition":1,"method":"moment","common_seconds":0.5013572999741882,"delta":"1/262144","alpha":"1/32","G":"1/32","kappa":"25/32","a_squared":"1/2048","signal_operator_squared":"25/32","signal_residual_squared":"25/32","leakage_squared":"1/137438953472","epsilon_squared":"0","candidate_discarded_norm":"0","kappa_b":"107374182401/137438953474","original_projection_radius":"4722377743655420198937/118059162072840641970176","tail_error":"24135729590099189748953597869534563058463048808938761/30649910817888676244251982951421067891900388112345702858752","constant_scope":"conservative rational upper of the proved leakage-energy theorem","status":"PASS","method_seconds":0.2237963000079617,"search_seconds":0.1445157000562176,"total_seconds":0.8696693000383675,"result":{"status":"PASS","anchor":"observed","rank":1,"features":65,"n":128,"lower":0.0012498440769699302,"upper":0.0013069687295743473,"absolute_gap":5.71246526044171e-05,"relative_gap":0.04570542330600767,"search_lower":0.0013069687294909892,"search_upper":0.0013069687295743473,"search_error":8.335801666981002e-14,"tail_error":5.7749491549771446e-05,"anchor_error":0.0,"B0_squared":2.00048828125,"rho":0.0,"seconds":0.14450230007059872,"nodes":42,"points":87,"stop_reason":"tail_or_arithmetic_floor","trace":[{"seconds":0.011244900058954954,"lower":0.0012498440769699302,"upper":0.0019531250113729976,"search_lower":0.0009103325503486576,"search_upper":0.002010874502922769,"nodes":0},{"seconds":0.01805950002744794,"lower":0.0012498440769699302,"upper":0.0019531250113729976,"search_lower":0.001247458545980204,"search_upper":0.002010874502922769,"nodes":1},{"seconds":0.024484000052325428,"lower":0.0012498440769699302,"upper":0.0015603834372436803,"search_lower":0.0012697499294259834,"search_upper":0.0015603834372436803,"nodes":2},{"seconds":0.02674020000267774,"lower":0.0012498440769699302,"upper":0.0015603834372436803,"search_lower":0.0012697499294259834,"search_upper":0.0015603834372436803,"nodes":3},{"seconds":0.03354980004951358,"lower":0.0012498440769699302,"upper":0.0013479811522923034,"search_lower":0.0013063178330182828,"search_upper":0.0013479811522923034,"nodes":4},{"seconds":0.035775399999693036,"lower":0.0012498440769699302,"upper":0.0013479811522923034,"search_lower":0.0013063178330182828,"search_upper":0.0013479811522923034,"nodes":5},{"seconds":0.03793990006670356,"lower":0.0012498440769699302,"upper":0.0013258756387833925,"search_lower":0.0013063178330182828,"search_upper":0.0013258756387833925,"nodes":6},{"seconds":0.04008080007042736,"lower":0.0012498440769699302,"upper":0.0013258756387833925,"search_lower":0.0013063178330182828,"search_upper":0.0013258756387833925,"nodes":7},{"seconds":0.04256500001065433,"lower":0.0012498440769699302,"upper":0.0013256897688436688,"search_lower":0.0013063178330182828,"search_upper":0.0013256897688436688,"nodes":8},{"seconds":0.04477649996988475,"lower":0.0012498440769699302,"upper":0.0013112072845083917,"search_lower":0.0013063178330182828,"search_upper":0.0013112072845083917,"nodes":9},{"seconds":0.04694480006583035,"lower":0.0012498440769699302,"upper":0.0013112072845083917,"search_lower":0.0013063178330182828,"search_upper":0.0013112072845083917,"nodes":10},{"seconds":0.053489700076170266,"lower":0.0012498440769699302,"upper":0.001309449056378436,"search_lower":0.0013069655195568097,"search_upper":0.001309449056378436,"nodes":11},{"seconds":0.05568290001247078,"lower":0.0012498440769699302,"upper":0.0013075401959396415,"search_lower":0.0013069655195568097,"search_upper":0.0013075401959396415,"nodes":12},{"seconds":0.05817990005016327,"lower":0.0012498440769699302,"upper":0.0013075401959396415,"search_lower":0.0013069655195568097,"search_upper":0.0013075401959396415,"nodes":13},{"seconds":0.06034419999923557,"lower":0.0012498440769699302,"upper":0.0013073445191634286,"search_lower":0.0013069655195568097,"search_upper":0.0013073445191634286,"nodes":14},{"seconds":0.06252619996666908,"lower":0.0012498440769699302,"upper":0.0013072711103361057,"search_lower":0.0013069655195568097,"search_upper":0.0013072711103361057,"nodes":15},{"seconds":0.06493690004572272,"lower":0.0012498440769699302,"upper":0.0013072711103361057,"search_lower":0.0013069655195568097,"search_upper":0.0013072711103361057,"nodes":16},{"seconds":0.06710710003972054,"lower":0.0012498440769699302,"upper":0.001307041917300559,"search_lower":0.0013069655195568097,"search_upper":0.001307041917300559,"nodes":17},{"seconds":0.07347359997220337,"lower":0.0012498440769699302,"upper":0.001307041917300559,"search_lower":0.0013069661005283306,"search_upper":0.001307041917300559,"nodes":18},{"seconds":0.07568959996569902,"lower":0.0012498440769699302,"upper":0.0013069846190416723,"search_lower":0.0013069661005283306,"search_upper":0.0013069846190416723,"nodes":19},{"seconds":0.08229879999998957,"lower":0.0012498440769699302,"upper":0.0013069846190416723,"search_lower":0.0013069687222493722,"search_upper":0.0013069846190416723,"nodes":20},{"seconds":0.08453410002402961,"lower":0.0012498440769699302,"upper":0.001306970875448527,"search_lower":0.0013069687222493722,"search_upper":0.001306970875448527,"nodes":21},{"seconds":0.0866770000429824,"lower":0.0012498440769699302,"upper":0.001306970875448527,"search_lower":0.0013069687222493722,"search_upper":0.001306970875448527,"nodes":22},{"seconds":0.08908790000714362,"lower":0.0012498440769699302,"upper":0.0013069702944769506,"search_lower":0.0013069687222493722,"search_upper":0.0013069702944769506,"nodes":23},{"seconds":0.09122200007550418,"lower":0.0012498440769699302,"upper":0.001306969916028305,"search_lower":0.0013069687222493722,"search_upper":0.001306969916028305,"nodes":24},{"seconds":0.09336000005714595,"lower":0.0012498440769699302,"upper":0.001306969916028305,"search_lower":0.0013069687222493722,"search_upper":0.001306969916028305,"nodes":25},{"seconds":0.09548500005621463,"lower":0.0012498440769699302,"upper":0.0013069690207430098,"search_lower":0.0013069687222493722,"search_upper":0.0013069690207430098,"nodes":26},{"seconds":0.09762889996636659,"lower":0.0012498440769699302,"upper":0.0013069690207430098,"search_lower":0.0013069687222493722,"search_upper":0.0013069690207430098,"nodes":27},{"seconds":0.10009520000312477,"lower":0.0012498440769699302,"upper":0.001306968796921686,"search_lower":0.0013069687222493722,"search_upper":0.001306968796921686,"nodes":28},{"seconds":0.1066997000016272,"lower":0.0012498440769699302,"upper":0.001306968796921686,"search_lower":0.0013069687290289075,"search_upper":0.001306968796921686,"nodes":29},{"seconds":0.10892360005527735,"lower":0.0012498440769699302,"upper":0.001306968740966355,"search_lower":0.0013069687290289075,"search_upper":0.001306968740966355,"nodes":30},{"seconds":0.11107670003548265,"lower":0.0012498440769699302,"upper":0.001306968740966355,"search_lower":0.0013069687290289075,"search_upper":0.001306968740966355,"nodes":31},{"seconds":0.11325260007288307,"lower":0.0012498440769699302,"upper":0.0013069687337572311,"search_lower":0.0013069687290289075,"search_upper":0.0013069687337572311,"nodes":32},{"seconds":0.1153771000681445,"lower":0.0012498440769699302,"upper":0.0013069687337572311,"search_lower":0.0013069687290289075,"search_upper":0.0013069687337572311,"nodes":33},{"seconds":0.12209790002088994,"lower":0.0012498440769699302,"upper":0.001306968731773861,"search_lower":0.0013069687294669876,"search_upper":0.001306968731773861,"nodes":34},{"seconds":0.12425990006886423,"lower":0.0012498440769699302,"upper":0.001306968730260023,"search_lower":0.0013069687294669876,"search_upper":0.001306968730260023,"nodes":35},{"seconds":0.1264105000300333,"lower":0.0012498440769699302,"upper":0.001306968730260023,"search_lower":0.0013069687294669876,"search_upper":0.001306968730260023,"nodes":36},{"seconds":0.12856680003460497,"lower":0.0012498440769699302,"upper":0.0013069687298235789,"search_lower":0.0013069687294669876,"search_upper":0.0013069687298235789,"nodes":37},{"seconds":0.13582379999570549,"lower":0.0012498440769699302,"upper":0.0013069687298235789,"search_lower":0.0013069687294909892,"search_upper":0.0013069687298235789,"nodes":38},{"seconds":0.1380561999976635,"lower":0.0012498440769699302,"upper":0.0013069687297141124,"search_lower":0.0013069687294909892,"search_upper":0.0013069687297141124,"nodes":39},{"seconds":0.14019780000671744,"lower":0.0012498440769699302,"upper":0.0013069687296050035,"search_lower":0.0013069687294909892,"search_upper":0.0013069687296050035,"nodes":40},{"seconds":0.1423461000667885,"lower":0.0012498440769699302,"upper":0.0013069687296050035,"search_lower":0.0013069687294909892,"search_upper":0.0013069687296050035,"nodes":41},{"seconds":0.14448510005604476,"lower":0.0012498440769699302,"upper":0.0013069687295743473,"search_lower":0.0013069687294909892,"search_upper":0.0013069687295743473,"nodes":42}],"budget_seconds":2,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"gradient","tail_gradient_norm":3.371747063583301e-06,"tail_coupling_norm":0.17187633785261283},"actual_tail":5.7749491549771446e-05,"target_met":false},{"condition":2,"method":"energy","common_seconds":0.5095299000386149,"delta":"1/65536","alpha":"1/32","G":"1/32","kappa":"25/32","a_squared":"1/2048","signal_operator_squared":"25/32","signal_residual_squared":"25/32","leakage_squared":"1/8589934592","epsilon_squared":"0","candidate_discarded_norm":"0","kappa_b":"6710886401/8589934594","original_projection_radius":"18446920107239186457/461168601911458267136","tail_error":"23566931100954179586667483172377075222790716681/29230032755329286957898758426304903796938229113946112","constant_scope":"conservative rational upper of the proved leakage-energy theorem","certificate_file":"leakage_condition_2_certificate.json","status":"PASS","method_seconds":0.013541299966163933,"search_seconds":0.025305200018920004,"total_seconds":0.5483764000236988,"result":{"status":"PASS","anchor":"observed","rank":1,"features":65,"n":128,"lower":0.0012498450281426263,"upper":0.001250525670772036,"absolute_gap":6.806426294096203e-07,"relative_gap":0.0005445816193877347,"search_lower":0.001250024965220442,"search_upper":0.001250525670772036,"search_error":5.00705551593995e-07,"tail_error":8.062574304388148e-07,"anchor_error":0.0,"B0_squared":2.00048828125,"rho":0.0,"seconds":0.02504380000755191,"nodes":6,"points":15,"stop_reason":"tolerance","trace":[{"seconds":0.011682900018058717,"lower":0.0012498450281426263,"upper":0.0019531251819032555,"search_lower":0.001250024965220442,"search_upper":0.0019539314393336943,"nodes":0},{"seconds":0.014053900027647614,"lower":0.0012498450281426263,"upper":0.0017627473833044824,"search_lower":0.001250024965220442,"search_upper":0.0017627473833044824,"nodes":1},{"seconds":0.016271800035610795,"lower":0.0012498450281426263,"upper":0.0013782055697903878,"search_lower":0.001250024965220442,"search_upper":0.0013782055697903878,"nodes":2},{"seconds":0.018488000030629337,"lower":0.0012498450281426263,"upper":0.001282070116411864,"search_lower":0.001250024965220442,"search_upper":0.001282070116411864,"nodes":3},{"seconds":0.020666200085543096,"lower":0.0012498450281426263,"upper":0.001258036253067233,"search_lower":0.001250024965220442,"search_upper":0.001258036253067233,"nodes":4},{"seconds":0.022841500001959503,"lower":0.0012498450281426263,"upper":0.0012520277872310754,"search_lower":0.001250024965220442,"search_upper":0.0012520277872310754,"nodes":5},{"seconds":0.025025700102560222,"lower":0.0012498450281426263,"upper":0.001250525670772036,"search_lower":0.001250024965220442,"search_upper":0.001250525670772036,"nodes":6}],"budget_seconds":2,"absolute_tolerance":1e-06,"method":"signal_leakage_energy","basis_kind":"fixed_e0","structural_receipt":{"certificate_type":"verified_signal_leakage_energy_family","m":64,"n":128,"p":65,"delta":"1/65536","alpha":"1/32","G":"1/32","kappa":"25/32","a_squared":"1/2048","signal_operator_squared":"25/32","signal_residual_squared":"25/32","leakage_squared":"1/8589934592","epsilon_squared":"0","candidate_discarded_norm":"0","kappa_b":"6710886401/8589934594","original_projection_radius":"18446920107239186457/461168601911458267136","tail_error":"23566931100954179586667483172377075222790716681/29230032755329286957898758426304903796938229113946112","constant_scope":"conservative rational upper of the proved leakage-energy theorem","scalar_T":"741455/524288","basis_sign":"1","exact_coordinate_radius":"18446920107239186457/652190715275307253760","rounded_coordinate_radius":"29659/1048576","actual_original_root_radius":"21990813845/549755813888","candidate_is_midpoint_fit":false,"automatic_direction_recovery_claimed":false,"retained_direction_source":"declared_e0","all_input_cells_verified":true},"search_values_include_additive_tail":true},"actual_tail":8.062574304388148e-07,"target_met":true},{"condition":2,"method":"moment","common_seconds":0.5095299000386149,"delta":"1/65536","alpha":"1/32","G":"1/32","kappa":"25/32","a_squared":"1/2048","signal_operator_squared":"25/32","signal_residual_squared":"25/32","leakage_squared":"1/8589934592","epsilon_squared":"0","candidate_discarded_norm":"0","kappa_b":"6710886401/8589934594","original_projection_radius":"18446920107239186457/461168601911458267136","tail_error":"23566931100954179586667483172377075222790716681/29230032755329286957898758426304903796938229113946112","constant_scope":"conservative rational upper of the proved leakage-energy theorem","status":"PASS","method_seconds":0.2280165000120178,"search_seconds":0.1547541000181809,"total_seconds":0.8923005000688136,"result":{"status":"PASS","anchor":"observed","rank":1,"features":65,"n":128,"lower":0.0012498450281426263,"upper":0.0013071254626524768,"absolute_gap":5.728043450985046e-05,"relative_gap":0.045830029499716415,"search_lower":0.0013071254625691188,"search_upper":0.0013071254626524768,"search_error":8.335801666981002e-14,"tail_error":5.790622462790098e-05,"anchor_error":0.0,"B0_squared":2.00048828125,"rho":0.0,"seconds":0.15474289993289858,"nodes":42,"points":87,"stop_reason":"tail_or_arithmetic_floor","trace":[{"seconds":0.012004400021396577,"lower":0.0012498450281426263,"upper":0.0019531251819032555,"search_lower":0.0009104892834267871,"search_upper":0.0020110314065311568,"nodes":0},{"seconds":0.01879250002093613,"lower":0.0012498450281426263,"upper":0.0019531251819032555,"search_lower":0.0012476152790583336,"search_upper":0.0020110314065311568,"nodes":1},{"seconds":0.0253487000009045,"lower":0.0012498450281426263,"upper":0.0015605401703218098,"search_lower":0.0012699066625041129,"search_upper":0.0015605401703218098,"nodes":2},{"seconds":0.028043400030583143,"lower":0.0012498450281426263,"upper":0.0015605401703218098,"search_lower":0.0012699066625041129,"search_upper":0.0015605401703218098,"nodes":3},{"seconds":0.034515899955295026,"lower":0.0012498450281426263,"upper":0.001348137885370433,"search_lower":0.0013064745660964123,"search_upper":0.001348137885370433,"nodes":4},{"seconds":0.036832000012509525,"lower":0.0012498450281426263,"upper":0.001348137885370433,"search_lower":0.0013064745660964123,"search_upper":0.001348137885370433,"nodes":5},{"seconds":0.03934489993844181,"lower":0.0012498450281426263,"upper":0.001326032371861522,"search_lower":0.0013064745660964123,"search_upper":0.001326032371861522,"nodes":6},{"seconds":0.04183330002706498,"lower":0.0012498450281426263,"upper":0.001326032371861522,"search_lower":0.0013064745660964123,"search_upper":0.001326032371861522,"nodes":7},{"seconds":0.04403650003951043,"lower":0.0012498450281426263,"upper":0.0013258465019217983,"search_lower":0.0013064745660964123,"search_upper":0.0013258465019217983,"nodes":8},{"seconds":0.04618339997250587,"lower":0.0012498450281426263,"upper":0.0013113640175865212,"search_lower":0.0013064745660964123,"search_upper":0.0013113640175865212,"nodes":9},{"seconds":0.048339399974793196,"lower":0.0012498450281426263,"upper":0.0013113640175865212,"search_lower":0.0013064745660964123,"search_upper":0.0013113640175865212,"nodes":10},{"seconds":0.05485309998039156,"lower":0.0012498450281426263,"upper":0.0013096057894565656,"search_lower":0.0013071222526349392,"search_upper":0.0013096057894565656,"nodes":11},{"seconds":0.05752639996353537,"lower":0.0012498450281426263,"upper":0.001307696929017771,"search_lower":0.0013071222526349392,"search_upper":0.001307696929017771,"nodes":12},{"seconds":0.05974699999205768,"lower":0.0012498450281426263,"upper":0.001307696929017771,"search_lower":0.0013071222526349392,"search_upper":0.001307696929017771,"nodes":13},{"seconds":0.06191269995179027,"lower":0.0012498450281426263,"upper":0.0013075012522415581,"search_lower":0.0013071222526349392,"search_upper":0.0013075012522415581,"nodes":14},{"seconds":0.06406040000729263,"lower":0.0012498450281426263,"upper":0.0013074278434142353,"search_lower":0.0013071222526349392,"search_upper":0.0013074278434142353,"nodes":15},{"seconds":0.06619990000035614,"lower":0.0012498450281426263,"upper":0.0013074278434142353,"search_lower":0.0013071222526349392,"search_upper":0.0013074278434142353,"nodes":16},{"seconds":0.0684509000275284,"lower":0.0012498450281426263,"upper":0.0013071986503786885,"search_lower":0.0013071222526349392,"search_upper":0.0013071986503786885,"nodes":17},{"seconds":0.07546009996440262,"lower":0.0012498450281426263,"upper":0.0013071986503786885,"search_lower":0.00130712283360646,"search_upper":0.0013071986503786885,"nodes":18},{"seconds":0.07770549994893372,"lower":0.0012498450281426263,"upper":0.0013071413521198018,"search_lower":0.00130712283360646,"search_upper":0.0013071413521198018,"nodes":19},{"seconds":0.08398009999655187,"lower":0.0012498450281426263,"upper":0.0013071413521198018,"search_lower":0.0013071254553275017,"search_upper":0.0013071413521198018,"nodes":20},{"seconds":0.08627400000113994,"lower":0.0012498450281426263,"upper":0.0013071276085266565,"search_lower":0.0013071254553275017,"search_upper":0.0013071276085266565,"nodes":21},{"seconds":0.08891980000771582,"lower":0.0012498450281426263,"upper":0.0013071276085266565,"search_lower":0.0013071254553275017,"search_upper":0.0013071276085266565,"nodes":22},{"seconds":0.09118839993607253,"lower":0.0012498450281426263,"upper":0.0013071270275550801,"search_lower":0.0013071254553275017,"search_upper":0.0013071270275550801,"nodes":23},{"seconds":0.09336870000697672,"lower":0.0012498450281426263,"upper":0.0013071266491064344,"search_lower":0.0013071254553275017,"search_upper":0.0013071266491064344,"nodes":24},{"seconds":0.09553089994005859,"lower":0.0012498450281426263,"upper":0.0013071266491064344,"search_lower":0.0013071254553275017,"search_upper":0.0013071266491064344,"nodes":25},{"seconds":0.09772930003236979,"lower":0.0012498450281426263,"upper":0.0013071257538211393,"search_lower":0.0013071254553275017,"search_upper":0.0013071257538211393,"nodes":26},{"seconds":0.09995189995970577,"lower":0.0012498450281426263,"upper":0.0013071257538211393,"search_lower":0.0013071254553275017,"search_upper":0.0013071257538211393,"nodes":27},{"seconds":0.1022867999272421,"lower":0.0012498450281426263,"upper":0.0013071255299998154,"search_lower":0.0013071254553275017,"search_upper":0.0013071255299998154,"nodes":28},{"seconds":0.11142870003823191,"lower":0.0012498450281426263,"upper":0.0013071255299998154,"search_lower":0.001307125462107037,"search_upper":0.0013071255299998154,"nodes":29},{"seconds":0.1174794000107795,"lower":0.0012498450281426263,"upper":0.0013071254740444846,"search_lower":0.001307125462107037,"search_upper":0.0013071254740444846,"nodes":30},{"seconds":0.1202079999493435,"lower":0.0012498450281426263,"upper":0.0013071254740444846,"search_lower":0.001307125462107037,"search_upper":0.0013071254740444846,"nodes":31},{"seconds":0.12247239996213466,"lower":0.0012498450281426263,"upper":0.0013071254668353606,"search_lower":0.001307125462107037,"search_upper":0.0013071254668353606,"nodes":32},{"seconds":0.12474410003051162,"lower":0.0012498450281426263,"upper":0.0013071254668353606,"search_lower":0.001307125462107037,"search_upper":0.0013071254668353606,"nodes":33},{"seconds":0.13129359995946288,"lower":0.0012498450281426263,"upper":0.0013071254648519906,"search_lower":0.0013071254625451171,"search_upper":0.0013071254648519906,"nodes":34},{"seconds":0.13353099999949336,"lower":0.0012498450281426263,"upper":0.0013071254633381525,"search_lower":0.0013071254625451171,"search_upper":0.0013071254633381525,"nodes":35},{"seconds":0.13625280000269413,"lower":0.0012498450281426263,"upper":0.0013071254633381525,"search_lower":0.0013071254625451171,"search_upper":0.0013071254633381525,"nodes":36},{"seconds":0.1384739000350237,"lower":0.0012498450281426263,"upper":0.0013071254629017084,"search_lower":0.0013071254625451171,"search_upper":0.0013071254629017084,"nodes":37},{"seconds":0.14528459997382015,"lower":0.0012498450281426263,"upper":0.0013071254629017084,"search_lower":0.0013071254625691188,"search_upper":0.0013071254629017084,"nodes":38},{"seconds":0.1475755999563262,"lower":0.0012498450281426263,"upper":0.001307125462792242,"search_lower":0.0013071254625691188,"search_upper":0.001307125462792242,"nodes":39},{"seconds":0.1501118999440223,"lower":0.0012498450281426263,"upper":0.001307125462683133,"search_lower":0.0013071254625691188,"search_upper":0.001307125462683133,"nodes":40},{"seconds":0.15248079993762076,"lower":0.0012498450281426263,"upper":0.001307125462683133,"search_lower":0.0013071254625691188,"search_upper":0.001307125462683133,"nodes":41},{"seconds":0.1547256000339985,"lower":0.0012498450281426263,"upper":0.0013071254626524768,"search_lower":0.0013071254625691188,"search_upper":0.0013071254626524768,"nodes":42}],"budget_seconds":2,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"gradient","tail_gradient_norm":1.3486987975129346e-05,"tail_coupling_norm":0.17188063167654669},"actual_tail":5.790622462790098e-05,"target_met":false},{"condition":3,"method":"energy","common_seconds":0.49960009998176247,"delta":"1/16384","alpha":"1/32","G":"1/32","kappa":"25/32","a_squared":"1/2048","signal_operator_squared":"25/32","signal_residual_squared":"25/32","leakage_squared":"1/536870912","epsilon_squared":"0","candidate_discarded_norm":"0","kappa_b":"419430401/536870914","original_projection_radius":"72060349796329497/1801439855243165696","tail_error":"24632391384821441571601942949749053644041/27875931631086078663867560159719833097597878272","constant_scope":"conservative rational upper of the proved leakage-energy theorem","certificate_file":"leakage_condition_3_certificate.json","status":"PASS","method_seconds":0.014286900055594742,"search_seconds":0.026950899977236986,"total_seconds":0.5408379000145942,"result":{"status":"PASS","anchor":"observed","rank":1,"features":65,"n":128,"lower":0.001249849261989677,"upper":0.0012506030344719284,"absolute_gap":7.53772482251381e-07,"relative_gap":0.0006030907127563729,"search_lower":0.001250102295155565,"search_upper":0.0012506030344719284,"search_error":5.007393163634043e-07,"tail_error":8.836437006235309e-07,"anchor_error":0.0,"B0_squared":2.00048828125,"rho":0.0,"seconds":0.026699700043536723,"nodes":6,"points":15,"stop_reason":"tolerance","trace":[{"seconds":0.012389600044116378,"lower":0.001249849261989677,"upper":0.001953127910387365,"search_lower":0.001250102295155565,"search_upper":0.001954011554087989,"nodes":0},{"seconds":0.01529760006815195,"lower":0.001249849261989677,"upper":0.0017628592883137727,"search_lower":0.001250102295155565,"search_upper":0.0017628592883137727,"nodes":1},{"seconds":0.01765050005633384,"lower":0.001249849261989677,"upper":0.001378291543494089,"search_lower":0.001250102295155565,"search_upper":0.001378291543494089,"nodes":2},{"seconds":0.01992780005093664,"lower":0.001249849261989677,"upper":0.0012821496072891682,"search_lower":0.001250102295155565,"search_upper":0.0012821496072891682,"nodes":3},{"seconds":0.02217100001871586,"lower":0.001249849261989677,"upper":0.001258114123237938,"search_lower":0.001250102295155565,"search_upper":0.001258114123237938,"nodes":4},{"seconds":0.02444359997753054,"lower":0.001249849261989677,"upper":0.0012521052522251302,"search_lower":0.001250102295155565,"search_upper":0.0012521052522251302,"nodes":5},{"seconds":0.02667920000385493,"lower":0.001249849261989677,"upper":0.0012506030344719284,"search_lower":0.001250102295155565,"search_upper":0.0012506030344719284,"nodes":6}],"budget_seconds":2,"absolute_tolerance":1e-06,"method":"signal_leakage_energy","basis_kind":"fixed_e0","structural_receipt":{"certificate_type":"verified_signal_leakage_energy_family","m":64,"n":128,"p":65,"delta":"1/16384","alpha":"1/32","G":"1/32","kappa":"25/32","a_squared":"1/2048","signal_operator_squared":"25/32","signal_residual_squared":"25/32","leakage_squared":"1/536870912","epsilon_squared":"0","candidate_discarded_norm":"0","kappa_b":"419430401/536870914","original_projection_radius":"72060349796329497/1801439855243165696","tail_error":"24632391384821441571601942949749053644041/27875931631086078663867560159719833097597878272","constant_scope":"conservative rational upper of the proved leakage-energy theorem","scalar_T":"741455/524288","basis_sign":"1","exact_coordinate_radius":"4238844105666441/149859999249326080","rounded_coordinate_radius":"7415/262144","actual_original_root_radius":"5497888825/137438953472","candidate_is_midpoint_fit":false,"automatic_direction_recovery_claimed":false,"retained_direction_source":"declared_e0","all_input_cells_verified":true},"search_values_include_additive_tail":true},"actual_tail":8.836437006235308e-07,"target_met":true},{"condition":3,"method":"moment","common_seconds":0.49960009998176247,"delta":"1/16384","alpha":"1/32","G":"1/32","kappa":"25/32","a_squared":"1/2048","signal_operator_squared":"25/32","signal_residual_squared":"25/32","leakage_squared":"1/536870912","epsilon_squared":"0","candidate_discarded_norm":"0","kappa_b":"419430401/536870914","original_projection_radius":"72060349796329497/1801439855243165696","tail_error":"24632391384821441571601942949749053644041/27875931631086078663867560159719833097597878272","constant_scope":"conservative rational upper of the proved leakage-energy theorem","status":"PASS","method_seconds":0.22882039996329695,"search_seconds":0.16474190005101264,"total_seconds":0.893162399996072,"result":{"status":"PASS","anchor":"observed","rank":1,"features":65,"n":128,"lower":0.001249849261989677,"upper":0.0013077545984591253,"absolute_gap":5.7905336469448246e-05,"relative_gap":0.04632985611182167,"search_lower":0.0013077545983757673,"search_upper":0.0013077545984591253,"search_error":8.335801666981002e-14,"tail_error":5.853536043454964e-05,"anchor_error":0.0,"B0_squared":2.00048828125,"rho":0.0,"seconds":0.16472839994821697,"nodes":42,"points":87,"stop_reason":"tail_or_arithmetic_floor","trace":[{"seconds":0.013232599943876266,"lower":0.001249849261989677,"upper":0.001953127910387365,"search_lower":0.0009111184192334359,"search_upper":0.002011663270821915,"nodes":0},{"seconds":0.020405499963089824,"lower":0.001249849261989677,"upper":0.001953127910387365,"search_lower":0.0012482444148649821,"search_upper":0.002011663270821915,"nodes":1},{"seconds":0.02780989999882877,"lower":0.001249849261989677,"upper":0.0015611693061284584,"search_lower":0.0012705357983107614,"search_upper":0.0015611693061284584,"nodes":2},{"seconds":0.030262599932029843,"lower":0.001249849261989677,"upper":0.0015611693061284584,"search_lower":0.0012705357983107614,"search_upper":0.0015611693061284584,"nodes":3},{"seconds":0.03734549996443093,"lower":0.001249849261989677,"upper":0.0013487670211770814,"search_lower":0.0013071037019030608,"search_upper":0.0013487670211770814,"nodes":4},{"seconds":0.0401053000241518,"lower":0.001249849261989677,"upper":0.0013487670211770814,"search_lower":0.0013071037019030608,"search_upper":0.0013487670211770814,"nodes":5},{"seconds":0.042871200013905764,"lower":0.001249849261989677,"upper":0.0013266615076681706,"search_lower":0.0013071037019030608,"search_upper":0.0013266615076681706,"nodes":6},{"seconds":0.04524339991621673,"lower":0.001249849261989677,"upper":0.0013266615076681706,"search_lower":0.0013071037019030608,"search_upper":0.0013266615076681706,"nodes":7},{"seconds":0.047585299937054515,"lower":0.001249849261989677,"upper":0.0013264756377284468,"search_lower":0.0013071037019030608,"search_upper":0.0013264756377284468,"nodes":8},{"seconds":0.049906999920494854,"lower":0.001249849261989677,"upper":0.0013119931533931697,"search_lower":0.0013071037019030608,"search_upper":0.0013119931533931697,"nodes":9},{"seconds":0.052326399949379265,"lower":0.001249849261989677,"upper":0.0013119931533931697,"search_lower":0.0013071037019030608,"search_upper":0.0013119931533931697,"nodes":10},{"seconds":0.05997499998193234,"lower":0.001249849261989677,"upper":0.001310234925263214,"search_lower":0.0013077513884415877,"search_upper":0.001310234925263214,"nodes":11},{"seconds":0.06235139991622418,"lower":0.001249849261989677,"upper":0.0013083260648244196,"search_lower":0.0013077513884415877,"search_upper":0.0013083260648244196,"nodes":12},{"seconds":0.06474569998681545,"lower":0.001249849261989677,"upper":0.0013083260648244196,"search_lower":0.0013077513884415877,"search_upper":0.0013083260648244196,"nodes":13},{"seconds":0.06704959995113313,"lower":0.001249849261989677,"upper":0.0013081303880482066,"search_lower":0.0013077513884415877,"search_upper":0.0013081303880482066,"nodes":14},{"seconds":0.06949659995734692,"lower":0.001249849261989677,"upper":0.0013080569792208838,"search_lower":0.0013077513884415877,"search_upper":0.0013080569792208838,"nodes":15},{"seconds":0.07192359992768615,"lower":0.001249849261989677,"upper":0.0013080569792208838,"search_lower":0.0013077513884415877,"search_upper":0.0013080569792208838,"nodes":16},{"seconds":0.0759948999620974,"lower":0.001249849261989677,"upper":0.001307827786185337,"search_lower":0.0013077513884415877,"search_upper":0.001307827786185337,"nodes":17},{"seconds":0.08312510000541806,"lower":0.001249849261989677,"upper":0.001307827786185337,"search_lower":0.0013077519694131086,"search_upper":0.001307827786185337,"nodes":18},{"seconds":0.08571489993482828,"lower":0.001249849261989677,"upper":0.0013077704879264503,"search_lower":0.0013077519694131086,"search_upper":0.0013077704879264503,"nodes":19},{"seconds":0.09330740000586957,"lower":0.001249849261989677,"upper":0.0013077704879264503,"search_lower":0.0013077545911341503,"search_upper":0.0013077704879264503,"nodes":20},{"seconds":0.09578430000692606,"lower":0.001249849261989677,"upper":0.001307756744333305,"search_lower":0.0013077545911341503,"search_upper":0.001307756744333305,"nodes":21},{"seconds":0.09828699997160584,"lower":0.001249849261989677,"upper":0.001307756744333305,"search_lower":0.0013077545911341503,"search_upper":0.001307756744333305,"nodes":22},{"seconds":0.10072579991538078,"lower":0.001249849261989677,"upper":0.0013077561633617286,"search_lower":0.0013077545911341503,"search_upper":0.0013077561633617286,"nodes":23},{"seconds":0.10365910001564771,"lower":0.001249849261989677,"upper":0.001307755784913083,"search_lower":0.0013077545911341503,"search_upper":0.001307755784913083,"nodes":24},{"seconds":0.10611369996331632,"lower":0.001249849261989677,"upper":0.001307755784913083,"search_lower":0.0013077545911341503,"search_upper":0.001307755784913083,"nodes":25},{"seconds":0.1088966999668628,"lower":0.001249849261989677,"upper":0.0013077548896277878,"search_lower":0.0013077545911341503,"search_upper":0.0013077548896277878,"nodes":26},{"seconds":0.111372199957259,"lower":0.001249849261989677,"upper":0.0013077548896277878,"search_lower":0.0013077545911341503,"search_upper":0.0013077548896277878,"nodes":27},{"seconds":0.11386269994545728,"lower":0.001249849261989677,"upper":0.001307754665806464,"search_lower":0.0013077545911341503,"search_upper":0.001307754665806464,"nodes":28},{"seconds":0.12138179992325604,"lower":0.001249849261989677,"upper":0.001307754665806464,"search_lower":0.0013077545979136855,"search_upper":0.001307754665806464,"nodes":29},{"seconds":0.12396659993100911,"lower":0.001249849261989677,"upper":0.001307754609851133,"search_lower":0.0013077545979136855,"search_upper":0.001307754609851133,"nodes":30},{"seconds":0.1264769999543205,"lower":0.001249849261989677,"upper":0.001307754609851133,"search_lower":0.0013077545979136855,"search_upper":0.001307754609851133,"nodes":31},{"seconds":0.12891139998100698,"lower":0.001249849261989677,"upper":0.0013077546026420092,"search_lower":0.0013077545979136855,"search_upper":0.0013077546026420092,"nodes":32},{"seconds":0.13135729997884482,"lower":0.001249849261989677,"upper":0.0013077546026420092,"search_lower":0.0013077545979136855,"search_upper":0.0013077546026420092,"nodes":33},{"seconds":0.13908629992511123,"lower":0.001249849261989677,"upper":0.001307754600658639,"search_lower":0.0013077545983517657,"search_upper":0.001307754600658639,"nodes":34},{"seconds":0.14195909991394728,"lower":0.001249849261989677,"upper":0.001307754599144801,"search_lower":0.0013077545983517657,"search_upper":0.001307754599144801,"nodes":35},{"seconds":0.1444264999590814,"lower":0.001249849261989677,"upper":0.001307754599144801,"search_lower":0.0013077545983517657,"search_upper":0.001307754599144801,"nodes":36},{"seconds":0.14688799995929003,"lower":0.001249849261989677,"upper":0.001307754598708357,"search_lower":0.0013077545983517657,"search_upper":0.001307754598708357,"nodes":37},{"seconds":0.1544668999267742,"lower":0.001249849261989677,"upper":0.001307754598708357,"search_lower":0.0013077545983757673,"search_upper":0.001307754598708357,"nodes":38},{"seconds":0.1569931999547407,"lower":0.001249849261989677,"upper":0.0013077545985988905,"search_lower":0.0013077545983757673,"search_upper":0.0013077545985988905,"nodes":39},{"seconds":0.15947999991476536,"lower":0.001249849261989677,"upper":0.0013077545984897816,"search_lower":0.0013077545983757673,"search_upper":0.0013077545984897816,"nodes":40},{"seconds":0.1621817999985069,"lower":0.001249849261989677,"upper":0.0013077545984897816,"search_lower":0.0013077545983757673,"search_upper":0.0013077545984897816,"nodes":41},{"seconds":0.16470610001124442,"lower":0.001249849261989677,"upper":0.0013077545984591253,"search_lower":0.0013077545983757673,"search_upper":0.0013077545984591253,"nodes":42}],"budget_seconds":2,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"gradient","tail_gradient_norm":5.3947951621313614e-05,"tail_coupling_norm":0.17189783446949683},"actual_tail":5.853536043454964e-05,"target_met":false},{"condition":4,"method":"energy","common_seconds":0.5309985000640154,"delta":"1/4096","alpha":"1/32","G":"1/32","kappa":"25/32","a_squared":"1/2048","signal_operator_squared":"25/32","signal_residual_squared":"25/32","leakage_squared":"1/33554432","epsilon_squared":"0","candidate_discarded_norm":"0","kappa_b":"26214401/33554434","original_projection_radius":"281518362593817/7036874686201856","tail_error":"32663104057187725060362309656503561/26584561943939316508869411268465610719232","constant_scope":"conservative rational upper of the proved leakage-energy theorem","certificate_file":"leakage_condition_4_certificate.json","status":"PASS","method_seconds":0.01391530002001673,"search_seconds":0.028373799985274673,"total_seconds":0.5732876000693068,"result":{"status":"PASS","anchor":"observed","rank":1,"features":65,"n":128,"lower":0.0012498730638510478,"upper":0.0012505723249129602,"absolute_gap":6.992610619123776e-07,"relative_gap":0.0005594656626632537,"search_lower":0.0012504471147097116,"search_upper":0.0012505723249129602,"search_error":1.2521020324859564e-07,"tail_error":1.2286493238469248e-06,"anchor_error":0.0,"B0_squared":2.00048828125,"rho":0.0,"seconds":0.028099399991333485,"nodes":7,"points":17,"stop_reason":"tolerance","trace":[{"seconds":0.011752500082366168,"lower":0.0012498730638510478,"upper":0.0019531715661330667,"search_lower":0.0012504471147097116,"search_upper":0.001954400215456914,"nodes":0},{"seconds":0.014457200071774423,"lower":0.0012498730638510478,"upper":0.0017633078400846138,"search_lower":0.0012504471147097116,"search_upper":0.0017633078400846138,"nodes":1},{"seconds":0.016680500004440546,"lower":0.0012498730638510478,"upper":0.0013786622961023624,"search_lower":0.0012504471147097116,"search_upper":0.0013786622961023624,"nodes":2},{"seconds":0.01885790005326271,"lower":0.0012498730638510478,"upper":0.0012825009101067994,"search_lower":0.0012504471147097116,"search_upper":0.0012825009101067994,"nodes":3},{"seconds":0.021024500019848347,"lower":0.0012498730638510478,"upper":0.0012584605636079087,"search_lower":0.0012504471147097116,"search_upper":0.0012584605636079087,"nodes":4},{"seconds":0.02319159999024123,"lower":0.0012498730638510478,"upper":0.001252450476983186,"search_lower":0.0012504471147097116,"search_upper":0.001252450476983186,"nodes":5},{"seconds":0.025506800040602684,"lower":0.0012498730638510478,"upper":0.0012509479553270055,"search_lower":0.0012504471147097116,"search_upper":0.0012509479553270055,"nodes":6},{"seconds":0.028078300063498318,"lower":0.0012498730638510478,"upper":0.0012505723249129602,"search_lower":0.0012504471147097116,"search_upper":0.0012505723249129602,"nodes":7}],"budget_seconds":2,"absolute_tolerance":1e-06,"method":"signal_leakage_energy","basis_kind":"fixed_e0","structural_receipt":{"certificate_type":"verified_signal_leakage_energy_family","m":64,"n":128,"p":65,"delta":"1/4096","alpha":"1/32","G":"1/32","kappa":"25/32","a_squared":"1/2048","signal_operator_squared":"25/32","signal_residual_squared":"25/32","leakage_squared":"1/33554432","epsilon_squared":"0","candidate_discarded_norm":"0","kappa_b":"26214401/33554434","original_projection_radius":"281518362593817/7036874686201856","tail_error":"32663104057187725060362309656503561/26584561943939316508869411268465610719232","constant_scope":"conservative rational upper of the proved leakage-energy theorem","scalar_T":"741455/524288","basis_sign":"1","exact_coordinate_radius":"281518362593817/9951640931048960","rounded_coordinate_radius":"29663/1048576","actual_original_root_radius":"21993779665/549755813888","candidate_is_midpoint_fit":false,"automatic_direction_recovery_claimed":false,"retained_direction_source":"declared_e0","all_input_cells_verified":true},"search_values_include_additive_tail":true},"actual_tail":1.2286493238469246e-06,"target_met":true},{"condition":4,"method":"moment","common_seconds":0.5309985000640154,"delta":"1/4096","alpha":"1/32","G":"1/32","kappa":"25/32","a_squared":"1/2048","signal_operator_squared":"25/32","signal_residual_squared":"25/32","leakage_squared":"1/33554432","epsilon_squared":"0","candidate_discarded_norm":"0","kappa_b":"26214401/33554434","original_projection_radius":"281518362593817/7036874686201856","tail_error":"32663104057187725060362309656503561/26584561943939316508869411268465610719232","constant_scope":"conservative rational upper of the proved leakage-energy theorem","status":"PASS","method_seconds":0.21484520006924868,"search_seconds":0.13777579995803535,"total_seconds":0.8836195000912994,"result":{"status":"PASS","anchor":"observed","rank":1,"features":65,"n":128,"lower":0.0012498730638510478,"upper":0.0013103064338977506,"absolute_gap":6.043337004670284e-05,"relative_gap":0.04835160609070052,"search_lower":0.0013103064338205119,"search_upper":0.0013103064338977506,"search_error":7.723877960830183e-14,"tail_error":6.108719587750396e-05,"anchor_error":0.0,"B0_squared":2.00048828125,"rho":0.0,"seconds":0.13776290009263903,"nodes":41,"points":85,"stop_reason":"tail_or_arithmetic_floor","trace":[{"seconds":0.011361900018528104,"lower":0.0012498730638510478,"upper":0.0019531715661330667,"search_lower":0.0009136227556380695,"search_upper":0.002014258762010571,"nodes":0},{"seconds":0.017725600046105683,"lower":0.0012498730638510478,"upper":0.0019531715661330667,"search_lower":0.0012508054489668266,"search_upper":0.002014258762010571,"nodes":1},{"seconds":0.023995300056412816,"lower":0.0012498730638510478,"upper":0.001563743845690723,"search_lower":0.0012730767206085643,"search_upper":0.001563743845690723,"nodes":2},{"seconds":0.026196100050583482,"lower":0.0012498730638510478,"upper":0.001563743845690723,"search_lower":0.0012730767206085643,"search_upper":0.001563743845690723,"nodes":3},{"seconds":0.032788600074127316,"lower":0.0012498730638510478,"upper":0.0013513113198399763,"search_lower":0.0013096567393640767,"search_upper":0.0013513113198399763,"nodes":4},{"seconds":0.034941500052809715,"lower":0.0012498730638510478,"upper":0.0013513113198399763,"search_lower":0.0013096567393640767,"search_upper":0.0013513113198399763,"nodes":5},{"seconds":0.03713670000433922,"lower":0.0012498730638510478,"upper":0.0013292153892204195,"search_lower":0.0013096567393640767,"search_upper":0.0013292153892204195,"nodes":6},{"seconds":0.03924530011136085,"lower":0.0012498730638510478,"upper":0.0013292153892204195,"search_lower":0.0013096567393640767,"search_upper":0.0013292153892204195,"nodes":7},{"seconds":0.04134840006008744,"lower":0.0012498730638510478,"upper":0.0013290400481954978,"search_lower":0.0013096567393640767,"search_upper":0.0013290400481954978,"nodes":8},{"seconds":0.043656300054863095,"lower":0.0012498730638510478,"upper":0.0013145464018769679,"search_lower":0.0013096567393640767,"search_upper":0.0013145464018769679,"nodes":9},{"seconds":0.04575640009716153,"lower":0.0012498730638510478,"upper":0.0013145464018769679,"search_lower":0.0013096567393640767,"search_upper":0.0013145464018769679,"nodes":10},{"seconds":0.05211230006534606,"lower":0.0012498730638510478,"upper":0.0013128407825473076,"search_lower":0.0013103031367388347,"search_upper":0.0013128407825473076,"nodes":11},{"seconds":0.05436050007119775,"lower":0.0012498730638510478,"upper":0.001310879155041105,"search_lower":0.0013103031367388347,"search_upper":0.001310879155041105,"nodes":12},{"seconds":0.05647690000478178,"lower":0.0012498730638510478,"upper":0.001310879155041105,"search_lower":0.0013103031367388347,"search_upper":0.001310879155041105,"nodes":13},{"seconds":0.05857390002347529,"lower":0.0012498730638510478,"upper":0.001310680835585539,"search_lower":0.0013103031367388347,"search_upper":0.001310680835585539,"nodes":14},{"seconds":0.06068240001332015,"lower":0.0012498730638510478,"upper":0.0013106087407071263,"search_lower":0.0013103031367388347,"search_upper":0.0013106087407071263,"nodes":15},{"seconds":0.06296280003152788,"lower":0.0012498730638510478,"upper":0.0013106087407071263,"search_lower":0.0013103031367388347,"search_upper":0.0013106087407071263,"nodes":16},{"seconds":0.06519330001901835,"lower":0.0012498730638510478,"upper":0.0013103795377798848,"search_lower":0.0013103031367388347,"search_upper":0.0013103795377798848,"nodes":17},{"seconds":0.07133000006433576,"lower":0.0012498730638510478,"upper":0.0013103795377798848,"search_lower":0.0013103038823752138,"search_upper":0.0013103795377798848,"nodes":18},{"seconds":0.07344140007626265,"lower":0.0012498730638510478,"upper":0.0013103222370480746,"search_lower":0.0013103038823752138,"search_upper":0.0013103222370480746,"nodes":19},{"seconds":0.07991210010368377,"lower":0.0012498730638510478,"upper":0.0013103222370480746,"search_lower":0.0013103064218894585,"search_upper":0.0013103222370480746,"nodes":20},{"seconds":0.08204250002745539,"lower":0.0012498730638510478,"upper":0.0013103086575013622,"search_lower":0.0013103064218894585,"search_upper":0.0013103086575013622,"nodes":21},{"seconds":0.08408990001771599,"lower":0.0012498730638510478,"upper":0.0013103086575013622,"search_lower":0.0013103064218894585,"search_upper":0.0013103086575013622,"nodes":22},{"seconds":0.08618600002955645,"lower":0.0012498730638510478,"upper":0.001310307911865122,"search_lower":0.0013103064218894585,"search_upper":0.001310307911865122,"nodes":23},{"seconds":0.08838410000316799,"lower":0.0012498730638510478,"upper":0.0013103076157200075,"search_lower":0.0013103064218894585,"search_upper":0.0013103076157200075,"nodes":24},{"seconds":0.09045740007422864,"lower":0.0012498730638510478,"upper":0.0013103076157200075,"search_lower":0.0013103064218894585,"search_upper":0.0013103076157200075,"nodes":25},{"seconds":0.09275340009480715,"lower":0.0012498730638510478,"upper":0.001310306720396073,"search_lower":0.0013103064218894585,"search_upper":0.001310306720396073,"nodes":26},{"seconds":0.0988136000232771,"lower":0.0012498730638510478,"upper":0.001310306720396073,"search_lower":0.0013103064229864421,"search_upper":0.001310306720396073,"nodes":27},{"seconds":0.10093630000483245,"lower":0.0012498730638510478,"upper":0.0013103064965650894,"search_lower":0.0013103064229864421,"search_upper":0.0013103064965650894,"nodes":28},{"seconds":0.10839570011012256,"lower":0.0012498730638510478,"upper":0.0013103064965650894,"search_lower":0.0013103064338143987,"search_upper":0.0013103064965650894,"nodes":29},{"seconds":0.11056140006985515,"lower":0.0012498730638510478,"upper":0.0013103064417042992,"search_lower":0.0013103064338143987,"search_upper":0.0013103064417042992,"nodes":30},{"seconds":0.1126532000489533,"lower":0.0012498730638510478,"upper":0.0013103064417042992,"search_lower":0.0013103064338143987,"search_upper":0.0013103064417042992,"nodes":31},{"seconds":0.11471390002407134,"lower":0.0012498730638510478,"upper":0.0013103064406073434,"search_lower":0.0013103064338143987,"search_upper":0.0013103064406073434,"nodes":32},{"seconds":0.11675320006906986,"lower":0.0012498730638510478,"upper":0.0013103064385426807,"search_lower":0.0013103064338143987,"search_upper":0.0013103064385426807,"nodes":33},{"seconds":0.11880240007303655,"lower":0.0012498730638510478,"upper":0.0013103064385426807,"search_lower":0.0013103064338143987,"search_upper":0.0013103064385426807,"nodes":34},{"seconds":0.12107260001357645,"lower":0.0012498730638510478,"upper":0.0013103064350453216,"search_lower":0.0013103064338143987,"search_upper":0.0013103064350453216,"nodes":35},{"seconds":0.12331760011147708,"lower":0.0012498730638510478,"upper":0.0013103064350453216,"search_lower":0.0013103064338143987,"search_upper":0.0013103064350453216,"nodes":36},{"seconds":0.1253988000098616,"lower":0.0012498730638510478,"upper":0.0013103064341709817,"search_lower":0.0013103064338143987,"search_upper":0.0013103064341709817,"nodes":37},{"seconds":0.1274289001012221,"lower":0.0012498730638510478,"upper":0.0013103064341709817,"search_lower":0.0013103064338143987,"search_upper":0.0013103064341709817,"nodes":38},{"seconds":0.12948070000857115,"lower":0.0012498730638510478,"upper":0.0013103064339523968,"search_lower":0.0013103064338143987,"search_upper":0.0013103064339523968,"nodes":39},{"seconds":0.13548670010641217,"lower":0.0012498730638510478,"upper":0.0013103064339523968,"search_lower":0.0013103064338205119,"search_upper":0.0013103064339523968,"nodes":40},{"seconds":0.13774480007123202,"lower":0.0012498730638510478,"upper":0.0013103064338977506,"search_lower":0.0013103064338205119,"search_upper":0.0013103064338977506,"nodes":41}],"budget_seconds":2,"absolute_tolerance":1e-06,"method":"residual_moment","basis_kind":"gradient","tail_gradient_norm":0.0002157918062060507,"tail_coupling_norm":0.17196708531112867},"actual_tail":6.108719587750396e-05,"target_met":false}]}

==> anc/results/metric_and_leakage/metric_audit.json <==
{"status":"PASS","conditions":18,"method_runs":54,"checkpoints_checked":162,"finite_checkpoints":144,"selection_steps_replayed":54,"max_indicator_absolute_difference":0.0,"max_POD_rank3_spectral_error":5.082197683525802e-21,"max_physical_span_relative_residual":1.673826599126862e-07,"common_anchor_identical_within_condition":true,"all_deadlines_reclassified_from_completed_events":true,"seconds":1.4800803000107408,"scope":"Independent numerical proposal replay, spectrum, metric/physical spans, deadlines and aggregate arithmetic; no independent full outward search-tree audit.","cases":[{"condition":0,"dataset":"diabetes","spread":"concentrated","seed":78011,"metric_greedy_selected_indices":[9,15,27],"status":"PASS"},{"condition":1,"dataset":"diabetes","spread":"concentrated","seed":78021,"metric_greedy_selected_indices":[25,6,27],"status":"PASS"},{"condition":2,"dataset":"diabetes","spread":"concentrated","seed":78031,"metric_greedy_selected_indices":[25,6,23],"status":"PASS"},{"condition":3,"dataset":"diabetes","spread":"dispersed","seed":78011,"metric_greedy_selected_indices":[19,13,26],"status":"PASS"},{"condition":4,"dataset":"diabetes","spread":"dispersed","seed":78021,"metric_greedy_selected_indices":[30,5,17],"status":"PASS"},{"condition":5,"dataset":"diabetes","spread":"dispersed","seed":78031,"metric_greedy_selected_indices":[10,30,12],"status":"PASS"},{"condition":6,"dataset":"concrete","spread":"concentrated","seed":78011,"metric_greedy_selected_indices":[15,2,27],"status":"PASS"},{"condition":7,"dataset":"concrete","spread":"concentrated","seed":78021,"metric_greedy_selected_indices":[8,30,20],"status":"PASS"},{"condition":8,"dataset":"concrete","spread":"concentrated","seed":78031,"metric_greedy_selected_indices":[6,9,15],"status":"PASS"},{"condition":9,"dataset":"concrete","spread":"dispersed","seed":78011,"metric_greedy_selected_indices":[23,19,12],"status":"PASS"},{"condition":10,"dataset":"concrete","spread":"dispersed","seed":78021,"metric_greedy_selected_indices":[5,11,21],"status":"PASS"},{"condition":11,"dataset":"concrete","spread":"dispersed","seed":78031,"metric_greedy_selected_indices":[2,15,30],"status":"PASS"},{"condition":12,"dataset":"superconductivity","spread":"concentrated","seed":78011,"metric_greedy_selected_indices":[18,8,4],"status":"PASS"},{"condition":13,"dataset":"superconductivity","spread":"concentrated","seed":78021,"metric_greedy_selected_indices":[10,29,14],"status":"PASS"},{"condition":14,"dataset":"superconductivity","spread":"concentrated","seed":78031,"metric_greedy_selected_indices":[21,27,12],"status":"PASS"},{"condition":15,"dataset":"superconductivity","spread":"dispersed","seed":78011,"metric_greedy_selected_indices":[27,12,16],"status":"PASS"},{"condition":16,"dataset":"superconductivity","spread":"dispersed","seed":78021,"metric_greedy_selected_indices":[10,3,29],"status":"PASS"},{"condition":17,"dataset":"superconductivity","spread":"dispersed","seed":78031,"metric_greedy_selected_indices":[8,6,27],"status":"PASS"}]}

==> anc/results/metric_and_leakage/metric_comparison.json <==
{"status":"PASS","runs":54,"conditions":18,"checkpoints":162,"queue_seconds":332.94270780007355,"comparison":[{"budget_seconds":1.0,"control":"metric_pod","finite_pairs":12,"gradient_narrower":10,"control_narrower":2,"ties":0,"median_gradient_over_control":0.9186881725562346,"min_ratio":0.788922969778242,"max_ratio":1.0070895575489398},{"budget_seconds":1.0,"control":"metric_greedy","finite_pairs":12,"gradient_narrower":11,"control_narrower":1,"ties":0,"median_gradient_over_control":0.9368020945255051,"min_ratio":0.6951831337875294,"max_ratio":1.0014014639050737},{"budget_seconds":5.0,"control":"metric_pod","finite_pairs":18,"gradient_narrower":16,"control_narrower":2,"ties":0,"median_gradient_over_control":0.9178898020435193,"min_ratio":0.7735508798399635,"max_ratio":1.0081012002683494},{"budget_seconds":5.0,"control":"metric_greedy","finite_pairs":18,"gradient_narrower":17,"control_narrower":1,"ties":0,"median_gradient_over_control":0.9207787078131671,"min_ratio":0.694305603340172,"max_ratio":1.0033258479818268},{"budget_seconds":10.0,"control":"metric_pod","finite_pairs":18,"gradient_narrower":16,"control_narrower":2,"ties":0,"median_gradient_over_control":0.9178303423309011,"min_ratio":0.77355087805527,"max_ratio":1.0081012002683494},{"budget_seconds":10.0,"control":"metric_greedy","finite_pairs":18,"gradient_narrower":17,"control_narrower":1,"ties":0,"median_gradient_over_control":0.9198524517542641,"min_ratio":0.694305603340172,"max_ratio":1.0033258479818268}],"group_summary":[{"dataset":"diabetes","spread":"concentrated","gradient_median_width_10s":7.662329557536346e-05,"metric_pod_median_width_10s":9.469308521862115e-05,"metric_greedy_median_width_10s":0.0001013889870657358,"gradient_median_basis_ms":1.1174000101163983,"metric_pod_median_basis_ms":1.7761999042704701,"metric_greedy_median_basis_ms":2.1889000199735165,"gradient_median_total_seconds":5.381103800027631,"metric_pod_median_total_seconds":5.281388200004585,"metric_greedy_median_total_seconds":5.34827239997685},{"dataset":"diabetes","spread":"dispersed","gradient_median_width_10s":6.854823680010598e-05,"metric_pod_median_width_10s":6.84057902772718e-05,"metric_greedy_median_width_10s":6.952309961245613e-05,"gradient_median_basis_ms":1.0488999541848898,"metric_pod_median_basis_ms":1.714400015771389,"metric_greedy_median_basis_ms":2.2486000088974833,"gradient_median_total_seconds":6.464795000036247,"metric_pod_median_total_seconds":6.538958300021477,"metric_greedy_median_total_seconds":6.889599100104533},{"dataset":"concrete","spread":"concentrated","gradient_median_width_10s":6.38230810817769e-06,"metric_pod_median_width_10s":7.263310994424504e-06,"metric_greedy_median_width_10s":7.391869508820067e-06,"gradient_median_basis_ms":1.057000015862286,"metric_pod_median_basis_ms":2.515799948014319,"metric_greedy_median_basis_ms":2.909800037741661,"gradient_median_total_seconds":4.422673299908638,"metric_pod_median_total_seconds":4.620380199979991,"metric_greedy_median_total_seconds":4.5547473998740315},{"dataset":"concrete","spread":"dispersed","gradient_median_width_10s":8.591078759001451e-06,"metric_pod_median_width_10s":8.626039240185073e-06,"metric_greedy_median_width_10s":9.140344486527234e-06,"gradient_median_basis_ms":1.1485000140964985,"metric_pod_median_basis_ms":2.625799970701337,"metric_greedy_median_basis_ms":3.1771999783813953,"gradient_median_total_seconds":5.394258199958131,"metric_pod_median_total_seconds":5.991430800058879,"metric_greedy_median_total_seconds":5.98963540000841},{"dataset":"superconductivity","spread":"concentrated","gradient_median_width_10s":1.1910232358510053e-06,"metric_pod_median_width_10s":1.3203489700985788e-06,"metric_greedy_median_width_10s":1.5458392886388804e-06,"gradient_median_basis_ms":1.5592999989166856,"metric_pod_median_basis_ms":26.145300013013184,"metric_greedy_median_basis_ms":24.343200027942657,"gradient_median_total_seconds":7.069199900026433,"metric_pod_median_total_seconds":6.936100900056772,"metric_greedy_median_total_seconds":6.997665600036271},{"dataset":"superconductivity","spread":"dispersed","gradient_median_width_10s":7.990451844127933e-06,"metric_pod_median_width_10s":8.01050744276115e-06,"metric_greedy_median_width_10s":8.10470293309597e-06,"gradient_median_basis_ms":1.6156999627128243,"metric_pod_median_basis_ms":27.930499985814095,"metric_greedy_median_basis_ms":24.777299957349896,"gradient_median_total_seconds":7.974830999970436,"metric_pod_median_total_seconds":7.801174300140701,"metric_greedy_median_total_seconds":8.379197200061753}],"scope":"Same18v78conditions; matched10sTOTALbudget, completed-events-only endpoints1/5/10; physical-POD legacy1sSEARCHcap retained separately in v78."}

==> anc/results/multiple_directions/multirank_audit_results.json <==
{"status":"PASS","conditions":18,"complete_trees":2,"imports_solver_implementation":false,"seconds":6.055120000033639,"reports":[{"condition":0,"rank":2,"eta":"11298437964373630398716695892375390625/13611294635258598882802252158994357738799104","original_constants":"PASS","tree":{"points":74,"nodes":47,"terminal_leaves":24,"exact_original_row_values":true,"node_bounds_and_binary_coverage":true,"original_table_witness":true}},{"condition":1,"rank":2,"eta":"61111415081986366637477989143659571037295145087880553074120335452759034890653992410921472565098950400752878060408451482809585685749642692958912905802046716072809803356542195480625/41495161893711658637267139740885521631959462874099502086093792680096322359839505796865487808210993164186525546476171515822939215435321925631391902857410736183422992338803116008028504064","original_constants":"PASS"},{"condition":2,"rank":2,"eta":"5848080155417277805938390681340562227609621516602587080762152669221821181843008516215622329524600656485872987323123725486666166073066993765406864218962806591349093510325025/923853136052530981898971761166320706660998725331052828175925219227982280506882871360675024640055581450570653143139928210391755442530267028358741757601164786834168020744536064","original_constants":"PASS"},{"condition":3,"rank":2,"eta":"660246603579570407924957475516916503937260915065154938765625/257110086296034479992746737725612805003763701061793384593973313536","original_constants":"PASS"},{"condition":4,"rank":2,"eta":"150583427579009094159309287701775002253405861237210185930189453665020108531087365633672282054038540762793647671917474653198332731631667781515512133288661048347536946837873088280625/41495161893711658637267139740885521631959462874099502086093792680096322359839505796865487808210993164186525546476171515822939215435321925631391902857410736183422992338803116008028504064","original_constants":"PASS"},{"condition":5,"rank":2,"eta":"1005808209942239880863050747240641242426877856595954538659951336621787417862445395908431433253677095245887204436864422721124256473495113682093624674023610609210655504106369225/156131179992877735940926227637108199425708784580947927961731362049529005405663205259954079164169393265146440381190647867556206669787615127792627357034596848974974395505826594816","original_constants":"PASS"},{"condition":6,"rank":2,"eta":"143984936828489397944232407975785801912592351481359738765625/1004336274593884687471666944240675019545951957272630408570208256","original_constants":"PASS"},{"condition":7,"rank":2,"eta":"6253522600439287398989422745133619778095598222838872945548521716987694025778652472704021256689205758047129477867284078687949751128050698095206685340157106060773970580239573440280625/41495161893711658637267139740885521631959462874099502086093792680096322359839505796865487808210993164186525546476171515822939215435321925631391902857410736183422992338803116008028504064","original_constants":"PASS"},{"condition":8,"rank":2,"eta":"1286441077897359939647549715421432770333098844188769929030783074554162934361605498566014763421498181172153184805555792214454740944159476264098122207313832842254004883587969225/156131179992877735940926227637108199425708784580947927961731362049529005405663205259954079164169393265146440381190647867556206669787615127792627357034596848974974395505826594816","original_constants":"PASS"},{"condition":9,"rank":3,"eta":"80639831752329615711225926358741890625/96791428742754580561136494082027195723677696","original_constants":"PASS","tree":{"points":333,"nodes":171,"terminal_leaves":86,"exact_original_row_values":true,"node_bounds_and_binary_coverage":true,"original_table_witness":true}},{"condition":10,"rank":3,"eta":"23711962784310314263074275596101836021886103018802290671297805702822038661638884035728603909739739742850993043168397589419334722674117640190815411949020310923208875410801010649/14685503018732028707748319361159948533395420270922342635282024400645947198106243040351105979986718423144572814346193532972533302354905429566925626774030280857290623006017868619841536","original_constants":"PASS"},{"condition":11,"rank":3,"eta":"388383649688671809203653204958123604426369410594295186163096683531210649262132074582039798219917955870450256696086274687060590847661848571355022112811794525135213241239681/42516261011926829625927575670512421925305967830016701493620682519844312857506661633754175879345305318624580235150722709427620599744250391240489838939910558234015427234627584","original_constants":"PASS"},{"condition":12,"rank":3,"eta":"294214307363691671868568625225843489707593428798136698765625/114271149730962458581703423825932245421634516334846694826237231104","original_constants":"PASS"},{"condition":13,"rank":3,"eta":"56562619673827154274732573218800122965839035152528516936968603613070692179770786365931120880303481975285867021549447403913722004270897078079289942964662213958677393822531954649/14685503018732028707748319361159948533395420270922342635282024400645947198106243040351105979986718423144572814346193532972533302354905429566925626774030280857290623006017868619841536","original_constants":"PASS"},{"condition":14,"rank":3,"eta":"199436064151486848618299170738342693325453148782168578727391101457717065463722961279193990919704026107890629078789497316815764761093831182121/1858608485699107346439832357331270051057648990245633321316924217662110847542258689945102359363157106797740101035084083524236485908951465984","original_constants":"PASS"},{"condition":15,"rank":3,"eta":"29050626408511772907173418105907926244492585964747790618403234456125302026929460014885726255520255476957896129160160659711563109120326416555681/267639621940671457887335859455702887352301454595371198269637087343343962046085251352094739748294623378874574549052108027490053970889011101696","original_constants":"PASS"},{"condition":16,"rank":3,"eta":"1029288182533912105268567285590173362705461127494887879929624387165707011356266252262804115250761055010498097878450702371910057152876398409/9482696355607690543060369170057500260498209133906292455698592947255667589501319846658685506954883197947653576709612671042022887290568704","original_constants":"PASS"},{"condition":17,"rank":3,"eta":"4147316874184719104437819184829005908519031623471574934014938778836997969499785610380884348935694353155110568451703518697066215912499294329/37930785422430762172241476680230001041992836535625169822794371789022670358005279386634742027819532791790614306838450684168091549162274816","original_constants":"PASS"}]}

==> anc/results/multiple_directions/multirank_results.json <==
{"status":"PASS","conditions":[{"condition":0,"active_dimension":2,"delta":"0","ell":"0","n":64,"p":34,"recovered_support":[0,1],"actual_retained_rank":2,"receipt":{"signal_rows":32,"nuisance_rows":32,"fixed_signal_rows":0,"strict_energy_applicable":true,"strict_support":true,"candidate_in_span":true,"tail":8.300781275505005e-07,"components":{"residual":0.0,"retained_coupling":0.0009110862349692813,"signal_leakage":0.0,"candidate_leakage":0.0},"dominant_component":"retained_coupling","curvature_ratio":1.0,"tail_target_met":true,"fractions":{"a2":"1/2048","epsilon2":"0","sigma2":"181/256","E2":"181/256","b2":"0","d2":"0","G2":"17/65536","kappa":"26843545559/68719476736","kappa_b":"26843545559/68719476736","radius":"4427150955/107374182236","eta":"11298437964373630398716695892375390625/13611294635258598882802252158994357738799104","fixed_signal_curvature":"0","retained_signal_curvature":"9663676375/68719476736","physical_Hmu":"4","coordinate_radius":"21617/1048576"},"gram":[["4","0"],["0","4"]],"retained_curvature_proof":"exact interval diagonal-dominance enclosure of retained signal moments","signal_indices":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31],"curvature_method":"exact interval diagonal-dominance enclosure of retained signal moments","signal_moment_lower":[["9/16","0"],["0","49/64"]],"signal_moment_upper":[["25/16","0"],["0","81/64"]],"tail_target":1e-05},"input_seconds":0.00022250006441026926,"anchor_seconds":0.11970439995639026,"direction_seconds":0.0006346000591292977,"constants_seconds":0.05203059990890324,"exact_control":{"full":"763285/1157392656","active":"30545/46339344","candidate_line":"5/10912","active_displacement":["64/1601","16/1809"]}},{"condition":1,"active_dimension":2,"delta":"0","ell":"1/4096","n":64,"p":34,"recovered_support":[0,1],"actual_retained_rank":2,"receipt":{"signal_rows":32,"nuisance_rows":32,"fixed_signal_rows":0,"strict_energy_applicable":false,"strict_support":false,"candidate_in_span":true,"tail":1.4727359116834157e-06,"components":{"residual":0.0,"retained_coupling":0.0009112724908425459,"signal_leakage":0.00030229082093126327,"candidate_leakage":0.0},"dominant_component":"retained_coupling","curvature_ratio":0.9999999570846606,"tail_target_met":true,"fractions":{"a2":"1/2048","epsilon2":"0","sigma2":"181/256","E2":"181/256","b2":"1/33554432","d2":"0","G2":"17/65536","kappa":"26843545559/68719476736","kappa_b":"29514792724655137362473/75557872733113649481892","radius":"27795360183413082510203793591386829506006442572710400729498933040393/673998717071339133726240984125176377580643229385631965137132880658432","eta":"61111415081986366637477989143659571037295145087880553074120335452759034890653992410921472565098950400752878060408451482809585685749642692958912905802046716072809803356542195480625/41495161893711658637267139740885521631959462874099502086093792680096322359839505796865487808210993164186525546476171515822939215435321925631391902857410736183422992338803116008028504064","fixed_signal_curvature":"0","retained_signal_curvature":"9663676375/68719476736","physical_Hmu":"4","coordinate_radius":"10811/524288"},"gram":[["4","0"],["0","4"]],"retained_curvature_proof":"exact interval diagonal-dominance enclosure of retained signal moments","signal_indices":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31],"curvature_method":"exact interval diagonal-dominance enclosure of retained signal moments","signal_moment_lower":[["9/16","0"],["0","49/64"]],"signal_moment_upper":[["25/16","0"],["0","81/64"]],"tail_target":1e-05},"input_seconds":0.00021119997836649418,"anchor_seconds":0.10858570004347712,"direction_seconds":0.0006274000043049455,"constants_seconds":0.0515224999981001,"exact_control":null},{"condition":2,"active_dimension":2,"delta":"0","ell":"1/16","n":64,"p":34,"recovered_support":[0,1],"actual_retained_rank":2,"receipt":{"signal_rows":32,"nuisance_rows":32,"fixed_signal_rows":0,"strict_energy_applicable":false,"strict_support":false,"candidate_in_span":true,"tail":0.006330097206148091,"components":{"residual":0.0,"retained_coupling":0.0012709479941243164,"signal_leakage":0.07829096001560161,"candidate_leakage":0.0},"dominant_component":"signal_leakage","curvature_ratio":0.9972093023331153,"tail_target_met":false,"fractions":{"a2":"1/2048","epsilon2":"0","sigma2":"181/256","E2":"181/256","b2":"1/512","d2":"0","G2":"17/65536","kappa":"26843545559/68719476736","kappa_b":"115868611036903554089/297453748188602888356","radius":"731668830787898590525516776923062529705682771593722592974232085/12721015981497301174317203581861530687625666231312491218858934272","eta":"5848080155417277805938390681340562227609621516602587080762152669221821181843008516215622329524600656485872987323123725486666166073066993765406864218962806591349093510325025/923853136052530981898971761166320706660998725331052828175925219227982280506882871360675024640055581450570653143139928210391755442530267028358741757601164786834168020744536064","fixed_signal_curvature":"0","retained_signal_curvature":"9663676375/68719476736","physical_Hmu":"4","coordinate_radius":"7539/262144"},"gram":[["4","0"],["0","4"]],"retained_curvature_proof":"exact interval diagonal-dominance enclosure of retained signal moments","signal_indices":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31],"curvature_method":"exact interval diagonal-dominance enclosure of retained signal moments","signal_moment_lower":[["9/16","0"],["0","49/64"]],"signal_moment_upper":[["25/16","0"],["0","81/64"]],"tail_target":1e-05},"input_seconds":0.0002058000536635518,"anchor_seconds":0.1078099999576807,"direction_seconds":0.0005866000428795815,"constants_seconds":0.053433399996720254,"exact_control":null},{"condition":3,"active_dimension":2,"delta":"1/1024","ell":"0","n":64,"p":34,"recovered_support":[0,1],"actual_retained_rank":2,"receipt":{"signal_rows":32,"nuisance_rows":32,"fixed_signal_rows":0,"strict_energy_applicable":true,"strict_support":true,"candidate_in_span":true,"tail":2.5679529461141707e-06,"components":{"residual":0.0006905339660079335,"retained_coupling":0.0009119494024281233,"signal_leakage":0.0,"candidate_leakage":0.0},"dominant_component":"retained_coupling","curvature_ratio":1.0,"tail_target_met":true,"fractions":{"a2":"1/2048","epsilon2":"1/2097152","sigma2":"181/256","E2":"181/256","b2":"0","d2":"0","G2":"17/65536","kappa":"26843545559/68719476736","kappa_b":"26843545559/68719476736","radius":"609039454870077881385/14757395236427652923392","eta":"660246603579570407924957475516916503937260915065154938765625/257110086296034479992746737725612805003763701061793384593973313536","fixed_signal_curvature":"0","retained_signal_curvature":"9663676375/68719476736","physical_Hmu":"4","coordinate_radius":"10819/524288"},"gram":[["4","0"],["0","4"]],"retained_curvature_proof":"exact interval diagonal-dominance enclosure of retained signal moments","signal_indices":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31],"curvature_method":"exact interval diagonal-dominance enclosure of retained signal moments","signal_moment_lower":[["9/16","0"],["0","49/64"]],"signal_moment_upper":[["25/16","0"],["0","81/64"]],"tail_target":1e-05},"input_seconds":0.00023370003327727318,"anchor_seconds":0.11279729998204857,"direction_seconds":0.0006435000104829669,"constants_seconds":0.05304559995420277,"exact_control":null},{"condition":4,"active_dimension":2,"delta":"1/1024","ell":"1/4096","n":64,"p":34,"recovered_support":[0,1],"actual_retained_rank":2,"receipt":{"signal_rows":32,"nuisance_rows":32,"fixed_signal_rows":0,"strict_energy_applicable":false,"strict_support":false,"candidate_in_span":true,"tail":3.6289393921325825e-06,"components":{"residual":0.0006905339660079335,"retained_coupling":0.0009121413286169233,"signal_leakage":0.0003023022359860906,"candidate_leakage":0.0},"dominant_component":"retained_coupling","curvature_ratio":0.9999999570846606,"tail_target_met":true,"fractions":{"a2":"1/2048","epsilon2":"1/2097152","sigma2":"181/256","E2":"181/256","b2":"1/33554432","d2":"0","G2":"17/65536","kappa":"26843545559/68719476736","kappa_b":"29514792724655137362473/75557872733113649481892","radius":"27821861212602983965143868918318754350031113696890851355632490288393/673998717071339133726240984125176377580643229385631965137132880658432","eta":"150583427579009094159309287701775002253405861237210185930189453665020108531087365633672282054038540762793647671917474653198332731631667781515512133288661048347536946837873088280625/41495161893711658637267139740885521631959462874099502086093792680096322359839505796865487808210993164186525546476171515822939215435321925631391902857410736183422992338803116008028504064","fixed_signal_curvature":"0","retained_signal_curvature":"9663676375/68719476736","physical_Hmu":"4","coordinate_radius":"10821/524288"},"gram":[["4","0"],["0","4"]],"retained_curvature_proof":"exact interval diagonal-dominance enclosure of retained signal moments","signal_indices":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31],"curvature_method":"exact interval diagonal-dominance enclosure of retained signal moments","signal_moment_lower":[["9/16","0"],["0","49/64"]],"signal_moment_upper":[["25/16","0"],["0","81/64"]],"tail_target":1e-05},"input_seconds":0.0001911999424919486,"anchor_seconds":0.10712329996749759,"direction_seconds":0.0005856000352650881,"constants_seconds":0.05147069995291531,"exact_control":null},{"condition":5,"active_dimension":2,"delta":"1/1024","ell":"1/16","n":64,"p":34,"recovered_support":[0,1],"actual_retained_rank":2,"receipt":{"signal_rows":32,"nuisance_rows":32,"fixed_signal_rows":0,"strict_energy_applicable":false,"strict_support":false,"candidate_in_span":true,"tail":0.006442071404239192,"components":{"residual":0.0006905339660079335,"retained_coupling":0.0012732635777179065,"signal_leakage":0.07829871801764435,"candidate_leakage":0.0},"dominant_component":"signal_leakage","curvature_ratio":0.9972093023331153,"tail_target_met":false,"fractions":{"a2":"1/2048","epsilon2":"1/2097152","sigma2":"181/256","E2":"181/256","b2":"1/512","d2":"0","G2":"17/65536","kappa":"26843545559/68719476736","kappa_b":"115868611036903554089/297453748188602888356","radius":"9529024482124631967558855141597573396649942031040005837904057105/165373207759464915266123646564199898939133661007062385845166145536","eta":"1005808209942239880863050747240641242426877856595954538659951336621787417862445395908431433253677095245887204436864422721124256473495113682093624674023610609210655504106369225/156131179992877735940926227637108199425708784580947927961731362049529005405663205259954079164169393265146440381190647867556206669787615127792627357034596848974974395505826594816","fixed_signal_curvature":"0","retained_signal_curvature":"9663676375/68719476736","physical_Hmu":"4","coordinate_radius":"30211/1048576"},"gram":[["4","0"],["0","4"]],"retained_curvature_proof":"exact interval diagonal-dominance enclosure of retained signal moments","signal_indices":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31],"curvature_method":"exact interval diagonal-dominance enclosure of retained signal moments","signal_moment_lower":[["9/16","0"],["0","49/64"]],"signal_moment_upper":[["25/16","0"],["0","81/64"]],"tail_target":1e-05},"input_seconds":0.0001911999424919486,"anchor_seconds":0.10841260000597686,"direction_seconds":0.0006210000719875097,"constants_seconds":0.05331129999831319,"exact_control":null},{"condition":6,"active_dimension":2,"delta":"1/64","ell":"0","n":64,"p":34,"recovered_support":[0,1],"actual_retained_rank":2,"receipt":{"signal_rows":32,"nuisance_rows":32,"fixed_signal_rows":0,"strict_energy_applicable":true,"strict_support":true,"candidate_in_span":true,"tail":0.000143363274304427,"components":{"residual":0.011048543456126936,"retained_coupling":0.0009248969143107518,"signal_leakage":0.0,"candidate_leakage":0.0},"dominant_component":"residual","curvature_ratio":1.0,"tail_target_met":false,"fractions":{"a2":"1/2048","epsilon2":"1/8192","sigma2":"181/256","E2":"181/256","b2":"0","d2":"0","G2":"17/65536","kappa":"26843545559/68719476736","kappa_b":"26843545559/68719476736","radius":"38605397884672850985/922337202276728307712","eta":"143984936828489397944232407975785801912592351481359738765625/1004336274593884687471666944240675019545951957272630408570208256","fixed_signal_curvature":"0","retained_signal_curvature":"9663676375/68719476736","physical_Hmu":"4","coordinate_radius":"21945/1048576"},"gram":[["4","0"],["0","4"]],"retained_curvature_proof":"exact interval diagonal-dominance enclosure of retained signal moments","signal_indices":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31],"curvature_method":"exact interval diagonal-dominance enclosure of retained signal moments","signal_moment_lower":[["9/16","0"],["0","49/64"]],"signal_moment_upper":[["25/16","0"],["0","81/64"]],"tail_target":1e-05},"input_seconds":0.00022580008953809738,"anchor_seconds":0.11418339994270355,"direction_seconds":0.0006651000585407019,"constants_seconds":0.05466659995727241,"exact_control":null},{"condition":7,"active_dimension":2,"delta":"1/64","ell":"1/4096","n":64,"p":34,"recovered_support":[0,1],"actual_retained_rank":2,"receipt":{"signal_rows":32,"nuisance_rows":32,"fixed_signal_rows":0,"strict_energy_applicable":false,"strict_support":false,"candidate_in_span":true,"tail":0.00015070486088131086,"components":{"residual":0.011048543456126936,"retained_coupling":0.000925173895232583,"signal_leakage":0.0003024734618085001,"candidate_leakage":0.0},"dominant_component":"residual","curvature_ratio":0.9999999570846606,"tail_target_met":false,"fractions":{"a2":"1/2048","epsilon2":"1/8192","sigma2":"181/256","E2":"181/256","b2":"1/33554432","d2":"0","G2":"17/65536","kappa":"26843545559/68719476736","kappa_b":"29514792724655137362473/75557872733113649481892","radius":"28219376650451505789244998822297627010401180559597610747635849008393/673998717071339133726240984125176377580643229385631965137132880658432","eta":"6253522600439287398989422745133619778095598222838872945548521716987694025778652472704021256689205758047129477867284078687949751128050698095206685340157106060773970580239573440280625/41495161893711658637267139740885521631959462874099502086093792680096322359839505796865487808210993164186525546476171515822939215435321925631391902857410736183422992338803116008028504064","fixed_signal_curvature":"0","retained_signal_curvature":"9663676375/68719476736","physical_Hmu":"4","coordinate_radius":"343/16384"},"gram":[["4","0"],["0","4"]],"retained_curvature_proof":"exact interval diagonal-dominance enclosure of retained signal moments","signal_indices":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31],"curvature_method":"exact interval diagonal-dominance enclosure of retained signal moments","signal_moment_lower":[["9/16","0"],["0","49/64"]],"signal_moment_upper":[["25/16","0"],["0","81/64"]],"tail_target":1e-05},"input_seconds":0.00019449996761977673,"anchor_seconds":0.10798029997386038,"direction_seconds":0.0006342000560835004,"constants_seconds":0.05171199992764741,"exact_control":null},{"condition":8,"active_dimension":2,"delta":"1/64","ell":"1/16","n":64,"p":34,"recovered_support":[0,1],"actual_retained_rank":2,"receipt":{"signal_rows":32,"nuisance_rows":32,"fixed_signal_rows":0,"strict_energy_applicable":false,"strict_support":false,"candidate_in_span":true,"tail":0.00823948860154675,"components":{"residual":0.011048543456126936,"retained_coupling":0.0013079973316217563,"signal_leakage":0.07841508804828547,"candidate_leakage":0.0},"dominant_component":"signal_leakage","curvature_ratio":0.9972093023331153,"tail_target_met":false,"fractions":{"a2":"1/2048","epsilon2":"1/8192","sigma2":"181/256","E2":"181/256","b2":"1/512","d2":"0","G2":"17/65536","kappa":"26843545559/68719476736","kappa_b":"115868611036903554089/297453748188602888356","radius":"9788969710353886328465910765563981053790932035864187776489657105/165373207759464915266123646564199898939133661007062385845166145536","eta":"1286441077897359939647549715421432770333098844188769929030783074554162934361605498566014763421498181172153184805555792214454740944159476264098122207313832842254004883587969225/156131179992877735940926227637108199425708784580947927961731362049529005405663205259954079164169393265146440381190647867556206669787615127792627357034596848974974395505826594816","fixed_signal_curvature":"0","retained_signal_curvature":"9663676375/68719476736","physical_Hmu":"4","coordinate_radius":"31035/1048576"},"gram":[["4","0"],["0","4"]],"retained_curvature_proof":"exact interval diagonal-dominance enclosure of retained signal moments","signal_indices":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31],"curvature_method":"exact interval diagonal-dominance enclosure of retained signal moments","signal_moment_lower":[["9/16","0"],["0","49/64"]],"signal_moment_upper":[["25/16","0"],["0","81/64"]],"tail_target":1e-05},"input_seconds":0.00020199990831315517,"anchor_seconds":0.10772950004320592,"direction_seconds":0.0005987000185996294,"constants_seconds":0.05163839994929731,"exact_control":null},{"condition":9,"active_dimension":3,"delta":"0","ell":"0","n":96,"p":51,"recovered_support":[0,1,2],"actual_retained_rank":3,"receipt":{"signal_rows":48,"nuisance_rows":48,"fixed_signal_rows":0,"strict_energy_applicable":true,"strict_support":true,"candidate_in_span":true,"tail":8.331298835008259e-07,"components":{"residual":0.0,"retained_coupling":0.0009127594883104891,"signal_leakage":0.0,"candidate_leakage":0.0},"dominant_component":"retained_coupling","curvature_ratio":1.0,"tail_target_met":true,"fractions":{"a2":"1/2048","epsilon2":"0","sigma2":"1013/1536","E2":"1013/1536","b2":"0","d2":"0","G2":"150203391433292478300287576747/1298074214633706907132624082305024","kappa":"9382499220280661/36028797018963968","kappa_b":"9382499220280661/36028797018963968","radius":"387560822898688/9382499220280661","eta":"80639831752329615711225926358741890625/96791428742754580561136494082027195723677696","fixed_signal_curvature":"0","retained_signal_curvature":"12884901875/137438953472","physical_Hmu":"412316810161/68719476736","coordinate_radius":"17683/1048576"},"gram":[["412316810161/68719476736","0","0"],["0","412316810161/68719476736","0"],["0","0","412316810161/68719476736"]],"retained_curvature_proof":"exact interval diagonal-dominance enclosure of retained signal moments","signal_indices":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47],"curvature_method":"exact interval diagonal-dominance enclosure of retained signal moments","signal_moment_lower":[["1236950430483/2199023255552","0","0"],["0","20203523697889/26388279066624","0"],["0","0","30923760762075/35184372088832"]],"signal_moment_upper":[["10307920254025/6597069766656","0","0"],["0","11132553874347/8796093022208","0"],["0","0","119159558136529/105553116266496"]],"tail_target":1e-05},"input_seconds":0.0002882999833673239,"anchor_seconds":0.2610372999915853,"direction_seconds":0.0009172999998554587,"constants_seconds":0.14400800003204495,"exact_control":{"full":"13095413885/29694065982336","active":"943682209/2140877692800","candidate_line":"147/682880","active_displacement":["64/1601","16/1809","4/1925"]}},{"condition":10,"active_dimension":3,"delta":"0","ell":"1/4096","n":96,"p":51,"recovered_support":[0,1,2],"actual_retained_rank":3,"receipt":{"signal_rows":48,"nuisance_rows":48,"fixed_signal_rows":0,"strict_energy_applicable":false,"strict_support":false,"candidate_in_span":true,"tail":1.614651044234891e-06,"components":{"residual":0.0,"retained_coupling":0.000913091498188758,"signal_leakage":0.0003575977022984779,"candidate_leakage":0.0},"dominant_component":"retained_coupling","curvature_ratio":0.9999999356269947,"tail_target_met":true,"fractions":{"a2":"1/2048","epsilon2":"0","sigma2":"1013/1536","E2":"1013/1536","b2":"1/33554432","d2":"0","G2":"150203391433292478300287576747/1298074214633706907132624082305024","kappa":"9382499220280661/36028797018963968","kappa_b":"1875454176254239673336012759738770467/7201744503030005022982531396923293696","radius":"261971490603002752453620022657026060264180726044096096808097371725/6339788299277937223011195257940556267984297058713022182346731814912","eta":"23711962784310314263074275596101836021886103018802290671297805702822038661638884035728603909739739742850993043168397589419334722674117640190815411949020310923208875410801010649/14685503018732028707748319361159948533395420270922342635282024400645947198106243040351105979986718423144572814346193532972533302354905429566925626774030280857290623006017868619841536","fixed_signal_curvature":"0","retained_signal_curvature":"12884901875/137438953472","physical_Hmu":"412316810161/68719476736","coordinate_radius":"8845/524288"},"gram":[["412316810161/68719476736","0","0"],["0","412316810161/68719476736","0"],["0","0","412316810161/68719476736"]],"retained_curvature_proof":"exact interval diagonal-dominance enclosure of retained signal moments","signal_indices":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47],"curvature_method":"exact interval diagonal-dominance enclosure of retained signal moments","signal_moment_lower":[["1236950430483/2199023255552","0","0"],["0","20203523697889/26388279066624","0"],["0","0","30923760762075/35184372088832"]],"signal_moment_upper":[["10307920254025/6597069766656","0","0"],["0","11132553874347/8796093022208","0"],["0","0","119159558136529/105553116266496"]],"tail_target":1e-05},"input_seconds":0.0002695999573916197,"anchor_seconds":0.2580692000919953,"direction_seconds":0.0008695999858900905,"constants_seconds":0.13866489997599274,"exact_control":null},{"condition":11,"active_dimension":3,"delta":"0","ell":"1/16","n":96,"p":51,"recovered_support":[0,1,2],"actual_retained_rank":3,"receipt":{"signal_rows":48,"nuisance_rows":48,"fixed_signal_rows":0,"strict_energy_applicable":false,"strict_support":false,"candidate_in_span":true,"tail":0.009134943676719853,"components":{"residual":0.0,"retained_coupling":0.00164977337808784,"signal_leakage":0.09392712590578646,"candidate_leakage":0.0},"dominant_component":"signal_leakage","curvature_ratio":0.9958301158327434,"tail_target_met":false,"fractions":{"a2":"1/2048","epsilon2":"0","sigma2":"1013/1536","E2":"1013/1536","b2":"1/512","d2":"0","G2":"150203391433292478300287576747/1298074214633706907132624082305024","kappa":"9382499220280661/36028797018963968","kappa_b":"17222186281772932650068105206087591/66410117844976097089938442638327808","radius":"203745079502287407479839461404407886969765679059680119628750675/2728964347166479550646524046479704426947443306003686314739761152","eta":"388383649688671809203653204958123604426369410594295186163096683531210649262132074582039798219917955870450256696086274687060590847661848571355022112811794525135213241239681/42516261011926829625927575670512421925305967830016701493620682519844312857506661633754175879345305318624580235150722709427620599744250391240489838939910558234015427234627584","fixed_signal_curvature":"0","retained_signal_curvature":"12884901875/137438953472","physical_Hmu":"412316810161/68719476736","coordinate_radius":"31961/1048576"},"gram":[["412316810161/68719476736","0","0"],["0","412316810161/68719476736","0"],["0","0","412316810161/68719476736"]],"retained_curvature_proof":"exact interval diagonal-dominance enclosure of retained signal moments","signal_indices":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47],"curvature_method":"exact interval diagonal-dominance enclosure of retained signal moments","signal_moment_lower":[["1236950430483/2199023255552","0","0"],["0","20203523697889/26388279066624","0"],["0","0","30923760762075/35184372088832"]],"signal_moment_upper":[["10307920254025/6597069766656","0","0"],["0","11132553874347/8796093022208","0"],["0","0","119159558136529/105553116266496"]],"tail_target":1e-05},"input_seconds":0.00029009999707341194,"anchor_seconds":0.2596758999861777,"direction_seconds":0.0009311999892815948,"constants_seconds":0.13857010006904602,"exact_control":null},{"condition":12,"active_dimension":3,"delta":"1/1024","ell":"0","n":96,"p":51,"recovered_support":[0,1,2],"actual_retained_rank":3,"receipt":{"signal_rows":48,"nuisance_rows":48,"fixed_signal_rows":0,"strict_energy_applicable":true,"strict_support":true,"candidate_in_span":true,"tail":2.574703309246328e-06,"components":{"residual":0.0006905339660079335,"retained_coupling":0.0009140542394972447,"signal_leakage":0.0,"candidate_leakage":0.0},"dominant_component":"retained_coupling","curvature_ratio":1.0,"tail_target_met":true,"fractions":{"a2":"1/2048","epsilon2":"1/2097152","sigma2":"1013/1536","E2":"1013/1536","b2":"0","d2":"0","G2":"150203391433292478300287576747/1298074214633706907132624082305024","kappa":"9382499220280661/36028797018963968","kappa_b":"9382499220280661/36028797018963968","radius":"406963438184127183913/9838263502405014388736","eta":"294214307363691671868568625225843489707593428798136698765625/114271149730962458581703423825932245421634516334846694826237231104","fixed_signal_curvature":"0","retained_signal_curvature":"12884901875/137438953472","physical_Hmu":"412316810161/68719476736","coordinate_radius":"4427/262144"},"gram":[["412316810161/68719476736","0","0"],["0","412316810161/68719476736","0"],["0","0","412316810161/68719476736"]],"retained_curvature_proof":"exact interval diagonal-dominance enclosure of retained signal moments","signal_indices":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47],"curvature_method":"exact interval diagonal-dominance enclosure of retained signal moments","signal_moment_lower":[["1236950430483/2199023255552","0","0"],["0","20203523697889/26388279066624","0"],["0","0","30923760762075/35184372088832"]],"signal_moment_upper":[["10307920254025/6597069766656","0","0"],["0","11132553874347/8796093022208","0"],["0","0","119159558136529/105553116266496"]],"tail_target":1e-05},"input_seconds":0.00032049999572336674,"anchor_seconds":0.2609148999908939,"direction_seconds":0.0009244000539183617,"constants_seconds":0.14614450000226498,"exact_control":null},{"condition":13,"active_dimension":3,"delta":"1/1024","ell":"1/4096","n":96,"p":51,"recovered_support":[0,1,2],"actual_retained_rank":3,"receipt":{"signal_rows":48,"nuisance_rows":48,"fixed_signal_rows":0,"strict_energy_applicable":false,"strict_support":false,"candidate_in_span":true,"tail":3.851595658771712e-06,"components":{"residual":0.0006905339660079335,"retained_coupling":0.000914396310225687,"signal_leakage":0.000357617980184986,"candidate_leakage":0.0},"dominant_component":"retained_coupling","curvature_ratio":0.9999999356269947,"tail_target_met":true,"fractions":{"a2":"1/2048","epsilon2":"1/2097152","sigma2":"1013/1536","E2":"1013/1536","b2":"1/33554432","d2":"0","G2":"150203391433292478300287576747/1298074214633706907132624082305024","kappa":"9382499220280661/36028797018963968","kappa_b":"1875454176254239673336012759738770467/7201744503030005022982531396923293696","radius":"262345849092758763476420481404106606866536301458058418863625819725/6339788299277937223011195257940556267984297058713022182346731814912","eta":"56562619673827154274732573218800122965839035152528516936968603613070692179770786365931120880303481975285867021549447403913722004270897078079289942964662213958677393822531954649/14685503018732028707748319361159948533395420270922342635282024400645947198106243040351105979986718423144572814346193532972533302354905429566925626774030280857290623006017868619841536","fixed_signal_curvature":"0","retained_signal_curvature":"12884901875/137438953472","physical_Hmu":"412316810161/68719476736","coordinate_radius":"17715/1048576"},"gram":[["412316810161/68719476736","0","0"],["0","412316810161/68719476736","0"],["0","0","412316810161/68719476736"]],"retained_curvature_proof":"exact interval diagonal-dominance enclosure of retained signal moments","signal_indices":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47],"curvature_method":"exact interval diagonal-dominance enclosure of retained signal moments","signal_moment_lower":[["1236950430483/2199023255552","0","0"],["0","20203523697889/26388279066624","0"],["0","0","30923760762075/35184372088832"]],"signal_moment_upper":[["10307920254025/6597069766656","0","0"],["0","11132553874347/8796093022208","0"],["0","0","119159558136529/105553116266496"]],"tail_target":1e-05},"input_seconds":0.000304599991068244,"anchor_seconds":0.2542341999942437,"direction_seconds":0.0009481000015512109,"constants_seconds":0.13985729997511953,"exact_control":null},{"condition":14,"active_dimension":3,"delta":"1/1024","ell":"1/16","n":96,"p":51,"recovered_support":[0,1,15],"actual_retained_rank":3,"receipt":{"signal_rows":48,"nuisance_rows":48,"fixed_signal_rows":0,"strict_energy_applicable":false,"strict_support":false,"candidate_in_span":false,"tail":107.3039672884469,"components":{"residual":0.0006905339660079335,"retained_coupling":5.798733745513055,"signal_leakage":4.151090256207747,"candidate_leakage":0.4082482904641438},"dominant_component":"retained_coupling","curvature_ratio":1.0,"tail_target_met":false,"fractions":{"a2":"683/1024","epsilon2":"1/2097152","sigma2":"11585/24576","E2":"1013/1536","b2":"1557/8192","d2":"1","G2":"677307943994012275529299787777/5841333965851681082096808370372608","kappa":"6004799503160661/36028797018963968","kappa_b":"6004799503160661/36028797018963968","radius":"144125094293270508150804040059420712750929541121/20298633851818094959361755807077796164818436096","eta":"199436064151486848618299170738342693325453148782168578727391101457717065463722961279193990919704026107890629078789497316815764761093831182121/1858608485699107346439832357331270051057648990245633321316924217662110847542258689945102359363157106797740101035084083524236485908951465984","fixed_signal_curvature":"0","retained_signal_curvature":"0","physical_Hmu":"412316810161/68719476736","coordinate_radius":"3039465/1048576"},"gram":[["412316810161/68719476736","0","0"],["0","412316810161/68719476736","0"],["0","0","412316810161/68719476736"]],"retained_curvature_proof":"exact interval diagonal-dominance enclosure of retained signal moments","signal_indices":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47],"curvature_method":"exact interval diagonal-dominance enclosure of retained signal moments","signal_moment_lower":[["1236950430483/2199023255552","0","412316810161/140737488355328"],["0","20203523697889/26388279066624","0"],["412316810161/140737488355328","0","412316810161/1688849860263936"]],"signal_moment_upper":[["10307920254025/6597069766656","0","2061584050805/422212465065984"],["0","11132553874347/8796093022208","0"],["2061584050805/422212465065984","0","412316810161/1688849860263936"]],"tail_target":1e-05},"input_seconds":0.0003002999583259225,"anchor_seconds":0.2503903000615537,"direction_seconds":0.0008770999265834689,"constants_seconds":0.13805920002050698,"exact_control":null},{"condition":15,"active_dimension":3,"delta":"1/64","ell":"0","n":96,"p":51,"recovered_support":[0,1,50],"actual_retained_rank":3,"receipt":{"signal_rows":48,"nuisance_rows":48,"fixed_signal_rows":0,"strict_energy_applicable":false,"strict_support":false,"candidate_in_span":false,"tail":108.54381798129845,"components":{"residual":0.011048543456126936,"retained_coupling":5.835510723496905,"signal_leakage":4.16362888867676,"candidate_leakage":0.4082482904641438},"dominant_component":"retained_coupling","curvature_ratio":1.0,"tail_target_met":false,"fractions":{"a2":"683/1024","epsilon2":"1/8192","sigma2":"181/384","E2":"1013/1536","b2":"289/1536","d2":"1","G2":"74826597930138384685582224953/649037107316853453566312041152512","kappa":"6004799503160661/36028797018963968","kappa_b":"6004799503160661/36028797018963968","radius":"870235023904139871307815975939012673320312286223/121791803110908569756170534842466776988910616576","eta":"29050626408511772907173418105907926244492585964747790618403234456125302026929460014885726255520255476957896129160160659711563109120326416555681/267639621940671457887335859455702887352301454595371198269637087343343962046085251352094739748294623378874574549052108027490053970889011101696","fixed_signal_curvature":"0","retained_signal_curvature":"0","physical_Hmu":"412316810161/68719476736","coordinate_radius":"1529371/524288"},"gram":[["412316810161/68719476736","0","0"],["0","412316810161/68719476736","0"],["0","0","412316810161/68719476736"]],"retained_curvature_proof":"exact interval diagonal-dominance enclosure of retained signal moments","signal_indices":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47],"curvature_method":"exact interval diagonal-dominance enclosure of retained signal moments","signal_moment_lower":[["1236950430483/2199023255552","0","0"],["0","20203523697889/26388279066624","0"],["0","0","0"]],"signal_moment_upper":[["10307920254025/6597069766656","0","0"],["0","11132553874347/8796093022208","0"],["0","0","0"]],"tail_target":1e-05},"input_seconds":0.00031429994851350784,"anchor_seconds":0.2788198000052944,"direction_seconds":0.0009395000524818897,"constants_seconds":0.14904889999888837,"exact_control":null},{"condition":16,"active_dimension":3,"delta":"1/64","ell":"1/4096","n":96,"p":51,"recovered_support":[0,1,16],"actual_retained_rank":3,"receipt":{"signal_rows":48,"nuisance_rows":48,"fixed_signal_rows":0,"strict_energy_applicable":false,"strict_support":false,"candidate_in_span":false,"tail":108.54383014439051,"components":{"residual":0.011048543456126936,"retained_coupling":5.835510990039043,"signal_leakage":4.16362920586385,"candidate_leakage":0.4082482904641438},"dominant_component":"retained_coupling","curvature_ratio":1.0,"tail_target_met":false,"fractions":{"a2":"683/1024","epsilon2":"1/8192","sigma2":"759169025/1610612736","E2":"1013/1536","b2":"101012837/536870912","d2":"1","G2":"673439440400826498040805195777/5841333965851681082096808370372608","kappa":"6004799503160661/36028797018963968","kappa_b":"6004799503160661/36028797018963968","radius":"10359941233963070206459937317280793137618393485/1449902417987006782811553986219842583201316864","eta":"1029288182533912105268567285590173362705461127494887879929624387165707011356266252262804115250761055010498097878450702371910057152876398409/9482696355607690543060369170057500260498209133906292455698592947255667589501319846658685506954883197947653576709612671042022887290568704","fixed_signal_curvature":"0","retained_signal_curvature":"0","physical_Hmu":"412316810161/68719476736","coordinate_radius":"1529371/524288"},"gram":[["412316810161/68719476736","0","0"],["0","412316810161/68719476736","0"],["0","0","412316810161/68719476736"]],"retained_curvature_proof":"exact interval diagonal-dominance enclosure of retained signal moments","signal_indices":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47],"curvature_method":"exact interval diagonal-dominance enclosure of retained signal moments","signal_moment_lower":[["1236950430483/2199023255552","0","412316810161/36028797018963968"],["0","20203523697889/26388279066624","0"],["412316810161/36028797018963968","0","412316810161/110680464442257309696"]],"signal_moment_upper":[["10307920254025/6597069766656","0","2061584050805/108086391056891904"],["0","11132553874347/8796093022208","0"],["2061584050805/108086391056891904","0","412316810161/110680464442257309696"]],"tail_target":1e-05},"input_seconds":0.0002864999696612358,"anchor_seconds":0.25416580005548894,"direction_seconds":0.0008771000429987907,"constants_seconds":0.13655149994883686,"exact_control":null},{"condition":17,"active_dimension":3,"delta":"1/64","ell":"1/16","n":96,"p":51,"recovered_support":[0,1,16],"actual_retained_rank":3,"receipt":{"signal_rows":48,"nuisance_rows":48,"fixed_signal_rows":0,"strict_energy_applicable":false,"strict_support":false,"candidate_in_span":false,"tail":109.33907189098595,"components":{"residual":0.011048543456126936,"retained_coupling":5.8529043349918615,"signal_leakage":4.184331329530454,"candidate_leakage":0.4082482904641438},"dominant_component":"retained_coupling","curvature_ratio":1.0,"tail_target_met":false,"fractions":{"a2":"683/1024","epsilon2":"1/8192","sigma2":"11585/24576","E2":"1013/1536","b2":"1557/8192","d2":"1","G2":"677307943994012275529299787777/5841333965851681082096808370372608","kappa":"6004799503160661/36028797018963968","kappa_b":"6004799503160661/36028797018963968","radius":"20781640223804188685998038220437923289308837303/2899804835974013565623107972439685166402633728","eta":"4147316874184719104437819184829005908519031623471574934014938778836997969499785610380884348935694353155110568451703518697066215912499294329/37930785422430762172241476680230001041992836535625169822794371789022670358005279386634742027819532791790614306838450684168091549162274816","fixed_signal_curvature":"0","retained_signal_curvature":"0","physical_Hmu":"412316810161/68719476736","coordinate_radius":"3067859/1048576"},"gram":[["412316810161/68719476736","0","0"],["0","412316810161/68719476736","0"],["0","0","412316810161/68719476736"]],"retained_curvature_proof":"exact interval diagonal-dominance enclosure of retained signal moments","signal_indices":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47],"curvature_method":"exact interval diagonal-dominance enclosure of retained signal moments","signal_moment_lower":[["1236950430483/2199023255552","0","412316810161/140737488355328"],["0","20203523697889/26388279066624","0"],["412316810161/140737488355328","0","412316810161/1688849860263936"]],"signal_moment_upper":[["10307920254025/6597069766656","0","2061584050805/422212465065984"],["0","11132553874347/8796093022208","0"],["2061584050805/422212465065984","0","412316810161/1688849860263936"]],"tail_target":1e-05},"input_seconds":0.00025479996111243963,"anchor_seconds":0.25266240001656115,"direction_seconds":0.0008332000579684973,"constants_seconds":0.13797169993631542,"exact_control":null}],"results":[{"condition":0,"active_dimension":2,"delta":"0","ell":"0","method":"energy","status":"PASS","retained_rank":2,"tail":8.300781275505005e-07,"width":6.959048142200796e-06,"target_met":true,"energy_tail_target_met":true,"lower":0.0006594866452604985,"upper":0.0006664456934026993,"setup_seconds":0.05976159998681396,"search_seconds":0.08966810000129044,"total_seconds":0.3220217999769375,"stop_reason":"tolerance","certificate_file":"multirank_0_energy_certificate.json"},{"condition":0,"active_dimension":2,"delta":"0","ell":"0","method":"moment","status":"PASS","retained_rank":2,"tail":3.796813289873931e-05,"width":3.7640581525573056e-05,"target_met":false,"energy_tail_target_met":true,"lower":0.0006594866452604985,"upper":0.0006971272267860716,"setup_seconds":0.05724220001138747,"search_seconds":0.7148260000394657,"total_seconds":0.9446603000396863,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_0_moment_certificate.json"},{"condition":0,"active_dimension":2,"delta":"0","ell":"0","method":"candidate_line","status":"PASS","retained_rank":1,"tail":0.0015833905911986626,"width":0.00037811101099120934,"target_met":false,"energy_tail_target_met":true,"lower":0.0006594866452604985,"upper":0.0010375976562517078,"setup_seconds":0.05551119998563081,"search_seconds":0.09259420004673302,"total_seconds":0.3206975000211969,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_0_candidate_line_certificate.json"},{"condition":1,"active_dimension":2,"delta":"0","ell":"1/4096","method":"energy","status":"PASS","retained_rank":2,"tail":1.4727359116834157e-06,"width":7.569034936219087e-06,"target_met":true,"energy_tail_target_met":true,"lower":0.0006595105419828772,"upper":0.0006670795769190963,"setup_seconds":0.05778120004106313,"search_seconds":0.0890279000159353,"total_seconds":0.3077559000812471,"stop_reason":"tolerance","certificate_file":"multirank_1_energy_certificate.json"},{"condition":1,"active_dimension":2,"delta":"0","ell":"1/4096","method":"moment","status":"PASS","retained_rank":2,"tail":3.867456196141917e-05,"width":3.832311386587424e-05,"target_met":false,"energy_tail_target_met":true,"lower":0.0006595105419828772,"upper":0.0006978336558487514,"setup_seconds":0.05663150001782924,"search_seconds":0.7166241999948397,"total_seconds":0.9342025000369176,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_1_moment_certificate.json"},{"condition":1,"active_dimension":2,"delta":"0","ell":"1/4096","method":"candidate_line","status":"PASS","retained_rank":1,"tail":0.00158355362012536,"width":0.0003780897481654959,"target_met":false,"energy_tail_target_met":true,"lower":0.0006595105419828772,"upper":0.001037600290148373,"setup_seconds":0.05550710007082671,"search_seconds":0.09007909998763353,"total_seconds":0.3065330000827089,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_1_candidate_line_certificate.json"},{"condition":2,"active_dimension":2,"delta":"0","ell":"1/16","method":"energy","status":"PASS","retained_rank":2,"tail":0.006330097206148091,"width":0.0005090620606523886,"target_met":false,"energy_tail_target_met":false,"lower":0.0007011506468710403,"upper":0.001210212707523429,"setup_seconds":0.05674130003899336,"search_seconds":0.6852019999641925,"total_seconds":0.90397910005413,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_2_energy_certificate.json"},{"condition":2,"active_dimension":2,"delta":"0","ell":"1/16","method":"moment","status":"PASS","retained_rank":2,"tail":0.0004569773580669574,"width":0.0004149858051024712,"target_met":false,"energy_tail_target_met":false,"lower":0.0007011506468710403,"upper":0.0011161364519735116,"setup_seconds":0.05716430000029504,"search_seconds":0.7160625999094918,"total_seconds":0.935262699960731,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_2_moment_certificate.json"},{"condition":2,"active_dimension":2,"delta":"0","ell":"1/16","method":"candidate_line","status":"PASS","retained_rank":1,"tail":0.0020599712914764136,"width":0.0005090620606523886,"target_met":false,"energy_tail_target_met":false,"lower":0.0007011506468710403,"upper":0.001210212707523429,"setup_seconds":0.05692590004764497,"search_seconds":0.09458989999257028,"total_seconds":0.31355160009115934,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_2_candidate_line_certificate.json"},{"condition":3,"active_dimension":2,"delta":"1/1024","ell":"0","method":"energy","status":"PASS","retained_rank":2,"tail":2.5679529461141707e-06,"width":8.278095551364473e-06,"target_met":true,"energy_tail_target_met":true,"lower":0.0006598681149869722,"upper":0.0006681462105383367,"setup_seconds":0.058633900014683604,"search_seconds":0.08841199998278171,"total_seconds":0.3137659999774769,"stop_reason":"tolerance","certificate_file":"multirank_3_energy_certificate.json"},{"condition":3,"active_dimension":2,"delta":"1/1024","ell":"0","method":"moment","status":"PASS","retained_rank":2,"tail":5.698071995044693e-05,"width":5.627169885582303e-05,"target_met":false,"energy_tail_target_met":true,"lower":0.0006598681149869722,"upper":0.0007161398138427952,"setup_seconds":0.05735250003635883,"search_seconds":0.7096935999579728,"total_seconds":0.9337661999743432,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_3_moment_certificate.json"},{"condition":3,"active_dimension":2,"delta":"1/1024","ell":"0","method":"candidate_line","status":"PASS","retained_rank":1,"tail":0.0015881191905712127,"width":0.00037963688989777454,"target_met":false,"energy_tail_target_met":true,"lower":0.0006598681149869722,"upper":0.0010395050048847467,"setup_seconds":0.05620780005119741,"search_seconds":0.09395729994866997,"total_seconds":0.31688519997987896,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_3_candidate_line_certificate.json"},{"condition":4,"active_dimension":2,"delta":"1/1024","ell":"1/4096","method":"energy","status":"PASS","retained_rank":2,"tail":3.6289393921325825e-06,"width":9.307919002531583e-06,"target_met":true,"energy_tail_target_met":true,"lower":0.0006598920117093509,"upper":0.0006691999307118824,"setup_seconds":0.05680770007893443,"search_seconds":0.08848119992762804,"total_seconds":0.3046596999047324,"stop_reason":"tolerance","certificate_file":"multirank_4_energy_certificate.json"},{"condition":4,"active_dimension":2,"delta":"1/1024","ell":"1/4096","method":"moment","status":"PASS","retained_rank":2,"tail":5.7200926558545886e-05,"width":5.646800874154335e-05,"target_met":false,"energy_tail_target_met":true,"lower":0.0006598920117093509,"upper":0.0007163600204508942,"setup_seconds":0.057248600060120225,"search_seconds":0.7034997999435291,"total_seconds":0.9201191999018192,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_4_moment_certificate.json"},{"condition":4,"active_dimension":2,"delta":"1/1024","ell":"1/4096","method":"candidate_line","status":"PASS","retained_rank":1,"tail":0.001588336276950083,"width":0.0003796372803219146,"target_met":false,"energy_tail_target_met":true,"lower":0.0006598920117093509,"upper":0.0010395292920312655,"setup_seconds":0.05485940002836287,"search_seconds":0.09398769994731992,"total_seconds":0.30821789987385273,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_4_candidate_line_certificate.json"},{"condition":5,"active_dimension":2,"delta":"1/1024","ell":"1/16","method":"energy","status":"PASS","retained_rank":2,"tail":0.006442071404239192,"width":0.0005189326084528945,"target_met":false,"energy_tail_target_met":false,"lower":0.0007015320979719685,"upper":0.001220464706424863,"setup_seconds":0.05697340006008744,"search_seconds":0.6846399999922141,"total_seconds":0.9041495000710711,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_5_energy_certificate.json"},{"condition":5,"active_dimension":2,"delta":"1/1024","ell":"1/16","method":"moment","status":"PASS","retained_rank":2,"tail":0.00047508222091533517,"width":0.0004327092168551766,"target_met":false,"energy_tail_target_met":false,"lower":0.0007015320979719685,"upper":0.001134241314827145,"setup_seconds":0.05959859990980476,"search_seconds":0.7078179999953136,"total_seconds":0.9299526999238878,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_5_moment_certificate.json"},{"condition":5,"active_dimension":2,"delta":"1/1024","ell":"1/16","method":"candidate_line","status":"PASS","retained_rank":1,"tail":0.002085631088405737,"width":0.0005189326084528945,"target_met":false,"energy_tail_target_met":false,"lower":0.0007015320979719685,"upper":0.001220464706424863,"setup_seconds":0.058202800108119845,"search_seconds":0.09136099996976554,"total_seconds":0.3120999000966549,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_5_candidate_line_certificate.json"},{"condition":6,"active_dimension":2,"delta":"1/64","ell":"0","method":"energy","status":"PASS","retained_rank":2,"tail":0.000143363274304427,"width":4.5379472949921645e-05,"target_met":false,"energy_tail_target_met":false,"lower":0.0007571428952606317,"upper":0.0008025223682105534,"setup_seconds":0.061207199934870005,"search_seconds":0.6423903000541031,"total_seconds":0.8733384000370279,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_6_energy_certificate.json"},{"condition":6,"active_dimension":2,"delta":"1/64","ell":"0","method":"moment","status":"PASS","retained_rank":2,"tail":0.0008743495219082567,"width":0.0007687360109947262,"target_met":false,"energy_tail_target_met":false,"lower":0.0007571428952606317,"upper":0.001525878906255358,"setup_seconds":0.05938400002196431,"search_seconds":0.6851771000074223,"total_seconds":0.9143020000774413,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_6_moment_certificate.json"},{"condition":6,"active_dimension":2,"delta":"1/64","ell":"0","method":"candidate_line","status":"PASS","retained_rank":1,"tail":0.002778137578038835,"width":0.0007687360109947262,"target_met":false,"energy_tail_target_met":false,"lower":0.0007571428952606317,"upper":0.001525878906255358,"setup_seconds":0.05718110001180321,"search_seconds":0.09753879997879267,"total_seconds":0.32446080003865063,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_6_candidate_line_certificate.json"},{"condition":7,"active_dimension":2,"delta":"1/64","ell":"1/4096","method":"energy","status":"PASS","retained_rank":2,"tail":0.00015070486088131086,"width":5.269716288407362e-05,"target_met":false,"energy_tail_target_met":false,"lower":0.0007571667919104018,"upper":0.0008098639547944754,"setup_seconds":0.058049999992363155,"search_seconds":0.621177599998191,"total_seconds":0.8397485999157652,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_7_energy_certificate.json"},{"condition":7,"active_dimension":2,"delta":"1/64","ell":"1/4096","method":"moment","status":"PASS","retained_rank":2,"tail":0.0008752938499759677,"width":0.0007690716776183358,"target_met":false,"energy_tail_target_met":false,"lower":0.0007571667919104018,"upper":0.0015262384695287376,"setup_seconds":0.0580267000477761,"search_seconds":0.6873892999719828,"total_seconds":0.90593699994497,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_7_moment_certificate.json"},{"condition":7,"active_dimension":2,"delta":"1/64","ell":"1/4096","method":"candidate_line","status":"PASS","retained_rank":1,"tail":0.0027792620027958337,"width":0.0007690716776183358,"target_met":false,"energy_tail_target_met":false,"lower":0.0007571667919104018,"upper":0.0015262384695287376,"setup_seconds":0.0554741999367252,"search_seconds":0.0909661001060158,"total_seconds":0.3069612999679521,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_7_candidate_line_certificate.json"},{"condition":8,"active_dimension":2,"delta":"1/64","ell":"1/16","method":"energy","status":"PASS","retained_rank":2,"tail":0.00823948860154675,"width":0.0009454681959805946,"target_met":false,"energy_tail_target_met":false,"lower":0.0007988021287324009,"upper":0.0017442703247129954,"setup_seconds":0.05846670002210885,"search_seconds":0.6744250999763608,"total_seconds":0.8930603999178857,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_8_energy_certificate.json"},{"condition":8,"active_dimension":2,"delta":"1/64","ell":"1/16","method":"moment","status":"PASS","retained_rank":2,"tail":0.0013303687120153971,"width":0.0009454681959805946,"target_met":false,"energy_tail_target_met":false,"lower":0.0007988021287324009,"upper":0.0017442703247129954,"setup_seconds":0.05735170003026724,"search_seconds":0.7465803000377491,"total_seconds":0.9641005999874324,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_8_moment_certificate.json"},{"condition":8,"active_dimension":2,"delta":"1/64","ell":"1/16","method":"candidate_line","status":"PASS","retained_rank":1,"tail":0.0033864838695873488,"width":0.0009454681959805946,"target_met":false,"energy_tail_target_met":false,"lower":0.0007988021287324009,"upper":0.0017442703247129954,"setup_seconds":0.05874729994684458,"search_seconds":0.1017365000443533,"total_seconds":0.3206523999106139,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_8_candidate_line_certificate.json"},{"condition":9,"active_dimension":3,"delta":"0","ell":"0","method":"energy","status":"PASS","retained_rank":3,"tail":8.331298835008259e-07,"width":9.638596061187134e-06,"target_met":true,"energy_tail_target_met":true,"lower":0.0004410111397725735,"upper":0.00045064973583376064,"setup_seconds":0.12581339990720153,"search_seconds":0.41487350000534207,"total_seconds":0.9469377999193966,"stop_reason":"tolerance","certificate_file":"multirank_9_energy_certificate.json"},{"condition":9,"active_dimension":3,"delta":"0","ell":"0","method":"moment","status":"PASS","retained_rank":3,"tail":5.0122657592126164e-05,"width":4.993076264836336e-05,"target_met":false,"energy_tail_target_met":true,"lower":0.0004410111397725735,"upper":0.0004909419024209369,"setup_seconds":0.12252119998447597,"search_seconds":2.0020086000440642,"total_seconds":2.5307807000353932,"stop_reason":"time_limit","certificate_file":"multirank_9_moment_certificate.json"},{"condition":9,"active_dimension":3,"delta":"0","ell":"0","method":"candidate_line","status":"PASS","retained_rank":1,"tail":0.0014421631032835646,"width":0.0002532637625732508,"target_met":false,"energy_tail_target_met":true,"lower":0.0004410111397725735,"upper":0.0006942749023458243,"setup_seconds":0.11641150002833456,"search_seconds":0.11434580001514405,"total_seconds":0.6370082000503317,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_9_candidate_line_certificate.json"},{"condition":10,"active_dimension":3,"delta":"0","ell":"1/4096","method":"energy","status":"PASS","retained_rank":3,"tail":1.614651044234891e-06,"width":9.864918901036695e-06,"target_met":true,"energy_tail_target_met":true,"lower":0.0004410277744126833,"upper":0.00045089269331372,"setup_seconds":0.12226950004696846,"search_seconds":0.43823069997597486,"total_seconds":0.9583735000342131,"stop_reason":"tolerance","certificate_file":"multirank_10_energy_certificate.json"},{"condition":10,"active_dimension":3,"delta":"0","ell":"1/4096","method":"moment","status":"PASS","retained_rank":3,"tail":5.0907008497347004e-05,"width":5.07004689910548e-05,"target_met":false,"energy_tail_target_met":true,"lower":0.0004410277744126833,"upper":0.0004917282434037381,"setup_seconds":0.12683239998295903,"search_seconds":2.0034229999873787,"total_seconds":2.5281286999816075,"stop_reason":"time_limit","certificate_file":"multirank_10_moment_certificate.json"},{"condition":10,"active_dimension":3,"delta":"0","ell":"1/4096","method":"candidate_line","status":"PASS","retained_rank":1,"tail":0.0014422916594140477,"width":0.00025324958478150733,"target_met":false,"energy_tail_target_met":true,"lower":0.0004410277744126833,"upper":0.0006942773591941906,"setup_seconds":0.11687839997466654,"search_seconds":0.11429639998823404,"total_seconds":0.6290480999741703,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_10_candidate_line_certificate.json"},{"condition":11,"active_dimension":3,"delta":"0","ell":"1/16","method":"energy","status":"PASS","retained_rank":3,"tail":0.009134943676719853,"width":0.00037712951756663243,"target_met":false,"energy_tail_target_met":false,"lower":0.0004781573985355169,"upper":0.0008552869161021494,"setup_seconds":0.12340419995598495,"search_seconds":2.0041970000602305,"total_seconds":2.527068500057794,"stop_reason":"time_limit","certificate_file":"multirank_11_energy_certificate.json"},{"condition":11,"active_dimension":3,"delta":"0","ell":"1/16","method":"moment","status":"PASS","retained_rank":3,"tail":0.0004900960839939817,"width":0.00037712951756663243,"target_met":false,"energy_tail_target_met":false,"lower":0.0004781573985355169,"upper":0.0008552869161021494,"setup_seconds":0.12565319996792823,"search_seconds":2.0004425999941304,"total_seconds":2.5255631000036374,"stop_reason":"time_limit","certificate_file":"multirank_11_moment_certificate.json"},{"condition":11,"active_dimension":3,"delta":"0","ell":"1/16","method":"candidate_line","status":"PASS","retained_rank":1,"tail":0.001901245726663559,"width":0.00037712951756663243,"target_met":false,"energy_tail_target_met":false,"lower":0.0004781573985355169,"upper":0.0008552869161021494,"setup_seconds":0.12111279997043312,"search_seconds":0.11321089998818934,"total_seconds":0.6337910000002012,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_11_candidate_line_certificate.json"},{"condition":12,"active_dimension":3,"delta":"1/1024","ell":"0","method":"energy","status":"PASS","retained_rank":3,"tail":2.574703309246328e-06,"width":8.098797300572734e-06,"target_met":true,"energy_tail_target_met":true,"lower":0.0004413926094997133,"upper":0.00044949140680028605,"setup_seconds":0.13198609999381006,"search_seconds":0.4837472999934107,"total_seconds":1.0240377000300214,"stop_reason":"tolerance","certificate_file":"multirank_12_energy_certificate.json"},{"condition":12,"active_dimension":3,"delta":"1/1024","ell":"0","method":"moment","status":"PASS","retained_rank":3,"tail":7.174974082381998e-05,"width":7.118179025565006e-05,"target_met":false,"energy_tail_target_met":true,"lower":0.0004413926094997133,"upper":0.0005125743997553634,"setup_seconds":0.1233496000058949,"search_seconds":2.0008473999332637,"total_seconds":2.532501299981959,"stop_reason":"time_limit","certificate_file":"multirank_12_moment_certificate.json"},{"condition":12,"active_dimension":3,"delta":"1/1024","ell":"0","method":"candidate_line","status":"PASS","retained_rank":1,"tail":0.0014471218918242488,"width":0.0002547896414792506,"target_met":false,"energy_tail_target_met":true,"lower":0.0004413926094997133,"upper":0.0006961822509789639,"setup_seconds":0.12645450001582503,"search_seconds":0.09934539999812841,"total_seconds":0.634104200056754,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_12_candidate_line_certificate.json"},{"condition":13,"active_dimension":3,"delta":"1/1024","ell":"1/4096","method":"energy","status":"PASS","retained_rank":3,"tail":3.851595658771712e-06,"width":9.371655019636501e-06,"target_met":true,"energy_tail_target_met":true,"lower":0.00044140924413893495,"upper":0.00045078089915857146,"setup_seconds":0.13029600004665554,"search_seconds":0.46747739997226745,"total_seconds":0.9931175999809057,"stop_reason":"tolerance","certificate_file":"multirank_13_energy_certificate.json"},{"condition":13,"active_dimension":3,"delta":"1/1024","ell":"1/4096","method":"moment","status":"PASS","retained_rank":3,"tail":7.19646303410296e-05,"width":7.137461316615649e-05,"target_met":false,"energy_tail_target_met":true,"lower":0.00044140924413893495,"upper":0.0005127838573050914,"setup_seconds":0.12053029995877296,"search_seconds":2.0014044999843463,"total_seconds":2.517278999905102,"stop_reason":"time_limit","certificate_file":"multirank_13_moment_certificate.json"},{"condition":13,"active_dimension":3,"delta":"1/1024","ell":"1/4096","method":"candidate_line","status":"PASS","retained_rank":1,"tail":0.0014472946125752668,"width":0.00025479230510494353,"target_met":false,"energy_tail_target_met":true,"lower":0.00044140924413893495,"upper":0.0006962015492438785,"setup_seconds":0.11395799997262657,"search_seconds":0.09674599999561906,"total_seconds":0.6060481999302283,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_13_candidate_line_certificate.json"},{"condition":14,"active_dimension":3,"delta":"1/1024","ell":"1/16","method":"energy","status":"PASS","retained_rank":3,"tail":107.3039672884469,"width":0.0005714024726416718,"target_met":false,"energy_tail_target_met":false,"lower":0.00029381855092314163,"upper":0.0008652210235648135,"setup_seconds":0.12108379998244345,"search_seconds":2.00327590003144,"total_seconds":2.5139865999808535,"stop_reason":"time_limit","certificate_file":"multirank_14_energy_certificate.json"},{"condition":14,"active_dimension":3,"delta":"1/1024","ell":"1/16","method":"moment","status":"PASS","retained_rank":3,"tail":0.00039268419112870636,"width":0.0003569068535409571,"target_met":false,"energy_tail_target_met":false,"lower":0.00047756956610744966,"upper":0.0008344764196484067,"setup_seconds":0.1217849999666214,"search_seconds":2.0016977000050247,"total_seconds":2.513109599938616,"stop_reason":"time_limit","certificate_file":"multirank_14_moment_certificate.json"},{"condition":14,"active_dimension":3,"delta":"1/1024","ell":"1/16","method":"candidate_line","status":"PASS","retained_rank":1,"tail":0.0019275191030690862,"width":0.00038668217392836846,"target_met":false,"energy_tail_target_met":false,"lower":0.00047853884963644505,"upper":0.0008652210235648135,"setup_seconds":0.12395409995224327,"search_seconds":0.11198330007027835,"total_seconds":0.6255642999894917,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_14_candidate_line_certificate.json"},{"condition":15,"active_dimension":3,"delta":"1/64","ell":"0","method":"energy","status":"PASS","retained_rank":3,"tail":108.54381798129845,"width":0.0008117015407120977,"target_met":false,"energy_tail_target_met":false,"lower":0.0003708546116389932,"upper":0.001182556152351091,"setup_seconds":0.12994110002182424,"search_seconds":2.003789799986407,"total_seconds":2.5628534000134096,"stop_reason":"time_limit","certificate_file":"multirank_15_energy_certificate.json"},{"condition":15,"active_dimension":3,"delta":"1/64","ell":"0","method":"moment","status":"PASS","retained_rank":3,"tail":0.0008220625110363491,"width":0.0006440476765923322,"target_met":false,"energy_tail_target_met":false,"lower":0.0005385084757587587,"upper":0.001182556152351091,"setup_seconds":0.1210186000680551,"search_seconds":2.002904099994339,"total_seconds":2.5530452000675723,"stop_reason":"time_limit","certificate_file":"multirank_15_moment_certificate.json"},{"condition":15,"active_dimension":3,"delta":"1/64","ell":"0","method":"candidate_line","status":"PASS","retained_rank":1,"tail":0.002707220227802957,"width":0.0006438887625781622,"target_met":false,"energy_tail_target_met":false,"lower":0.0005386673897729287,"upper":0.001182556152351091,"setup_seconds":0.11355279991403222,"search_seconds":0.11262949998490512,"total_seconds":0.6553047999041155,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_15_candidate_line_certificate.json"},{"condition":16,"active_dimension":3,"delta":"1/64","ell":"1/4096","method":"energy","status":"PASS","retained_rank":3,"tail":108.54383014439051,"width":0.0008119745000177401,"target_met":false,"energy_tail_target_met":false,"lower":0.00037086172091915776,"upper":0.001182836220936898,"setup_seconds":0.12345660000573844,"search_seconds":2.0039955000393093,"total_seconds":2.5193330000620335,"stop_reason":"time_limit","certificate_file":"multirank_16_energy_certificate.json"},{"condition":16,"active_dimension":3,"delta":"1/64","ell":"1/4096","method":"moment","status":"PASS","retained_rank":3,"tail":0.0008034667893109291,"width":0.0006443112661337879,"target_met":false,"energy_tail_target_met":false,"lower":0.00053852495480311,"upper":0.001182836220936898,"setup_seconds":0.1224930000025779,"search_seconds":2.0014704999048263,"total_seconds":2.51584439992439,"stop_reason":"time_limit","certificate_file":"multirank_16_moment_certificate.json"},{"condition":16,"active_dimension":3,"delta":"1/64","ell":"1/4096","method":"candidate_line","status":"PASS","retained_rank":1,"tail":0.002708162975019321,"width":0.0006441521965971341,"target_met":false,"energy_tail_target_met":false,"lower":0.0005386840243397638,"upper":0.001182836220936898,"setup_seconds":0.11466479999944568,"search_seconds":0.11108040006365627,"total_seconds":0.6176261000800878,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_16_candidate_line_certificate.json"},{"condition":17,"active_dimension":3,"delta":"1/64","ell":"1/16","method":"energy","status":"PASS","retained_rank":3,"tail":109.33907189098595,"width":0.0009880834255673971,"target_met":false,"energy_tail_target_met":false,"lower":0.000391088581683463,"upper":0.0013791720072508602,"setup_seconds":0.12342819990590215,"search_seconds":2.0033263000659645,"total_seconds":2.518476599943824,"stop_reason":"time_limit","certificate_file":"multirank_17_energy_certificate.json"},{"condition":17,"active_dimension":3,"delta":"1/64","ell":"1/16","method":"moment","status":"PASS","retained_rank":3,"tail":0.0012044518798529937,"width":0.0008055875825516242,"target_met":false,"energy_tail_target_met":false,"lower":0.000573584424699236,"upper":0.0013791720072508602,"setup_seconds":0.12073199998121709,"search_seconds":2.002297900035046,"total_seconds":2.5147519999882206,"stop_reason":"time_limit","certificate_file":"multirank_17_moment_certificate.json"},{"condition":17,"active_dimension":3,"delta":"1/64","ell":"1/16","method":"candidate_line","status":"PASS","retained_rank":1,"tail":0.003284192104416419,"width":0.0008033631268539828,"target_met":false,"energy_tail_target_met":false,"lower":0.0005758088803968774,"upper":0.0013791720072508602,"setup_seconds":0.11512189998757094,"search_seconds":0.1023760000243783,"total_seconds":0.6092199999839067,"stop_reason":"tail_or_arithmetic_floor","certificate_file":"multirank_17_candidate_line_certificate.json"}],"elapsed_seconds":52.038070900016464}

==> anc/results/precision_and_scip/SCIP_FOLLOWUP_REPORT.json <==
{"status":"PASS","preselected_cases":4,"runs":12,"results":[{"dataset":"concrete","budget_seconds":10.0,"objective_scale":1000000.0,"lower":0.0005263323376779142,"numeric_upper":0.0005359153841943841,"numeric_width":9.583046516469895e-06,"total_seconds":0.22631539986468852,"solver_status":"gaplimit","initial_solution_accepted":true},{"dataset":"concrete","budget_seconds":30.0,"objective_scale":1000000.0,"lower":0.0005263323376779142,"numeric_upper":0.0005359153841943841,"numeric_width":9.583046516469895e-06,"total_seconds":0.20020550000481308,"solver_status":"gaplimit","initial_solution_accepted":true},{"dataset":"concrete","budget_seconds":10.0,"objective_scale":1.0,"lower":0.0005263320121886155,"numeric_upper":0.0005343123771588618,"numeric_width":7.980364970246287e-06,"total_seconds":1.0766176999313757,"solver_status":"gaplimit","initial_solution_accepted":true},{"dataset":"superconductivity","budget_seconds":10.0,"objective_scale":1000000.0,"lower":0.0016892864167540077,"numeric_upper":0.0017255917313747566,"numeric_width":3.630531462074887e-05,"total_seconds":9.648816400091164,"solver_status":"timelimit","initial_solution_accepted":true},{"dataset":"superconductivity","budget_seconds":30.0,"objective_scale":1000000.0,"lower":0.0016892864167540077,"numeric_upper":0.0017255917313747566,"numeric_width":3.630531462074887e-05,"total_seconds":30.03999740013387,"solver_status":"timelimit","initial_solution_accepted":true},{"dataset":"superconductivity","budget_seconds":10.0,"objective_scale":1.0,"lower":0.0016892861859393556,"numeric_upper":0.001840778399877903,"numeric_width":0.00015149221393854747,"total_seconds":10.075100800138898,"solver_status":"timelimit","initial_solution_accepted":true},{"dataset":"airfoil","budget_seconds":10.0,"objective_scale":1000000.0,"lower":0.0002861469069658367,"numeric_upper":0.00029315851658088306,"numeric_width":7.011609615046341e-06,"total_seconds":0.14319189987145364,"solver_status":"gaplimit","initial_solution_accepted":true},{"dataset":"airfoil","budget_seconds":30.0,"objective_scale":1000000.0,"lower":0.0002861469069658367,"numeric_upper":0.00029315851658088306,"numeric_width":7.011609615046341e-06,"total_seconds":0.14087859995197505,"solver_status":"gaplimit","initial_solution_accepted":true},{"dataset":"airfoil","budget_seconds":10.0,"objective_scale":1.0,"lower":0.0002861469069658367,"numeric_upper":0.00029315851658088306,"numeric_width":7.011609615046341e-06,"total_seconds":0.14049969997722656,"solver_status":"gaplimit","initial_solution_accepted":true},{"dataset":"powerplant","budget_seconds":10.0,"objective_scale":1000000.0,"lower":0.0011356510606966642,"numeric_upper":0.0011418453269898803,"numeric_width":6.194266293216158e-06,"total_seconds":0.7879222999326885,"solver_status":"gaplimit","initial_solution_accepted":true},{"dataset":"powerplant","budget_seconds":30.0,"objective_scale":1000000.0,"lower":0.0011356510606966642,"numeric_upper":0.0011418453269898803,"numeric_width":6.194266293216158e-06,"total_seconds":0.7878262000158429,"solver_status":"gaplimit","initial_solution_accepted":true},{"dataset":"powerplant","budget_seconds":10.0,"objective_scale":1.0,"lower":0.0011356507307362788,"numeric_upper":0.001141845482701409,"numeric_width":6.194751965130302e-06,"total_seconds":0.7858650999842212,"solver_status":"gaplimit","initial_solution_accepted":true}],"objective_audit":"scip_objective_audit.json"}

==> anc/results/precision_and_scip/precision_row_summary.csv <==
absolute_gap,absolute_tolerance,anchor,anchor_error,budget_seconds,candidate_bits,centered_moment_radius,centered_moment_tail,certificate_file,coarse_already_met,dataset,energy_radius,features,lower,method,n,nodes,original_moment_radius,original_moment_tail,points,rank,relative_gap,row_rule,search_error,search_lower,search_upper,seconds,shared_radius_moment_tail,status,stop_reason,tail_error,target_met,total_seconds,upper
1.0076777541742415e-07,1e-05,observed,0.0,9.696878399932757,0,0.0017063021659851074,5.395764020498452e-08,precision_certificates/precision_concrete_selected_0_energy.json,True,concrete,0.0017444491386413574,9,6.905310492855142e-08,energy,1030,0,0.00041294097900390625,2.4513920350312248e-08,9,3,1.4592794273579384,selected,1.8471614403608358e-06,6.944303532613678e-07,2.5415917936222034e-06,0.0219781999476254,5.489950574738268e-08,PASS,tolerance,2.371770913276228e-06,True,0.3250998000148684,1.6982088034597557e-07
1.0076777541742415e-07,1e-05,observed,0.0,9.735695999930613,0,0.0017063021659851074,5.395764020498452e-08,precision_certificates/precision_concrete_selected_0_moment_centered.json,True,concrete,0.0,9,6.905310492855142e-08,moment_centered,1030,0,0.00041294097900390625,2.4513920350312248e-08,9,3,1.4592794273579384,selected,1.8471614403608358e-06,-1.6233829198098757e-06,2.2377852055096009e-07,0.03823000006377697,2.0163048928802817e-08,PASS,tolerance,5.395764020498452e-08,True,0.3025340001331642,1.6982088034597557e-07
4.7350691704555766e-07,1e-05,observed,0.0,9.683962700073607,8,0.0017063021659851074,7.547235265533525e-08,precision_certificates/precision_concrete_selected_8_energy.json,True,concrete,0.0017343759536743164,9,1.7431546661048067e-06,energy,1030,0,0.0014896392822265625,6.488311131267717e-08,9,3,0.27163792533891434,selected,2.29349784403215e-06,2.2452635858886784e-06,4.538761429920828e-06,0.020419899956323206,7.627399274794559e-08,PASS,tolerance,2.322099846770464e-06,True,0.33645719988271594,2.2166615831503644e-06
4.7350691704555766e-07,1e-05,observed,0.0,9.733311800169758,8,0.0017063021659851074,7.547235265533525e-08,precision_certificates/precision_concrete_selected_8_moment_centered.json,True,concrete,0.0,9,1.7431546661048067e-06,moment_centered,1030,0,0.0014896392822265625,6.488311131267717e-08,9,3,0.27163792533891434,selected,2.2934978440321495e-06,-1.3639082264494497e-09,2.2921339358057e-06,0.020883599994704127,3.470011435078386e-08,PASS,tolerance,7.547235265533525e-08,True,0.28757179982494563,2.2166615831503644e-06
9.24776060328542e-06,1e-05,observed,0.0,9.716296800062992,4,0.0017063021659851074,7.196359343870538e-08,precision_certificates/precision_concrete_selected_4_energy.json,False,concrete,0.0017390847206115723,9,0.000526332337678053,energy,1030,0,0.023267745971679688,2.1506786262042592e-06,9,3,0.017570192711476702,selected,8.785920478730758e-06,0.0005267941778026076,0.0005355800982813384,0.019726700033061206,7.284794298632118e-08,PASS,tolerance,2.3451621919985317e-06,True,0.3034298999700695,0.0005355800982813384
6.7633671548438705e-06,1e-05,observed,0.0,9.769646000117064,4,0.0017063021659851074,7.196359343870538e-08,precision_certificates/precision_concrete_selected_4_moment_centered.json,False,concrete,0.0,9,0.000526332337678053,moment_centered,1030,0,0.023267745971679688,2.1506786262042592e-06,9,3,0.01284999356999586,selected,8.574725628849016e-06,0.0005245209792040478,0.0005330957048328968,0.01816760003566742,3.339007216794185e-08,PASS,tolerance,7.196359343870538e-08,True,0.2485215999186039,0.0005330957048328968
9.616429678221422e-07,1e-05,observed,0.0,9.751085400115699,0,0.0026748180389404297,6.712309941614646e-07,precision_certificates/precision_concrete_random_nuisance_0_energy.json,True,concrete,0.004613935947418213,9,3.3112594982273586e-07,energy,1030,0,0.0011377334594726562,5.481488965172468e-07,9,3,2.9041606927422805,random_nuisance,3.4963202581791562e-06,0.00032740421748108213,0.0003309005377392613,0.019222800037823617,8.250718564313689e-07,PASS,tolerance,0.00032960776882161644,True,0.26813739992212504,1.292768917644878e-06
9.616429678221422e-07,1e-05,observed,0.0,9.754838800174184,0,0.0026748180389404297,6.712309941614646e-07,precision_certificates/precision_concrete_random_nuisance_0_moment_centered.json,True,concrete,0.0,9,3.3112594982273586e-07,moment_centered,1030,0,0.0011377334594726562,5.481488965172468e-07,9,3,2.9041606927422805,random_nuisance,3.4963202581791046e-06,-1.5323203463727617e-06,1.9639999118063427e-06,0.02685999998357147,4.850487725812806e-07,PASS,tolerance,6.712309941614646e-07,True,0.2720211998093873,1.292768917644878e-06
1.5702694278693332e-06,1e-05,observed,0.0,9.693282300140709,8,0.0026748180389404297,2.6617781092691305e-06,precision_certificates/precision_concrete_random_nuisance_8_energy.json,True,concrete,0.004362761974334717,9,1.8768706904585817e-06,energy,1030,0,0.0018568038940429688,2.5307012873721383e-06,9,3,0.8366423088452963,random_nuisance,4.117825009977802e-06,0.0003250232645478614,0.0003291410895578392,0.02262860001064837,2.9275524254157804e-06,PASS,tolerance,0.0003256939494395113,True,0.3293462998699397,3.447140118327915e-06
1.5702694278693332e-06,1e-05,observed,0.0,9.748850600095466,8,0.0026748180389404297,2.6617781092691305e-06,precision_certificates/precision_concrete_random_nuisance_8_moment_centered.json,True,concrete,0.0,9,1.8768706904585817e-06,moment_centered,1030,0,0.0018568038940429688,2.5307012873721383e-06,9,3,0.8366423088452963,random_nuisance,4.117825009977696e-06,1.9910932176193506e-06,6.108918227597046e-06,0.022572699934244156,2.2665113972992775e-06,PASS,tolerance,2.6617781092691305e-06,True,0.2737220998387784,3.447140118327915e-06
2.0063333801615974e-05,1e-05,observed,0.0,9.738672100007534,4,0.0026748180389404297,3.894965941005025e-06,precision_certificates/precision_concrete_random_nuisance_4_energy.json,False,concrete,0.004573523998260498,9,0.0005328674283120726,energy,1030,649,0.023514747619628906,8.403807847513406e-06,2277,3,0.03765164229528762,random_nuisance,8.952669335038355e-14,0.0008600510554215516,0.0008600510555110783,4.659412999986671,4.227862188364027e-06,PASS,tail_or_arithmetic_floor,0.00032895850840952164,False,4.920740899979137,0.0005529307621136885
9.850521914397817e-06,1e-05,observed,0.0,9.790218500071205,4,0.0026748180389404297,3.894965941005025e-06,precision_certificates/precision_concrete_random_nuisance_4_moment_centered.json,False,concrete,0.0,9,0.0005327898866115953,moment_centered,1030,1,0.023514747619628906,8.403807847513406e-06,15,3,0.018488567748619567,random_nuisance,8.7588998535506e-06,0.0005338815086724425,0.0005426404085259931,0.028155699954368174,3.449153103690561e-06,PASS,tolerance,3.894965941005025e-06,True,0.23793719988316298,0.0005426404085259931
4.564289799961869e-06,1e-05,observed,0.0,7.6886618998833,0,0.00575941801071167,7.663819003364823e-05,precision_certificates/precision_superconductivity_selected_0_energy.json,True,superconductivity,0.005891084671020508,82,3.4023798206293805e-06,energy,1024,0,0.0032291412353515625,2.7422389796744994e-05,9,3,1.3414991977931363,selected,9.737892414468642e-06,1.7128282137425204e-05,2.6866174551893847e-05,0.021787300007417798,7.960697202025683e-05,PASS,tolerance,1.8899504931302597e-05,True,2.3331254001241177,7.96666962059125e-06
4.564289799961869e-06,1e-05,observed,0.0,7.785696499864571,0,0.00575941801071167,7.663819003364823e-05,precision_certificates/precision_superconductivity_selected_0_moment_centered.json,True,superconductivity,0.0,82,3.4023798206293805e-06,moment_centered,1024,0,0.0032291412353515625,2.7422389796744994e-05,9,3,1.3414991977931363,selected,9.737892414468676e-06,7.486696723977082e-05,8.46048596542395e-05,0.024146800045855343,1.981877271989118e-06,PASS,tolerance,7.663819003364823e-05,True,2.2384503001812845,7.96666962059125e-06
6.121572036198783e-06,1e-05,observed,0.0,7.4024044999387115,8,0.00575941801071167,3.334273854957764e-05,precision_certificates/precision_superconductivity_selected_8_energy.json,False,superconductivity,0.005376040935516357,82,6.804745708518383e-06,energy,1024,0,0.004113197326660156,1.8767914463396393e-05,9,3,0.8996033501348356,selected,1.1294624750030982e-05,8.34846296721882e-06,1.9643087717249803e-05,0.03261019999627024,3.0080883549197906e-05,PASS,tolerance,6.716769972532636e-06,True,2.6302057000575587,1.2926317744717166e-05
6.121572036202253e-06,1e-05,observed,0.0,7.463203499908559,8,0.00575941801071167,3.334273854957764e-05,precision_certificates/precision_superconductivity_selected_8_moment_centered.json,False,superconductivity,0.0,82,6.8047457085149135e-06,moment_centered,1024,0,0.004113197326660156,1.8767914463396393e-05,9,3,0.8996033501358042,selected,1.1294624750030996e-05,3.497443154426381e-05,4.626905629429481e-05,0.026456100051291287,2.0220899643357216e-06,PASS,tolerance,3.334273854957764e-05,True,2.5632526001427323,1.2926317744717166e-05
9.795621895531108e-06,1e-05,observed,0.0,7.141105499933474,4,0.00575941801071167,3.371000503628122e-05,precision_certificates/precision_superconductivity_selected_4_energy.json,False,superconductivity,0.005359292030334473,82,0.0016892740882181697,energy,1024,57,0.04907989501953125,0.0018319688358193653,227,3,0.005798716717346584,selected,4.653945985957832e-06,0.001694415764127743,0.0016990697101137008,0.5389950999524444,3.0266002827229212e-05,PASS,tolerance,6.448881070174564e-06,True,3.3978896000189707,0.0016990697101137008
3.346850025591746e-05,1e-05,observed,0.0,6.857447299873456,4,0.00575941801071167,3.371000503628122e-05,precision_certificates/precision_superconductivity_selected_4_moment_centered.json,False,superconductivity,0.0,82,0.001689274402726818,moment_centered,1024,659,0.04907989501953125,0.0018319688358193653,2255,3,0.01981235268935158,selected,9.584152048380812e-14,0.001722742902886894,0.0017227429029827354,6.186890200013295,2.0219260217186616e-06,PASS,tail_or_arithmetic_floor,3.371000503628122e-05,False,9.329442900139838,0.0017227429029827354
9.920923087878044e-05,1e-05,observed,0.0,7.190528699778952,0,0.019465386867523193,0.001537818308501819,precision_certificates/precision_superconductivity_random_nuisance_0_energy.json,False,superconductivity,0.020436882972717285,82,7.736275352421272e-05,energy,1024,957,0.014965057373046875,0.0010768209639743292,3247,3,1.2823901213357185,random_nuisance,8.710740462269939e-14,0.0011386351582514742,0.0011386351583385817,7.100795399979688,0.001637708070819772,PASS,tail_or_arithmetic_floor,0.0011191626592390504,False,9.910266700200737,0.00017657198440299316
9.920923087878044e-05,1e-05,observed,0.0,7.540331599768251,0,0.019465386867523193,0.001537818308501819,precision_certificates/precision_superconductivity_random_nuisance_0_moment_centered.json,False,superconductivity,0.0,82,7.736275352421272e-05,moment_centered,1024,928,0.014965057373046875,0.0010768209639743292,3171,3,1.2823901213357185,random_nuisance,9.47512467791567e-14,0.0015572908074987187,0.00155729080759347,7.06750370003283,0.00019874446166416872,PASS,tail_or_arithmetic_floor,0.001537818308501819,False,9.527172100264579,0.00017657198440299316
0.00011620126999336475,1e-05,observed,0.0,7.281442899839021,8,0.019465386867523193,0.001466186690275468,precision_certificates/precision_superconductivity_random_nuisance_8_energy.json,False,superconductivity,0.019295573234558105,82,7.923961402971773e-05,energy,1024,944,0.01574420928955078,0.0010900643678283994,3251,3,1.4664542655367436,random_nuisance,9.991768697148462e-14,0.0010475712729109041,0.0010475712730108218,6.362011500052176,0.001450479437223303,PASS,tail_or_arithmetic_floor,0.001026675148046846,False,9.080568600213155,0.00019544088402308248
0.00011620126999336475,1e-05,observed,0.0,7.489689499838278,8,0.019465386867523193,0.001466186690275468,precision_certificates/precision_superconductivity_random_nuisance_8_moment_centered.json,False,superconductivity,0.0,82,7.923961402971773e-05,moment_centered,1024,923,0.01574420928955078,0.0010900643678283994,3166,3,1.4664542655367436,random_nuisance,8.541388082927703e-14,0.0014870828151233677,0.0014870828152087816,7.079579000012018,0.00021658364896757148,PASS,tail_or_arithmetic_floor,0.001466186690275468,False,9.58988950017374,0.00019544088402308248
0.0004906089261331955,1e-05,observed,0.0,7.731476099928841,4,0.019465386867523193,0.0009537951258437846,precision_certificates/precision_superconductivity_random_nuisance_4_energy.json,False,superconductivity,0.010965406894683838,82,0.0018073993628602047,energy,1024,737,0.05398750305175781,0.0030851727366381617,2531,3,0.27144467139614803,random_nuisance,9.858693722497591e-14,0.0023553332084540325,0.0023553332085526194,5.111922599957325,0.0005965628796532527,PASS,tail_or_arithmetic_floor,0.0006021862573704821,False,7.380446500028484,0.0022980082889934
0.0004903764517863879,1e-05,observed,0.0,7.786219799891114,4,0.019465386867523193,0.0009537951258437846,precision_certificates/precision_superconductivity_random_nuisance_4_moment_centered.json,False,superconductivity,0.0,82,0.0018076318372070123,moment_centered,1024,792,0.05398750305175781,0.0030851727366381617,2737,3,0.27128115454310253,random_nuisance,7.729667600431256e-14,0.0027069420769257678,0.0027069420770030645,5.260731299989857,0.0002589614498915341,PASS,tail_or_arithmetic_floor,0.0009537951258437846,False,7.4745115000987425,0.0022980082889934
1.9629349578076546e-08,1e-05,observed,0.0,9.823220700025558,0,0.0007460713386535645,6.872696628793365e-09,precision_certificates/precision_airfoil_selected_0_energy.json,True,airfoil,0.0007741451263427734,6,9.633877466608263e-09,energy,1503,0,0.00017261505126953125,6.181353997019939e-09,9,3,2.0375336562161324,selected,3.139053843553816e-07,8.190495641870941e-07,1.1329549485424757e-06,0.01608139998279512,6.90434251932052e-09,PASS,tolerance,1.103691721497791e-06,True,0.19286069995723665,2.9263227044684808e-08
1.9629349578076546e-08,1e-05,observed,0.0,9.86200519988779,0,0.0007460713386535645,6.872696628793365e-09,precision_certificates/precision_airfoil_selected_0_moment_centered.json,True,airfoil,0.0,6,9.633877466608263e-09,moment_centered,1503,0,0.00017261505126953125,6.181353997019939e-09,9,3,2.0375336562161324,selected,3.139053843553814e-07,-2.777694606819032e-07,3.613592367347818e-08,0.015741099952720106,6.058330167135566e-09,PASS,tolerance,6.872696628793365e-09,True,0.15373590006493032,2.9263227044684808e-08
2.101770552678547e-07,1e-05,observed,0.0,9.848124700016342,8,0.0007460713386535645,8.45914258186594e-09,precision_certificates/precision_airfoil_selected_8_energy.json,True,airfoil,0.0007578730583190918,6,3.016300558121576e-06,energy,1503,0,0.0018100738525390625,9.140397369144251e-09,9,3,0.0696804085726603,selected,5.209108096110738e-07,3.777835351469131e-06,4.298746161080205e-06,0.013629899942316115,8.47468905019615e-09,PASS,tolerance,1.0722685476907738e-06,True,0.165505199925974,3.2264776133894305e-06
2.101770552678547e-07,1e-05,observed,0.0,9.876440400024876,8,0.0007460713386535645,8.45914258186594e-09,precision_certificates/precision_airfoil_selected_8_moment_centered.json,True,airfoil,0.0,6,3.016300558121576e-06,moment_centered,1503,0,0.0018100738525390625,9.140397369144251e-09,9,3,0.0696804085726603,selected,5.209108096110734e-07,2.7140259463602233e-06,3.2349367559712967e-06,0.013686400023289025,7.505309897320004e-09,PASS,tolerance,8.45914258186594e-09,True,0.13724599999841303,3.2264776133894305e-06
1.7871126045700928e-06,1e-05,observed,0.0,9.848476400133222,4,0.0007460713386535645,1.0222121862992816e-08,precision_certificates/precision_airfoil_selected_4_energy.json,True,airfoil,0.0007536411285400391,6,0.0002883941058109823,energy,1503,0,0.017253875732421875,7.361810226633231e-08,9,3,0.006196772293749278,selected,1.0485458334408043e-06,0.0002891326725821116,0.0002901812184155524,0.013880699989385903,1.0235570403068584e-08,PASS,tolerance,1.0643183937850308e-06,True,0.16540429985616356,0.0002901812184155524
7.237095756208625e-07,1e-05,observed,0.0,9.87691600015387,4,0.0007460713386535645,1.0222121862992816e-08,precision_certificates/precision_airfoil_selected_4_moment_centered.json,True,airfoil,0.0,6,0.0002883941058109823,moment_centered,1503,0,0.017253875732421875,7.361810226633231e-08,9,3,0.0025094464867294907,selected,1.039239076413602e-06,0.00028807857631018955,0.00028911781538660316,0.01361150003504008,8.94002161046275e-09,PASS,tolerance,1.0222121862992816e-08,True,0.1366954998811707,0.00028911781538660316
5.025312098251315e-08,1e-05,observed,0.0,9.850754800136201,0,0.0013099908828735352,4.739468770852805e-08,precision_certificates/precision_airfoil_random_nuisance_0_energy.json,True,airfoil,0.0024224519729614258,6,3.4295460256406056e-08,energy,1503,0,0.00029468536376953125,4.455396291435745e-08,9,3,1.4652995063137069,random_nuisance,8.263059435465608e-07,0.00023667422729817353,0.0002375005332417201,0.013901800033636391,5.1194843531751014e-08,PASS,tolerance,0.00023741598466048118,True,0.1631469998974353,8.454858123891921e-08
5.025312098251315e-08,1e-05,observed,0.0,9.878096800064668,0,0.0013099908828735352,4.739468770852805e-08,precision_certificates/precision_airfoil_random_nuisance_0_moment_centered.json,True,airfoil,0.0,6,3.4295460256406056e-08,moment_centered,1503,0,0.00029468536376953125,4.455396291435745e-08,9,3,1.4652995063137069,random_nuisance,8.263059435465212e-07,-6.94362674599074e-07,1.3194326894744727e-07,0.014112100005149841,4.3107642012104964e-08,PASS,tolerance,4.739468770852805e-08,True,0.13601529994048178,8.454858123891921e-08
4.805760240408524e-07,1e-05,observed,0.0,9.848415700136684,8,0.0013099908828735352,5.170663372961647e-07,precision_certificates/precision_airfoil_random_nuisance_8_energy.json,True,airfoil,0.0023285746574401855,6,3.053388384487154e-06,energy,1503,0,0.00189971923828125,5.287903382813083e-07,9,3,0.15739105659877256,random_nuisance,1.4812402041561616e-06,0.0002386996163095198,0.00024018085651367595,0.01386489998549223,5.290814886864127e-07,PASS,tolerance,0.00023664689210514794,True,0.16544919984880835,3.5339644085280065e-06
4.805760240408524e-07,1e-05,observed,0.0,9.877203300013207,8,0.0013099908828735352,5.170663372961647e-07,precision_certificates/precision_airfoil_random_nuisance_8_moment_centered.json,True,airfoil,0.0,6,3.053388384487154e-06,moment_centered,1503,0,0.00189971923828125,5.287903382813083e-07,9,3,0.15739105659877256,random_nuisance,1.4812402041561125e-06,2.569790541668059e-06,4.051030745824171e-06,0.013664099969901145,5.018166341636023e-07,PASS,tolerance,5.170663372961647e-07,True,0.13646079995669425,3.5339644085280065e-06
6.5161858958294135e-06,1e-05,observed,0.0,9.854770900099538,4,0.0013099908828735352,4.146585075816871e-07,precision_certificates/precision_airfoil_random_nuisance_4_energy.json,False,airfoil,0.002309560775756836,6,0.00028984201406482413,energy,1503,0,0.01739215850830078,7.066346874406462e-07,9,3,0.022481854181333583,random_nuisance,6.753276823841486e-06,0.0005253409328897271,0.0005320942097135686,0.013358699972741306,4.2691905312132674e-07,PASS,tolerance,0.0002364956853571137,True,0.15858779987320304,0.00029635819996065354
3.5103764235033417e-06,1e-05,observed,0.0,9.88099000020884,4,0.0013099908828735352,4.146585075816871e-07,precision_certificates/precision_airfoil_random_nuisance_4_moment_centered.json,False,airfoil,0.0,6,0.00028984201406482413,moment_centered,1503,0,0.01739215850830078,7.066346874406462e-07,9,3,0.012111344295027684,random_nuisance,4.092484448132354e-06,0.0002892599060401951,0.00029335239048832747,0.013799099950119853,3.9886084546509156e-07,PASS,tolerance,4.146585075816871e-07,True,0.13280909974128008,0.00029335239048832747
3.0714777630345044e-08,1e-05,observed,0.0,9.195276699843816,0,0.0007236599922180176,1.0622003807203369e-08,precision_certificates/precision_powerplant_selected_0_energy.json,True,powerplant,0.0007249116897583008,5,9.384997667893911e-09,energy,2048,0,0.000362396240234375,9.763924750367983e-09,9,3,3.2727528250135145,selected,8.094985045068731e-08,1.6205320829522496e-06,1.7014819334029369e-06,0.013533400022424757,1.0625463207807738e-08,PASS,tolerance,1.661382158104698e-06,True,0.8182567001786083,4.009977529823896e-08
3.0714777630345044e-08,1e-05,observed,0.0,9.221186400041915,0,0.0007236599922180176,1.0622003807203369e-08,precision_certificates/precision_powerplant_selected_0_moment_centered.json,True,powerplant,0.0,5,9.384997667893911e-09,moment_centered,2048,0,0.000362396240234375,9.763924750367983e-09,9,3,3.2727528250135145,selected,8.094985045068703e-08,-3.0228071345244704e-08,5.072177910544233e-08,0.016818300005979836,8.716270354597712e-09,PASS,tolerance,1.0622003807203369e-08,True,0.7956318999640644,4.009977529823896e-08
1.781342700287689e-07,1e-05,observed,0.0,9.181671099970117,8,0.0007236599922180176,1.4825581996509596e-08,precision_certificates/precision_powerplant_selected_8_energy.json,True,powerplant,0.0006899237632751465,5,1.0621789233271337e-06,energy,2048,0,0.00201416015625,2.0698948933322992e-08,9,3,0.16770646274055886,selected,2.9176673099075593e-07,2.5827023889863525e-06,2.8744691199771085e-06,0.014623100054450333,1.4702799147220978e-08,PASS,tolerance,1.6341559266212057e-06,True,0.8329520000843331,1.2403131933559026e-06
1.781342700287689e-07,1e-05,observed,0.0,9.209863300085999,8,0.0007236599922180176,1.4825581996509596e-08,precision_certificates/precision_powerplant_selected_8_moment_centered.json,True,powerplant,0.0,5,1.0621789233271337e-06,moment_centered,2048,0,0.00201416015625,2.0698948933322992e-08,9,3,0.16770646274055886,selected,2.917667309907555e-07,9.633720443616568e-07,1.2551387753524123e-06,0.014697199920192361,1.2303807324751861e-08,PASS,tolerance,1.4825581996509596e-08,True,0.8048338998341933,1.2403131933559026e-06
2.7935628430849225e-06,1e-05,observed,0.0,9.178925700020045,4,0.0007236599922180176,1.6257428575302513e-08,precision_certificates/precision_powerplant_selected_4_energy.json,False,powerplant,0.0006964802742004395,5,0.0011356510606966642,energy,2048,0,0.06123828887939453,1.2213977985564527e-06,9,3,0.0024598778090967606,selected,1.2247900497530228e-06,0.001137219833489996,0.001138444623539749,0.01912599999923259,1.6155495741438267e-08,PASS,tolerance,1.6391262306174294e-06,True,0.8402002999791875,0.001138444623539749
1.2553835562589388e-06,1e-05,observed,0.0,9.207613500067964,4,0.0007236599922180176,1.6257428575302513e-08,precision_certificates/precision_powerplant_selected_4_moment_centered.json,False,powerplant,0.0,5,0.0011356510606966642,moment_centered,2048,0,0.06123828887939453,1.2213977985564527e-06,9,3,0.0011054307081691315,selected,1.3094795649692351e-06,0.0011355969646879539,0.001136906444252923,0.01529739995021373,1.3652820842607642e-08,PASS,tolerance,1.6257428575302513e-08,True,0.8076838998822495,0.001136906444252923
1.2730429794183322e-07,1e-05,observed,0.0,9.167251800070517,0,0.0013712644577026367,7.164771388561096e-08,precision_certificates/precision_powerplant_random_nuisance_0_energy.json,True,powerplant,0.0019652843475341797,5,2.415753219686678e-08,energy,2048,0,0.0007047653198242188,6.749022935252237e-08,9,3,5.269755904882723,random_nuisance,2.729097511895294e-07,6.683213114459517e-05,6.71050408957847e-05,0.015011199982836843,7.563111386550301e-08,PASS,tolerance,6.6953579065646e-05,True,0.8477593999123201,1.514618301387e-07
1.2730429794183322e-07,1e-05,observed,0.0,9.200620300020091,0,0.0013712644577026367,7.164771388561096e-08,precision_certificates/precision_powerplant_random_nuisance_0_moment_centered.json,True,powerplant,0.0,5,2.415753219686678e-08,moment_centered,2048,0,0.0007047653198242188,6.749022935252237e-08,9,3,5.269755904882723,random_nuisance,2.7290975118950353e-07,-4.9800207165192586e-08,2.2310954402431096e-07,0.014571000006981194,6.286373147681285e-08,PASS,tolerance,7.164771388561096e-08,True,0.81395069998689,1.514618301387e-07
6.135632173560596e-07,1e-05,observed,0.0,9.180682300007902,8,0.0013712644577026367,1.685054291794838e-07,precision_certificates/precision_powerplant_random_nuisance_8_energy.json,True,powerplant,0.0018672943115234375,5,1.7802999408775275e-06,energy,2048,0,0.0027980804443359375,1.834272140015499e-07,9,3,0.34464036270968373,random_nuisance,1.0150071171465154e-06,6.80694628838152e-05,6.908447000096171e-05,0.014943400048650801,1.736782681921115e-07,PASS,tolerance,6.669060684272811e-05,True,0.8342611000407487,2.393863158233587e-06
6.135632173560596e-07,1e-05,observed,0.0,9.207758200005628,8,0.0013712644577026367,1.685054291794838e-07,precision_certificates/precision_powerplant_random_nuisance_8_moment_centered.json,True,powerplant,0.0,5,1.7802999408775275e-06,moment_centered,2048,0,0.0027980804443359375,1.834272140015499e-07,9,3,0.34464036270968373,random_nuisance,1.015007117146481e-06,1.5473614702665903e-06,2.562368587413071e-06,0.01654959993902594,1.5461214335946858e-07,PASS,tolerance,1.685054291794838e-07,True,0.8087913999333978,2.393863158233587e-06
1.4435013747893808e-05,1e-05,observed,0.0,9.172941100085154,4,0.0013712644577026367,1.2097185862812744e-07,precision_certificates/precision_powerplant_random_nuisance_4_energy.json,False,powerplant,0.002049744129180908,5,0.0011397210087813537,energy,2048,665,0.061438560485839844,1.2059471451176728e-06,2320,3,0.0126653923518778,random_nuisance,8.363513874509731e-14,0.0012068904966744036,0.0012068904967580387,3.998990400112234,1.2673655646899556e-07,PASS,tail_or_arithmetic_floor,6.719312147987696e-05,False,4.82604930002708,0.0011541560225292475
5.078736311356228e-06,1e-05,observed,0.0,9.204333700123243,4,0.0013712644577026367,1.2097185862812744e-07,precision_certificates/precision_powerplant_random_nuisance_4_moment_centered.json,False,powerplant,0.0,5,0.0011397210087813537,moment_centered,2048,0,0.061438560485839844,1.2059471451176728e-06,9,3,0.004456122395064617,random_nuisance,5.253147689600118e-06,0.0011395465974031098,0.00114479974509271,0.015308499918319285,1.0973054642202105e-07,PASS,tolerance,1.2097185862812744e-07,True,0.8109747997950763,0.00114479974509271


==> anc/results/precision_and_scip/scip_followup_summary.csv <==
budget_seconds,common_seconds,dataset,initial_solution_accepted,lower,n,nodes,numeric_upper,numeric_width,objective_scale,p,remaining_internal_limit,seed,setup_seconds,solver_seconds,solver_status,status,target_met,total_seconds,upper_kind
10.0,0.10638809995725751,concrete,True,0.0005263323376779142,1030,1,0.0005359153841943841,9.583046516469895e-06,1000000.0,9,9.882740000146441,84111,0.01087189989630133,0.0,gaplimit,PASS,True,0.22631539986468852,"SCIP tolerance-based dual, capped by common outward bound"
30.0,0.10638809995725751,concrete,True,0.0005263323376779142,1030,1,0.0005359153841943841,9.583046516469895e-06,1000000.0,9,29.889552999986336,84111,0.004058900056406856,0.0,gaplimit,PASS,True,0.20020550000481308,"SCIP tolerance-based dual, capped by common outward bound"
10.0,0.10638809995725751,concrete,True,0.0005263320121886155,1030,1,0.0005343123771588618,7.980364970246287e-06,1.0,9,9.889383000088856,84111,0.004228899953886867,1.0,gaplimit,PASS,True,1.0766176999313757,"SCIP tolerance-based dual, capped by common outward bound"
10.0,1.0419579001609236,superconductivity,True,0.0016892864167540077,1024,1,0.0017255917313747566,3.630531462074887e-05,1000000.0,82,8.91732049989514,84111,0.04072159994393587,9.0,timelimit,PASS,False,9.648816400091164,"SCIP tolerance-based dual, capped by common outward bound"
30.0,1.0419579001609236,superconductivity,True,0.0016892864167540077,1024,1,0.0017255917313747566,3.630531462074887e-05,1000000.0,82,28.915015199920163,84111,0.04302689991891384,29.0,timelimit,PASS,False,30.03999740013387,"SCIP tolerance-based dual, capped by common outward bound"
10.0,1.0419579001609236,superconductivity,True,0.0016892861859393556,1024,1,0.001840778399877903,0.00015149221393854747,1.0,82,8.914462899789214,84111,0.043579200049862266,9.0,timelimit,PASS,False,10.075100800138898,"SCIP tolerance-based dual, capped by common outward bound"
10.0,0.12459229992236942,airfoil,True,0.0002861469069658367,1503,1,0.00029315851658088306,7.011609615046341e-06,1000000.0,6,9.870214800117537,84111,0.0051928999600932,0.0,gaplimit,PASS,True,0.14319189987145364,"SCIP tolerance-based dual, capped by common outward bound"
30.0,0.12459229992236942,airfoil,True,0.0002861469069658367,1503,1,0.00029315851658088306,7.011609615046341e-06,1000000.0,6,29.870035400032066,84111,0.005372300045564771,0.0,gaplimit,PASS,True,0.14087859995197505,"SCIP tolerance-based dual, capped by common outward bound"
10.0,0.12459229992236942,airfoil,True,0.0002861469069658367,1503,1,0.00029315851658088306,7.011609615046341e-06,1.0,6,9.869765900075436,84111,0.005641800002194941,0.0,gaplimit,PASS,True,0.14049969997722656,"SCIP tolerance-based dual, capped by common outward bound"
10.0,0.7441763000097126,powerplant,True,0.0011356510606966642,2048,1,0.0011418453269898803,6.194266293216158e-06,1000000.0,5,9.251048600068316,84111,0.0047750999219715595,0.0,gaplimit,PASS,True,0.7879222999326885,"SCIP tolerance-based dual, capped by common outward bound"
30.0,0.7441763000097126,powerplant,True,0.0011356510606966642,2048,1,0.0011418453269898803,6.194266293216158e-06,1000000.0,5,29.251196999917738,84111,0.0046267000725492835,0.0,gaplimit,PASS,True,0.7878262000158429,"SCIP tolerance-based dual, capped by common outward bound"
10.0,0.7441763000097126,powerplant,True,0.0011356507307362788,2048,1,0.001141845482701409,6.194751965130302e-06,1.0,5,9.25109000003431,84111,0.0047336999559774995,0.0,gaplimit,PASS,True,0.7858650999842212,"SCIP tolerance-based dual, capped by common outward bound"


==> anc/results/precision_and_scip/scip_objective_audit.json <==
{"status":"PASS","source_inputs":"four preselected v84first masks","imports_scip_builder":false,"points":8,"reports":[{"dataset":"concrete","exact_original_identity":true,"points":2,"max_numeric_coefficient_objective_difference":1.9651164376299768e-19},{"dataset":"superconductivity","exact_original_identity":true,"points":2,"max_numeric_coefficient_objective_difference":2.710505431213761e-20},{"dataset":"airfoil","exact_original_identity":true,"points":2,"max_numeric_coefficient_objective_difference":7.030373462210693e-20},{"dataset":"powerplant","exact_original_identity":true,"points":2,"max_numeric_coefficient_objective_difference":4.0657581468206416e-20}],"seconds":7.1557360999286175}

==> anc/results/real_world/confirmation_summary.csv <==
B0_squared,absolute_gap,absolute_tolerance,anchor,anchor_error,basis_kind,budget_seconds,centered_moment_radius,centered_moment_tail,certificate_file,complete_budget_seconds,dataset,energy_radius,energy_tail_target_met,features,lower,method,n,nodes,original_moment_radius,original_moment_tail,points,preprocessing_seconds,rank,relative_gap,rho,search_error,search_lower,search_upper,seconds,seed,setup_seconds,shared_radius_moment_tail,status,stop_reason,tail_coupling_norm,tail_error,tail_gradient_norm,target_met,total_seconds,upper
,9.24776060328542e-06,1e-05,observed,0.0,,9.793944500037469,0.0017063021659851074,7.196359343870538e-08,confirmation_certificates\concrete_84111_energy.json,10.0,concrete,0.0017390847206115723,True,9,0.000526332337678053,energy,1030,0,0.023267745971679688,2.1506786262042592e-06,9,0.1392071999143809,3,0.017570192711476702,,8.785920478730758e-06,0.0005267941778026076,0.0005355800982813384,0.01501610002014786,84111,0.06684830004815012,7.284794298632118e-08,PASS,tolerance,,2.3451621919985317e-06,,True,0.2210715999826789,0.0005355800982813384
,6.7633671548438705e-06,1e-05,observed,0.0,,9.822408700012602,0.0017063021659851074,7.196359343870538e-08,confirmation_certificates\concrete_84111_moment_centered.json,10.0,concrete,0.0,True,9,0.000526332337678053,moment_centered,1030,0,0.023267745971679688,2.1506786262042592e-06,9,0.11085129994899035,3,0.01284999356999586,,8.574725628849016e-06,0.0005245209792040478,0.0005330957048328968,0.014227000065147877,84111,0.06674000003840774,3.339007216794185e-08,PASS,tolerance,,7.196359343870538e-08,,True,0.19181830005254596,0.0005330957048328968
,6.975446354273197e-06,1e-05,observed,0.0,,9.79528920003213,0.0017063021659851074,7.196359343870538e-08,confirmation_certificates\concrete_84111_hybrid.json,10.0,concrete,0.0017390847206115723,True,9,0.000526332337678053,hybrid,1030,0,0.023267745971679688,2.1506786262042592e-06,9,0.1392071999143809,3,0.013252931379906852,,8.785920478730758e-06,0.0005245218635535954,0.0005333077840323262,0.01390050002373755,84111,0.06550360005348921,7.284794298632118e-08,PASS,tolerance,,7.284794298632118e-08,,True,0.21861129999160767,0.0005333077840323262
0.00023015759408262363,1.532570883394386e-05,1e-05,observed,0.0,gradient,9.889890999998897,,,confirmation_certificates\concrete_84111_full.json,10.0,concrete,,True,9,0.0005260166543542866,full,1030,1497,,,2995,0.10638809995725751,9,0.029135406088533416,0.0,0.00044246270634810215,9.88796568401283e-05,0.0005413423631882305,9.893540399963968,84111,0.0037209000438451767,,PASS,time_limit,0.0,0.0,0.0,False,10.00364939996507,0.0005413423631882305
,9.434433553061404e-06,1e-05,observed,0.0,,9.804917700123042,0.0016650557518005371,6.406965445333556e-08,confirmation_certificates\concrete_84112_energy.json,10.0,concrete,0.001746058464050293,False,9,0.0005263506942311361,energy,1030,0,0.023261070251464844,1.3564468163501116e-06,9,0.11212969990447164,3,0.01792423503277164,,8.512731189761749e-06,0.0005272723965944357,0.0005357851277841975,0.01739379996433854,84112,0.0829525999724865,6.560027042869702e-08,PASS,tolerance,,2.6766446877636454e-06,,True,0.21247609984129667,0.0005357851277841975
,6.320430971528085e-06,1e-05,observed,0.0,,9.841017600032501,0.0016650557518005371,6.406965445333556e-08,confirmation_certificates\concrete_84112_moment_centered.json,10.0,concrete,0.0,False,9,0.0005263506942311361,moment_centered,1030,0,0.023261070251464844,1.3564468163501116e-06,9,0.08007279993034899,3,0.012008022485389935,,8.011303641538713e-06,0.0005246598215611255,0.0005326711252026642,0.016345800017006695,84112,0.07890960003715008,3.660981951960236e-08,PASS,tolerance,,6.406965445333556e-08,,True,0.17532819998450577,0.0005326711252026642
,6.823389135726448e-06,1e-05,observed,0.0,,9.81719269999303,0.0016650557518005371,6.406965445333556e-08,confirmation_certificates\concrete_84112_hybrid.json,10.0,concrete,0.001746058464050293,False,9,0.0005263506942311361,hybrid,1030,0,0.023261070251464844,1.3564468163501116e-06,9,0.11212969990447164,3,0.012963579625735418,,8.512731189761749e-06,0.0005246613521771008,0.0005331740833668625,0.014896400040015578,84112,0.07067760010249913,6.560027042869702e-08,PASS,tolerance,,6.560027042869702e-08,,True,0.19770370004698634,0.0005331740833668625
0.0002303411474705717,1.5104737420754827e-05,1e-05,observed,0.0,gradient,9.920978300040588,,,confirmation_certificates\concrete_84112_full.json,10.0,concrete,,False,9,0.0005259320585416573,full,1030,1437,,,2875,0.07504769996739924,9,0.028719940485541693,0.0,0.0003885298344828306,0.00015250696147958159,0.0005410367959624121,9.92139999999199,84112,0.003973999992012978,,PASS,time_limit,0.0,0.0,0.0,False,10.000421699951403,0.0005410367959624121
,9.473331351140396e-06,1e-05,observed,0.0,,9.815775800030679,0.0017067193984985352,5.4362528993727874e-08,confirmation_certificates\concrete_84113_energy.json,10.0,concrete,0.0017508268356323242,False,9,0.0005248682971761078,energy,1030,0,0.023230552673339844,2.0853947287225347e-06,9,0.10983660002239048,3,0.01804896847858546,,8.76697878610794e-06,0.0005255746497411402,0.0005343416285272482,0.016366299940273166,84113,0.074387599946931,5.535555827450942e-08,PASS,tolerance,,2.510469290020395e-06,,True,0.20059049990959466,0.0005343416285272482
,6.7347009341657375e-06,1e-05,observed,0.0,,9.854435399989597,0.0017067193984985352,5.4362528993727874e-08,confirmation_certificates\concrete_84113_moment_centered.json,10.0,concrete,0.0,False,9,0.0005248682971761078,moment_centered,1030,0,0.023230552673339844,2.0853947287225347e-06,9,0.0785347999772057,3,0.012831220651732485,,8.484455130160023e-06,0.0005231185429801135,0.0005316029981102735,0.014163299929350615,84113,0.0670298000331968,2.2840164123481053e-08,PASS,tolerance,,5.4362528993727874e-08,,True,0.15972789993975312,0.0005316029981102735
,7.018217619394421e-06,1e-05,observed,0.0,,9.823969699908048,0.0017067193984985352,5.4362528993727874e-08,confirmation_certificates\concrete_84113_hybrid.json,10.0,concrete,0.0017508268356323242,False,9,0.0005248682971761078,hybrid,1030,0,0.023230552673339844,2.0853947287225347e-06,9,0.10983660002239048,3,0.013371387940848741,,8.766978786107832e-06,0.0005231195360093944,0.0005318865147955022,0.014249800005927682,84113,0.0661937000695616,5.535555827450942e-08,PASS,tolerance,,5.535555827450942e-08,,True,0.19028010009787977,0.0005318865147955022
0.00023032352898323113,1.5536200907889848e-05,1e-05,observed,0.0,gradient,9.922577499994077,,,confirmation_certificates\concrete_84113_full.json,10.0,concrete,,False,9,0.0005241049029293536,full,1030,1517,,,3035,0.07351730007212609,9,0.029643303890221455,0.0,0.0004409041883407922,9.873691549645134e-05,0.0005396411038372435,9.92551850003656,84113,0.003905199933797121,,PASS,time_limit,0.0,0.0,0.0,False,10.002941000042483,0.0005396411038372435
,9.645292849856635e-06,1e-05,observed,0.0,,9.822651199880056,0.0017042756080627441,6.560105538663593e-08,confirmation_certificates\concrete_84114_energy.json,10.0,concrete,0.001762986183166504,False,9,0.0005271346532638061,energy,1030,0,0.02327728271484375,1.5859509856959306e-06,9,0.106396000017412,3,0.01829758827300929,,8.556331037725827e-06,0.0005282236150759369,0.0005367799461136627,0.014294900000095367,84114,0.07095280010253191,6.680894038684441e-08,PASS,tolerance,,2.879766417420644e-06,,True,0.19164370012003928,0.0005367799461136627
,6.471158854887984e-06,1e-05,observed,0.0,,9.85728930006735,0.0017042756080627441,6.560105538663593e-08,confirmation_certificates\concrete_84114_moment_centered.json,10.0,concrete,0.0,False,9,0.0005271346532638061,moment_centered,1030,0,0.02327728271484375,1.5859509856959306e-06,9,0.07635419990401715,3,0.012276102158758045,,8.196362404791209e-06,0.0005254094497139028,0.0005336058121186941,0.014181499951519072,84114,0.06635650002863258,3.5340533980215695e-08,PASS,tolerance,,6.560105538663593e-08,,True,0.1568921998841688,0.0005336058121186941
,6.832335372822847e-06,1e-05,observed,0.0,,9.828767900005914,0.0017042756080627441,6.560105538663593e-08,confirmation_certificates\concrete_84114_hybrid.json,10.0,concrete,0.001762986183166504,False,9,0.0005271346532638061,hybrid,1030,0,0.02327728271484375,1.5859509856959306e-06,9,0.106396000017412,3,0.012961271528099644,,8.556331037725827e-06,0.0005254106575989031,0.0005339669886366289,0.013711999985389411,84114,0.06483609997667372,6.680894038684441e-08,PASS,tolerance,,6.680894038684441e-08,,True,0.18494409997947514,0.0005339669886366289
0.0002305018751971064,1.585127866260438e-05,1e-05,observed,0.0,gradient,9.924493800033815,,,confirmation_certificates\concrete_84114_full.json,10.0,concrete,,False,9,0.0005259775120266054,full,1030,1415,,,2831,0.07173470000270754,9,0.030136799197990383,0.0,0.00032980243978930515,0.00021202635089990468,0.0005418287906892098,9.92513429990504,84114,0.003771499963477254,,PASS,time_limit,0.0,0.0,0.0,False,10.000640499871224,0.0005418287906892098
,8.916059403179947e-06,1e-05,observed,0.0,,9.833870000089519,0.0017051100730895996,5.5497943523142434e-08,confirmation_certificates\concrete_84115_energy.json,10.0,concrete,0.0017291903495788574,True,9,0.0005257494087865937,energy,1030,0,0.023248672485351562,1.2728951347747972e-06,9,0.10067589988466352,3,0.016958762585692327,,8.312182079302276e-06,0.0005263532861104714,0.0005346654681897737,0.013302500010468066,84115,0.06545410002581775,5.590076634052867e-08,PASS,tolerance,,2.3892527057304927e-06,,True,0.17943249992094934,0.0005346654681897737
,6.434895681481281e-06,1e-05,observed,0.0,,9.864955699886195,0.0017051100730895996,5.5497943523142434e-08,confirmation_certificates\concrete_84115_moment_centered.json,10.0,concrete,0.0,True,9,0.0005257494087865937,moment_centered,1030,0,0.023248672485351562,1.2728951347747972e-06,9,0.0724499000934884,3,0.012239472976931603,,8.164773119810967e-06,0.000524019531348264,0.000532184304468075,0.01332549995277077,84115,0.06259440002031624,3.067762281114752e-08,PASS,tolerance,,5.5497943523142434e-08,,True,0.1483698000665754,0.000532184304468075
,6.58270746379001e-06,1e-05,observed,0.0,,9.837533800164238,0.0017051100730895996,5.5497943523142434e-08,confirmation_certificates\concrete_84115_hybrid.json,10.0,concrete,0.0017291903495788574,True,9,0.0005257494087865937,hybrid,1030,0,0.023248672485351562,1.2728951347747972e-06,9,0.10067589988466352,3,0.012520617909932807,,8.312182079302276e-06,0.0005240199341710814,0.0005323321162503837,0.013333500013686717,84115,0.06179029995109886,5.590076634052867e-08,PASS,tolerance,,5.590076634052867e-08,,True,0.1757996998494491,0.0005323321162503837
0.0002302022200781951,1.5750971027996214e-05,1e-05,observed,0.0,gradient,9.92832350009121,,,confirmation_certificates\concrete_84115_full.json,10.0,concrete,,True,9,0.0005247159067821825,full,1030,1505,,,3011,0.06801379995886236,9,0.030018093266104624,0.0,0.0003152399584058204,0.00022522691940435828,0.0005404668778101787,9.929126000031829,84115,0.003662699949927628,,PASS,time_limit,0.0,0.0,0.0,False,10.000802499940619,0.0005404668778101787
,9.795621895531108e-06,1e-05,observed,0.0,,8.017246999894269,0.00575941801071167,3.371000503628122e-05,confirmation_certificates\superconductivity_84111_energy.json,10.0,superconductivity,0.005359292030334473,False,82,0.0016892740882181697,energy,1024,57,0.04907989501953125,0.0018319688358193653,227,1.325101400143467,3,0.005798716717346584,,4.653945985957832e-06,0.001694415764127743,0.0016990697101137008,0.3977341999998316,84111,0.6576515999622643,3.0266002827229212e-05,PASS,tolerance,,6.448881070174564e-06,,True,2.380487200105563,0.0016990697101137008
,3.346850025591746e-05,1e-05,observed,0.0,,8.058405799907632,0.00575941801071167,3.371000503628122e-05,confirmation_certificates\superconductivity_84111_moment_centered.json,10.0,superconductivity,0.0,False,82,0.001689274402726818,moment_centered,1024,659,0.04907989501953125,0.0018319688358193653,2255,1.2685743001056835,3,0.01981235268935158,,9.584152048380812e-14,0.001722742902886894,0.0017227429029827354,4.025662900065072,84111,0.6730198999866843,2.0219260217186616e-06,PASS,tail_or_arithmetic_floor,,3.371000503628122e-05,,False,5.96725710015744,0.0017227429029827354
,9.795621895531108e-06,1e-05,observed,0.0,,8.012793699861504,0.00575941801071167,3.371000503628122e-05,confirmation_certificates\superconductivity_84111_hybrid.json,10.0,superconductivity,0.005359292030334473,False,82,0.0016892740882181697,hybrid,1024,57,0.04907989501953125,0.0018319688358193653,227,1.325101400143467,3,0.005798716717346584,,4.653945985957832e-06,0.001694415764127743,0.0016990697101137008,0.413050000090152,84111,0.662104899995029,3.0266002827229212e-05,PASS,tolerance,,6.448881070174564e-06,,True,2.400256300228648,0.0016990697101137008
0.00028978200249486725,0.0001746409517638871,1e-05,observed,0.0,gradient,8.321847499813884,,,confirmation_certificates\superconductivity_84111_full.json,10.0,superconductivity,,False,82,0.001666137448114016,full,1024,201,,,403,1.0419579001609236,82,0.10481785399012063,0.0,0.0018407783998779191,-1.6108581966144035e-17,0.001840778399877903,8.356150400009938,84111,0.6361946000251919,,PASS,time_limit,0.0,0.0,0.0,False,10.034302900196053,0.001840778399877903
,9.986963691467469e-06,1e-05,observed,0.0,,8.218399200006388,0.005764305591583252,3.5195621492158936e-05,confirmation_certificates\superconductivity_84112_energy.json,10.0,superconductivity,0.0054021477699279785,False,82,0.00090379644420005,energy,1024,63,0.03534984588623047,0.000910488180914001,243,1.0891629999969155,3,0.01105001436502323,,4.0627988635944055e-06,0.0009097206090279231,0.0009137834078915175,0.5408128999406472,84112,0.6924377999966964,3.198309452922815e-05,PASS,tolerance,,7.16674105773497e-06,,True,2.322413699934259,0.0009137834078915175
,3.501546716743473e-05,1e-05,observed,0.0,,8.186025600181893,0.005764305591583252,3.5195621492158936e-05,confirmation_certificates\superconductivity_84112_moment_centered.json,10.0,superconductivity,0.0,False,82,0.0009038077352520809,moment_centered,1024,688,0.03534984588623047,0.000910488180914001,2382,1.0499881998402998,3,0.03874216362805146,,8.877967805354103e-14,0.0009388232023307359,0.0009388232024195156,4.459228899911977,84112,0.7639861999778077,2.310531057285118e-06,PASS,tail_or_arithmetic_floor,,3.5195621492158936e-05,,False,6.273203299730085,0.0009388232024195156
,9.986963691467469e-06,1e-05,observed,0.0,,8.132086499943398,0.005764305591583252,3.5195621492158936e-05,confirmation_certificates\superconductivity_84112_hybrid.json,10.0,superconductivity,0.0054021477699279785,False,82,0.00090379644420005,hybrid,1024,63,0.03534984588623047,0.000910488180914001,243,1.0891629999969155,3,0.01105001436502323,,4.0627988635944055e-06,0.0009097206090279231,0.0009137834078915175,0.4535535000031814,84112,0.7787505000596866,3.198309452922815e-05,PASS,tolerance,,7.16674105773497e-06,,True,2.3214670000597835,0.0009137834078915175
0.00029006957908319557,7.521109717234693e-05,1e-05,observed,0.0,gradient,8.511972100124694,,,confirmation_certificates\superconductivity_84112_full.json,10.0,superconductivity,,False,82,0.0008861098861641345,full,1024,192,,,385,0.8188320999033749,82,0.08487784455032651,0.0,0.0009613209833364954,-1.40029786983923e-17,0.0009613209833364815,8.549095900030807,84112,0.6691957999719307,,PASS,time_limit,0.0,0.0,0.0,False,10.037123799906112,0.0009613209833364815
,9.936597472152585e-06,1e-05,observed,0.0,,8.096076100016944,0.005760908126831055,3.273185325593708e-05,confirmation_certificates\superconductivity_84113_energy.json,10.0,superconductivity,0.005378603935241699,False,82,0.0016895584476901008,energy,1024,57,0.048850059509277344,0.0016722839170834997,227,1.1836797998985276,3,0.005881180071478153,,4.584981436610118e-06,0.0016949100637256432,0.0016994950451622534,0.44454240007326007,84113,0.7202441000845283,2.958506951650464e-05,PASS,tolerance,,6.688750829551336e-06,,True,2.348466300056316,0.0016994950451622534
,3.24172947002788e-05,1e-05,observed,0.0,,8.155788899865001,0.005760908126831055,3.273185325593708e-05,confirmation_certificates\superconductivity_84113_moment_centered.json,10.0,superconductivity,0.0,False,82,0.0016895665159254792,moment_centered,1024,687,0.048850059509277344,0.0016722839170834997,2382,1.1260155000491068,3,0.019186752575125376,,9.795766628406533e-14,0.0017219838105278003,0.001721983810625758,4.67459360009525,84113,0.7181956000858918,2.167802555758662e-06,PASS,tail_or_arithmetic_floor,,3.273185325593708e-05,,False,6.518804700230248,0.001721983810625758
,9.936597472152585e-06,1e-05,observed,0.0,,7.979365700157359,0.005760908126831055,3.273185325593708e-05,confirmation_certificates\superconductivity_84113_hybrid.json,10.0,superconductivity,0.005378603935241699,False,82,0.0016895584476901008,hybrid,1024,57,0.048850059509277344,0.0016722839170834997,227,1.1836797998985276,3,0.005881180071478153,,4.584981436610118e-06,0.0016949100637256432,0.0016994950451622534,0.49247870000544935,84113,0.8369544999441132,2.958506951650464e-05,PASS,tolerance,,6.688750829551336e-06,,True,2.51311299984809,0.0016994950451622534
0.00028957297546706946,0.00015214710206968218,1e-05,observed,0.0,gradient,8.336828899919055,,,confirmation_certificates\superconductivity_84113_full.json,10.0,superconductivity,,False,82,0.0016650001802679703,full,1024,198,,,397,0.893929100013338,82,0.09137963098910605,0.0,0.001817147282337667,-1.450785513195591e-17,0.0018171472823376525,8.456852699979208,84113,0.7692420000676066,,PASS,time_limit,0.0,0.0,0.0,False,10.120023800060153,0.0018171472823376525
,9.943296892752891e-06,1e-05,observed,0.0,,7.598571400041692,0.005867063999176025,4.4003499057198506e-05,confirmation_certificates\superconductivity_84114_energy.json,10.0,superconductivity,0.005432069301605225,False,82,0.0016858055529142925,energy,1024,75,0.04946136474609375,0.002383770705470518,283,1.6324696999508888,3,0.0058982466130590655,,2.7984083729600505e-06,0.0016929504414340854,0.0016957488498070454,0.5726771999616176,84114,0.7689589000074193,3.934527276750504e-05,PASS,tolerance,,7.76008209970858e-06,,True,2.9741057999199256,0.0016957488498070454
,4.3797172244581595e-05,1e-05,observed,0.0,,7.768516300129704,0.005867063999176025,4.4003499057198506e-05,confirmation_certificates\superconductivity_84114_moment_centered.json,10.0,superconductivity,0.0,False,82,0.0016858055529142925,moment_centered,1024,677,0.04946136474609375,0.002383770705470518,2340,1.5346193999284878,3,0.025979966769517616,,9.818209613376983e-14,0.001729602725060692,0.0017296027251588741,4.5567228000145406,84114,0.696864299941808,3.1165608181061e-06,PASS,tail_or_arithmetic_floor,,4.4003499057198506e-05,,False,6.788206499884836,0.0017296027251588741
,9.943296892752891e-06,1e-05,observed,0.0,,7.676192800048739,0.005867063999176025,4.4003499057198506e-05,confirmation_certificates\superconductivity_84114_hybrid.json,10.0,superconductivity,0.005432069301605225,False,82,0.0016858055529142925,hybrid,1024,75,0.04946136474609375,0.002383770705470518,283,1.6324696999508888,3,0.0058982466130590655,,2.7984083729600505e-06,0.0016929504414340854,0.0016957488498070454,0.5076952000381425,84114,0.6913375000003725,3.934527276750504e-05,PASS,tolerance,,7.76008209970858e-06,,True,2.831502399989404,0.0016957488498070454
0.0002907304878161467,0.00021945517509455096,1e-05,observed,0.0,gradient,8.10328370006755,,,confirmation_certificates\superconductivity_84114_full.json,10.0,superconductivity,,False,82,0.0016629034489730429,full,1024,193,,,387,1.2590901999501511,82,0.13197108661364532,0.0,0.0018823586240676125,-1.860386324792824e-17,0.0018823586240675938,8.113447099924088,84114,0.6376260999822989,,PASS,time_limit,0.0,0.0,0.0,False,10.010163399856538,0.0018823586240675938
,9.927746729271802e-06,1e-05,observed,0.0,,8.018466099980287,0.005837976932525635,4.633793792775006e-05,confirmation_certificates\superconductivity_84115_energy.json,10.0,superconductivity,0.005397915840148926,False,82,0.0016846946822987698,energy,1024,63,0.04926776885986328,0.0026067347939343873,243,1.243677500053309,3,0.005892905600987218,,4.2096669184666594e-06,0.001690412762109575,0.0016946224290280416,0.4541357000125572,84115,0.7378563999664038,4.1193180826767056e-05,PASS,tolerance,,7.033246250392442e-06,,True,2.43566960003227,0.0016946224290280416
,4.609547682102267e-05,1e-05,observed,0.0,,8.073533700080588,0.005837976932525635,4.633793792775006e-05,confirmation_certificates\superconductivity_84115_moment_centered.json,10.0,superconductivity,0.0,False,82,0.0016847193436792076,moment_centered,1024,693,0.04926776885986328,0.0026067347939343873,2409,1.1889915999490768,3,0.0273609233454613,,9.894233869711666e-14,0.001730814820401288,0.0017308148205002303,5.4379048000555485,84115,0.7374746999703348,2.711063141814255e-06,PASS,tail_or_arithmetic_floor,,4.633793792775006e-05,,False,7.36437109997496,0.0017308148205002303
,9.927746729271802e-06,1e-05,observed,0.0,,7.822156099951826,0.005837976932525635,4.633793792775006e-05,confirmation_certificates\superconductivity_84115_hybrid.json,10.0,superconductivity,0.005397915840148926,False,82,0.0016846946822987698,hybrid,1024,63,0.04926776885986328,0.0026067347939343873,243,1.243677500053309,3,0.005892905600987218,,4.2096669184666594e-06,0.001690412762109575,0.0016946224290280416,0.52271439996548,84115,0.9341663999948651,4.1193180826767056e-05,PASS,tolerance,,7.033246250392442e-06,,True,2.700558300013654,0.0016946224290280416
0.00029028278618115755,0.00020672839628243286,1e-05,observed,0.0,gradient,8.36369809997268,,,confirmation_certificates\superconductivity_84115_full.json,10.0,superconductivity,,False,82,0.0016647053304003898,full,1024,187,,,375,0.926469000056386,82,0.12418317675039292,0.0,0.0018714337266828396,-1.689243762409671e-17,0.0018714337266828227,8.390204899944365,84115,0.7098328999709338,,PASS,time_limit,0.0,0.0,0.0,False,10.026506799971685,0.0018714337266828227
,1.7871126045700928e-06,1e-05,observed,0.0,,9.761991199920885,0.0007460713386535645,1.0222121862992816e-08,confirmation_certificates\airfoil_84111_energy.json,10.0,airfoil,0.0007536411285400391,True,6,0.0002883941058109823,energy,1503,0,0.017253875732421875,7.361810226633231e-08,9,0.17150630010291934,3,0.006196772293749278,,1.0485458334408043e-06,0.0002891326725821116,0.0002901812184155524,0.01889189996290952,84111,0.0665024999761954,1.0235570403068584e-08,PASS,tolerance,,1.0643183937850308e-06,,True,0.25690070004202425,0.0002901812184155524
,7.237095756208625e-07,1e-05,observed,0.0,,9.801154300104827,0.0007460713386535645,1.0222121862992816e-08,confirmation_certificates\airfoil_84111_moment_centered.json,10.0,airfoil,0.0,True,6,0.0002883941058109823,moment_centered,1503,0,0.017253875732421875,7.361810226633231e-08,9,0.12832489993888885,3,0.0025094464867294907,,1.039239076413602e-06,0.00028807857631018955,0.00028911781538660316,0.018521000049076974,84111,0.07052079995628446,8.94002161046275e-09,PASS,tolerance,,1.0222121862992816e-08,,True,0.21736669994425029,0.00028911781538660316
,7.330297811881437e-07,1e-05,observed,0.0,,9.77578399993945,0.0007460713386535645,1.0222121862992816e-08,confirmation_certificates\airfoil_84111_hybrid.json,10.0,airfoil,0.0007536411285400391,True,6,0.0002883941058109823,hybrid,1503,0,0.017253875732421875,7.361810226633231e-08,9,0.17150630010291934,3,0.0025417640874691875,,1.0485458334408043e-06,0.00028807858975872963,0.00028912713559217044,0.015563699998892844,84111,0.05270969995763153,1.0235570403068584e-08,PASS,tolerance,,1.0235570403068584e-08,,True,0.2397797000594437,0.00028912713559217044
0.00014200054836156894,7.011609615046341e-06,1e-05,observed,0.0,gradient,9.872817700030282,,,confirmation_certificates\airfoil_84111_full.json,10.0,airfoil,,True,6,0.0002861469069658367,full,1503,0,,,1,0.12459229992236942,6,0.024503531033740866,0.0,0.00029315851658088453,-1.4716187098426618e-18,0.00029315851658088306,0.0044074999168515205,84111,0.0025900000473484397,,PASS,tolerance,0.0,0.0,0.0,True,0.13158979988656938,0.00029315851658088306
,1.8787539793467013e-06,1e-05,observed,0.0,,9.863007299951278,0.0007697343826293945,1.0998873068593473e-08,confirmation_certificates\airfoil_84112_energy.json,10.0,airfoil,0.0007616877555847168,True,6,0.0002887172821597061,energy,1503,0,0.017266273498535156,7.988991941255173e-08,9,0.09208580001723021,3,0.006507244614153214,,1.0749246845896373e-06,0.00028952111145446317,0.0002905960361390528,0.013687600032426417,84112,0.044906900031492114,1.0982323306587993e-08,PASS,tolerance,,1.1367577795897354e-06,,True,0.15068030008114874,0.0002905960361390528
,7.63074313827911e-07,1e-05,observed,0.0,,9.890363299986348,0.0007697343826293945,1.0998873068593473e-08,confirmation_certificates\airfoil_84112_moment_centered.json,10.0,airfoil,0.0,True,6,0.0002887172821597061,moment_centered,1503,0,0.017266273498535156,7.988991941255173e-08,9,0.06450760003644973,3,0.002642981078651921,,1.0850039255919553e-06,0.00028839535254794206,0.000289480356473534,0.01412249996792525,84112,0.045129099977202713,9.472149804294188e-09,PASS,tolerance,,1.0998873068593473e-08,,True,0.1237591999815777,0.000289480356473534
,7.529785230635439e-07,1e-05,observed,0.0,,9.863016200019047,0.0007697343826293945,1.0998873068593473e-08,confirmation_certificates\airfoil_84112_hybrid.json,10.0,airfoil,0.0007616877555847168,True,6,0.0002887172821597061,hybrid,1503,0,0.017266273498535156,7.988991941255173e-08,9,0.09208580001723021,3,0.002608013338969533,,1.0749246845896373e-06,0.00028839533599818,0.00028947026068276965,0.013872900046408176,84112,0.04489799996372312,1.0982323306587993e-08,PASS,tolerance,,1.0982323306587993e-08,,True,0.1508567000273615,0.00028947026068276965
0.00014205722855860703,7.441870482853129e-06,1e-05,observed,0.0,gradient,9.935438900021836,,,confirmation_certificates\airfoil_84112_full.json,10.0,airfoil,,True,6,0.00028635238811929026,full,1503,0,,,1,0.06200529995840043,6,0.025988505043488423,0.0,0.00029379425860214485,-1.4600647302973583e-18,0.0002937942586021434,0.00394710002001375,84112,0.00255580001976341,,PASS,tolerance,0.0,0.0,0.0,True,0.06850819999817759,0.0002937942586021434
,1.8485382638949222e-06,1e-05,observed,0.0,,9.869140000082552,0.000757753849029541,9.260213940057735e-09,confirmation_certificates\airfoil_84113_energy.json,10.0,airfoil,0.0007680654525756836,True,6,0.0002886960052051121,energy,1503,0,0.017253875732421875,7.803533382325193e-08,9,0.08707479992881417,3,0.006403061457610323,,1.057398343938564e-06,0.00028948714512506843,0.000290544543469007,0.01326329994481057,84113,0.043785199988633394,9.277819011515238e-09,PASS,tolerance,,1.1206878065698191e-06,,True,0.14412329986225814,0.000290544543469007
,7.245881299931811e-07,1e-05,observed,0.0,,9.895664300071076,0.000757753849029541,9.260213940057735e-09,confirmation_certificates\airfoil_84113_moment_centered.json,10.0,airfoil,0.0,True,6,0.0002886960052051121,moment_centered,1503,0,0.017253875732421875,7.803533382325193e-08,9,0.06137799995485693,3,0.0025098654533801997,,1.0448758026665667e-06,0.0002883757175324387,0.00028942059333510525,0.013280100072734058,84113,0.04295769997406751,8.012252434416246e-09,PASS,tolerance,,9.260213940057735e-09,,True,0.1176158000016585,0.00028942059333510525
,7.371282763366589e-07,1e-05,observed,0.0,,9.869887500070035,0.000757753849029541,9.260213940057735e-09,confirmation_certificates\airfoil_84113_hybrid.json,10.0,airfoil,0.0007680654525756836,True,6,0.0002886960052051121,hybrid,1503,0,0.017253875732421875,7.803533382325193e-08,9,0.08707479992881417,3,0.0025533026541636615,,1.057398343938564e-06,0.00028837573513751017,0.00028943313348144873,0.013605799991637468,84113,0.04303770000115037,9.277819011515238e-09,PASS,tolerance,,9.277819011515238e-09,,True,0.143718299921602,0.00028943313348144873
0.00014202184324682682,6.994058078294474e-06,1e-05,observed,0.0,gradient,9.93866019998677,,,confirmation_certificates\airfoil_84113_full.json,10.0,airfoil,,True,6,0.0002864841827971281,full,1503,0,,,1,0.05901500000618398,6,0.024413417906730545,0.0,0.00029347824087542406,-1.4447771381470386e-18,0.0002934782408754226,0.0037441999884322286,84113,0.002324800007045269,,PASS,tolerance,0.0,0.0,0.0,True,0.06508400000166148,0.0002934782408754226
,1.978894665490103e-06,1e-05,observed,0.0,,9.86598799994681,0.0007644295692443848,1.160220596606769e-08,confirmation_certificates\airfoil_84114_energy.json,10.0,airfoil,0.0007852911949157715,True,6,0.00028858064124468586,energy,1503,0,0.017319679260253906,1.1607391130201396e-07,9,0.0900334999896586,3,0.00685733685029901,,1.12651097282883e-06,0.00028943302493734713,0.00029055953591017596,0.013616499956697226,84114,0.0439785000635311,1.1646851186331825e-08,PASS,tolerance,,1.2146739670308916e-06,,True,0.14762850000988692,0.00029055953591017596
,7.492626116189496e-07,1e-05,observed,0.0,,9.89230720011983,0.0007644295692443848,1.160220596606769e-08,confirmation_certificates\airfoil_84114_moment_centered.json,10.0,airfoil,0.0,True,6,0.00028858064124468586,moment_centered,1503,0,0.017319679260253906,1.1607391130201396e-07,9,0.06309999991208315,3,0.0025963717052789213,,1.0999506800224543e-06,0.00028822995317628235,0.0002893299038563048,0.013957499992102385,84114,0.04459279996808618,1.0025404682714437e-08,PASS,tolerance,,1.160220596606769e-08,,True,0.12165029987227172,0.0002893299038563048
,7.758675496455716e-07,1e-05,observed,0.0,,9.864658800070174,0.0007644295692443848,1.160220596606769e-08,confirmation_certificates\airfoil_84114_hybrid.json,10.0,airfoil,0.0007852911949157715,True,6,0.00028858064124468586,hybrid,1503,0,0.017319679260253906,1.1607391130201396e-07,9,0.0900334999896586,3,0.0026885640918224937,,1.12651097282883e-06,0.0002882299978215026,0.0002893565087943314,0.014074900071136653,84114,0.04530769994016737,1.1646851186331825e-08,PASS,tolerance,,1.1646851186331825e-08,,True,0.14941610000096262,0.0002893565087943314
0.00014210485520089065,7.378752550313348e-06,1e-05,observed,0.0,gradient,9.937057100003585,,,confirmation_certificates\airfoil_84114_full.json,10.0,airfoil,,True,6,0.00028622141694166486,full,1503,0,,,1,0.060555399977602065,6,0.025779875696084687,0.0,0.00029360016949197973,-1.5009983160143456e-18,0.0002936001694919782,0.003955899970605969,84114,0.002387500018812716,,PASS,tolerance,0.0,0.0,0.0,True,0.06689879996702075,0.0002936001694919782
,1.8062755569893114e-06,1e-05,observed,0.0,,9.864704999956302,0.0007610321044921875,1.0468873886463871e-08,confirmation_certificates\airfoil_84115_energy.json,10.0,airfoil,0.0007578730583190918,True,6,0.00028874122435770805,energy,1503,0,0.01727294921875,7.53731800956618e-08,9,0.090878100018017,3,0.0062556898863585925,,1.072259425567582e-06,0.0002894752404891298,0.00029054749991469736,0.01409599999897182,84115,0.04441690002568066,1.0463302356278037e-08,PASS,tolerance,,1.0814664296211898e-06,,True,0.14939100004266948,0.00029054749991469736
,7.392268293478742e-07,1e-05,observed,0.0,,9.889306199969724,0.0007610321044921875,1.0468873886463871e-08,confirmation_certificates\airfoil_84115_moment_centered.json,10.0,airfoil,0.0,True,6,0.00028874122435770805,moment_centered,1503,0,0.01727294921875,7.53731800956618e-08,9,0.06323269999120384,3,0.002560170723776112,,1.0762082536608722e-06,0.00028840424293339505,0.0002894804511870559,0.015217799926176667,84115,0.047461100039072335,9.169514800651982e-09,PASS,tolerance,,1.0468873886463871e-08,,True,0.12591159995645285,0.0002894804511870559
,7.352724297243676e-07,1e-05,observed,0.0,,9.861644300050102,0.0007610321044921875,1.0468873886463871e-08,confirmation_certificates\airfoil_84115_hybrid.json,10.0,airfoil,0.0007578730583190918,True,6,0.00028874122435770805,hybrid,1503,0,0.01727294921875,7.53731800956618e-08,9,0.090878100018017,3,0.002546475417079595,,1.072259425567582e-06,0.00028840423736186484,0.0002894764967874324,0.014192000031471252,84115,0.04747759993188083,1.0463302356278037e-08,PASS,tolerance,,1.0463302356278037e-08,,True,0.15254769998136908,0.0002894764967874324
0.00014201130840566236,6.973501733885086e-06,1e-05,observed,0.0,gradient,9.936900299973786,,,confirmation_certificates\airfoil_84115_full.json,10.0,airfoil,,True,6,0.0002865014602687898,full,1503,0,,,1,0.06067929998971522,6,0.02434019612794535,0.0,0.00029347496200267636,-1.4454457862655598e-18,0.0002934749620026749,0.0039028999162837863,84115,0.0024204000364989042,,PASS,tolerance,0.0,0.0,0.0,True,0.06700259994249791,0.0002934749620026749
,2.7935628430849225e-06,1e-05,observed,0.0,,9.18886669992935,0.0007236599922180176,1.6257428575302513e-08,confirmation_certificates\powerplant_84111_energy.json,10.0,powerplant,0.0006964802742004395,True,5,0.0011356510606966642,energy,2048,0,0.06123828887939453,1.2213977985564527e-06,9,0.7723721000365913,3,0.0024598778090967606,,1.2247900497530228e-06,0.001137219833489996,0.001138444623539749,0.014376300037838519,84111,0.038761200034059584,1.6155495741438267e-08,PASS,tolerance,,1.6391262306174294e-06,,True,0.8255096001084894,0.001138444623539749
,1.2553835562589388e-06,1e-05,observed,0.0,,9.214147899998352,0.0007236599922180176,1.6257428575302513e-08,confirmation_certificates\powerplant_84111_moment_centered.json,10.0,powerplant,0.0,True,5,0.0011356510606966642,moment_centered,2048,0,0.06123828887939453,1.2213977985564527e-06,9,0.7461432999698445,3,0.0011054307081691315,,1.3094795649692351e-06,0.0011355969646879539,0.001136906444252923,0.014763300074264407,84111,0.03970880003180355,1.3652820842607642e-08,PASS,tolerance,,1.6257428575302513e-08,,True,0.8006154000759125,0.001136906444252923
,1.1705921082090249e-06,1e-05,observed,0.0,,9.188285299926065,0.0007236599922180176,1.6257428575302513e-08,confirmation_certificates\powerplant_84111_hybrid.json,10.0,powerplant,0.0006964802742004395,True,5,0.0011356510606966642,hybrid,2048,0,0.06123828887939453,1.2213977985564527e-06,9,0.7723721000365913,3,0.0010307674150288083,,1.2247900497530228e-06,0.0011355968627551202,0.0011368216528048732,0.014798999996855855,84111,0.0393426000373438,1.6155495741438267e-08,PASS,tolerance,,1.6155495741438267e-08,,True,0.826513700070791,0.0011368216528048732
7.117060914717092e-05,9.938393485864686e-06,1e-05,observed,0.0,gradient,9.253652999992482,,,confirmation_certificates\powerplant_84111_full.json,10.0,powerplant,,True,5,0.0011356510606966642,full,2048,1464,,,2929,0.7441763000097126,5,0.008751273899016117,0.0,1.407600254566422e-05,0.0011315134516368646,0.0011455894541825289,7.403424600022845,84111,0.002170699997805059,,PASS,tolerance,0.0,0.0,0.0,True,8.149771600030363,0.0011455894541825289
,2.8483420692235976e-06,1e-05,observed,0.0,,9.857387499767356,0.0007204413414001465,1.5660167006371567e-08,confirmation_certificates\powerplant_84112_energy.json,10.0,powerplant,0.0006985664367675781,True,5,0.0011363899291132599,energy,2048,0,0.061229705810546875,9.70014246617303e-07,9,0.09930620016530156,3,0.0025064830268657842,,1.188995102635983e-06,0.0011380492760798475,0.0011392382711824835,0.015842300024814904,84112,0.04330630006734282,1.5590059919895755e-08,PASS,tolerance,,1.7240537503774534e-06,,True,0.15845480025745928,0.0011392382711824835
,1.2067138460483684e-06,1e-05,observed,0.0,,9.888224899885245,0.0007204413414001465,1.5660167006371567e-08,confirmation_certificates\powerplant_84112_moment_centered.json,10.0,powerplant,0.0,True,5,0.0011363899291132599,moment_centered,2048,0,0.061229705810546875,9.70014246617303e-07,9,0.06983420008327812,3,0.0010618836150633464,,1.2557604628317311e-06,0.0011363408824964765,0.0011375966429593082,0.015536600025370717,84112,0.04194090003147721,1.3433927278618769e-08,PASS,tolerance,,1.5660167006371567e-08,,True,0.12731170014012605,0.0011375966429593082
,1.1398783787660346e-06,1e-05,observed,0.0,,9.855793099850416,0.0007204413414001465,1.5660167006371567e-08,confirmation_certificates\powerplant_84112_hybrid.json,10.0,powerplant,0.0006985664367675781,True,5,0.0011363899291132599,hybrid,2048,0,0.061229705810546875,9.70014246617303e-07,9,0.09930620016530156,3,0.0010030697646673944,,1.188995102635983e-06,0.00113634081238939,0.001137529807492026,0.016474599950015545,84112,0.044900699984282255,1.5590059919895755e-08,PASS,tolerance,,1.5590059919895755e-08,,True,0.16068150009959936,0.001137529807492026
7.126291200298951e-05,9.960745121482357e-06,1e-05,observed,0.0,gradient,9.929966899915598,,,confirmation_certificates\powerplant_84112_full.json,10.0,powerplant,,True,5,0.0011363899291132599,full,2048,1485,,,2971,0.0677270001033321,5,0.008765252899816578,0.0,1.4172671811360461e-05,0.0011321780024233818,0.0011463506742347422,7.287607400096022,84112,0.002306099981069565,,PASS,tolerance,0.0,0.0,0.0,True,7.357640500180423,0.0011463506742347422
,2.832758656378092e-06,1e-05,observed,0.0,,9.859982799971476,0.0007100701332092285,1.1157105291946853e-08,confirmation_certificates\powerplant_84113_energy.json,10.0,powerplant,0.0007020235061645508,True,5,0.0011367305348164434,energy,2048,0,0.061318397521972656,8.260581504199633e-07,9,0.09940790000837296,3,0.002492023016550285,,1.2187124616227802e-06,0.0011383445810111987,0.0011395632934728215,0.015004500048235059,84113,0.04060930002015084,1.113736797069338e-08,PASS,tolerance,,1.6774428335111868e-06,,True,0.15502170007675886,0.0011395632934728215
,1.1911514982126253e-06,1e-05,observed,0.0,,9.888691399944946,0.0007100701332092285,1.1157105291946853e-08,confirmation_certificates\powerplant_84113_moment_centered.json,10.0,powerplant,0.0,True,5,0.0011367305348164434,moment_centered,2048,0,0.061318397521972656,8.260581504199633e-07,9,0.0712514000479132,3,0.0010478749903599358,,1.243391031676604e-06,0.0011366782952829794,0.001137921686314656,0.015188500052317977,84113,0.040057200007140636,9.482659066607392e-09,PASS,tolerance,,1.1157105291946853e-08,,True,0.1264971001073718,0.001137921686314656
,1.166453190837649e-06,1e-05,observed,0.0,,9.860977999982424,0.0007100701332092285,1.1157105291946853e-08,confirmation_certificates\powerplant_84113_hybrid.json,10.0,powerplant,0.0007020235061645508,True,5,0.0011367305348164434,hybrid,2048,0,0.061318397521972656,8.260581504199633e-07,9,0.09940790000837296,3,0.001026147495040243,,1.2187124616227802e-06,0.0011366782755456582,0.001137896988007281,0.031308699981309474,84113,0.03961410000920296,1.113736797069338e-08,PASS,tolerance,,1.113736797069338e-08,,True,0.1703306999988854,0.001137896988007281
7.121499076495178e-05,9.994728741487659e-06,1e-05,observed,0.0,gradient,9.92871810006909,,,confirmation_certificates\powerplant_84113_full.json,10.0,powerplant,,True,5,0.0011367305348164434,full,2048,1477,,,2955,0.06918460002634674,5,0.008792522445173503,0.0,1.4140810961765348e-05,0.0011325844525961657,0.001146725263557931,7.516998999984935,84113,0.002097299904562533,,PASS,tolerance,0.0,0.0,0.0,True,7.588280899915844,0.001146725263557931
,2.8531189533629285e-06,1e-05,observed,0.0,,9.860992799978703,0.0007023215293884277,1.3753844137177714e-08,confirmation_certificates\powerplant_84114_energy.json,10.0,powerplant,0.0006874203681945801,True,5,0.0011363477177040793,energy,2048,0,0.06125640869140625,9.524444009156158e-07,9,0.09941869997419417,3,0.0025107798510190875,,1.1795422365332587e-06,0.001138021294420909,0.0011392008366574423,0.014049399993382394,84114,0.03958850004710257,1.3710085749373722e-08,PASS,tolerance,,1.7399466729945568e-06,,True,0.15305660001467913,0.0011392008366574423
,1.1721087400191812e-06,1e-05,observed,0.0,,9.890823100111447,0.0007023215293884277,1.3753844137177714e-08,confirmation_certificates\powerplant_84114_moment_centered.json,10.0,powerplant,0.0,True,5,0.0011363477177040793,moment_centered,2048,0,0.06125640869140625,9.524444009156158e-07,9,0.07118049985729158,3,0.001031470140484248,,1.224724852046848e-06,0.0011362951015920517,0.0011375198264440985,0.014583999989554286,84114,0.037996400031261146,1.1767220167826098e-08,PASS,tolerance,,1.3753844137177714e-08,,True,0.12376089987810701,0.0011375198264440985
,1.1268823661178366e-06,1e-05,observed,0.0,,9.862637200043537,0.0007023215293884277,1.3753844137177714e-08,confirmation_certificates\powerplant_84114_hybrid.json,10.0,powerplant,0.0006874203681945801,True,5,0.0011363477177040793,hybrid,2048,0,0.06125640869140625,9.524444009156158e-07,9,0.09941869997419417,3,0.0009916703739192025,,1.1795422365332587e-06,0.001136295057833664,0.0011374746000701972,0.014054200029931962,84114,0.03794409998226911,1.3710085749373722e-08,PASS,tolerance,,1.3710085749373722e-08,,True,0.15141699998639524,0.0011374746000701972
7.128060111541636e-05,9.996717973755932e-06,1e-05,observed,0.0,gradient,9.928821800043806,,,confirmation_certificates\powerplant_84114_full.json,10.0,powerplant,,True,5,0.0011363477177040793,full,2048,1485,,,2971,0.06916309997905046,5,0.008797235052272279,0.0,1.4146421363007023e-05,0.0011321980143148282,0.0011463444356778353,7.739494999987073,84114,0.002015099977143109,,PASS,tolerance,0.0,0.0,0.0,True,7.810673199943267,0.0011463444356778353
,2.7556094627794077e-06,1e-05,observed,0.0,,9.853802200057544,0.0007093548774719238,1.3774208856741698e-08,confirmation_certificates\powerplant_84115_energy.json,10.0,powerplant,0.0006821751594543457,True,5,0.001135853483227582,energy,2048,0,0.061150550842285156,8.151487865203348e-07,9,0.10050619998946786,3,0.002426025454400344,,1.1831968182937375e-06,0.0011374258958720676,0.0011386090926903613,0.017470199964009225,84115,0.04569159995298833,1.369937540245541e-08,PASS,tolerance,,1.6422104687860048e-06,,True,0.1636679999064654,0.0011386090926903613
,1.210413444109647e-06,1e-05,observed,0.0,,9.86981769988779,0.0007093548774719238,1.3774208856741698e-08,confirmation_certificates\powerplant_84115_moment_centered.json,10.0,powerplant,0.0,True,5,0.001135853483227582,moment_centered,2048,0,0.061150550842285156,8.151487865203348e-07,9,0.0729077000869438,3,0.001065642234657061,,1.2664370595532465e-06,0.0011357974596121383,0.0011370638966716915,0.019535699975676835,84115,0.05727460002526641,1.1887914212875595e-08,PASS,tolerance,,1.3774208856741698e-08,,True,0.14971800008788705,0.0011370638966716915
,1.1270983693958177e-06,1e-05,observed,0.0,,9.851946000009775,0.0007093548774719238,1.3774208856741698e-08,confirmation_certificates\powerplant_84115_hybrid.json,10.0,powerplant,0.0006821751594543457,True,5,0.001135853483227582,hybrid,2048,0,0.061150550842285156,8.151487865203348e-07,9,0.10050619998946786,3,0.000992292039456633,,1.1831968182937375e-06,0.001135797384778684,0.0011369805815969777,0.016810100059956312,84115,0.04754780000075698,1.369937540245541e-08,PASS,tolerance,,1.369937540245541e-08,,True,0.16486410005018115,0.0011369805815969777
7.118809926522676e-05,9.984423091268608e-06,1e-05,observed,0.0,gradient,9.927021999959834,,,confirmation_certificates\powerplant_84115_full.json,10.0,powerplant,,True,5,0.001135853483227582,full,2048,1483,,,2967,0.07088440004736185,5,0.008790238563954035,0.0,1.4546391750492335e-05,0.0011312915145683582,0.0011458379063188505,7.475895199924707,84115,0.0020935999928042293,,PASS,tolerance,0.0,0.0,0.0,True,7.5488731999648735,0.0011458379063188505


==> anc/results/real_world/independent_audit_results.json <==
{"status":"PASS","conditions":20,"full_trees":4,"imports_solver_implementation":false,"reports":[{"dataset":"concrete","seed":84111,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"553152906753431106407758376591745986714553978350960833445443687582511778143784771408453368759982094657490440925667051301751997871242449041066888862866535634886129/235869787019736116815339509744952843042080134083961704241727752615505798018573804984256207956466446786791923569762159173511760409534692400396722143095048900206611398656","complete_tree":{"nodes":1,"points":9,"leaves":1,"binary_coverage":true,"exact_original_row_values":true}},{"dataset":"concrete","seed":84112,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"70149055584498694764251507661811521036397969564896519363613328863136777540009829733410400316812615280646057103176236991417145730155370155569547633208590560970225/26207832479666437289511591392479416554023379394292394984670111043837109158498466951205426418861232989657526824573211443980698853149271160177065632659788681658597638144"},{"dataset":"concrete","seed":84113,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"37897300226741844530482005553561532670670833862038555110440649323855663900511053359409883457898824827601872211108311931198433358850349861571950397103795353747630041/15095703571197229753572842504307694453937242944249457872402364462415571523392493295384638826124780428163876068922582326042043598291466493110441602242856406202450825969664"},{"dataset":"concrete","seed":84114,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"278221697321108023228613111215465641481608168953959454916793502172604144949457674720945429929389613225550598708151655759665030077424868172293813538689094308463409/96612591784546985771801390841905438427906417123345950533515118540239511465379989610398628859952935409246396851503921167111583338341255738967010761590697415648336674816"},{"dataset":"concrete","seed":84115,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"8805522822844679804878901567203956893301728787288775242650846586621012017619519850704528446898561371437826497959208835690885207908888303094048653357284179779441/3685471529120847527813522487255107950212260526659170212278944821646612557510056013499153819211439616848113806239623950957365081604623119813041942860336566467091759104"},{"dataset":"superconductivity","seed":84111,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"24335897535921225989252227608618978838967724917788074424762158034895665832390131657013229045937791004272480315002374539712249942585004313259110581809159164958362049/3773662015333534865434756870585793972891765483511513741990313030722066664181851005374316701573684400636046718993993026425928122609296511344692567086700756253558488170496","complete_tree":{"nodes":115,"points":227,"leaves":58,"binary_coverage":true,"exact_original_row_values":true}},{"dataset":"superconductivity","seed":84112,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"1612005693815813440778114530209006974973472762398000385326728602099857937629259331766835935748775747938876432565842363899834178749524012483285176822409859049/224928692250712313145887813471487741330390427495745563568264436591329570530344827530087051333659611717658563522683190753861441595155341700275322459476500221526016"},{"dataset":"superconductivity","seed":84113,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"7011453936743673942829062467205913303473914431944466492501975993903002417923832383477398492697408320734527340942775649077850075693580964677702061823900282836969/1048245646371907715034082937086057412390236917877492049787776527175532017215397181314193014269714010470874824739144184323670745595880614328958286221430478226430361600"},{"dataset":"superconductivity","seed":84114,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"49648841100076599995698836879658408863601903070426960669115295603305616413462991464256367565319419380098677254803207376440222116787942884681384091256956164481/6397978843798715125954546786200830265935248796846958757989185080069935713479958398303391526563754042752307837603789122914483994617616980205098421561264369653776384"},{"dataset":"superconductivity","seed":84115,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"1658808104871174111495265955285902576264172111361068158219223211447153538805000077412211356427286201381129899867252790000348765620508604071795679011753748574330625/235852413780992775227882345528138643690005751640063737157034358870480967761020563152516093046173729967928827419377619409876936753889625910121626353210484666657643954176"},{"dataset":"airfoil","seed":84111,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"15322425506172487677231550206606982596902243482689254206783455846418579239990968739620360112459432895144903366039843739280121849324186609419977340277519064961/14396467819823553871495771619106825505237243909355698619474217509535487931620797009059349585674143901345909595510687669133664390765863517310236575415445385677635584","complete_tree":{"nodes":1,"points":9,"leaves":1,"binary_coverage":true,"exact_original_row_values":true}},{"dataset":"airfoil","seed":84112,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"65461182458931959744776202717984454361206191123611263185393614533411320598394799889026476578902644774073732309813084582863355002889258417736625563313419563449/57585867133944236317347596378063916896761784641475234861410525556581542103022490928560670939400475293226573533354763903209435325266392461366706298225698810101760000"},{"dataset":"airfoil","seed":84113,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"67670730183248920673335016635265706054410008798589824929482866659271046629676470818670827453397086410163931721933337673957658580925377604085920672562538635979052849/60383212690048145582407622341691428638682116382291325146258004340278181469844189616681199855665537670560372053113044171429449470842969318310591113076299220543651107045376"},{"dataset":"airfoil","seed":84114,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"7772015520516478184445268658655081973024462749722500466891376028532691475066043720383543879184731359016309551192980701047202510284149532897667420230658598449/6398437549060290959833885884331793719900834597863576848586086358855692623009472428847875927662619029269362823938466930201527377789573090653167693915234403031711744"},{"dataset":"airfoil","seed":84115,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"255087258777018684131142841222026522523791097970517775940608534405198298724481401138652810097320985525226006133809747674859167285429489383202644175007788484886729/235871638536546427338273129080790775322306098010484875562726414150819173044321654166780664539862060486189407818691753676071858865208562474324707515310046866531434889216"},{"dataset":"powerplant","seed":84111,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"19092508850401690212638574731547239095422685187469116177314625898290826455543445574267462451980624191105883455843110134493767355799666439302139832183001380503561/11647979572146732965361529105193171611803922942257579702098148469153980305817773510901171706754308238747213286966296462092217791416402027686405283800632629070397440000","complete_tree":{"nodes":1,"points":9,"leaves":1,"binary_coverage":true,"exact_original_row_values":true}},{"dataset":"powerplant","seed":84112,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"20081700927771759404461308127866796405547740603299482890688400250496094147809819254728346683395757980126177652044791986966417623470067544177402124017925756344049/11647955246972550116469596821676929426876411524463514413838967084936599140746029086316967018420700168542981784666991428802358227786434507393818547425164105027015409664"},{"dataset":"powerplant","seed":84113,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"1221172531018985390713846276130568507821717492571661135685132594960530501529726284885158437705197434365313613977300364541095000808664574433754851897910327099025/727996511489368463614768464544332647742002042556643920407606136279292697556200594555023298949569312996274117321629436251823643062325322140911102036020887699203293184"},{"dataset":"powerplant","seed":84114,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"1266678868469790261914572912037431985868994250909450033349804672835166213070206200261953314734415737142869827005206497079895957365540105627833248398928209704049/727998672677569445305729127013325410606888435915264252624847977342815598175025450726877432196412088121432759845563069283640949501750336463944008376604557646269251584"},{"dataset":"powerplant","seed":84115,"status":"PASS","constants":"PASS","feasible_original_witness":"PASS","tail":"24790418325582000600528712632201568771618769457877998523265776378521546686011345518256516724937290824877332898813400465826355440688502711993482733576977671808451049/15095761960346156787489904463407006858341426939794684260414626639292571050931353831864505465810023629424464091910844739418995182391347436471704865109404670791828954415104"}],"seconds":40.72946909989696}

==> anc/results/real_world/public_energy_aggregate.json <==
[{"dataset":"concrete","label":"Concrete","n":1030,"p":9,"tail_successes":2,"masks":5,"methods":{"energy":{"width_median":9.434433553061404e-06,"width_min":8.916059403179947e-06,"width_max":9.645292849856635e-06,"seconds_median":0.20059049990959466,"successes":5},"moment_centered":{"width_median":6.471158854887984e-06,"width_min":6.320430971528085e-06,"width_max":6.7633671548438705e-06,"seconds_median":0.15972789993975312,"successes":5},"hybrid":{"width_median":6.832335372822847e-06,"width_min":6.58270746379001e-06,"width_max":7.018217619394421e-06,"seconds_median":0.19028010009787977,"successes":5},"full":{"width_median":1.5536200907889848e-05,"width_min":1.5104737420754827e-05,"width_max":1.585127866260438e-05,"seconds_median":10.000802499940619,"successes":0}}},{"dataset":"superconductivity","label":"Supercond.","n":1024,"p":82,"tail_successes":0,"masks":5,"methods":{"energy":{"width_median":9.936597472152585e-06,"width_min":9.795621895531108e-06,"width_max":9.986963691467469e-06,"seconds_median":2.380487200105563,"successes":5},"moment_centered":{"width_median":3.501546716743473e-05,"width_min":3.24172947002788e-05,"width_max":4.609547682102267e-05,"seconds_median":6.518804700230248,"successes":0},"hybrid":{"width_median":9.936597472152585e-06,"width_min":9.795621895531108e-06,"width_max":9.986963691467469e-06,"seconds_median":2.51311299984809,"successes":5},"full":{"width_median":0.0001746409517638871,"width_min":7.521109717234693e-05,"width_max":0.00021945517509455096,"seconds_median":10.034302900196053,"successes":0}}},{"dataset":"airfoil","label":"Airfoil","n":1503,"p":6,"tail_successes":5,"masks":5,"methods":{"energy":{"width_median":1.8485382638949222e-06,"width_min":1.7871126045700928e-06,"width_max":1.978894665490103e-06,"seconds_median":0.14939100004266948,"successes":5},"moment_centered":{"width_median":7.392268293478742e-07,"width_min":7.237095756208625e-07,"width_max":7.63074313827911e-07,"seconds_median":0.1237591999815777,"successes":5},"hybrid":{"width_median":7.371282763366589e-07,"width_min":7.330297811881437e-07,"width_max":7.758675496455716e-07,"seconds_median":0.1508567000273615,"successes":5},"full":{"width_median":7.011609615046341e-06,"width_min":6.973501733885086e-06,"width_max":7.441870482853129e-06,"seconds_median":0.06700259994249791,"successes":5}}},{"dataset":"powerplant","label":"Power Plant","n":2048,"p":5,"tail_successes":5,"masks":5,"methods":{"energy":{"width_median":2.832758656378092e-06,"width_min":2.7556094627794077e-06,"width_max":2.8531189533629285e-06,"seconds_median":0.15845480025745928,"successes":5},"moment_centered":{"width_median":1.2067138460483684e-06,"width_min":1.1721087400191812e-06,"width_max":1.2553835562589388e-06,"seconds_median":0.12731170014012605,"successes":5},"hybrid":{"width_median":1.1398783787660346e-06,"width_min":1.1268823661178366e-06,"width_max":1.1705921082090249e-06,"seconds_median":0.16486410005018115,"successes":5},"full":{"width_median":9.984423091268608e-06,"width_min":9.938393485864686e-06,"width_max":9.996717973755932e-06,"seconds_median":7.588280899915844,"successes":5}}}]

==> anc/results/refinement_v92/FROZEN_GENERAL_V3.json <==
{"status":"FROZEN_BEFORE_GRID_RUN","grid":"All original 60 general-coarsening conditions: 3 datasets x 2 bin widths x 2 column patterns x 5 seeds","target":3e-06,"full_pipeline_cap_seconds":1800,"structural_first_stage":"Original rank 1,2,3 proposal selection, 2.5e-6 tail target, one second search","refinement":"64-start witness, eight-step robust reference, one root moment-reference update, largest-upper aggregate split","split":"Dyadic principal relaxed covariance direction; split at dyadic projected mean; complementary halfspaces; RLT with every coordinate and its complement","reference":"Half average of parent reference and quadratic minimizer under parent moments","root_solver_seconds":60,"child_solver_seconds":40,"max_evaluated_nodes":33,"coverage":"Retain parent until both complementary children finish; keep all raw receipts","acceptance":"Exact rational coefficient/metric/dual audit and full halfspace-cover audit; completed evidence within cap","development_case":"Diabetes, width 1/8, concentrated columns, seed 74111 was used in method development; remaining fixed-grid cases validate the same frozen rule","failure_policy":"Keep errors and unmet targets, continue all queued conditions"}

==> anc/results/refinement_v92/FROZEN_VALIDATION_V2.json <==
{"version":"v92-frozen-validation-2","frozen_before_new_masks":true,"timezone":"Asia/Shanghai","development_seeds":[91311,91312,91313,91314,91315],"validation_seeds":[92411,92412,92413,92414,92415],"datasets":["superconductivity","parkinsons","wine_white","yacht"],"construction":"Unchanged independent-mask input rule, columns, intervals, ridge and four-bit candidate from v91; 17 uniformly sampled distinct rows, response-independent row choice.","target_width":1e-05,"complete_budget_seconds":600,"energy_stage_seconds":10,"energy_stage_tolerance":1e-10,"fallback":"When the energy certificate misses the target, construct an exact degree-four reference-residual polynomial; validate rounded nonnegative and PSD duals; refine the highest-upper original completion box.","witness":{"starts":64,"seed":92101,"optimizer":"L-BFGS-B","ftol":1e-14,"gtol":1e-10,"maxiter":200},"reference":{"iterations":8,"starts":32,"seed":92501,"solver":"CLARABEL","scope":"Each evaluated node uses its own domain; clipped feasible witness and node midpoint initialize the exchange."},"sdp":{"solver":"SCS","max_iters":15000,"eps":1e-06,"scale":1000000,"linear_dual_bits":20,"PSD_factor_bits":24,"residual_correction":true},"branching":"Largest upper node, midpoint of cell maximizing moment variance times sum of absolute polynomial coefficients containing that cell; at most 31 evaluated nodes; keep parent upper until both covering children finish.","clock":"Charge data/input, candidate, anchor, coarse witness, basis, energy, numerical reference, multistart, polynomial and dual validation. Python imports and writing receipts are outside benchmark convention; this implementation conservatively includes receipt writes inside refinement time. Credit only evidence actually completed at each deadline.","checkpoints_seconds":[10,60,120,300,600],"failure_policy":"Retain every condition and error; continue queue. Future changes require a new protocol and separate validation records."}

==> anc/results/refinement_v92/audit_summary.json <==
{"frozen_independent":{"conditions":20,"target_successes":20,"max_seconds":255.06142750009894,"max_width":9.452369091177343e-06,"audits":[{"file":"frozen_independent_exact_audit.json","status":"PASS","audited_records":17,"failures":0},{"file":"first_stage_audit.json","status":"PASS","audited_records":20,"failures":0},{"file":"coverage_audit.json","status":"PASS","audited_records":20,"failures":0}]},"frozen_validation":{"conditions":20,"target_successes":20,"max_seconds":76.20320840005297,"max_width":9.008270690028734e-06,"audits":[{"file":"frozen_validation_exact_audit.json","status":"PASS","audited_records":15,"failures":0},{"file":"first_stage_audit.json","status":"PASS","audited_records":20,"failures":0},{"file":"coverage_audit.json","status":"PASS","audited_records":20,"failures":0}]},"frozen_controls":{"conditions":40,"target_successes":40,"max_seconds":459.6820971998386,"max_width":8.950275020088863e-06,"audits":[{"file":"frozen_controls_exact_audit.json","status":"PASS","audited_records":20,"failures":0},{"file":"first_stage_audit.json","status":"PASS","audited_records":40,"failures":0},{"file":"coverage_audit.json","status":"PASS","audited_records":40,"failures":0}]},"frozen_decisions":{"conditions":15,"target_successes":15,"max_seconds":91.67203110014088,"max_width":9.027320973525963e-06,"audits":[{"file":"frozen_decisions_exact_audit.json","status":"PASS","audited_records":3,"failures":0},{"file":"first_stage_audit.json","status":"PASS","audited_records":15,"failures":0},{"file":"coverage_audit.json","status":"PASS","audited_records":15,"failures":0}]},"multirank_exact":{"conditions":18,"target_successes":18,"audit_status":"PASS","max_seconds":0.1264747999375686}}

==> anc/results/refinement_v92/dense_edge_summary.json <==
{"status":"PASS","conditions":4,"target_successes":4,"protocol":{"version":"v22","target":1e-08,"complete_cap_seconds":1800,"root_seconds":180,"node_seconds":90,"max_nodes":65,"reference_iterations":8,"reference_starts":32,"witness_starts":4096,"witness_seed":92901,"screen_depth":4,"screen_target_fraction":"99/100","oracle_scaled_tolerance":"1/10000","numeric_early_gap":8e-09,"library_threads":1,"split":"largest row residual variance; dyadic mean clipped to inner 70 percent","cost":"all input, anchor, feasible search, reference, numerical proposal, screening and exact bound evaluation; independent replay audit separately","errors":"retain valid parent, record failure and continue other conditions"},"rows":[{"condition":0,"dataset":"dense_diabetes","n":442,"p":11,"uncertain_rows":4,"uncertain_columns":10,"uncertain_cells":40,"lower":2.016236155068846e-06,"upper":2.026136155068846e-06,"gap":9.900000000000001e-09,"algorithm_seconds":37.11245070002042,"independent_audit_seconds":1.2729652000125498,"nodes":3,"active_leaves":2,"target":1e-08,"target_met":true,"target_met_in_budget":true,"independent_audit":"PASS","retained_edges":[119,108,119,160]},{"condition":1,"dataset":"dense_synthetic_4","n":128,"p":17,"uncertain_rows":4,"uncertain_columns":4,"uncertain_cells":16,"lower":7.857718844751383e-06,"upper":7.867618844751384e-06,"gap":9.900000000000001e-09,"algorithm_seconds":61.04823289997876,"independent_audit_seconds":2.4036643999861553,"nodes":7,"active_leaves":4,"target":1e-08,"target_met":true,"target_met_in_budget":true,"independent_audit":"PASS","retained_edges":[22,24,19,17]},{"condition":2,"dataset":"dense_synthetic_8","n":128,"p":17,"uncertain_rows":4,"uncertain_columns":8,"uncertain_cells":32,"lower":1.7765885602855935e-05,"upper":1.7775785602855936e-05,"gap":9.900000000000001e-09,"algorithm_seconds":96.11800040001981,"independent_audit_seconds":3.575268999906257,"nodes":7,"active_leaves":4,"target":1e-08,"target_met":true,"target_met_in_budget":true,"independent_audit":"PASS","retained_edges":[102,221,168,179]},{"condition":3,"dataset":"dense_synthetic_16","n":128,"p":17,"uncertain_rows":4,"uncertain_columns":16,"uncertain_cells":64,"lower":3.99095741644917e-05,"upper":3.99194741644917e-05,"gap":9.900000000000001e-09,"algorithm_seconds":812.9878140001092,"independent_audit_seconds":96.50144400005229,"nodes":27,"active_leaves":14,"target":1e-08,"target_met":true,"target_met_in_budget":true,"independent_audit":"PASS","retained_edges":[5665,10962,8449,8763]}],"raw_records_included":false}

==> anc/results/refinement_v92/extended_decision_comparison.json <==
{"status":"PASS","counts":{"R":[5,5,5],"M":[0,5,0]},"deadline":120,"threshold":"1/50","reports":[{"method":"R","pool":0,"seed":91411,"stop_at_120s":true,"seconds":10.066425199969672,"exact_threshold":true},{"method":"R","pool":0,"seed":91412,"stop_at_120s":true,"seconds":10.040964899933897,"exact_threshold":true},{"method":"R","pool":0,"seed":91413,"stop_at_120s":true,"seconds":10.047046800027601,"exact_threshold":true},{"method":"R","pool":0,"seed":91414,"stop_at_120s":true,"seconds":10.048583200084977,"exact_threshold":true},{"method":"R","pool":0,"seed":91415,"stop_at_120s":true,"seconds":10.043336900067516,"exact_threshold":true},{"method":"R","pool":1,"seed":91411,"stop_at_120s":true,"seconds":9.840230099973269,"exact_threshold":true},{"method":"R","pool":1,"seed":91412,"stop_at_120s":true,"seconds":9.607603500015102,"exact_threshold":true},{"method":"R","pool":1,"seed":91413,"stop_at_120s":true,"seconds":9.893609300022945,"exact_threshold":true},{"method":"R","pool":1,"seed":91414,"stop_at_120s":true,"seconds":9.653131100116298,"exact_threshold":true},{"method":"R","pool":1,"seed":91415,"stop_at_120s":true,"seconds":9.855810299981385,"exact_threshold":true},{"method":"R","pool":2,"seed":91411,"stop_at_120s":true,"seconds":10.040749799925834,"exact_threshold":true},{"method":"R","pool":2,"seed":91412,"stop_at_120s":true,"seconds":91.67203110014088,"exact_threshold":true},{"method":"R","pool":2,"seed":91413,"stop_at_120s":true,"seconds":10.066974299843423,"exact_threshold":true},{"method":"R","pool":2,"seed":91414,"stop_at_120s":true,"seconds":87.89857159997337,"exact_threshold":true},{"method":"R","pool":2,"seed":91415,"stop_at_120s":true,"seconds":80.03298709995579,"exact_threshold":true},{"method":"M","pool":0,"seed":91411,"stop_at_120s":false,"seconds":11.93718350015115,"exact_threshold":true},{"method":"M","pool":0,"seed":91412,"stop_at_120s":false,"seconds":17.2609615001129,"exact_threshold":true},{"method":"M","pool":0,"seed":91413,"stop_at_120s":false,"seconds":16.019320400082506,"exact_threshold":true},{"method":"M","pool":0,"seed":91414,"stop_at_120s":false,"seconds":13.049655199982226,"exact_threshold":true},{"method":"M","pool":0,"seed":91415,"stop_at_120s":false,"seconds":12.075836499920115,"exact_threshold":true},{"method":"M","pool":1,"seed":91411,"stop_at_120s":true,"seconds":10.52023410005495,"exact_threshold":true},{"method":"M","pool":1,"seed":91412,"stop_at_120s":true,"seconds":13.148712399881333,"exact_threshold":true},{"method":"M","pool":1,"seed":91413,"stop_at_120s":true,"seconds":11.84192199993413,"exact_threshold":true},{"method":"M","pool":1,"seed":91414,"stop_at_120s":true,"seconds":12.020912400097586,"exact_threshold":true},{"method":"M","pool":1,"seed":91415,"stop_at_120s":true,"seconds":11.097003899980336,"exact_threshold":true},{"method":"M","pool":2,"seed":91411,"stop_at_120s":false,"seconds":11.794248500023969,"exact_threshold":true},{"method":"M","pool":2,"seed":91412,"stop_at_120s":false,"seconds":14.088969399919733,"exact_threshold":true},{"method":"M","pool":2,"seed":91413,"stop_at_120s":false,"seconds":13.505124800023623,"exact_threshold":true},{"method":"M","pool":2,"seed":91414,"stop_at_120s":false,"seconds":12.89729599992279,"exact_threshold":true},{"method":"M","pool":2,"seed":91415,"stop_at_120s":false,"seconds":13.104682700010017,"exact_threshold":true}]}

==> anc/results/refinement_v92/frozen_controls.json <==
[{"status":"PASS","dataset":"parkinsons","seed":88211,"instance":"matched_parkinsons_88211_residual_0","lower":5.089864694377366e-07,"upper":9.99838162105289e-07,"absolute_gap":4.908516926675524e-07,"total_seconds":6.698246499989182,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":6.692468399996869,"nodes":0,"original_width":4.908517215686374e-07,"energy_width":4.908517215686374e-07,"energy_seconds":6.692468399996869,"family":"frozen_controls","trace":[{"seconds":6.692468399996869,"lower":5.089864694377366e-07,"upper":9.99838162105289e-07,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":6.692468399996869,"lower":5.089864694377366e-07,"upper":9.99838162105289e-07,"stage":"energy","nodes":0},"60":{"seconds":6.692468399996869,"lower":5.089864694377366e-07,"upper":9.99838162105289e-07,"stage":"energy","nodes":0},"120":{"seconds":6.692468399996869,"lower":5.089864694377366e-07,"upper":9.99838162105289e-07,"stage":"energy","nodes":0},"300":{"seconds":6.692468399996869,"lower":5.089864694377366e-07,"upper":9.99838162105289e-07,"stage":"energy","nodes":0},"600":{"seconds":6.692468399996869,"lower":5.089864694377366e-07,"upper":9.99838162105289e-07,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"parkinsons","seed":88211,"instance":"matched_parkinsons_88211_residual_8","lower":2.0965248252803005e-06,"upper":3.020588642669178e-06,"absolute_gap":9.240638173888776e-07,"total_seconds":5.395652699982747,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":5.390498099965043,"nodes":0,"original_width":9.240638461295779e-07,"energy_width":9.240638461295779e-07,"energy_seconds":5.390498099965043,"family":"frozen_controls","trace":[{"seconds":5.390498099965043,"lower":2.0965248252803005e-06,"upper":3.020588642669178e-06,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":5.390498099965043,"lower":2.0965248252803005e-06,"upper":3.020588642669178e-06,"stage":"energy","nodes":0},"60":{"seconds":5.390498099965043,"lower":2.0965248252803005e-06,"upper":3.020588642669178e-06,"stage":"energy","nodes":0},"120":{"seconds":5.390498099965043,"lower":2.0965248252803005e-06,"upper":3.020588642669178e-06,"stage":"energy","nodes":0},"300":{"seconds":5.390498099965043,"lower":2.0965248252803005e-06,"upper":3.020588642669178e-06,"stage":"energy","nodes":0},"600":{"seconds":5.390498099965043,"lower":2.0965248252803005e-06,"upper":3.020588642669178e-06,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"parkinsons","seed":88211,"instance":"matched_parkinsons_88211_uniform_0","lower":1.457352048131955e-05,"upper":1.6781361568697767e-05,"absolute_gap":2.2078410873782162e-06,"total_seconds":60.927852699998766,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":60.92784939997364,"nodes":1,"original_width":1.4726170297772333e-05,"energy_width":1.4726170297772333e-05,"energy_seconds":7.152914899983443,"family":"frozen_controls","trace":[{"seconds":7.152914899983443,"lower":1.2615114138454417e-05,"upper":2.7341284407688834e-05,"stage":"energy","nodes":0},{"seconds":8.011791599914432,"lower":1.457352048131955e-05,"upper":2.7341284407688834e-05,"stage":"feasible_multistart","nodes":0},{"seconds":60.92784939997364,"lower":1.457352048131955e-05,"upper":1.6781361568697767e-05,"stage":"residual_root","nodes":1}],"checkpoints":{"10":{"seconds":8.011791599914432,"lower":1.457352048131955e-05,"upper":2.7341284407688834e-05,"stage":"feasible_multistart","nodes":0},"60":{"seconds":8.011791599914432,"lower":1.457352048131955e-05,"upper":2.7341284407688834e-05,"stage":"feasible_multistart","nodes":0},"120":{"seconds":60.92784939997364,"lower":1.457352048131955e-05,"upper":1.6781361568697767e-05,"stage":"residual_root","nodes":1},"300":{"seconds":60.92784939997364,"lower":1.457352048131955e-05,"upper":1.6781361568697767e-05,"stage":"residual_root","nodes":1},"600":{"seconds":60.92784939997364,"lower":1.457352048131955e-05,"upper":1.6781361568697767e-05,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"parkinsons","seed":88211,"instance":"matched_parkinsons_88211_uniform_4","lower":0.0008185429450790096,"upper":0.0008188150438646432,"absolute_gap":2.7209878563359043e-07,"total_seconds":59.20243940001819,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":59.20243619999383,"nodes":1,"original_width":4.132291757624599e-05,"energy_width":4.132291757624599e-05,"energy_seconds":5.494743700022809,"family":"frozen_controls","trace":[{"seconds":5.494743700022809,"lower":0.0008163080203229695,"upper":0.0008576309378699726,"stage":"energy","nodes":0},{"seconds":5.711226999992505,"lower":0.0008185429450790096,"upper":0.0008576309378699726,"stage":"feasible_multistart","nodes":0},{"seconds":59.20243619999383,"lower":0.0008185429450790096,"upper":0.0008188150438646432,"stage":"residual_root","nodes":1}],"checkpoints":{"10":{"seconds":5.711226999992505,"lower":0.0008185429450790096,"upper":0.0008576309378699726,"stage":"feasible_multistart","nodes":0},"60":{"seconds":59.20243619999383,"lower":0.0008185429450790096,"upper":0.0008188150438646432,"stage":"residual_root","nodes":1},"120":{"seconds":59.20243619999383,"lower":0.0008185429450790096,"upper":0.0008188150438646432,"stage":"residual_root","nodes":1},"300":{"seconds":59.20243619999383,"lower":0.0008185429450790096,"upper":0.0008188150438646432,"stage":"residual_root","nodes":1},"600":{"seconds":59.20243619999383,"lower":0.0008185429450790096,"upper":0.0008188150438646432,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"parkinsons","seed":88211,"instance":"matched_parkinsons_88211_uniform_8","lower":1.5711732655565485e-05,"upper":1.7815571123227885e-05,"absolute_gap":2.1038384676624e-06,"total_seconds":70.0928120999597,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":70.09280829993077,"nodes":1,"original_width":1.838624576593035e-05,"energy_width":1.838624576593035e-05,"energy_seconds":7.747920900001191,"family":"frozen_controls","trace":[{"seconds":7.747920900001191,"lower":1.4014071573301771e-05,"upper":3.240031731057525e-05,"stage":"energy","nodes":0},{"seconds":8.675263799959794,"lower":1.5711732655565485e-05,"upper":3.240031731057525e-05,"stage":"feasible_multistart","nodes":0},{"seconds":70.09280829993077,"lower":1.5711732655565485e-05,"upper":1.7815571123227885e-05,"stage":"residual_root","nodes":1}],"checkpoints":{"10":{"seconds":8.675263799959794,"lower":1.5711732655565485e-05,"upper":3.240031731057525e-05,"stage":"feasible_multistart","nodes":0},"60":{"seconds":8.675263799959794,"lower":1.5711732655565485e-05,"upper":3.240031731057525e-05,"stage":"feasible_multistart","nodes":0},"120":{"seconds":70.09280829993077,"lower":1.5711732655565485e-05,"upper":1.7815571123227885e-05,"stage":"residual_root","nodes":1},"300":{"seconds":70.09280829993077,"lower":1.5711732655565485e-05,"upper":1.7815571123227885e-05,"stage":"residual_root","nodes":1},"600":{"seconds":70.09280829993077,"lower":1.5711732655565485e-05,"upper":1.7815571123227885e-05,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":88211,"instance":"matched_superconductivity_88211_residual_0","lower":6.061411021852024e-06,"upper":7.852779537758121e-06,"absolute_gap":1.7913685159060971e-06,"total_seconds":10.037428400013596,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":10.006417499971576,"nodes":0,"original_width":1.7913684609241772e-06,"energy_width":1.7913684609241772e-06,"energy_seconds":10.006417499971576,"family":"frozen_controls","trace":[{"seconds":10.006417499971576,"lower":6.061411021852024e-06,"upper":7.852779537758121e-06,"stage":"energy","nodes":0}],"checkpoints":{"10":null,"60":{"seconds":10.006417499971576,"lower":6.061411021852024e-06,"upper":7.852779537758121e-06,"stage":"energy","nodes":0},"120":{"seconds":10.006417499971576,"lower":6.061411021852024e-06,"upper":7.852779537758121e-06,"stage":"energy","nodes":0},"300":{"seconds":10.006417499971576,"lower":6.061411021852024e-06,"upper":7.852779537758121e-06,"stage":"energy","nodes":0},"600":{"seconds":10.006417499971576,"lower":6.061411021852024e-06,"upper":7.852779537758121e-06,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":88211,"instance":"matched_superconductivity_88211_residual_8","lower":8.064659910852604e-06,"upper":1.1790932376926043e-05,"absolute_gap":3.7262724660734387e-06,"total_seconds":9.829448299948126,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":9.797758999979123,"nodes":0,"original_width":3.7262724112168915e-06,"energy_width":3.7262724112168915e-06,"energy_seconds":9.797758999979123,"family":"frozen_controls","trace":[{"seconds":9.797758999979123,"lower":8.064659910852604e-06,"upper":1.1790932376926043e-05,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":9.797758999979123,"lower":8.064659910852604e-06,"upper":1.1790932376926043e-05,"stage":"energy","nodes":0},"60":{"seconds":9.797758999979123,"lower":8.064659910852604e-06,"upper":1.1790932376926043e-05,"stage":"energy","nodes":0},"120":{"seconds":9.797758999979123,"lower":8.064659910852604e-06,"upper":1.1790932376926043e-05,"stage":"energy","nodes":0},"300":{"seconds":9.797758999979123,"lower":8.064659910852604e-06,"upper":1.1790932376926043e-05,"stage":"energy","nodes":0},"600":{"seconds":9.797758999979123,"lower":8.064659910852604e-06,"upper":1.1790932376926043e-05,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":88211,"instance":"matched_superconductivity_88211_uniform_0","lower":6.950770392629618e-05,"upper":7.754722560069205e-05,"absolute_gap":8.03952167439587e-06,"total_seconds":459.6820971998386,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":459.6820941999322,"nodes":11,"original_width":7.539999943958705e-05,"energy_width":7.539999943958705e-05,"energy_seconds":10.006838399916887,"family":"frozen_controls","trace":[{"seconds":10.006838399916887,"lower":6.077506103949786e-05,"upper":0.0001361750605351279,"stage":"energy","nodes":0},{"seconds":11.250012599863112,"lower":6.950770392629618e-05,"upper":0.0001361750605351279,"stage":"feasible_multistart","nodes":0},{"seconds":68.24712309986353,"lower":6.950770392629618e-05,"upper":8.117262352595204e-05,"stage":"residual_root","nodes":1},{"seconds":137.7623631998431,"lower":6.950770392629618e-05,"upper":8.117262352595204e-05,"stage":"residual_split","nodes":3},{"seconds":266.2447265998926,"lower":6.950770392629618e-05,"upper":8.117262352595204e-05,"stage":"residual_split","nodes":5},{"seconds":343.08469079993665,"lower":6.950770392629618e-05,"upper":8.097760170230503e-05,"stage":"residual_split","nodes":7},{"seconds":420.3224626998417,"lower":6.950770392629618e-05,"upper":7.983086293305989e-05,"stage":"residual_split","nodes":9},{"seconds":459.6820941999322,"lower":6.950770392629618e-05,"upper":7.754722560069205e-05,"stage":"residual_split","nodes":11}],"checkpoints":{"10":null,"60":{"seconds":11.250012599863112,"lower":6.950770392629618e-05,"upper":0.0001361750605351279,"stage":"feasible_multistart","nodes":0},"120":{"seconds":68.24712309986353,"lower":6.950770392629618e-05,"upper":8.117262352595204e-05,"stage":"residual_root","nodes":1},"300":{"seconds":266.2447265998926,"lower":6.950770392629618e-05,"upper":8.117262352595204e-05,"stage":"residual_split","nodes":5},"600":{"seconds":459.6820941999322,"lower":6.950770392629618e-05,"upper":7.754722560069205e-05,"stage":"residual_split","nodes":11}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":88211,"instance":"matched_superconductivity_88211_uniform_4","lower":0.000979209520313336,"upper":0.000980331993349151,"absolute_gap":1.1224730358150477e-06,"total_seconds":86.99976939999033,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":86.99976529995911,"nodes":1,"original_width":0.00020311691116177346,"energy_width":0.0002031172508382685,"energy_seconds":10.00859370001126,"family":"frozen_controls","trace":[{"seconds":10.00859370001126,"lower":0.0009701288683313377,"upper":0.0011732461192237506,"stage":"energy","nodes":0},{"seconds":11.299558299942873,"lower":0.000979209520313336,"upper":0.0011732461192237506,"stage":"feasible_multistart","nodes":0},{"seconds":86.99976529995911,"lower":0.000979209520313336,"upper":0.000980331993349151,"stage":"residual_root","nodes":1}],"checkpoints":{"10":null,"60":{"seconds":11.299558299942873,"lower":0.000979209520313336,"upper":0.0011732461192237506,"stage":"feasible_multistart","nodes":0},"120":{"seconds":86.99976529995911,"lower":0.000979209520313336,"upper":0.000980331993349151,"stage":"residual_root","nodes":1},"300":{"seconds":86.99976529995911,"lower":0.000979209520313336,"upper":0.000980331993349151,"stage":"residual_root","nodes":1},"600":{"seconds":86.99976529995911,"lower":0.000979209520313336,"upper":0.000980331993349151,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":88211,"instance":"matched_superconductivity_88211_uniform_8","lower":7.62955659543754e-05,"upper":8.464417507193535e-05,"absolute_gap":8.348609117559948e-06,"total_seconds":220.1040534998756,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":220.1040505998535,"nodes":3,"original_width":9.095248443934729e-05,"energy_width":9.095248443934729e-05,"energy_seconds":10.011271299910732,"family":"frozen_controls","trace":[{"seconds":10.011271299910732,"lower":7.012648881103215e-05,"upper":0.00016107897330645054,"stage":"energy","nodes":0},{"seconds":11.794264899916016,"lower":7.62955659543754e-05,"upper":0.00016107897330645054,"stage":"feasible_multistart","nodes":0},{"seconds":86.69313789985608,"lower":7.62955659543754e-05,"upper":9.237621216186686e-05,"stage":"residual_root","nodes":1},{"seconds":220.1040505998535,"lower":7.62955659543754e-05,"upper":8.464417507193535e-05,"stage":"residual_split","nodes":3}],"checkpoints":{"10":null,"60":{"seconds":11.794264899916016,"lower":7.62955659543754e-05,"upper":0.00016107897330645054,"stage":"feasible_multistart","nodes":0},"120":{"seconds":86.69313789985608,"lower":7.62955659543754e-05,"upper":9.237621216186686e-05,"stage":"residual_root","nodes":1},"300":{"seconds":220.1040505998535,"lower":7.62955659543754e-05,"upper":8.464417507193535e-05,"stage":"residual_split","nodes":3},"600":{"seconds":220.1040505998535,"lower":7.62955659543754e-05,"upper":8.464417507193535e-05,"stage":"residual_split","nodes":3}},"error_count":0},{"status":"PASS","dataset":"wine_white","seed":88211,"instance":"matched_wine_white_88211_residual_0","lower":4.2613374837546896e-07,"upper":5.450622462918854e-07,"absolute_gap":1.189284979164164e-07,"total_seconds":6.684112500050105,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":6.677807200001553,"nodes":0,"original_width":1.1892850708339024e-07,"energy_width":1.1892850708339024e-07,"energy_seconds":6.677807200001553,"family":"frozen_controls","trace":[{"seconds":6.677807200001553,"lower":4.2613374837546896e-07,"upper":5.450622462918854e-07,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":6.677807200001553,"lower":4.2613374837546896e-07,"upper":5.450622462918854e-07,"stage":"energy","nodes":0},"60":{"seconds":6.677807200001553,"lower":4.2613374837546896e-07,"upper":5.450622462918854e-07,"stage":"energy","nodes":0},"120":{"seconds":6.677807200001553,"lower":4.2613374837546896e-07,"upper":5.450622462918854e-07,"stage":"energy","nodes":0},"300":{"seconds":6.677807200001553,"lower":4.2613374837546896e-07,"upper":5.450622462918854e-07,"stage":"energy","nodes":0},"600":{"seconds":6.677807200001553,"lower":4.2613374837546896e-07,"upper":5.450622462918854e-07,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"wine_white","seed":88211,"instance":"matched_wine_white_88211_residual_8","lower":1.0993190807981913e-06,"upper":1.2201020187931914e-06,"absolute_gap":1.207829379950001e-07,"total_seconds":6.071209499961697,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":6.06722730002366,"nodes":0,"original_width":1.2078294697468075e-07,"energy_width":1.2078294697468075e-07,"energy_seconds":6.06722730002366,"family":"frozen_controls","trace":[{"seconds":6.06722730002366,"lower":1.0993190807981913e-06,"upper":1.2201020187931914e-06,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":6.06722730002366,"lower":1.0993190807981913e-06,"upper":1.2201020187931914e-06,"stage":"energy","nodes":0},"60":{"seconds":6.06722730002366,"lower":1.0993190807981913e-06,"upper":1.2201020187931914e-06,"stage":"energy","nodes":0},"120":{"seconds":6.06722730002366,"lower":1.0993190807981913e-06,"upper":1.2201020187931914e-06,"stage":"energy","nodes":0},"300":{"seconds":6.06722730002366,"lower":1.0993190807981913e-06,"upper":1.2201020187931914e-06,"stage":"energy","nodes":0},"600":{"seconds":6.06722730002366,"lower":1.0993190807981913e-06,"upper":1.2201020187931914e-06,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"wine_white","seed":88211,"instance":"matched_wine_white_88211_uniform_0","lower":4.4147168900254825e-06,"upper":5.786196926248139e-06,"absolute_gap":1.3714800362226565e-06,"total_seconds":8.865212499978952,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":8.854767999961041,"nodes":0,"original_width":1.3714800451160984e-06,"energy_width":1.3714800451160984e-06,"energy_seconds":8.854767999961041,"family":"frozen_controls","trace":[{"seconds":8.854767999961041,"lower":4.4147168900254825e-06,"upper":5.786196926248139e-06,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":8.854767999961041,"lower":4.4147168900254825e-06,"upper":5.786196926248139e-06,"stage":"energy","nodes":0},"60":{"seconds":8.854767999961041,"lower":4.4147168900254825e-06,"upper":5.786196926248139e-06,"stage":"energy","nodes":0},"120":{"seconds":8.854767999961041,"lower":4.4147168900254825e-06,"upper":5.786196926248139e-06,"stage":"energy","nodes":0},"300":{"seconds":8.854767999961041,"lower":4.4147168900254825e-06,"upper":5.786196926248139e-06,"stage":"energy","nodes":0},"600":{"seconds":8.854767999961041,"lower":4.4147168900254825e-06,"upper":5.786196926248139e-06,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"wine_white","seed":88211,"instance":"matched_wine_white_88211_uniform_4","lower":0.000435379694526426,"upper":0.00044403668092009166,"absolute_gap":8.656986393665647e-06,"total_seconds":6.872098200023174,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":6.867680800030939,"nodes":0,"original_width":8.65698640279078e-06,"energy_width":8.65698640279078e-06,"energy_seconds":6.867680800030939,"family":"frozen_controls","trace":[{"seconds":6.867680800030939,"lower":0.000435379694526426,"upper":0.00044403668092009166,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":6.867680800030939,"lower":0.000435379694526426,"upper":0.00044403668092009166,"stage":"energy","nodes":0},"60":{"seconds":6.867680800030939,"lower":0.000435379694526426,"upper":0.00044403668092009166,"stage":"energy","nodes":0},"120":{"seconds":6.867680800030939,"lower":0.000435379694526426,"upper":0.00044403668092009166,"stage":"energy","nodes":0},"300":{"seconds":6.867680800030939,"lower":0.000435379694526426,"upper":0.00044403668092009166,"stage":"energy","nodes":0},"600":{"seconds":6.867680800030939,"lower":0.000435379694526426,"upper":0.00044403668092009166,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"wine_white","seed":88211,"instance":"matched_wine_white_88211_uniform_8","lower":4.145176497763323e-06,"upper":6.6474347996583096e-06,"absolute_gap":2.502258301894987e-06,"total_seconds":7.289136999868788,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":7.284286999958567,"nodes":0,"original_width":2.5022583108342177e-06,"energy_width":2.5022583108342177e-06,"energy_seconds":7.284286999958567,"family":"frozen_controls","trace":[{"seconds":7.284286999958567,"lower":4.145176497763323e-06,"upper":6.6474347996583096e-06,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":7.284286999958567,"lower":4.145176497763323e-06,"upper":6.6474347996583096e-06,"stage":"energy","nodes":0},"60":{"seconds":7.284286999958567,"lower":4.145176497763323e-06,"upper":6.6474347996583096e-06,"stage":"energy","nodes":0},"120":{"seconds":7.284286999958567,"lower":4.145176497763323e-06,"upper":6.6474347996583096e-06,"stage":"energy","nodes":0},"300":{"seconds":7.284286999958567,"lower":4.145176497763323e-06,"upper":6.6474347996583096e-06,"stage":"energy","nodes":0},"600":{"seconds":7.284286999958567,"lower":4.145176497763323e-06,"upper":6.6474347996583096e-06,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"yacht","seed":88211,"instance":"matched_yacht_88211_residual_0","lower":1.567126288183808e-06,"upper":2.2359509792770814e-06,"absolute_gap":6.688246910932735e-07,"total_seconds":9.81338550010696,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":9.811341400025412,"nodes":0,"original_width":6.688246935304033e-07,"energy_width":6.688246935304033e-07,"energy_seconds":9.811341400025412,"family":"frozen_controls","trace":[{"seconds":9.811341400025412,"lower":1.567126288183808e-06,"upper":2.2359509792770814e-06,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":9.811341400025412,"lower":1.567126288183808e-06,"upper":2.2359509792770814e-06,"stage":"energy","nodes":0},"60":{"seconds":9.811341400025412,"lower":1.567126288183808e-06,"upper":2.2359509792770814e-06,"stage":"energy","nodes":0},"120":{"seconds":9.811341400025412,"lower":1.567126288183808e-06,"upper":2.2359509792770814e-06,"stage":"energy","nodes":0},"300":{"seconds":9.811341400025412,"lower":1.567126288183808e-06,"upper":2.2359509792770814e-06,"stage":"energy","nodes":0},"600":{"seconds":9.811341400025412,"lower":1.567126288183808e-06,"upper":2.2359509792770814e-06,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"yacht","seed":88211,"instance":"matched_yacht_88211_residual_8","lower":7.288951114155314e-06,"upper":9.699064312743648e-06,"absolute_gap":2.4101131985883337e-06,"total_seconds":10.012865499942563,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":10.00964629999362,"nodes":0,"original_width":2.4101132009108675e-06,"energy_width":2.4101132009108675e-06,"energy_seconds":10.00964629999362,"family":"frozen_controls","trace":[{"seconds":10.00964629999362,"lower":7.288951114155314e-06,"upper":9.699064312743648e-06,"stage":"energy","nodes":0}],"checkpoints":{"10":null,"60":{"seconds":10.00964629999362,"lower":7.288951114155314e-06,"upper":9.699064312743648e-06,"stage":"energy","nodes":0},"120":{"seconds":10.00964629999362,"lower":7.288951114155314e-06,"upper":9.699064312743648e-06,"stage":"energy","nodes":0},"300":{"seconds":10.00964629999362,"lower":7.288951114155314e-06,"upper":9.699064312743648e-06,"stage":"energy","nodes":0},"600":{"seconds":10.00964629999362,"lower":7.288951114155314e-06,"upper":9.699064312743648e-06,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"yacht","seed":88211,"instance":"matched_yacht_88211_uniform_0","lower":6.609026158977721e-06,"upper":1.5559301179066585e-05,"absolute_gap":8.950275020088863e-06,"total_seconds":10.012185500003397,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":10.010047900024801,"nodes":0,"original_width":8.950275022464225e-06,"energy_width":8.950275022464225e-06,"energy_seconds":10.010047900024801,"family":"frozen_controls","trace":[{"seconds":10.010047900024801,"lower":6.609026158977721e-06,"upper":1.5559301179066585e-05,"stage":"energy","nodes":0}],"checkpoints":{"10":null,"60":{"seconds":10.010047900024801,"lower":6.609026158977721e-06,"upper":1.5559301179066585e-05,"stage":"energy","nodes":0},"120":{"seconds":10.010047900024801,"lower":6.609026158977721e-06,"upper":1.5559301179066585e-05,"stage":"energy","nodes":0},"300":{"seconds":10.010047900024801,"lower":6.609026158977721e-06,"upper":1.5559301179066585e-05,"stage":"energy","nodes":0},"600":{"seconds":10.010047900024801,"lower":6.609026158977721e-06,"upper":1.5559301179066585e-05,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"yacht","seed":88211,"instance":"matched_yacht_88211_uniform_4","lower":0.0007940344888781995,"upper":0.000794036087108095,"absolute_gap":1.5982298954327762e-09,"total_seconds":15.518063700059429,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":15.518061100039631,"nodes":1,"original_width":7.966580553928483e-05,"energy_width":7.966580553928483e-05,"energy_seconds":9.836863600066863,"family":"frozen_controls","trace":[{"seconds":9.836863600066863,"lower":0.000782300793482185,"upper":0.0008619665990192293,"stage":"energy","nodes":0},{"seconds":10.50463470001705,"lower":0.0007940344888781938,"upper":0.0008619665990192293,"stage":"feasible_multistart","nodes":0},{"seconds":15.518061100039631,"lower":0.0007940344888781995,"upper":0.000794036087108095,"stage":"residual_root","nodes":1}],"checkpoints":{"10":{"seconds":9.836863600066863,"lower":0.000782300793482185,"upper":0.0008619665990192293,"stage":"energy","nodes":0},"60":{"seconds":15.518061100039631,"lower":0.0007940344888781995,"upper":0.000794036087108095,"stage":"residual_root","nodes":1},"120":{"seconds":15.518061100039631,"lower":0.0007940344888781995,"upper":0.000794036087108095,"stage":"residual_root","nodes":1},"300":{"seconds":15.518061100039631,"lower":0.0007940344888781995,"upper":0.000794036087108095,"stage":"residual_root","nodes":1},"600":{"seconds":15.518061100039631,"lower":0.0007940344888781995,"upper":0.000794036087108095,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"yacht","seed":88211,"instance":"matched_yacht_88211_uniform_8","lower":1.614370759219745e-05,"upper":1.639245028551869e-05,"absolute_gap":2.487426933212394e-07,"total_seconds":82.35884560004342,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":82.35884220001753,"nodes":1,"original_width":1.4085139494293622e-05,"energy_width":1.4085139494293622e-05,"energy_seconds":9.135826300014742,"family":"frozen_controls","trace":[{"seconds":9.135826300014742,"lower":1.3815940200634453e-05,"upper":2.7901079692647175e-05,"stage":"energy","nodes":0},{"seconds":10.046145200030878,"lower":1.614370759219745e-05,"upper":2.7901079692647175e-05,"stage":"feasible_multistart","nodes":0},{"seconds":82.35884220001753,"lower":1.614370759219745e-05,"upper":1.639245028551869e-05,"stage":"residual_root","nodes":1}],"checkpoints":{"10":{"seconds":9.135826300014742,"lower":1.3815940200634453e-05,"upper":2.7901079692647175e-05,"stage":"energy","nodes":0},"60":{"seconds":10.046145200030878,"lower":1.614370759219745e-05,"upper":2.7901079692647175e-05,"stage":"feasible_multistart","nodes":0},"120":{"seconds":82.35884220001753,"lower":1.614370759219745e-05,"upper":1.639245028551869e-05,"stage":"residual_root","nodes":1},"300":{"seconds":82.35884220001753,"lower":1.614370759219745e-05,"upper":1.639245028551869e-05,"stage":"residual_root","nodes":1},"600":{"seconds":82.35884220001753,"lower":1.614370759219745e-05,"upper":1.639245028551869e-05,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"parkinsons","seed":88211,"instance":"primary_parkinsons_88211_residual_4","lower":0.0008286990935781779,"upper":0.0008296030460711237,"absolute_gap":9.03952492945859e-07,"total_seconds":8.889444299973547,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":8.882729499950074,"nodes":0,"original_width":9.039525222308102e-07,"energy_width":9.039525222308102e-07,"energy_seconds":8.882729499950074,"family":"frozen_controls","trace":[{"seconds":8.882729499950074,"lower":0.0008286990935781779,"upper":0.0008296030460711237,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":8.882729499950074,"lower":0.0008286990935781779,"upper":0.0008296030460711237,"stage":"energy","nodes":0},"60":{"seconds":8.882729499950074,"lower":0.0008286990935781779,"upper":0.0008296030460711237,"stage":"energy","nodes":0},"120":{"seconds":8.882729499950074,"lower":0.0008286990935781779,"upper":0.0008296030460711237,"stage":"energy","nodes":0},"300":{"seconds":8.882729499950074,"lower":0.0008286990935781779,"upper":0.0008296030460711237,"stage":"energy","nodes":0},"600":{"seconds":8.882729499950074,"lower":0.0008286990935781779,"upper":0.0008296030460711237,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"parkinsons","seed":88212,"instance":"primary_parkinsons_88212_residual_4","lower":0.0008285225256287187,"upper":0.0008293837763539988,"absolute_gap":8.612507252801684e-07,"total_seconds":10.035576800000854,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":10.024454699945636,"nodes":0,"original_width":8.612507497908354e-07,"energy_width":8.612507545131863e-07,"energy_seconds":10.024454699945636,"family":"frozen_controls","trace":[{"seconds":10.024454699945636,"lower":0.0008285225256287187,"upper":0.0008293837763539988,"stage":"energy","nodes":0}],"checkpoints":{"10":null,"60":{"seconds":10.024454699945636,"lower":0.0008285225256287187,"upper":0.0008293837763539988,"stage":"energy","nodes":0},"120":{"seconds":10.024454699945636,"lower":0.0008285225256287187,"upper":0.0008293837763539988,"stage":"energy","nodes":0},"300":{"seconds":10.024454699945636,"lower":0.0008285225256287187,"upper":0.0008293837763539988,"stage":"energy","nodes":0},"600":{"seconds":10.024454699945636,"lower":0.0008285225256287187,"upper":0.0008293837763539988,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"parkinsons","seed":88213,"instance":"primary_parkinsons_88213_residual_4","lower":0.0008280216210312885,"upper":0.0008288371641315722,"absolute_gap":8.155431002836427e-07,"total_seconds":9.547265200060792,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":9.533108300063759,"nodes":0,"original_width":8.155431295048428e-07,"energy_width":8.155431295048428e-07,"energy_seconds":9.533108300063759,"family":"frozen_controls","trace":[{"seconds":9.533108300063759,"lower":0.0008280216210312885,"upper":0.0008288371641315722,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":9.533108300063759,"lower":0.0008280216210312885,"upper":0.0008288371641315722,"stage":"energy","nodes":0},"60":{"seconds":9.533108300063759,"lower":0.0008280216210312885,"upper":0.0008288371641315722,"stage":"energy","nodes":0},"120":{"seconds":9.533108300063759,"lower":0.0008280216210312885,"upper":0.0008288371641315722,"stage":"energy","nodes":0},"300":{"seconds":9.533108300063759,"lower":0.0008280216210312885,"upper":0.0008288371641315722,"stage":"energy","nodes":0},"600":{"seconds":9.533108300063759,"lower":0.0008280216210312885,"upper":0.0008288371641315722,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"parkinsons","seed":88214,"instance":"primary_parkinsons_88214_residual_4","lower":0.0008291483318793836,"upper":0.0008300099286767561,"absolute_gap":8.615967973724841e-07,"total_seconds":7.058425499941222,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":7.051795799983665,"nodes":0,"original_width":8.615968265404499e-07,"energy_width":8.615968265404499e-07,"energy_seconds":7.051795799983665,"family":"frozen_controls","trace":[{"seconds":7.051795799983665,"lower":0.0008291483318793836,"upper":0.0008300099286767561,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":7.051795799983665,"lower":0.0008291483318793836,"upper":0.0008300099286767561,"stage":"energy","nodes":0},"60":{"seconds":7.051795799983665,"lower":0.0008291483318793836,"upper":0.0008300099286767561,"stage":"energy","nodes":0},"120":{"seconds":7.051795799983665,"lower":0.0008291483318793836,"upper":0.0008300099286767561,"stage":"energy","nodes":0},"300":{"seconds":7.051795799983665,"lower":0.0008291483318793836,"upper":0.0008300099286767561,"stage":"energy","nodes":0},"600":{"seconds":7.051795799983665,"lower":0.0008291483318793836,"upper":0.0008300099286767561,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"parkinsons","seed":88215,"instance":"primary_parkinsons_88215_residual_4","lower":0.0008295096998032428,"upper":0.0008304148693788645,"absolute_gap":9.051695756217117e-07,"total_seconds":7.7041393999243155,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":7.696692999918014,"nodes":0,"original_width":9.051696048559222e-07,"energy_width":9.051696048559222e-07,"energy_seconds":7.696692999918014,"family":"frozen_controls","trace":[{"seconds":7.696692999918014,"lower":0.0008295096998032428,"upper":0.0008304148693788645,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":7.696692999918014,"lower":0.0008295096998032428,"upper":0.0008304148693788645,"stage":"energy","nodes":0},"60":{"seconds":7.696692999918014,"lower":0.0008295096998032428,"upper":0.0008304148693788645,"stage":"energy","nodes":0},"120":{"seconds":7.696692999918014,"lower":0.0008295096998032428,"upper":0.0008304148693788645,"stage":"energy","nodes":0},"300":{"seconds":7.696692999918014,"lower":0.0008295096998032428,"upper":0.0008304148693788645,"stage":"energy","nodes":0},"600":{"seconds":7.696692999918014,"lower":0.0008295096998032428,"upper":0.0008304148693788645,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":88211,"instance":"primary_superconductivity_88211_residual_4","lower":0.0016902892426655307,"upper":0.0016941999703994227,"absolute_gap":3.910727733892009e-06,"total_seconds":10.049524200032465,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":10.011461800080724,"nodes":0,"original_width":3.910700038080653e-06,"energy_width":3.9107276816766155e-06,"energy_seconds":10.011461800080724,"family":"frozen_controls","trace":[{"seconds":10.011461800080724,"lower":0.0016902892426655307,"upper":0.0016941999703994227,"stage":"energy","nodes":0}],"checkpoints":{"10":null,"60":{"seconds":10.011461800080724,"lower":0.0016902892426655307,"upper":0.0016941999703994227,"stage":"energy","nodes":0},"120":{"seconds":10.011461800080724,"lower":0.0016902892426655307,"upper":0.0016941999703994227,"stage":"energy","nodes":0},"300":{"seconds":10.011461800080724,"lower":0.0016902892426655307,"upper":0.0016941999703994227,"stage":"energy","nodes":0},"600":{"seconds":10.011461800080724,"lower":0.0016902892426655307,"upper":0.0016941999703994227,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":88212,"instance":"primary_superconductivity_88212_residual_4","lower":0.001689359066473076,"upper":0.0016934781806669118,"absolute_gap":4.119114193835722e-06,"total_seconds":10.058951699989848,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":10.019979699980468,"nodes":0,"original_width":4.119089624160001e-06,"energy_width":4.119114141715521e-06,"energy_seconds":10.019979699980468,"family":"frozen_controls","trace":[{"seconds":10.019979699980468,"lower":0.001689359066473076,"upper":0.0016934781806669118,"stage":"energy","nodes":0}],"checkpoints":{"10":null,"60":{"seconds":10.019979699980468,"lower":0.001689359066473076,"upper":0.0016934781806669118,"stage":"energy","nodes":0},"120":{"seconds":10.019979699980468,"lower":0.001689359066473076,"upper":0.0016934781806669118,"stage":"energy","nodes":0},"300":{"seconds":10.019979699980468,"lower":0.001689359066473076,"upper":0.0016934781806669118,"stage":"energy","nodes":0},"600":{"seconds":10.019979699980468,"lower":0.001689359066473076,"upper":0.0016934781806669118,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":88213,"instance":"primary_superconductivity_88213_residual_4","lower":0.001690156676852505,"upper":0.0016944474243605807,"absolute_gap":4.29074750807573e-06,"total_seconds":10.05196749989409,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":10.010442999890074,"nodes":0,"original_width":4.290696113751387e-06,"energy_width":4.290747456019064e-06,"energy_seconds":10.010442999890074,"family":"frozen_controls","trace":[{"seconds":10.010442999890074,"lower":0.001690156676852505,"upper":0.0016944474243605807,"stage":"energy","nodes":0}],"checkpoints":{"10":null,"60":{"seconds":10.010442999890074,"lower":0.001690156676852505,"upper":0.0016944474243605807,"stage":"energy","nodes":0},"120":{"seconds":10.010442999890074,"lower":0.001690156676852505,"upper":0.0016944474243605807,"stage":"energy","nodes":0},"300":{"seconds":10.010442999890074,"lower":0.001690156676852505,"upper":0.0016944474243605807,"stage":"energy","nodes":0},"600":{"seconds":10.010442999890074,"lower":0.001690156676852505,"upper":0.0016944474243605807,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":88214,"instance":"primary_superconductivity_88214_residual_4","lower":0.0009061338601353371,"upper":0.0009098653170460128,"absolute_gap":3.7314569106756176e-06,"total_seconds":10.071135199978016,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":10.017343699932098,"nodes":0,"original_width":3.7314251038823073e-06,"energy_width":3.7314568571622173e-06,"energy_seconds":10.017343699932098,"family":"frozen_controls","trace":[{"seconds":10.017343699932098,"lower":0.0009061338601353371,"upper":0.0009098653170460128,"stage":"energy","nodes":0}],"checkpoints":{"10":null,"60":{"seconds":10.017343699932098,"lower":0.0009061338601353371,"upper":0.0009098653170460128,"stage":"energy","nodes":0},"120":{"seconds":10.017343699932098,"lower":0.0009061338601353371,"upper":0.0009098653170460128,"stage":"energy","nodes":0},"300":{"seconds":10.017343699932098,"lower":0.0009061338601353371,"upper":0.0009098653170460128,"stage":"energy","nodes":0},"600":{"seconds":10.017343699932098,"lower":0.0009061338601353371,"upper":0.0009098653170460128,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":88215,"instance":"primary_superconductivity_88215_residual_4","lower":0.0009040597510765766,"upper":0.000908426730469321,"absolute_gap":4.366979392744427e-06,"total_seconds":10.058380899950862,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":10.006787199992687,"nodes":0,"original_width":4.366311816349005e-06,"energy_width":4.3669793398859935e-06,"energy_seconds":10.006787199992687,"family":"frozen_controls","trace":[{"seconds":10.006787199992687,"lower":0.0009040597510765766,"upper":0.000908426730469321,"stage":"energy","nodes":0}],"checkpoints":{"10":null,"60":{"seconds":10.006787199992687,"lower":0.0009040597510765766,"upper":0.000908426730469321,"stage":"energy","nodes":0},"120":{"seconds":10.006787199992687,"lower":0.0009040597510765766,"upper":0.000908426730469321,"stage":"energy","nodes":0},"300":{"seconds":10.006787199992687,"lower":0.0009040597510765766,"upper":0.000908426730469321,"stage":"energy","nodes":0},"600":{"seconds":10.006787199992687,"lower":0.0009040597510765766,"upper":0.000908426730469321,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"wine_white","seed":88211,"instance":"primary_wine_white_88211_residual_4","lower":0.00042686774947679073,"upper":0.0004269899076830809,"absolute_gap":1.2215820629016012e-07,"total_seconds":9.69740439997986,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":9.691742399940267,"nodes":0,"original_width":1.2215821542543078e-07,"energy_width":1.2215821542543078e-07,"energy_seconds":9.691742399940267,"family":"frozen_controls","trace":[{"seconds":9.691742399940267,"lower":0.00042686774947679073,"upper":0.0004269899076830809,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":9.691742399940267,"lower":0.00042686774947679073,"upper":0.0004269899076830809,"stage":"energy","nodes":0},"60":{"seconds":9.691742399940267,"lower":0.00042686774947679073,"upper":0.0004269899076830809,"stage":"energy","nodes":0},"120":{"seconds":9.691742399940267,"lower":0.00042686774947679073,"upper":0.0004269899076830809,"stage":"energy","nodes":0},"300":{"seconds":9.691742399940267,"lower":0.00042686774947679073,"upper":0.0004269899076830809,"stage":"energy","nodes":0},"600":{"seconds":9.691742399940267,"lower":0.00042686774947679073,"upper":0.0004269899076830809,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"wine_white","seed":88212,"instance":"primary_wine_white_88212_residual_4","lower":0.000427028823240754,"upper":0.000427150421489536,"absolute_gap":1.2159824878200986e-07,"total_seconds":8.734343499992974,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":8.726871100021526,"nodes":0,"original_width":1.2159825783851323e-07,"energy_width":1.2159825783851323e-07,"energy_seconds":8.726871100021526,"family":"frozen_controls","trace":[{"seconds":8.726871100021526,"lower":0.000427028823240754,"upper":0.000427150421489536,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":8.726871100021526,"lower":0.000427028823240754,"upper":0.000427150421489536,"stage":"energy","nodes":0},"60":{"seconds":8.726871100021526,"lower":0.000427028823240754,"upper":0.000427150421489536,"stage":"energy","nodes":0},"120":{"seconds":8.726871100021526,"lower":0.000427028823240754,"upper":0.000427150421489536,"stage":"energy","nodes":0},"300":{"seconds":8.726871100021526,"lower":0.000427028823240754,"upper":0.000427150421489536,"stage":"energy","nodes":0},"600":{"seconds":8.726871100021526,"lower":0.000427028823240754,"upper":0.000427150421489536,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"wine_white","seed":88213,"instance":"primary_wine_white_88213_residual_4","lower":0.00042667591090761594,"upper":0.0004268047378956665,"absolute_gap":1.2882698805053187e-07,"total_seconds":9.200083899893798,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":9.195022400002927,"nodes":0,"original_width":1.288269971245451e-07,"energy_width":1.288269971245451e-07,"energy_seconds":9.195022400002927,"family":"frozen_controls","trace":[{"seconds":9.195022400002927,"lower":0.00042667591090761594,"upper":0.0004268047378956665,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":9.195022400002927,"lower":0.00042667591090761594,"upper":0.0004268047378956665,"stage":"energy","nodes":0},"60":{"seconds":9.195022400002927,"lower":0.00042667591090761594,"upper":0.0004268047378956665,"stage":"energy","nodes":0},"120":{"seconds":9.195022400002927,"lower":0.00042667591090761594,"upper":0.0004268047378956665,"stage":"energy","nodes":0},"300":{"seconds":9.195022400002927,"lower":0.00042667591090761594,"upper":0.0004268047378956665,"stage":"energy","nodes":0},"600":{"seconds":9.195022400002927,"lower":0.00042667591090761594,"upper":0.0004268047378956665,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"wine_white","seed":88214,"instance":"primary_wine_white_88214_residual_4","lower":0.00042730335502141225,"upper":0.0004274163618654665,"absolute_gap":1.1300684405423072e-07,"total_seconds":10.017266700044274,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":10.009407200035639,"nodes":0,"original_width":1.1300681402969101e-07,"energy_width":1.1300685313409865e-07,"energy_seconds":10.009407200035639,"family":"frozen_controls","trace":[{"seconds":10.009407200035639,"lower":0.00042730335502141225,"upper":0.0004274163618654665,"stage":"energy","nodes":0}],"checkpoints":{"10":null,"60":{"seconds":10.009407200035639,"lower":0.00042730335502141225,"upper":0.0004274163618654665,"stage":"energy","nodes":0},"120":{"seconds":10.009407200035639,"lower":0.00042730335502141225,"upper":0.0004274163618654665,"stage":"energy","nodes":0},"300":{"seconds":10.009407200035639,"lower":0.00042730335502141225,"upper":0.0004274163618654665,"stage":"energy","nodes":0},"600":{"seconds":10.009407200035639,"lower":0.00042730335502141225,"upper":0.0004274163618654665,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"wine_white","seed":88215,"instance":"primary_wine_white_88215_residual_4","lower":0.00042645535445927677,"upper":0.00042659381062486824,"absolute_gap":1.3845616559147013e-07,"total_seconds":10.014574600034393,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":10.007793199969456,"nodes":0,"original_width":1.3845592962115566e-07,"energy_width":1.3845617469502788e-07,"energy_seconds":10.007793199969456,"family":"frozen_controls","trace":[{"seconds":10.007793199969456,"lower":0.00042645535445927677,"upper":0.00042659381062486824,"stage":"energy","nodes":0}],"checkpoints":{"10":null,"60":{"seconds":10.007793199969456,"lower":0.00042645535445927677,"upper":0.00042659381062486824,"stage":"energy","nodes":0},"120":{"seconds":10.007793199969456,"lower":0.00042645535445927677,"upper":0.00042659381062486824,"stage":"energy","nodes":0},"300":{"seconds":10.007793199969456,"lower":0.00042645535445927677,"upper":0.00042659381062486824,"stage":"energy","nodes":0},"600":{"seconds":10.007793199969456,"lower":0.00042645535445927677,"upper":0.00042659381062486824,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"yacht","seed":88211,"instance":"primary_yacht_88211_residual_4","lower":0.0007608459319666164,"upper":0.0007641420132843927,"absolute_gap":3.2960813177762604e-06,"total_seconds":10.007724299910478,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":10.005619899951853,"nodes":0,"original_width":3.2960781909644084e-06,"energy_width":3.2960813200021274e-06,"energy_seconds":10.005619899951853,"family":"frozen_controls","trace":[{"seconds":10.005619899951853,"lower":0.0007608459319666164,"upper":0.0007641420132843927,"stage":"energy","nodes":0}],"checkpoints":{"10":null,"60":{"seconds":10.005619899951853,"lower":0.0007608459319666164,"upper":0.0007641420132843927,"stage":"energy","nodes":0},"120":{"seconds":10.005619899951853,"lower":0.0007608459319666164,"upper":0.0007641420132843927,"stage":"energy","nodes":0},"300":{"seconds":10.005619899951853,"lower":0.0007608459319666164,"upper":0.0007641420132843927,"stage":"energy","nodes":0},"600":{"seconds":10.005619899951853,"lower":0.0007608459319666164,"upper":0.0007641420132843927,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"yacht","seed":88212,"instance":"primary_yacht_88212_residual_4","lower":0.0007616049466961009,"upper":0.0007650511369451394,"absolute_gap":3.446190249038468e-06,"total_seconds":9.503939099959098,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":9.501891599968076,"nodes":0,"original_width":3.4461902512782127e-06,"energy_width":3.4461902512782127e-06,"energy_seconds":9.501891599968076,"family":"frozen_controls","trace":[{"seconds":9.501891599968076,"lower":0.0007616049466961009,"upper":0.0007650511369451394,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":9.501891599968076,"lower":0.0007616049466961009,"upper":0.0007650511369451394,"stage":"energy","nodes":0},"60":{"seconds":9.501891599968076,"lower":0.0007616049466961009,"upper":0.0007650511369451394,"stage":"energy","nodes":0},"120":{"seconds":9.501891599968076,"lower":0.0007616049466961009,"upper":0.0007650511369451394,"stage":"energy","nodes":0},"300":{"seconds":9.501891599968076,"lower":0.0007616049466961009,"upper":0.0007650511369451394,"stage":"energy","nodes":0},"600":{"seconds":9.501891599968076,"lower":0.0007616049466961009,"upper":0.0007650511369451394,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"yacht","seed":88213,"instance":"primary_yacht_88213_residual_4","lower":0.0007616151363221942,"upper":0.0007642843256531207,"absolute_gap":2.6691893309265446e-06,"total_seconds":8.302296300069429,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":8.30022720003035,"nodes":0,"original_width":2.6691893331791915e-06,"energy_width":2.6691893331791915e-06,"energy_seconds":8.30022720003035,"family":"frozen_controls","trace":[{"seconds":8.30022720003035,"lower":0.0007616151363221942,"upper":0.0007642843256531207,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":8.30022720003035,"lower":0.0007616151363221942,"upper":0.0007642843256531207,"stage":"energy","nodes":0},"60":{"seconds":8.30022720003035,"lower":0.0007616151363221942,"upper":0.0007642843256531207,"stage":"energy","nodes":0},"120":{"seconds":8.30022720003035,"lower":0.0007616151363221942,"upper":0.0007642843256531207,"stage":"energy","nodes":0},"300":{"seconds":8.30022720003035,"lower":0.0007616151363221942,"upper":0.0007642843256531207,"stage":"energy","nodes":0},"600":{"seconds":8.30022720003035,"lower":0.0007616151363221942,"upper":0.0007642843256531207,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"yacht","seed":88214,"instance":"primary_yacht_88214_residual_4","lower":0.0007610897838892949,"upper":0.0007637470983933316,"absolute_gap":2.6573145040367308e-06,"total_seconds":8.349153600051068,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":8.347109099966474,"nodes":0,"original_width":2.657314506276259e-06,"energy_width":2.657314506276259e-06,"energy_seconds":8.347109099966474,"family":"frozen_controls","trace":[{"seconds":8.347109099966474,"lower":0.0007610897838892949,"upper":0.0007637470983933316,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":8.347109099966474,"lower":0.0007610897838892949,"upper":0.0007637470983933316,"stage":"energy","nodes":0},"60":{"seconds":8.347109099966474,"lower":0.0007610897838892949,"upper":0.0007637470983933316,"stage":"energy","nodes":0},"120":{"seconds":8.347109099966474,"lower":0.0007610897838892949,"upper":0.0007637470983933316,"stage":"energy","nodes":0},"300":{"seconds":8.347109099966474,"lower":0.0007610897838892949,"upper":0.0007637470983933316,"stage":"energy","nodes":0},"600":{"seconds":8.347109099966474,"lower":0.0007610897838892949,"upper":0.0007637470983933316,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"yacht","seed":88215,"instance":"primary_yacht_88215_residual_4","lower":0.0007618107589681991,"upper":0.0007643797810895609,"absolute_gap":2.5690221213618258e-06,"total_seconds":8.693221099907532,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":8.69015409995336,"nodes":0,"original_width":2.569022123599836e-06,"energy_width":2.569022123599836e-06,"energy_seconds":8.69015409995336,"family":"frozen_controls","trace":[{"seconds":8.69015409995336,"lower":0.0007618107589681991,"upper":0.0007643797810895609,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":8.69015409995336,"lower":0.0007618107589681991,"upper":0.0007643797810895609,"stage":"energy","nodes":0},"60":{"seconds":8.69015409995336,"lower":0.0007618107589681991,"upper":0.0007643797810895609,"stage":"energy","nodes":0},"120":{"seconds":8.69015409995336,"lower":0.0007618107589681991,"upper":0.0007643797810895609,"stage":"energy","nodes":0},"300":{"seconds":8.69015409995336,"lower":0.0007618107589681991,"upper":0.0007643797810895609,"stage":"energy","nodes":0},"600":{"seconds":8.69015409995336,"lower":0.0007618107589681991,"upper":0.0007643797810895609,"stage":"energy","nodes":0}},"error_count":0}]

==> anc/results/refinement_v92/frozen_decisions.json <==
[{"status":"PASS","dataset":"superconductivity","seed":91411,"instance":"pool0_91411_adaptive_energy","lower":0.0024335683878788975,"upper":0.00243790999221225,"absolute_gap":4.341604333352612e-06,"total_seconds":10.066425199969672,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":10.009224400040694,"nodes":0,"original_width":4.341294835052793e-06,"energy_width":4.341604282669196e-06,"energy_seconds":10.009224400040694,"family":"frozen_decisions","trace":[{"seconds":10.009224400040694,"lower":0.0024335683878788975,"upper":0.00243790999221225,"stage":"energy","nodes":0}],"checkpoints":{"10":null,"60":{"seconds":10.009224400040694,"lower":0.0024335683878788975,"upper":0.00243790999221225,"stage":"energy","nodes":0},"120":{"seconds":10.009224400040694,"lower":0.0024335683878788975,"upper":0.00243790999221225,"stage":"energy","nodes":0},"300":{"seconds":10.009224400040694,"lower":0.0024335683878788975,"upper":0.00243790999221225,"stage":"energy","nodes":0},"600":{"seconds":10.009224400040694,"lower":0.0024335683878788975,"upper":0.00243790999221225,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":91412,"instance":"pool0_91412_adaptive_energy","lower":0.0024279724151293177,"upper":0.002431624711555095,"absolute_gap":3.652296425777409e-06,"total_seconds":10.040964899933897,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":10.006838799919933,"nodes":0,"original_width":3.6522816822324826e-06,"energy_width":3.6522963751629486e-06,"energy_seconds":10.006838799919933,"family":"frozen_decisions","trace":[{"seconds":10.006838799919933,"lower":0.0024279724151293177,"upper":0.002431624711555095,"stage":"energy","nodes":0}],"checkpoints":{"10":null,"60":{"seconds":10.006838799919933,"lower":0.0024279724151293177,"upper":0.002431624711555095,"stage":"energy","nodes":0},"120":{"seconds":10.006838799919933,"lower":0.0024279724151293177,"upper":0.002431624711555095,"stage":"energy","nodes":0},"300":{"seconds":10.006838799919933,"lower":0.0024279724151293177,"upper":0.002431624711555095,"stage":"energy","nodes":0},"600":{"seconds":10.006838799919933,"lower":0.0024279724151293177,"upper":0.002431624711555095,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":91413,"instance":"pool0_91413_adaptive_energy","lower":0.002421845778877983,"upper":0.0024261354187077194,"absolute_gap":4.289639829736271e-06,"total_seconds":10.047046800027601,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":10.01334130007308,"nodes":0,"original_width":4.289639519209493e-06,"energy_width":4.2896397791742855e-06,"energy_seconds":10.01334130007308,"family":"frozen_decisions","trace":[{"seconds":10.01334130007308,"lower":0.002421845778877983,"upper":0.0024261354187077194,"stage":"energy","nodes":0}],"checkpoints":{"10":null,"60":{"seconds":10.01334130007308,"lower":0.002421845778877983,"upper":0.0024261354187077194,"stage":"energy","nodes":0},"120":{"seconds":10.01334130007308,"lower":0.002421845778877983,"upper":0.0024261354187077194,"stage":"energy","nodes":0},"300":{"seconds":10.01334130007308,"lower":0.002421845778877983,"upper":0.0024261354187077194,"stage":"energy","nodes":0},"600":{"seconds":10.01334130007308,"lower":0.002421845778877983,"upper":0.0024261354187077194,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":91414,"instance":"pool0_91414_adaptive_energy","lower":0.00242552421429169,"upper":0.0024293234101460713,"absolute_gap":3.7991958543814007e-06,"total_seconds":10.048583200084977,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":10.012286000070162,"nodes":0,"original_width":3.7991948952163616e-06,"energy_width":3.7991958036129835e-06,"energy_seconds":10.012286000070162,"family":"frozen_decisions","trace":[{"seconds":10.012286000070162,"lower":0.00242552421429169,"upper":0.0024293234101460713,"stage":"energy","nodes":0}],"checkpoints":{"10":null,"60":{"seconds":10.012286000070162,"lower":0.00242552421429169,"upper":0.0024293234101460713,"stage":"energy","nodes":0},"120":{"seconds":10.012286000070162,"lower":0.00242552421429169,"upper":0.0024293234101460713,"stage":"energy","nodes":0},"300":{"seconds":10.012286000070162,"lower":0.00242552421429169,"upper":0.0024293234101460713,"stage":"energy","nodes":0},"600":{"seconds":10.012286000070162,"lower":0.00242552421429169,"upper":0.0024293234101460713,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":91415,"instance":"pool0_91415_adaptive_energy","lower":0.0024210626358868847,"upper":0.002425007979245635,"absolute_gap":3.9453433587502765e-06,"total_seconds":10.043336900067516,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":10.010760199977085,"nodes":0,"original_width":3.945342798355664e-06,"energy_width":3.94534330797015e-06,"energy_seconds":10.010760199977085,"family":"frozen_decisions","trace":[{"seconds":10.010760199977085,"lower":0.0024210626358868847,"upper":0.002425007979245635,"stage":"energy","nodes":0}],"checkpoints":{"10":null,"60":{"seconds":10.010760199977085,"lower":0.0024210626358868847,"upper":0.002425007979245635,"stage":"energy","nodes":0},"120":{"seconds":10.010760199977085,"lower":0.0024210626358868847,"upper":0.002425007979245635,"stage":"energy","nodes":0},"300":{"seconds":10.010760199977085,"lower":0.0024210626358868847,"upper":0.002425007979245635,"stage":"energy","nodes":0},"600":{"seconds":10.010760199977085,"lower":0.0024210626358868847,"upper":0.002425007979245635,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":91411,"instance":"pool1_91411_adaptive_energy","lower":0.0023636151885194556,"upper":0.0023672391578187053,"absolute_gap":3.623969299249713e-06,"total_seconds":9.840230099973269,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":9.808557900018059,"nodes":0,"original_width":3.6239692518670423e-06,"energy_width":3.6239692518670423e-06,"energy_seconds":9.808557900018059,"family":"frozen_decisions","trace":[{"seconds":9.808557900018059,"lower":0.0023636151885194556,"upper":0.0023672391578187053,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":9.808557900018059,"lower":0.0023636151885194556,"upper":0.0023672391578187053,"stage":"energy","nodes":0},"60":{"seconds":9.808557900018059,"lower":0.0023636151885194556,"upper":0.0023672391578187053,"stage":"energy","nodes":0},"120":{"seconds":9.808557900018059,"lower":0.0023636151885194556,"upper":0.0023672391578187053,"stage":"energy","nodes":0},"300":{"seconds":9.808557900018059,"lower":0.0023636151885194556,"upper":0.0023672391578187053,"stage":"energy","nodes":0},"600":{"seconds":9.808557900018059,"lower":0.0023636151885194556,"upper":0.0023672391578187053,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":91412,"instance":"pool1_91412_adaptive_energy","lower":0.0023640341581879676,"upper":0.002366992630772762,"absolute_gap":2.958472584794602e-06,"total_seconds":9.607603500015102,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":9.575466700014658,"nodes":0,"original_width":2.9584725373473127e-06,"energy_width":2.9584725373473127e-06,"energy_seconds":9.575466700014658,"family":"frozen_decisions","trace":[{"seconds":9.575466700014658,"lower":0.0023640341581879676,"upper":0.002366992630772762,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":9.575466700014658,"lower":0.0023640341581879676,"upper":0.002366992630772762,"stage":"energy","nodes":0},"60":{"seconds":9.575466700014658,"lower":0.0023640341581879676,"upper":0.002366992630772762,"stage":"energy","nodes":0},"120":{"seconds":9.575466700014658,"lower":0.0023640341581879676,"upper":0.002366992630772762,"stage":"energy","nodes":0},"300":{"seconds":9.575466700014658,"lower":0.0023640341581879676,"upper":0.002366992630772762,"stage":"energy","nodes":0},"600":{"seconds":9.575466700014658,"lower":0.0023640341581879676,"upper":0.002366992630772762,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":91413,"instance":"pool1_91413_adaptive_energy","lower":0.002363865516859619,"upper":0.0023677923990826077,"absolute_gap":3.92688222298869e-06,"total_seconds":9.893609300022945,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":9.859117200016044,"nodes":0,"original_width":3.926882175289432e-06,"energy_width":3.926882175289432e-06,"energy_seconds":9.859117200016044,"family":"frozen_decisions","trace":[{"seconds":9.859117200016044,"lower":0.002363865516859619,"upper":0.0023677923990826077,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":9.859117200016044,"lower":0.002363865516859619,"upper":0.0023677923990826077,"stage":"energy","nodes":0},"60":{"seconds":9.859117200016044,"lower":0.002363865516859619,"upper":0.0023677923990826077,"stage":"energy","nodes":0},"120":{"seconds":9.859117200016044,"lower":0.002363865516859619,"upper":0.0023677923990826077,"stage":"energy","nodes":0},"300":{"seconds":9.859117200016044,"lower":0.002363865516859619,"upper":0.0023677923990826077,"stage":"energy","nodes":0},"600":{"seconds":9.859117200016044,"lower":0.002363865516859619,"upper":0.0023677923990826077,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":91414,"instance":"pool1_91414_adaptive_energy","lower":0.002363582517251458,"upper":0.00236708929285617,"absolute_gap":3.5067756047118745e-06,"total_seconds":9.653131100116298,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":9.618663000059314,"nodes":0,"original_width":3.5067755571583335e-06,"energy_width":3.5067755571583335e-06,"energy_seconds":9.618663000059314,"family":"frozen_decisions","trace":[{"seconds":9.618663000059314,"lower":0.002363582517251458,"upper":0.00236708929285617,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":9.618663000059314,"lower":0.002363582517251458,"upper":0.00236708929285617,"stage":"energy","nodes":0},"60":{"seconds":9.618663000059314,"lower":0.002363582517251458,"upper":0.00236708929285617,"stage":"energy","nodes":0},"120":{"seconds":9.618663000059314,"lower":0.002363582517251458,"upper":0.00236708929285617,"stage":"energy","nodes":0},"300":{"seconds":9.618663000059314,"lower":0.002363582517251458,"upper":0.00236708929285617,"stage":"energy","nodes":0},"600":{"seconds":9.618663000059314,"lower":0.002363582517251458,"upper":0.00236708929285617,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":91415,"instance":"pool1_91415_adaptive_energy","lower":0.00236757422603644,"upper":0.0023708613422175257,"absolute_gap":3.2871161810858404e-06,"total_seconds":9.855810299981385,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":9.824562399997376,"nodes":0,"original_width":3.287116133769523e-06,"energy_width":3.287116133769523e-06,"energy_seconds":9.824562399997376,"family":"frozen_decisions","trace":[{"seconds":9.824562399997376,"lower":0.00236757422603644,"upper":0.0023708613422175257,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":9.824562399997376,"lower":0.00236757422603644,"upper":0.0023708613422175257,"stage":"energy","nodes":0},"60":{"seconds":9.824562399997376,"lower":0.00236757422603644,"upper":0.0023708613422175257,"stage":"energy","nodes":0},"120":{"seconds":9.824562399997376,"lower":0.00236757422603644,"upper":0.0023708613422175257,"stage":"energy","nodes":0},"300":{"seconds":9.824562399997376,"lower":0.00236757422603644,"upper":0.0023708613422175257,"stage":"energy","nodes":0},"600":{"seconds":9.824562399997376,"lower":0.00236757422603644,"upper":0.0023708613422175257,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":91411,"instance":"pool2_91411_adaptive_energy","lower":0.002790958684174728,"upper":0.0027999071248874024,"absolute_gap":8.94844071267463e-06,"total_seconds":10.040749799925834,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":10.010268099955283,"nodes":0,"original_width":8.948440436347491e-06,"energy_width":8.948440658243777e-06,"energy_seconds":10.010268099955283,"family":"frozen_decisions","trace":[{"seconds":10.010268099955283,"lower":0.002790958684174728,"upper":0.0027999071248874024,"stage":"energy","nodes":0}],"checkpoints":{"10":null,"60":{"seconds":10.010268099955283,"lower":0.002790958684174728,"upper":0.0027999071248874024,"stage":"energy","nodes":0},"120":{"seconds":10.010268099955283,"lower":0.002790958684174728,"upper":0.0027999071248874024,"stage":"energy","nodes":0},"300":{"seconds":10.010268099955283,"lower":0.002790958684174728,"upper":0.0027999071248874024,"stage":"energy","nodes":0},"600":{"seconds":10.010268099955283,"lower":0.002790958684174728,"upper":0.0027999071248874024,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":91412,"instance":"pool2_91412_adaptive_energy","lower":0.0028096368565562746,"upper":0.0028100006313506527,"absolute_gap":3.6377479437814733e-07,"total_seconds":91.67203110014088,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":91.67202520009596,"nodes":1,"original_width":1.1412657398144743e-05,"energy_width":1.1412657583123511e-05,"energy_seconds":10.01336960005574,"family":"frozen_decisions","trace":[{"seconds":10.01336960005574,"lower":0.0028096347385503984,"upper":0.002821047396187858,"stage":"energy","nodes":0},{"seconds":10.710152100073174,"lower":0.002809636856553174,"upper":0.002821047396187858,"stage":"feasible_multistart","nodes":0},{"seconds":91.67202520009596,"lower":0.0028096368565562746,"upper":0.0028100006313506527,"stage":"residual_root","nodes":1}],"checkpoints":{"10":null,"60":{"seconds":10.710152100073174,"lower":0.002809636856553174,"upper":0.002821047396187858,"stage":"feasible_multistart","nodes":0},"120":{"seconds":91.67202520009596,"lower":0.0028096368565562746,"upper":0.0028100006313506527,"stage":"residual_root","nodes":1},"300":{"seconds":91.67202520009596,"lower":0.0028096368565562746,"upper":0.0028100006313506527,"stage":"residual_root","nodes":1},"600":{"seconds":91.67202520009596,"lower":0.0028096368565562746,"upper":0.0028100006313506527,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":91413,"instance":"pool2_91413_adaptive_energy","lower":0.002797608746378034,"upper":0.00280663606735156,"absolute_gap":9.027320973525963e-06,"total_seconds":10.066974299843423,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":10.015952299931087,"nodes":0,"original_width":8.992980919517689e-06,"energy_width":9.02732091921394e-06,"energy_seconds":10.015952299931087,"family":"frozen_decisions","trace":[{"seconds":10.015952299931087,"lower":0.002797608746378034,"upper":0.00280663606735156,"stage":"energy","nodes":0}],"checkpoints":{"10":null,"60":{"seconds":10.015952299931087,"lower":0.002797608746378034,"upper":0.00280663606735156,"stage":"energy","nodes":0},"120":{"seconds":10.015952299931087,"lower":0.002797608746378034,"upper":0.00280663606735156,"stage":"energy","nodes":0},"300":{"seconds":10.015952299931087,"lower":0.002797608746378034,"upper":0.00280663606735156,"stage":"energy","nodes":0},"600":{"seconds":10.015952299931087,"lower":0.002797608746378034,"upper":0.00280663606735156,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":91414,"instance":"pool2_91414_adaptive_energy","lower":0.002811435497883126,"upper":0.0028118845391976116,"absolute_gap":4.49041314485709e-07,"total_seconds":87.89857159997337,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":87.89856720005628,"nodes":1,"original_width":1.021433346927881e-05,"energy_width":1.0349714753124083e-05,"energy_seconds":10.015962700010277,"family":"frozen_decisions","trace":[{"seconds":10.015962700010277,"lower":0.0028114341099352014,"upper":0.002821783824742594,"stage":"energy","nodes":0},{"seconds":10.983103599981405,"lower":0.0028114354978816254,"upper":0.002821783824742594,"stage":"feasible_multistart","nodes":0},{"seconds":87.89856720005628,"lower":0.002811435497883126,"upper":0.0028118845391976116,"stage":"residual_root","nodes":1}],"checkpoints":{"10":null,"60":{"seconds":10.983103599981405,"lower":0.0028114354978816254,"upper":0.002821783824742594,"stage":"feasible_multistart","nodes":0},"120":{"seconds":87.89856720005628,"lower":0.002811435497883126,"upper":0.0028118845391976116,"stage":"residual_root","nodes":1},"300":{"seconds":87.89856720005628,"lower":0.002811435497883126,"upper":0.0028118845391976116,"stage":"residual_root","nodes":1},"600":{"seconds":87.89856720005628,"lower":0.002811435497883126,"upper":0.0028118845391976116,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":91415,"instance":"pool2_91415_adaptive_energy","lower":0.002803319680533081,"upper":0.002803710807833876,"absolute_gap":3.91127300794665e-07,"total_seconds":80.03298709995579,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":80.03298150002956,"nodes":1,"original_width":1.0885351657447494e-05,"energy_width":1.0885369390797872e-05,"energy_seconds":10.011884800042026,"family":"frozen_decisions","trace":[{"seconds":10.011884800042026,"lower":0.0028033178791558346,"upper":0.00281420324860113,"stage":"energy","nodes":0},{"seconds":10.790908099967055,"lower":0.0028033196805070733,"upper":0.00281420324860113,"stage":"feasible_multistart","nodes":0},{"seconds":80.03298150002956,"lower":0.002803319680533081,"upper":0.002803710807833876,"stage":"residual_root","nodes":1}],"checkpoints":{"10":null,"60":{"seconds":10.790908099967055,"lower":0.0028033196805070733,"upper":0.00281420324860113,"stage":"feasible_multistart","nodes":0},"120":{"seconds":80.03298150002956,"lower":0.002803319680533081,"upper":0.002803710807833876,"stage":"residual_root","nodes":1},"300":{"seconds":80.03298150002956,"lower":0.002803319680533081,"upper":0.002803710807833876,"stage":"residual_root","nodes":1},"600":{"seconds":80.03298150002956,"lower":0.002803319680533081,"upper":0.002803710807833876,"stage":"residual_root","nodes":1}},"error_count":0}]

==> anc/results/refinement_v92/frozen_independent.json <==
[{"status":"PASS","dataset":"parkinsons","seed":91311,"instance":"parkinsons_91311_adaptive_energy","lower":0.0009275845598874279,"upper":0.00092759393544379,"absolute_gap":9.375556362083842e-09,"total_seconds":99.384532499942,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":99.38452920003328,"nodes":1,"original_width":2.796442099551905e-05,"energy_width":2.7964421056209544e-05,"energy_seconds":10.010893699945882,"family":"frozen_independent","trace":[{"seconds":10.010893699945882,"lower":0.000923332071680121,"upper":0.0009512964927071297,"stage":"energy","nodes":0},{"seconds":10.420430799946189,"lower":0.0009275845598874279,"upper":0.0009512964927071297,"stage":"feasible_multistart","nodes":0},{"seconds":99.38452920003328,"lower":0.0009275845598874279,"upper":0.00092759393544379,"stage":"residual_root","nodes":1}],"checkpoints":{"10":null,"60":{"seconds":10.420430799946189,"lower":0.0009275845598874279,"upper":0.0009512964927071297,"stage":"feasible_multistart","nodes":0},"120":{"seconds":99.38452920003328,"lower":0.0009275845598874279,"upper":0.00092759393544379,"stage":"residual_root","nodes":1},"300":{"seconds":99.38452920003328,"lower":0.0009275845598874279,"upper":0.00092759393544379,"stage":"residual_root","nodes":1},"600":{"seconds":99.38452920003328,"lower":0.0009275845598874279,"upper":0.00092759393544379,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"parkinsons","seed":91312,"instance":"parkinsons_91312_adaptive_energy","lower":0.0009633936060633106,"upper":0.0009633950071303479,"absolute_gap":1.4010670372358383e-09,"total_seconds":57.29128140001558,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":57.29127809999045,"nodes":1,"original_width":4.402580053913948e-05,"energy_width":4.402580480303384e-05,"energy_seconds":10.012281300034374,"family":"frozen_independent","trace":[{"seconds":10.012281300034374,"lower":0.0009622881229652185,"upper":0.0010063139277390618,"stage":"energy","nodes":0},{"seconds":11.312915700022131,"lower":0.0009633936060632247,"upper":0.0010063139277390618,"stage":"feasible_multistart","nodes":0},{"seconds":57.29127809999045,"lower":0.0009633936060633106,"upper":0.0009633950071303479,"stage":"residual_root","nodes":1}],"checkpoints":{"10":null,"60":{"seconds":57.29127809999045,"lower":0.0009633936060633106,"upper":0.0009633950071303479,"stage":"residual_root","nodes":1},"120":{"seconds":57.29127809999045,"lower":0.0009633936060633106,"upper":0.0009633950071303479,"stage":"residual_root","nodes":1},"300":{"seconds":57.29127809999045,"lower":0.0009633936060633106,"upper":0.0009633950071303479,"stage":"residual_root","nodes":1},"600":{"seconds":57.29127809999045,"lower":0.0009633936060633106,"upper":0.0009633950071303479,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"parkinsons","seed":91313,"instance":"parkinsons_91313_adaptive_energy","lower":0.0009205592224026982,"upper":0.000920562082357472,"absolute_gap":2.859954773763544e-09,"total_seconds":35.839565200032666,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":35.83956180000678,"nodes":1,"original_width":6.633315421106939e-05,"energy_width":6.633315448875308e-05,"energy_seconds":10.006312599987723,"family":"frozen_independent","trace":[{"seconds":10.006312599987723,"lower":0.0009147925073642354,"upper":0.0009811256618238481,"stage":"energy","nodes":0},{"seconds":11.576452799956314,"lower":0.0009205592224026982,"upper":0.0009811256618238481,"stage":"feasible_multistart","nodes":0},{"seconds":35.83956180000678,"lower":0.0009205592224026982,"upper":0.000920562082357472,"stage":"residual_root","nodes":1}],"checkpoints":{"10":null,"60":{"seconds":35.83956180000678,"lower":0.0009205592224026982,"upper":0.000920562082357472,"stage":"residual_root","nodes":1},"120":{"seconds":35.83956180000678,"lower":0.0009205592224026982,"upper":0.000920562082357472,"stage":"residual_root","nodes":1},"300":{"seconds":35.83956180000678,"lower":0.0009205592224026982,"upper":0.000920562082357472,"stage":"residual_root","nodes":1},"600":{"seconds":35.83956180000678,"lower":0.0009205592224026982,"upper":0.000920562082357472,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"parkinsons","seed":91314,"instance":"parkinsons_91314_adaptive_energy","lower":0.0009602035210120966,"upper":0.000960205860563038,"absolute_gap":2.3395509414318727e-09,"total_seconds":21.22242559993174,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":21.22242299991194,"nodes":1,"original_width":5.271494902354013e-05,"energy_width":5.271494937645574e-05,"energy_seconds":10.021402699989267,"family":"frozen_independent","trace":[{"seconds":10.021402699989267,"lower":0.0009548422294241176,"upper":0.0010075571787712756,"stage":"energy","nodes":0},{"seconds":11.661363399936818,"lower":0.0009602035210120966,"upper":0.0010075571787712756,"stage":"feasible_multistart","nodes":0},{"seconds":21.22242299991194,"lower":0.0009602035210120966,"upper":0.000960205860563038,"stage":"residual_root","nodes":1}],"checkpoints":{"10":null,"60":{"seconds":21.22242299991194,"lower":0.0009602035210120966,"upper":0.000960205860563038,"stage":"residual_root","nodes":1},"120":{"seconds":21.22242299991194,"lower":0.0009602035210120966,"upper":0.000960205860563038,"stage":"residual_root","nodes":1},"300":{"seconds":21.22242299991194,"lower":0.0009602035210120966,"upper":0.000960205860563038,"stage":"residual_root","nodes":1},"600":{"seconds":21.22242299991194,"lower":0.0009602035210120966,"upper":0.000960205860563038,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"parkinsons","seed":91315,"instance":"parkinsons_91315_adaptive_energy","lower":0.0008670404231699579,"upper":0.0008670408857763862,"absolute_gap":4.6260642831610216e-10,"total_seconds":51.56625689996872,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":51.56625249993522,"nodes":1,"original_width":5.0617027872448686e-05,"energy_width":5.061702805389393e-05,"energy_seconds":10.008926299982704,"family":"frozen_independent","trace":[{"seconds":10.008926299982704,"lower":0.0008654300897944587,"upper":0.0009160471178189784,"stage":"energy","nodes":0},{"seconds":11.400628799921833,"lower":0.0008670404231699579,"upper":0.0009160471178189784,"stage":"feasible_multistart","nodes":0},{"seconds":51.56625249993522,"lower":0.0008670404231699579,"upper":0.0008670408857763862,"stage":"residual_root","nodes":1}],"checkpoints":{"10":null,"60":{"seconds":51.56625249993522,"lower":0.0008670404231699579,"upper":0.0008670408857763862,"stage":"residual_root","nodes":1},"120":{"seconds":51.56625249993522,"lower":0.0008670404231699579,"upper":0.0008670408857763862,"stage":"residual_root","nodes":1},"300":{"seconds":51.56625249993522,"lower":0.0008670404231699579,"upper":0.0008670408857763862,"stage":"residual_root","nodes":1},"600":{"seconds":51.56625249993522,"lower":0.0008670404231699579,"upper":0.0008670408857763862,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":91311,"instance":"superconductivity_91311_adaptive_energy","lower":0.0013227260397577828,"upper":0.0013304323047615791,"absolute_gap":7.70626500379637e-06,"total_seconds":62.32323850004468,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":62.323235300020315,"nodes":1,"original_width":0.00027553353631625476,"energy_width":0.0002755345837044021,"energy_seconds":10.008548300014809,"family":"frozen_independent","trace":[{"seconds":10.008548300014809,"lower":0.0013168763207190607,"upper":0.0015924109044795425,"stage":"energy","nodes":0},{"seconds":11.675758600002155,"lower":0.0013227260397577828,"upper":0.0015924109044795425,"stage":"feasible_multistart","nodes":0},{"seconds":62.323235300020315,"lower":0.0013227260397577828,"upper":0.0013304323047615791,"stage":"residual_root","nodes":1}],"checkpoints":{"10":null,"60":{"seconds":11.675758600002155,"lower":0.0013227260397577828,"upper":0.0015924109044795425,"stage":"feasible_multistart","nodes":0},"120":{"seconds":62.323235300020315,"lower":0.0013227260397577828,"upper":0.0013304323047615791,"stage":"residual_root","nodes":1},"300":{"seconds":62.323235300020315,"lower":0.0013227260397577828,"upper":0.0013304323047615791,"stage":"residual_root","nodes":1},"600":{"seconds":62.323235300020315,"lower":0.0013227260397577828,"upper":0.0013304323047615791,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":91312,"instance":"superconductivity_91312_adaptive_energy","lower":0.002192634516642902,"upper":0.002194861117109647,"absolute_gap":2.2266004667450406e-06,"total_seconds":87.42851460003294,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":87.42851120000705,"nodes":1,"original_width":0.0001571129025912544,"energy_width":0.0001571129082400505,"energy_seconds":10.00780040002428,"family":"frozen_independent","trace":[{"seconds":10.00780040002428,"lower":0.0021782820201246373,"upper":0.0023353949284186937,"stage":"energy","nodes":0},{"seconds":11.34444579994306,"lower":0.002192634516642902,"upper":0.0023353949284186937,"stage":"feasible_multistart","nodes":0},{"seconds":87.42851120000705,"lower":0.002192634516642902,"upper":0.002194861117109647,"stage":"residual_root","nodes":1}],"checkpoints":{"10":null,"60":{"seconds":11.34444579994306,"lower":0.002192634516642902,"upper":0.0023353949284186937,"stage":"feasible_multistart","nodes":0},"120":{"seconds":87.42851120000705,"lower":0.002192634516642902,"upper":0.002194861117109647,"stage":"residual_root","nodes":1},"300":{"seconds":87.42851120000705,"lower":0.002192634516642902,"upper":0.002194861117109647,"stage":"residual_root","nodes":1},"600":{"seconds":87.42851120000705,"lower":0.002192634516642902,"upper":0.002194861117109647,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":91313,"instance":"superconductivity_91313_adaptive_energy","lower":0.0014152491610448065,"upper":0.0014231760433791316,"absolute_gap":7.926882334325074e-06,"total_seconds":255.06142750009894,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":255.06142370007,"nodes":3,"original_width":0.0002911711791616497,"energy_width":0.0002911713670515979,"energy_seconds":10.01519420009572,"family":"frozen_independent","trace":[{"seconds":10.01519420009572,"lower":0.001392468913270331,"upper":0.0016836402803764553,"stage":"energy","nodes":0},{"seconds":12.124317200039513,"lower":0.0014152491610448065,"upper":0.0016836402803764553,"stage":"feasible_multistart","nodes":0},{"seconds":93.11422160011716,"lower":0.0014152491610448065,"upper":0.001430765830178073,"stage":"residual_root","nodes":1},{"seconds":255.06142370007,"lower":0.0014152491610448065,"upper":0.0014231760433791316,"stage":"residual_split","nodes":3}],"checkpoints":{"10":null,"60":{"seconds":12.124317200039513,"lower":0.0014152491610448065,"upper":0.0016836402803764553,"stage":"feasible_multistart","nodes":0},"120":{"seconds":93.11422160011716,"lower":0.0014152491610448065,"upper":0.001430765830178073,"stage":"residual_root","nodes":1},"300":{"seconds":255.06142370007,"lower":0.0014152491610448065,"upper":0.0014231760433791316,"stage":"residual_split","nodes":3},"600":{"seconds":255.06142370007,"lower":0.0014152491610448065,"upper":0.0014231760433791316,"stage":"residual_split","nodes":3}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":91314,"instance":"superconductivity_91314_adaptive_energy","lower":0.0022155454459727325,"upper":0.0022227180909603476,"absolute_gap":7.172644987615134e-06,"total_seconds":91.09294050000608,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":91.0929362999741,"nodes":1,"original_width":0.00015967024211876102,"energy_width":0.00015967024944441455,"energy_seconds":10.012733299983665,"family":"frozen_independent","trace":[{"seconds":10.012733299983665,"lower":0.0022095321944682984,"upper":0.0023692024439669894,"stage":"energy","nodes":0},{"seconds":11.873806899995543,"lower":0.0022155454459727325,"upper":0.0023692024439669894,"stage":"feasible_multistart","nodes":0},{"seconds":91.0929362999741,"lower":0.0022155454459727325,"upper":0.0022227180909603476,"stage":"residual_root","nodes":1}],"checkpoints":{"10":null,"60":{"seconds":11.873806899995543,"lower":0.0022155454459727325,"upper":0.0023692024439669894,"stage":"feasible_multistart","nodes":0},"120":{"seconds":91.0929362999741,"lower":0.0022155454459727325,"upper":0.0022227180909603476,"stage":"residual_root","nodes":1},"300":{"seconds":91.0929362999741,"lower":0.0022155454459727325,"upper":0.0022227180909603476,"stage":"residual_root","nodes":1},"600":{"seconds":91.0929362999741,"lower":0.0022155454459727325,"upper":0.0022227180909603476,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":91315,"instance":"superconductivity_91315_adaptive_energy","lower":0.0022939807081491835,"upper":0.0022952364569831696,"absolute_gap":1.2557488339860583e-06,"total_seconds":90.26159080001526,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":90.2615871001035,"nodes":1,"original_width":0.0002148190645575531,"energy_width":0.00021481907624758788,"energy_seconds":10.007298900047317,"family":"frozen_independent","trace":[{"seconds":10.007298900047317,"lower":0.0022749904328880706,"upper":0.0024898095091898677,"stage":"energy","nodes":0},{"seconds":11.41320640000049,"lower":0.0022939807081491835,"upper":0.0024898095091898677,"stage":"feasible_multistart","nodes":0},{"seconds":90.2615871001035,"lower":0.0022939807081491835,"upper":0.0022952364569831696,"stage":"residual_root","nodes":1}],"checkpoints":{"10":null,"60":{"seconds":11.41320640000049,"lower":0.0022939807081491835,"upper":0.0024898095091898677,"stage":"feasible_multistart","nodes":0},"120":{"seconds":90.2615871001035,"lower":0.0022939807081491835,"upper":0.0022952364569831696,"stage":"residual_root","nodes":1},"300":{"seconds":90.2615871001035,"lower":0.0022939807081491835,"upper":0.0022952364569831696,"stage":"residual_root","nodes":1},"600":{"seconds":90.2615871001035,"lower":0.0022939807081491835,"upper":0.0022952364569831696,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"wine_white","seed":91311,"instance":"wine_white_91311_adaptive_energy","lower":0.0004334265461996545,"upper":0.0004365007071597821,"absolute_gap":3.074160960127596e-06,"total_seconds":10.013742700102739,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":10.008458400028758,"nodes":0,"original_width":3.0741609478206547e-06,"energy_width":3.0741609692789672e-06,"energy_seconds":10.008458400028758,"family":"frozen_independent","trace":[{"seconds":10.008458400028758,"lower":0.0004334265461996545,"upper":0.0004365007071597821,"stage":"energy","nodes":0}],"checkpoints":{"10":null,"60":{"seconds":10.008458400028758,"lower":0.0004334265461996545,"upper":0.0004365007071597821,"stage":"energy","nodes":0},"120":{"seconds":10.008458400028758,"lower":0.0004334265461996545,"upper":0.0004365007071597821,"stage":"energy","nodes":0},"300":{"seconds":10.008458400028758,"lower":0.0004334265461996545,"upper":0.0004365007071597821,"stage":"energy","nodes":0},"600":{"seconds":10.008458400028758,"lower":0.0004334265461996545,"upper":0.0004365007071597821,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"wine_white","seed":91312,"instance":"wine_white_91312_adaptive_energy","lower":0.0004322640557456339,"upper":0.00043531480343187616,"absolute_gap":3.050747686242285e-06,"total_seconds":8.715869099949487,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":8.704723899951205,"nodes":0,"original_width":3.050747695237043e-06,"energy_width":3.050747695237043e-06,"energy_seconds":8.704723899951205,"family":"frozen_independent","trace":[{"seconds":8.704723899951205,"lower":0.0004322640557456339,"upper":0.00043531480343187616,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":8.704723899951205,"lower":0.0004322640557456339,"upper":0.00043531480343187616,"stage":"energy","nodes":0},"60":{"seconds":8.704723899951205,"lower":0.0004322640557456339,"upper":0.00043531480343187616,"stage":"energy","nodes":0},"120":{"seconds":8.704723899951205,"lower":0.0004322640557456339,"upper":0.00043531480343187616,"stage":"energy","nodes":0},"300":{"seconds":8.704723899951205,"lower":0.0004322640557456339,"upper":0.00043531480343187616,"stage":"energy","nodes":0},"600":{"seconds":8.704723899951205,"lower":0.0004322640557456339,"upper":0.00043531480343187616,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"wine_white","seed":91313,"instance":"wine_white_91313_adaptive_energy","lower":0.000433586552540858,"upper":0.0004420309719226315,"absolute_gap":8.444419381773533e-06,"total_seconds":10.034093700000085,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":10.026693799998611,"nodes":0,"original_width":8.444419142955453e-06,"energy_width":8.444419390799083e-06,"energy_seconds":10.026693799998611,"family":"frozen_independent","trace":[{"seconds":10.026693799998611,"lower":0.000433586552540858,"upper":0.0004420309719226315,"stage":"energy","nodes":0}],"checkpoints":{"10":null,"60":{"seconds":10.026693799998611,"lower":0.000433586552540858,"upper":0.0004420309719226315,"stage":"energy","nodes":0},"120":{"seconds":10.026693799998611,"lower":0.000433586552540858,"upper":0.0004420309719226315,"stage":"energy","nodes":0},"300":{"seconds":10.026693799998611,"lower":0.000433586552540858,"upper":0.0004420309719226315,"stage":"energy","nodes":0},"600":{"seconds":10.026693799998611,"lower":0.000433586552540858,"upper":0.0004420309719226315,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"wine_white","seed":91314,"instance":"wine_white_91314_adaptive_energy","lower":0.0004361485449923958,"upper":0.00044560091408357315,"absolute_gap":9.452369091177343e-06,"total_seconds":9.65507460013032,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":9.64746870007366,"nodes":0,"original_width":9.452369100198014e-06,"energy_width":9.452369100198014e-06,"energy_seconds":9.64746870007366,"family":"frozen_independent","trace":[{"seconds":9.64746870007366,"lower":0.0004361485449923958,"upper":0.00044560091408357315,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":9.64746870007366,"lower":0.0004361485449923958,"upper":0.00044560091408357315,"stage":"energy","nodes":0},"60":{"seconds":9.64746870007366,"lower":0.0004361485449923958,"upper":0.00044560091408357315,"stage":"energy","nodes":0},"120":{"seconds":9.64746870007366,"lower":0.0004361485449923958,"upper":0.00044560091408357315,"stage":"energy","nodes":0},"300":{"seconds":9.64746870007366,"lower":0.0004361485449923958,"upper":0.00044560091408357315,"stage":"energy","nodes":0},"600":{"seconds":9.64746870007366,"lower":0.0004361485449923958,"upper":0.00044560091408357315,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"wine_white","seed":91315,"instance":"wine_white_91315_adaptive_energy","lower":0.00043310513474560707,"upper":0.00043778313739113863,"absolute_gap":4.678002645531565e-06,"total_seconds":6.81788859993685,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":6.813397399964742,"nodes":0,"original_width":4.6780026545803705e-06,"energy_width":4.6780026545803705e-06,"energy_seconds":6.813397399964742,"family":"frozen_independent","trace":[{"seconds":6.813397399964742,"lower":0.00043310513474560707,"upper":0.00043778313739113863,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":6.813397399964742,"lower":0.00043310513474560707,"upper":0.00043778313739113863,"stage":"energy","nodes":0},"60":{"seconds":6.813397399964742,"lower":0.00043310513474560707,"upper":0.00043778313739113863,"stage":"energy","nodes":0},"120":{"seconds":6.813397399964742,"lower":0.00043310513474560707,"upper":0.00043778313739113863,"stage":"energy","nodes":0},"300":{"seconds":6.813397399964742,"lower":0.00043310513474560707,"upper":0.00043778313739113863,"stage":"energy","nodes":0},"600":{"seconds":6.813397399964742,"lower":0.00043310513474560707,"upper":0.00043778313739113863,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"yacht","seed":91311,"instance":"yacht_91311_adaptive_energy","lower":0.0008026420638658183,"upper":0.0008026421400068124,"absolute_gap":7.614099400889834e-11,"total_seconds":18.270743599976413,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":18.270740799955092,"nodes":1,"original_width":8.779375375721796e-05,"energy_width":8.779375375721796e-05,"energy_seconds":8.338615100015886,"family":"frozen_independent","trace":[{"seconds":8.338615100015886,"lower":0.0007995081265484622,"upper":0.0008873018803033326,"stage":"energy","nodes":0},{"seconds":9.754178199917078,"lower":0.0008026420638658156,"upper":0.0008873018803033326,"stage":"feasible_multistart","nodes":0},{"seconds":18.270740799955092,"lower":0.0008026420638658183,"upper":0.0008026421400068124,"stage":"residual_root","nodes":1}],"checkpoints":{"10":{"seconds":9.754178199917078,"lower":0.0008026420638658156,"upper":0.0008873018803033326,"stage":"feasible_multistart","nodes":0},"60":{"seconds":18.270740799955092,"lower":0.0008026420638658183,"upper":0.0008026421400068124,"stage":"residual_root","nodes":1},"120":{"seconds":18.270740799955092,"lower":0.0008026420638658183,"upper":0.0008026421400068124,"stage":"residual_root","nodes":1},"300":{"seconds":18.270740799955092,"lower":0.0008026420638658183,"upper":0.0008026421400068124,"stage":"residual_root","nodes":1},"600":{"seconds":18.270740799955092,"lower":0.0008026420638658183,"upper":0.0008026421400068124,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"yacht","seed":91312,"instance":"yacht_91312_adaptive_energy","lower":0.0008103035959592911,"upper":0.0008103132301159951,"absolute_gap":9.63415670396199e-09,"total_seconds":20.062831700081006,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":20.06282720004674,"nodes":1,"original_width":2.970367866513403e-05,"energy_width":2.970367866513403e-05,"energy_seconds":9.369444000069052,"family":"frozen_independent","trace":[{"seconds":9.369444000069052,"lower":0.0008075580235701241,"upper":0.00083726170223291,"stage":"energy","nodes":0},{"seconds":10.632989200064912,"lower":0.0008103035959592911,"upper":0.00083726170223291,"stage":"feasible_multistart","nodes":0},{"seconds":20.06282720004674,"lower":0.0008103035959592911,"upper":0.0008103132301159951,"stage":"residual_root","nodes":1}],"checkpoints":{"10":{"seconds":9.369444000069052,"lower":0.0008075580235701241,"upper":0.00083726170223291,"stage":"energy","nodes":0},"60":{"seconds":20.06282720004674,"lower":0.0008103035959592911,"upper":0.0008103132301159951,"stage":"residual_root","nodes":1},"120":{"seconds":20.06282720004674,"lower":0.0008103035959592911,"upper":0.0008103132301159951,"stage":"residual_root","nodes":1},"300":{"seconds":20.06282720004674,"lower":0.0008103035959592911,"upper":0.0008103132301159951,"stage":"residual_root","nodes":1},"600":{"seconds":20.06282720004674,"lower":0.0008103035959592911,"upper":0.0008103132301159951,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"yacht","seed":91313,"instance":"yacht_91313_adaptive_energy","lower":0.0007669184779173265,"upper":0.0007669204446365601,"absolute_gap":1.966719233650882e-09,"total_seconds":69.49452499998733,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":69.49452199996449,"nodes":1,"original_width":4.240816423052335e-05,"energy_width":4.240816423052335e-05,"energy_seconds":8.193912000046112,"family":"frozen_independent","trace":[{"seconds":8.193912000046112,"lower":0.0007668620352181845,"upper":0.0008092701994463709,"stage":"energy","nodes":0},{"seconds":9.116890300065279,"lower":0.000766918477917325,"upper":0.0008092701994463709,"stage":"feasible_multistart","nodes":0},{"seconds":69.49452199996449,"lower":0.0007669184779173265,"upper":0.0007669204446365601,"stage":"residual_root","nodes":1}],"checkpoints":{"10":{"seconds":9.116890300065279,"lower":0.000766918477917325,"upper":0.0008092701994463709,"stage":"feasible_multistart","nodes":0},"60":{"seconds":9.116890300065279,"lower":0.000766918477917325,"upper":0.0008092701994463709,"stage":"feasible_multistart","nodes":0},"120":{"seconds":69.49452199996449,"lower":0.0007669184779173265,"upper":0.0007669204446365601,"stage":"residual_root","nodes":1},"300":{"seconds":69.49452199996449,"lower":0.0007669184779173265,"upper":0.0007669204446365601,"stage":"residual_root","nodes":1},"600":{"seconds":69.49452199996449,"lower":0.0007669184779173265,"upper":0.0007669204446365601,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"yacht","seed":91314,"instance":"yacht_91314_adaptive_energy","lower":0.000766080576016552,"upper":0.0007660822771071876,"absolute_gap":1.7010906356489455e-09,"total_seconds":97.67006629996467,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":97.67006179993041,"nodes":1,"original_width":3.410533411642657e-05,"energy_width":3.410533411642657e-05,"energy_seconds":8.580404400010593,"family":"frozen_independent","trace":[{"seconds":8.580404400010593,"lower":0.0007614879259210002,"upper":0.0007955932600350685,"stage":"energy","nodes":0},{"seconds":9.669760199962184,"lower":0.000766080576016544,"upper":0.0007955932600350685,"stage":"feasible_multistart","nodes":0},{"seconds":97.67006179993041,"lower":0.000766080576016552,"upper":0.0007660822771071876,"stage":"residual_root","nodes":1}],"checkpoints":{"10":{"seconds":9.669760199962184,"lower":0.000766080576016544,"upper":0.0007955932600350685,"stage":"feasible_multistart","nodes":0},"60":{"seconds":9.669760199962184,"lower":0.000766080576016544,"upper":0.0007955932600350685,"stage":"feasible_multistart","nodes":0},"120":{"seconds":97.67006179993041,"lower":0.000766080576016552,"upper":0.0007660822771071876,"stage":"residual_root","nodes":1},"300":{"seconds":97.67006179993041,"lower":0.000766080576016552,"upper":0.0007660822771071876,"stage":"residual_root","nodes":1},"600":{"seconds":97.67006179993041,"lower":0.000766080576016552,"upper":0.0007660822771071876,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"yacht","seed":91315,"instance":"yacht_91315_adaptive_energy","lower":0.000816527592501256,"upper":0.0008165299775464307,"absolute_gap":2.385045174703969e-09,"total_seconds":17.46493790007662,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":17.46493340015877,"nodes":1,"original_width":1.74334026993994e-05,"energy_width":1.74334026993994e-05,"energy_seconds":9.790250100078993,"family":"frozen_independent","trace":[{"seconds":9.790250100078993,"lower":0.000816527592501256,"upper":0.0008339609951982939,"stage":"energy","nodes":0},{"seconds":10.787818800192326,"lower":0.000816527592501256,"upper":0.0008339609951982939,"stage":"feasible_multistart","nodes":0},{"seconds":17.46493340015877,"lower":0.000816527592501256,"upper":0.0008165299775464307,"stage":"residual_root","nodes":1}],"checkpoints":{"10":{"seconds":9.790250100078993,"lower":0.000816527592501256,"upper":0.0008339609951982939,"stage":"energy","nodes":0},"60":{"seconds":17.46493340015877,"lower":0.000816527592501256,"upper":0.0008165299775464307,"stage":"residual_root","nodes":1},"120":{"seconds":17.46493340015877,"lower":0.000816527592501256,"upper":0.0008165299775464307,"stage":"residual_root","nodes":1},"300":{"seconds":17.46493340015877,"lower":0.000816527592501256,"upper":0.0008165299775464307,"stage":"residual_root","nodes":1},"600":{"seconds":17.46493340015877,"lower":0.000816527592501256,"upper":0.0008165299775464307,"stage":"residual_root","nodes":1}},"error_count":0}]

==> anc/results/refinement_v92/frozen_validation.json <==
[{"status":"PASS","dataset":"parkinsons","seed":92411,"instance":"parkinsons_92411","lower":0.0009293479143597931,"upper":0.0009293566358514813,"absolute_gap":8.72149168813438e-09,"total_seconds":24.638959900010377,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":24.63895739999134,"nodes":1,"energy_width":4.0764105868938715e-05,"energy_seconds":5.798957499908283,"moment_width":5.3527861540922524e-05,"moment_seconds":6.109273700043559,"family":"frozen_validation","trace":[{"seconds":5.798957499908283,"lower":0.0009274191389133575,"upper":0.0009681832447531054,"stage":"energy","nodes":0},{"seconds":6.480392099940218,"lower":0.0009293479143597931,"upper":0.0009681832447531054,"stage":"feasible_multistart","nodes":0},{"seconds":24.63895739999134,"lower":0.0009293479143597931,"upper":0.0009293566358514813,"stage":"residual_root","nodes":1}],"checkpoints":{"10":{"seconds":6.480392099940218,"lower":0.0009293479143597931,"upper":0.0009681832447531054,"stage":"feasible_multistart","nodes":0},"60":{"seconds":24.63895739999134,"lower":0.0009293479143597931,"upper":0.0009293566358514813,"stage":"residual_root","nodes":1},"120":{"seconds":24.63895739999134,"lower":0.0009293479143597931,"upper":0.0009293566358514813,"stage":"residual_root","nodes":1},"300":{"seconds":24.63895739999134,"lower":0.0009293479143597931,"upper":0.0009293566358514813,"stage":"residual_root","nodes":1},"600":{"seconds":24.63895739999134,"lower":0.0009293479143597931,"upper":0.0009293566358514813,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"parkinsons","seed":92412,"instance":"parkinsons_92412","lower":0.000834374886019449,"upper":0.0008346294359398985,"absolute_gap":2.54549920449443e-07,"total_seconds":56.2112644999288,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":56.21126229991205,"nodes":1,"energy_width":3.753639253468966e-05,"energy_seconds":4.597911199904047,"moment_width":4.761195937276171e-05,"moment_seconds":5.05518739996478,"family":"frozen_validation","trace":[{"seconds":4.597911199904047,"lower":0.0008321908603235583,"upper":0.0008697272528290219,"stage":"energy","nodes":0},{"seconds":5.2049867999739945,"lower":0.000834374886019449,"upper":0.0008697272528290219,"stage":"feasible_multistart","nodes":0},{"seconds":56.21126229991205,"lower":0.000834374886019449,"upper":0.0008346294359398985,"stage":"residual_root","nodes":1}],"checkpoints":{"10":{"seconds":5.2049867999739945,"lower":0.000834374886019449,"upper":0.0008697272528290219,"stage":"feasible_multistart","nodes":0},"60":{"seconds":56.21126229991205,"lower":0.000834374886019449,"upper":0.0008346294359398985,"stage":"residual_root","nodes":1},"120":{"seconds":56.21126229991205,"lower":0.000834374886019449,"upper":0.0008346294359398985,"stage":"residual_root","nodes":1},"300":{"seconds":56.21126229991205,"lower":0.000834374886019449,"upper":0.0008346294359398985,"stage":"residual_root","nodes":1},"600":{"seconds":56.21126229991205,"lower":0.000834374886019449,"upper":0.0008346294359398985,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"parkinsons","seed":92413,"instance":"parkinsons_92413","lower":0.0008961428312346519,"upper":0.0008961499920496983,"absolute_gap":7.16081504639407e-09,"total_seconds":52.28680310002528,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":52.28680040000472,"nodes":1,"energy_width":4.5087113785414004e-05,"energy_seconds":5.26226480002515,"moment_width":5.794886647715559e-05,"moment_seconds":5.902606900082901,"family":"frozen_validation","trace":[{"seconds":5.26226480002515,"lower":0.0008932396952060484,"upper":0.0009383268089622021,"stage":"energy","nodes":0},{"seconds":5.947165600024164,"lower":0.0008961428312346519,"upper":0.0009383268089622021,"stage":"feasible_multistart","nodes":0},{"seconds":52.28680040000472,"lower":0.0008961428312346519,"upper":0.0008961499920496983,"stage":"residual_root","nodes":1}],"checkpoints":{"10":{"seconds":5.947165600024164,"lower":0.0008961428312346519,"upper":0.0009383268089622021,"stage":"feasible_multistart","nodes":0},"60":{"seconds":52.28680040000472,"lower":0.0008961428312346519,"upper":0.0008961499920496983,"stage":"residual_root","nodes":1},"120":{"seconds":52.28680040000472,"lower":0.0008961428312346519,"upper":0.0008961499920496983,"stage":"residual_root","nodes":1},"300":{"seconds":52.28680040000472,"lower":0.0008961428312346519,"upper":0.0008961499920496983,"stage":"residual_root","nodes":1},"600":{"seconds":52.28680040000472,"lower":0.0008961428312346519,"upper":0.0008961499920496983,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"parkinsons","seed":92414,"instance":"parkinsons_92414","lower":0.0008341075432842153,"upper":0.0008342130362351016,"absolute_gap":1.0549295088630069e-07,"total_seconds":48.52525709988549,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":48.52525409986265,"nodes":1,"energy_width":6.084410070024556e-05,"energy_seconds":5.508085399866104,"moment_width":6.084410070024556e-05,"moment_seconds":5.865568600012921,"family":"frozen_validation","trace":[{"seconds":5.508085399866104,"lower":0.0008286918340878499,"upper":0.000889535934758949,"stage":"energy","nodes":0},{"seconds":6.161830899887718,"lower":0.0008341075432841472,"upper":0.000889535934758949,"stage":"feasible_multistart","nodes":0},{"seconds":48.52525409986265,"lower":0.0008341075432842153,"upper":0.0008342130362351016,"stage":"residual_root","nodes":1}],"checkpoints":{"10":{"seconds":6.161830899887718,"lower":0.0008341075432841472,"upper":0.000889535934758949,"stage":"feasible_multistart","nodes":0},"60":{"seconds":48.52525409986265,"lower":0.0008341075432842153,"upper":0.0008342130362351016,"stage":"residual_root","nodes":1},"120":{"seconds":48.52525409986265,"lower":0.0008341075432842153,"upper":0.0008342130362351016,"stage":"residual_root","nodes":1},"300":{"seconds":48.52525409986265,"lower":0.0008341075432842153,"upper":0.0008342130362351016,"stage":"residual_root","nodes":1},"600":{"seconds":48.52525409986265,"lower":0.0008341075432842153,"upper":0.0008342130362351016,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"parkinsons","seed":92415,"instance":"parkinsons_92415","lower":0.0008568197280542822,"upper":0.000857418857347299,"absolute_gap":5.991292930168299e-07,"total_seconds":55.59724470006768,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":55.59723960002884,"nodes":1,"energy_width":6.69440011173665e-05,"energy_seconds":5.856346300104633,"moment_width":7.233560577381856e-05,"moment_seconds":5.812255900003947,"family":"frozen_validation","trace":[{"seconds":5.856346300104633,"lower":0.0008553873540780817,"upper":0.0009223313551662044,"stage":"energy","nodes":0},{"seconds":6.635654300102033,"lower":0.0008568197280542822,"upper":0.0009223313551662044,"stage":"feasible_multistart","nodes":0},{"seconds":55.59723960002884,"lower":0.0008568197280542822,"upper":0.000857418857347299,"stage":"residual_root","nodes":1}],"checkpoints":{"10":{"seconds":6.635654300102033,"lower":0.0008568197280542822,"upper":0.0009223313551662044,"stage":"feasible_multistart","nodes":0},"60":{"seconds":55.59723960002884,"lower":0.0008568197280542822,"upper":0.000857418857347299,"stage":"residual_root","nodes":1},"120":{"seconds":55.59723960002884,"lower":0.0008568197280542822,"upper":0.000857418857347299,"stage":"residual_root","nodes":1},"300":{"seconds":55.59723960002884,"lower":0.0008568197280542822,"upper":0.000857418857347299,"stage":"residual_root","nodes":1},"600":{"seconds":55.59723960002884,"lower":0.0008568197280542822,"upper":0.000857418857347299,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":92411,"instance":"superconductivity_92411","lower":0.0014053133511080452,"upper":0.0014084872366191955,"absolute_gap":3.173885511150278e-06,"total_seconds":76.20320840005297,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":76.20320360013284,"nodes":1,"energy_width":0.00029474350753177754,"energy_seconds":9.63490820012521,"moment_width":0.00032826797370678873,"moment_seconds":8.9171398000326,"family":"frozen_validation","trace":[{"seconds":9.63490820012521,"lower":0.0013733361471907621,"upper":0.0016680796547225397,"stage":"energy","nodes":0},{"seconds":11.068387300125323,"lower":0.0014053133511080452,"upper":0.0016680796547225397,"stage":"feasible_multistart","nodes":0},{"seconds":76.20320360013284,"lower":0.0014053133511080452,"upper":0.0014084872366191955,"stage":"residual_root","nodes":1}],"checkpoints":{"10":{"seconds":9.63490820012521,"lower":0.0013733361471907621,"upper":0.0016680796547225397,"stage":"energy","nodes":0},"60":{"seconds":11.068387300125323,"lower":0.0014053133511080452,"upper":0.0016680796547225397,"stage":"feasible_multistart","nodes":0},"120":{"seconds":76.20320360013284,"lower":0.0014053133511080452,"upper":0.0014084872366191955,"stage":"residual_root","nodes":1},"300":{"seconds":76.20320360013284,"lower":0.0014053133511080452,"upper":0.0014084872366191955,"stage":"residual_root","nodes":1},"600":{"seconds":76.20320360013284,"lower":0.0014053133511080452,"upper":0.0014084872366191955,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":92412,"instance":"superconductivity_92412","lower":0.0009095677796737385,"upper":0.0009122831624321789,"absolute_gap":2.7153827584404247e-06,"total_seconds":57.056659999885596,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":57.056656099972315,"nodes":1,"energy_width":0.00017144464470583265,"energy_seconds":7.944003699929453,"moment_width":0.00022622628155607451,"moment_seconds":7.614722200087272,"family":"frozen_validation","trace":[{"seconds":7.944003699929453,"lower":0.0009031478227561017,"upper":0.001074592467516704,"stage":"energy","nodes":0},{"seconds":9.09670879994519,"lower":0.0009095677796737385,"upper":0.001074592467516704,"stage":"feasible_multistart","nodes":0},{"seconds":57.056656099972315,"lower":0.0009095677796737385,"upper":0.0009122831624321789,"stage":"residual_root","nodes":1}],"checkpoints":{"10":{"seconds":9.09670879994519,"lower":0.0009095677796737385,"upper":0.001074592467516704,"stage":"feasible_multistart","nodes":0},"60":{"seconds":57.056656099972315,"lower":0.0009095677796737385,"upper":0.0009122831624321789,"stage":"residual_root","nodes":1},"120":{"seconds":57.056656099972315,"lower":0.0009095677796737385,"upper":0.0009122831624321789,"stage":"residual_root","nodes":1},"300":{"seconds":57.056656099972315,"lower":0.0009095677796737385,"upper":0.0009122831624321789,"stage":"residual_root","nodes":1},"600":{"seconds":57.056656099972315,"lower":0.0009095677796737385,"upper":0.0009122831624321789,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":92413,"instance":"superconductivity_92413","lower":0.0010741814971538643,"upper":0.0010822613761258765,"absolute_gap":8.079878972012174e-06,"total_seconds":65.54847600008361,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":65.54847270005848,"nodes":1,"energy_width":0.00021125214081557262,"energy_seconds":10.00155020004604,"moment_width":0.0002544497506390083,"moment_seconds":10.002597099984996,"family":"frozen_validation","trace":[{"seconds":10.00155020004604,"lower":0.0010657731063394152,"upper":0.0012770252472089829,"stage":"energy","nodes":0},{"seconds":11.305852400138974,"lower":0.0010741814971538643,"upper":0.0012770252472089829,"stage":"feasible_multistart","nodes":0},{"seconds":65.54847270005848,"lower":0.0010741814971538643,"upper":0.0010822613761258765,"stage":"residual_root","nodes":1}],"checkpoints":{"10":null,"60":{"seconds":11.305852400138974,"lower":0.0010741814971538643,"upper":0.0012770252472089829,"stage":"feasible_multistart","nodes":0},"120":{"seconds":65.54847270005848,"lower":0.0010741814971538643,"upper":0.0010822613761258765,"stage":"residual_root","nodes":1},"300":{"seconds":65.54847270005848,"lower":0.0010741814971538643,"upper":0.0010822613761258765,"stage":"residual_root","nodes":1},"600":{"seconds":65.54847270005848,"lower":0.0010741814971538643,"upper":0.0010822613761258765,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":92414,"instance":"superconductivity_92414","lower":0.0012530380795554173,"upper":0.001253238455246773,"absolute_gap":2.0037569135574265e-07,"total_seconds":59.27367460005917,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":59.27367070002947,"nodes":1,"energy_width":0.00017775480107772306,"energy_seconds":9.870386900031008,"moment_width":0.00020145404945382927,"moment_seconds":9.397324100020342,"family":"frozen_validation","trace":[{"seconds":9.870386900031008,"lower":0.0012477799947982345,"upper":0.0014255347959300666,"stage":"energy","nodes":0},{"seconds":10.906702000065707,"lower":0.0012530380795554173,"upper":0.0014255347959300666,"stage":"feasible_multistart","nodes":0},{"seconds":59.27367070002947,"lower":0.0012530380795554173,"upper":0.001253238455246773,"stage":"residual_root","nodes":1}],"checkpoints":{"10":{"seconds":9.870386900031008,"lower":0.0012477799947982345,"upper":0.0014255347959300666,"stage":"energy","nodes":0},"60":{"seconds":59.27367070002947,"lower":0.0012530380795554173,"upper":0.001253238455246773,"stage":"residual_root","nodes":1},"120":{"seconds":59.27367070002947,"lower":0.0012530380795554173,"upper":0.001253238455246773,"stage":"residual_root","nodes":1},"300":{"seconds":59.27367070002947,"lower":0.0012530380795554173,"upper":0.001253238455246773,"stage":"residual_root","nodes":1},"600":{"seconds":59.27367070002947,"lower":0.0012530380795554173,"upper":0.001253238455246773,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"superconductivity","seed":92415,"instance":"superconductivity_92415","lower":0.0014692874969178282,"upper":0.0014762188928943013,"absolute_gap":6.931395976473133e-06,"total_seconds":72.79449089989066,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":72.79448659985792,"nodes":1,"energy_width":0.0002921810280266967,"energy_seconds":10.002372299903072,"moment_width":0.0003657875787911936,"moment_seconds":10.00588299985975,"family":"frozen_validation","trace":[{"seconds":10.002372299903072,"lower":0.001454654981182291,"upper":0.0017468360092635935,"stage":"energy","nodes":0},{"seconds":11.08023009984754,"lower":0.0014692874969178282,"upper":0.0017468360092635935,"stage":"feasible_multistart","nodes":0},{"seconds":72.79448659985792,"lower":0.0014692874969178282,"upper":0.0014762188928943013,"stage":"residual_root","nodes":1}],"checkpoints":{"10":null,"60":{"seconds":11.08023009984754,"lower":0.0014692874969178282,"upper":0.0017468360092635935,"stage":"feasible_multistart","nodes":0},"120":{"seconds":72.79448659985792,"lower":0.0014692874969178282,"upper":0.0014762188928943013,"stage":"residual_root","nodes":1},"300":{"seconds":72.79448659985792,"lower":0.0014692874969178282,"upper":0.0014762188928943013,"stage":"residual_root","nodes":1},"600":{"seconds":72.79448659985792,"lower":0.0014692874969178282,"upper":0.0014762188928943013,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"wine_white","seed":92411,"instance":"wine_white_92411","lower":0.00043533313896818173,"upper":0.00044337241673189344,"absolute_gap":8.039277763711712e-06,"total_seconds":6.029151100083254,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":6.025712300091982,"nodes":0,"energy_width":8.03927777293849e-06,"energy_seconds":6.025712300091982,"moment_width":8.03927777293849e-06,"moment_seconds":5.836490299901925,"family":"frozen_validation","trace":[{"seconds":6.025712300091982,"lower":0.00043533313896818173,"upper":0.00044337241673189344,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":6.025712300091982,"lower":0.00043533313896818173,"upper":0.00044337241673189344,"stage":"energy","nodes":0},"60":{"seconds":6.025712300091982,"lower":0.00043533313896818173,"upper":0.00044337241673189344,"stage":"energy","nodes":0},"120":{"seconds":6.025712300091982,"lower":0.00043533313896818173,"upper":0.00044337241673189344,"stage":"energy","nodes":0},"300":{"seconds":6.025712300091982,"lower":0.00043533313896818173,"upper":0.00044337241673189344,"stage":"energy","nodes":0},"600":{"seconds":6.025712300091982,"lower":0.00043533313896818173,"upper":0.00044337241673189344,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"wine_white","seed":92412,"instance":"wine_white_92412","lower":0.00044001270551276365,"upper":0.0004490209762027924,"absolute_gap":9.008270690028734e-06,"total_seconds":6.837102900026366,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":6.833969200029969,"nodes":0,"energy_width":9.008270699157716e-06,"energy_seconds":6.833969200029969,"moment_width":9.008270699157716e-06,"moment_seconds":6.5469922999618575,"family":"frozen_validation","trace":[{"seconds":6.833969200029969,"lower":0.00044001270551276365,"upper":0.0004490209762027924,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":6.833969200029969,"lower":0.00044001270551276365,"upper":0.0004490209762027924,"stage":"energy","nodes":0},"60":{"seconds":6.833969200029969,"lower":0.00044001270551276365,"upper":0.0004490209762027924,"stage":"energy","nodes":0},"120":{"seconds":6.833969200029969,"lower":0.00044001270551276365,"upper":0.0004490209762027924,"stage":"energy","nodes":0},"300":{"seconds":6.833969200029969,"lower":0.00044001270551276365,"upper":0.0004490209762027924,"stage":"energy","nodes":0},"600":{"seconds":6.833969200029969,"lower":0.00044001270551276365,"upper":0.0004490209762027924,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"wine_white","seed":92413,"instance":"wine_white_92413","lower":0.00043408889417062964,"upper":0.0004390267569128497,"absolute_gap":4.937862742220055e-06,"total_seconds":4.589017400052398,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":4.586192199960351,"nodes":0,"energy_width":4.937862751303718e-06,"energy_seconds":4.586192199960351,"moment_width":5.241906864581489e-06,"moment_seconds":4.292715599993244,"family":"frozen_validation","trace":[{"seconds":4.586192199960351,"lower":0.00043408889417062964,"upper":0.0004390267569128497,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":4.586192199960351,"lower":0.00043408889417062964,"upper":0.0004390267569128497,"stage":"energy","nodes":0},"60":{"seconds":4.586192199960351,"lower":0.00043408889417062964,"upper":0.0004390267569128497,"stage":"energy","nodes":0},"120":{"seconds":4.586192199960351,"lower":0.00043408889417062964,"upper":0.0004390267569128497,"stage":"energy","nodes":0},"300":{"seconds":4.586192199960351,"lower":0.00043408889417062964,"upper":0.0004390267569128497,"stage":"energy","nodes":0},"600":{"seconds":4.586192199960351,"lower":0.00043408889417062964,"upper":0.0004390267569128497,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"wine_white","seed":92414,"instance":"wine_white_92414","lower":0.0004315555443571903,"upper":0.00043582827034976376,"absolute_gap":4.272725992573447e-06,"total_seconds":8.270804099855013,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":8.266614899854176,"nodes":0,"energy_width":4.272726001599918e-06,"energy_seconds":8.266614899854176,"moment_width":4.272726001599918e-06,"moment_seconds":9.122307199868374,"family":"frozen_validation","trace":[{"seconds":8.266614899854176,"lower":0.0004315555443571903,"upper":0.00043582827034976376,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":8.266614899854176,"lower":0.0004315555443571903,"upper":0.00043582827034976376,"stage":"energy","nodes":0},"60":{"seconds":8.266614899854176,"lower":0.0004315555443571903,"upper":0.00043582827034976376,"stage":"energy","nodes":0},"120":{"seconds":8.266614899854176,"lower":0.0004315555443571903,"upper":0.00043582827034976376,"stage":"energy","nodes":0},"300":{"seconds":8.266614899854176,"lower":0.0004315555443571903,"upper":0.00043582827034976376,"stage":"energy","nodes":0},"600":{"seconds":8.266614899854176,"lower":0.0004315555443571903,"upper":0.00043582827034976376,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"wine_white","seed":92415,"instance":"wine_white_92415","lower":0.00043381690665848387,"upper":0.0004401380520969785,"absolute_gap":6.321145438494631e-06,"total_seconds":4.571222600177862,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":4.568323300103657,"nodes":0,"energy_width":6.321145447552815e-06,"energy_seconds":4.568323300103657,"moment_width":7.27830026017929e-06,"moment_seconds":4.240848899935372,"family":"frozen_validation","trace":[{"seconds":4.568323300103657,"lower":0.00043381690665848387,"upper":0.0004401380520969785,"stage":"energy","nodes":0}],"checkpoints":{"10":{"seconds":4.568323300103657,"lower":0.00043381690665848387,"upper":0.0004401380520969785,"stage":"energy","nodes":0},"60":{"seconds":4.568323300103657,"lower":0.00043381690665848387,"upper":0.0004401380520969785,"stage":"energy","nodes":0},"120":{"seconds":4.568323300103657,"lower":0.00043381690665848387,"upper":0.0004401380520969785,"stage":"energy","nodes":0},"300":{"seconds":4.568323300103657,"lower":0.00043381690665848387,"upper":0.0004401380520969785,"stage":"energy","nodes":0},"600":{"seconds":4.568323300103657,"lower":0.00043381690665848387,"upper":0.0004401380520969785,"stage":"energy","nodes":0}},"error_count":0},{"status":"PASS","dataset":"yacht","seed":92411,"instance":"yacht_92411","lower":0.0007663605825088258,"upper":0.000766361402212892,"absolute_gap":8.197040662341268e-10,"total_seconds":9.918408199911937,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":9.918406399898231,"nodes":1,"energy_width":2.5386740680489236e-05,"energy_seconds":4.942348799901083,"moment_width":2.5386740680489236e-05,"moment_seconds":4.784119799965993,"family":"frozen_validation","trace":[{"seconds":4.942348799901083,"lower":0.0007663605825088027,"upper":0.0007917473231869565,"stage":"energy","nodes":0},{"seconds":5.609606799902394,"lower":0.0007663605825088167,"upper":0.0007917473231869565,"stage":"feasible_multistart","nodes":0},{"seconds":9.918406399898231,"lower":0.0007663605825088258,"upper":0.000766361402212892,"stage":"residual_root","nodes":1}],"checkpoints":{"10":{"seconds":9.918406399898231,"lower":0.0007663605825088258,"upper":0.000766361402212892,"stage":"residual_root","nodes":1},"60":{"seconds":9.918406399898231,"lower":0.0007663605825088258,"upper":0.000766361402212892,"stage":"residual_root","nodes":1},"120":{"seconds":9.918406399898231,"lower":0.0007663605825088258,"upper":0.000766361402212892,"stage":"residual_root","nodes":1},"300":{"seconds":9.918406399898231,"lower":0.0007663605825088258,"upper":0.000766361402212892,"stage":"residual_root","nodes":1},"600":{"seconds":9.918406399898231,"lower":0.0007663605825088258,"upper":0.000766361402212892,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"yacht","seed":92412,"instance":"yacht_92412","lower":0.0007936687604872597,"upper":0.0007936705086310162,"absolute_gap":1.7481437564886848e-09,"total_seconds":13.846949699916877,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":13.84694719989784,"nodes":1,"energy_width":7.580337171392032e-05,"energy_seconds":8.423066799878143,"moment_width":7.580337171392032e-05,"moment_seconds":7.1273315999424085,"family":"frozen_validation","trace":[{"seconds":8.423066799878143,"lower":0.0007936687604872597,"upper":0.0008694721321989606,"stage":"energy","nodes":0},{"seconds":9.179372299928218,"lower":0.0007936687604872597,"upper":0.0008694721321989606,"stage":"feasible_multistart","nodes":0},{"seconds":13.84694719989784,"lower":0.0007936687604872597,"upper":0.0007936705086310162,"stage":"residual_root","nodes":1}],"checkpoints":{"10":{"seconds":9.179372299928218,"lower":0.0007936687604872597,"upper":0.0008694721321989606,"stage":"feasible_multistart","nodes":0},"60":{"seconds":13.84694719989784,"lower":0.0007936687604872597,"upper":0.0007936705086310162,"stage":"residual_root","nodes":1},"120":{"seconds":13.84694719989784,"lower":0.0007936687604872597,"upper":0.0007936705086310162,"stage":"residual_root","nodes":1},"300":{"seconds":13.84694719989784,"lower":0.0007936687604872597,"upper":0.0007936705086310162,"stage":"residual_root","nodes":1},"600":{"seconds":13.84694719989784,"lower":0.0007936687604872597,"upper":0.0007936705086310162,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"yacht","seed":92413,"instance":"yacht_92413","lower":0.0008007145008866096,"upper":0.0008007153933733803,"absolute_gap":8.924867706851247e-10,"total_seconds":9.784298400045373,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":9.784296400030144,"nodes":1,"energy_width":3.925594882951049e-05,"energy_seconds":4.840049899998121,"moment_width":4.3871646116101825e-05,"moment_seconds":4.598749800119549,"family":"frozen_validation","trace":[{"seconds":4.840049899998121,"lower":0.0008006430622664386,"upper":0.000839899011093576,"stage":"energy","nodes":0},{"seconds":5.5055951999966055,"lower":0.0008007145008865941,"upper":0.000839899011093576,"stage":"feasible_multistart","nodes":0},{"seconds":9.784296400030144,"lower":0.0008007145008866096,"upper":0.0008007153933733803,"stage":"residual_root","nodes":1}],"checkpoints":{"10":{"seconds":9.784296400030144,"lower":0.0008007145008866096,"upper":0.0008007153933733803,"stage":"residual_root","nodes":1},"60":{"seconds":9.784296400030144,"lower":0.0008007145008866096,"upper":0.0008007153933733803,"stage":"residual_root","nodes":1},"120":{"seconds":9.784296400030144,"lower":0.0008007145008866096,"upper":0.0008007153933733803,"stage":"residual_root","nodes":1},"300":{"seconds":9.784296400030144,"lower":0.0008007145008866096,"upper":0.0008007153933733803,"stage":"residual_root","nodes":1},"600":{"seconds":9.784296400030144,"lower":0.0008007145008866096,"upper":0.0008007153933733803,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"yacht","seed":92414,"instance":"yacht_92414","lower":0.000787480842334898,"upper":0.0007874827840542006,"absolute_gap":1.941719302597615e-09,"total_seconds":67.87728799995966,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":67.87728559994139,"nodes":1,"energy_width":2.476093271692949e-05,"energy_seconds":7.6198998999316245,"moment_width":2.522565485653654e-05,"moment_seconds":7.519759200047702,"family":"frozen_validation","trace":[{"seconds":7.6198998999316245,"lower":0.0007849560609317807,"upper":0.000809716993646347,"stage":"energy","nodes":0},{"seconds":8.547303100000136,"lower":0.0007874808423348903,"upper":0.000809716993646347,"stage":"feasible_multistart","nodes":0},{"seconds":67.87728559994139,"lower":0.000787480842334898,"upper":0.0007874827840542006,"stage":"residual_root","nodes":1}],"checkpoints":{"10":{"seconds":8.547303100000136,"lower":0.0007874808423348903,"upper":0.000809716993646347,"stage":"feasible_multistart","nodes":0},"60":{"seconds":8.547303100000136,"lower":0.0007874808423348903,"upper":0.000809716993646347,"stage":"feasible_multistart","nodes":0},"120":{"seconds":67.87728559994139,"lower":0.000787480842334898,"upper":0.0007874827840542006,"stage":"residual_root","nodes":1},"300":{"seconds":67.87728559994139,"lower":0.000787480842334898,"upper":0.0007874827840542006,"stage":"residual_root","nodes":1},"600":{"seconds":67.87728559994139,"lower":0.000787480842334898,"upper":0.0007874827840542006,"stage":"residual_root","nodes":1}},"error_count":0},{"status":"PASS","dataset":"yacht","seed":92415,"instance":"yacht_92415","lower":0.000763222229474737,"upper":0.0007632251194144311,"absolute_gap":2.8899396941261743e-09,"total_seconds":9.879887800081633,"complete_budget_seconds":600,"target":1e-05,"target_met":true,"target_met_in_budget":true,"first_target_seconds":9.879885900067165,"nodes":1,"energy_width":1.384168374104133e-05,"energy_seconds":4.769284100038931,"moment_width":1.4388963236864239e-05,"moment_seconds":4.879938599886373,"family":"frozen_validation","trace":[{"seconds":4.769284100038931,"lower":0.000763222229474737,"upper":0.0007770639132134346,"stage":"energy","nodes":0},{"seconds":5.409412300097756,"lower":0.000763222229474737,"upper":0.0007770639132134346,"stage":"feasible_multistart","nodes":0},{"seconds":9.879885900067165,"lower":0.000763222229474737,"upper":0.0007632251194144311,"stage":"residual_root","nodes":1}],"checkpoints":{"10":{"seconds":9.879885900067165,"lower":0.000763222229474737,"upper":0.0007632251194144311,"stage":"residual_root","nodes":1},"60":{"seconds":9.879885900067165,"lower":0.000763222229474737,"upper":0.0007632251194144311,"stage":"residual_root","nodes":1},"120":{"seconds":9.879885900067165,"lower":0.000763222229474737,"upper":0.0007632251194144311,"stage":"residual_root","nodes":1},"300":{"seconds":9.879885900067165,"lower":0.000763222229474737,"upper":0.0007632251194144311,"stage":"residual_root","nodes":1},"600":{"seconds":9.879885900067165,"lower":0.000763222229474737,"upper":0.0007632251194144311,"stage":"residual_root","nodes":1}},"error_count":0}]

==> anc/results/refinement_v92/general_superconductivity.json <==
[{"status":"PASS","condition":40,"dataset":"superconductivity","width":0.03125,"spread":"concentrated","seed":74111,"target":3e-06,"lower":5.814647856365595e-07,"upper":8.575699846001896e-07,"absolute_gap":2.761051989636301e-07,"target_met":true,"total_seconds":4.023510099970736,"cap_seconds":1800,"target_met_in_budget":true,"first_stage_width":2.761051989636301e-07,"selected_rank":1,"rank_candidates":[[1,4.084132158073146e-07]],"history":[{"seconds":4.017078000004403,"lower":5.814647856365595e-07,"upper":8.575699846001896e-07,"stage":"structural_first_stage"}],"errors":[],"audit_status":"PASS","audited_polynomial_receipts":0},{"status":"PASS","condition":41,"dataset":"superconductivity","width":0.03125,"spread":"concentrated","seed":74123,"target":3e-06,"lower":9.013848729436113e-07,"upper":1.4418903052287938e-06,"absolute_gap":5.405054322851825e-07,"target_met":true,"total_seconds":4.129388300003484,"cap_seconds":1800,"target_met_in_budget":true,"first_stage_width":5.405054322851825e-07,"selected_rank":1,"rank_candidates":[[1,6.782978483546392e-07]],"history":[{"seconds":4.115681300056167,"lower":9.013848729436113e-07,"upper":1.4418903052287938e-06,"stage":"structural_first_stage"}],"errors":[],"audit_status":"PASS","audited_polynomial_receipts":0},{"status":"PASS","condition":42,"dataset":"superconductivity","width":0.03125,"spread":"concentrated","seed":74137,"target":3e-06,"lower":6.865366976790964e-07,"upper":1.0226569056436671e-06,"absolute_gap":3.361202079645707e-07,"target_met":true,"total_seconds":4.101052799960598,"cap_seconds":1800,"target_met_in_budget":true,"first_stage_width":3.361202079645707e-07,"selected_rank":1,"rank_candidates":[[1,4.840113400009056e-07]],"history":[{"seconds":4.096085299970582,"lower":6.865366976790964e-07,"upper":1.0226569056436671e-06,"stage":"structural_first_stage"}],"errors":[],"audit_status":"PASS","audited_polynomial_receipts":0},{"status":"PASS","condition":43,"dataset":"superconductivity","width":0.03125,"spread":"concentrated","seed":74141,"target":3e-06,"lower":4.781695336873725e-07,"upper":8.540285042080383e-07,"absolute_gap":3.7585897052066586e-07,"target_met":true,"total_seconds":4.247898800065741,"cap_seconds":1800,"target_met_in_budget":true,"first_stage_width":3.7585897052066586e-07,"selected_rank":1,"rank_candidates":[[1,4.119022092442847e-07]],"history":[{"seconds":4.23826930008363,"lower":4.781695336873725e-07,"upper":8.540285042080383e-07,"stage":"structural_first_stage"}],"errors":[],"audit_status":"PASS","audited_polynomial_receipts":0},{"status":"PASS","condition":44,"dataset":"superconductivity","width":0.03125,"spread":"concentrated","seed":74153,"target":3e-06,"lower":6.787085170302519e-07,"upper":9.580604837484774e-07,"absolute_gap":2.7935196671822545e-07,"target_met":true,"total_seconds":3.6352126999991015,"cap_seconds":1800,"target_met_in_budget":true,"first_stage_width":2.7935196671822545e-07,"selected_rank":1,"rank_candidates":[[1,4.4857237961049757e-07]],"history":[{"seconds":3.6204353999346495,"lower":6.787085170302519e-07,"upper":9.580604837484774e-07,"stage":"structural_first_stage"}],"errors":[],"audit_status":"PASS","audited_polynomial_receipts":0},{"status":"PASS","condition":45,"dataset":"superconductivity","width":0.03125,"spread":"dispersed","seed":74111,"target":3e-06,"lower":1.938943631346612e-08,"upper":5.177121689150513e-07,"absolute_gap":4.983227326015852e-07,"target_met":true,"total_seconds":4.240569000015967,"cap_seconds":1800,"target_met_in_budget":true,"first_stage_width":4.983227326015852e-07,"selected_rank":1,"rank_candidates":[[1,5.022400635628263e-07]],"history":[{"seconds":4.234302199911326,"lower":1.938943631346612e-08,"upper":5.177121689150513e-07,"stage":"structural_first_stage"}],"errors":[],"audit_status":"PASS","audited_polynomial_receipts":0},{"status":"PASS","condition":46,"dataset":"superconductivity","width":0.03125,"spread":"dispersed","seed":74123,"target":3e-06,"lower":4.865516343988129e-09,"upper":8.661264480010467e-07,"absolute_gap":8.612609316570586e-07,"target_met":true,"total_seconds":4.286995499976911,"cap_seconds":1800,"target_met_in_budget":true,"first_stage_width":8.612609316570586e-07,"selected_rank":1,"rank_candidates":[[1,8.325918647535892e-07]],"history":[{"seconds":4.230493600014597,"lower":4.865516343988129e-09,"upper":8.661264480010467e-07,"stage":"structural_first_stage"}],"errors":[],"audit_status":"PASS","audited_polynomial_receipts":0},{"status":"PASS","condition":47,"dataset":"superconductivity","width":0.03125,"spread":"dispersed","seed":74137,"target":3e-06,"lower":8.700349551915563e-09,"upper":6.4709625373558e-07,"absolute_gap":6.383959041836644e-07,"target_met":true,"total_seconds":3.578006900032051,"cap_seconds":1800,"target_met_in_budget":true,"first_stage_width":6.383959041836644e-07,"selected_rank":1,"rank_candidates":[[1,5.198229137709168e-07]],"history":[{"seconds":3.5716164000332355,"lower":8.700349551915563e-09,"upper":6.4709625373558e-07,"stage":"structural_first_stage"}],"errors":[],"audit_status":"PASS","audited_polynomial_receipts":0},{"status":"PASS","condition":48,"dataset":"superconductivity","width":0.03125,"spread":"dispersed","seed":74141,"target":3e-06,"lower":2.0453015496524336e-09,"upper":5.41683829738702e-07,"absolute_gap":5.396385281890496e-07,"target_met":true,"total_seconds":3.413428300060332,"cap_seconds":1800,"target_met_in_budget":true,"first_stage_width":5.396385281890496e-07,"selected_rank":1,"rank_candidates":[[1,4.998991205328583e-07]],"history":[{"seconds":3.4070933000184596,"lower":2.0453015496524336e-09,"upper":5.41683829738702e-07,"stage":"structural_first_stage"}],"errors":[],"audit_status":"PASS","audited_polynomial_receipts":0},{"status":"PASS","condition":49,"dataset":"superconductivity","width":0.03125,"spread":"dispersed","seed":74153,"target":3e-06,"lower":6.513154272858034e-09,"upper":5.611356351387366e-07,"absolute_gap":5.546224808658786e-07,"target_met":true,"total_seconds":2.9242034000344574,"cap_seconds":1800,"target_met_in_budget":true,"first_stage_width":5.546224808658786e-07,"selected_rank":1,"rank_candidates":[[1,5.092345769695887e-07]],"history":[{"seconds":2.910087800002657,"lower":6.513154272858034e-09,"upper":5.611356351387366e-07,"stage":"structural_first_stage"}],"errors":[],"audit_status":"PASS","audited_polynomial_receipts":0},{"status":"PASS","condition":50,"dataset":"superconductivity","width":0.125,"spread":"concentrated","seed":74111,"target":3e-06,"lower":9.63708921217221e-06,"upper":1.2165959219516182e-05,"absolute_gap":2.5288700073439722e-06,"target_met":true,"total_seconds":4.028039099997841,"cap_seconds":1800,"target_met_in_budget":true,"first_stage_width":2.5288700073439722e-06,"selected_rank":2,"rank_candidates":[[1,8.10034061424602e-06],[2,1.0672131796266466e-06]],"history":[{"seconds":4.0152671000687405,"lower":9.63708921217221e-06,"upper":1.2165959219516182e-05,"stage":"structural_first_stage"}],"errors":[],"audit_status":"PASS","audited_polynomial_receipts":0},{"status":"PASS","condition":51,"dataset":"superconductivity","width":0.125,"spread":"concentrated","seed":74123,"target":3e-06,"lower":1.465501011587225e-05,"upper":1.760445230306942e-05,"absolute_gap":2.9494421871971705e-06,"target_met":true,"total_seconds":3.4233656000578776,"cap_seconds":1800,"target_met_in_budget":true,"first_stage_width":2.9494421871971705e-06,"selected_rank":2,"rank_candidates":[[1,1.3894602501510564e-05],[2,1.95180690341634e-06]],"history":[{"seconds":3.417513000080362,"lower":1.465501011587225e-05,"upper":1.760445230306942e-05,"stage":"structural_first_stage"}],"errors":[],"audit_status":"PASS","audited_polynomial_receipts":0},{"status":"PASS","condition":52,"dataset":"superconductivity","width":0.125,"spread":"concentrated","seed":74137,"target":3e-06,"lower":1.1205906640384537e-05,"upper":1.39083315803341e-05,"absolute_gap":2.7024249399495634e-06,"target_met":true,"total_seconds":4.843647700035945,"cap_seconds":1800,"target_met_in_budget":true,"first_stage_width":2.7024249399495634e-06,"selected_rank":2,"rank_candidates":[[1,9.781366768991648e-06],[2,1.4053081396089645e-06]],"history":[{"seconds":4.828590400051326,"lower":1.1205906640384537e-05,"upper":1.39083315803341e-05,"stage":"structural_first_stage"}],"errors":[],"audit_status":"PASS","audited_polynomial_receipts":0},{"status":"PASS","condition":53,"dataset":"superconductivity","width":0.125,"spread":"concentrated","seed":74141,"target":3e-06,"lower":9.43874735325617e-06,"upper":1.1904757488585083e-05,"absolute_gap":2.466010135328913e-06,"target_met":true,"total_seconds":3.675121800042689,"cap_seconds":1800,"target_met_in_budget":true,"first_stage_width":2.466010135328913e-06,"selected_rank":2,"rank_candidates":[[1,8.36385853905344e-06],[2,1.2735325764460594e-06]],"history":[{"seconds":3.6604891000315547,"lower":9.43874735325617e-06,"upper":1.1904757488585083e-05,"stage":"structural_first_stage"}],"errors":[],"audit_status":"PASS","audited_polynomial_receipts":0},{"status":"PASS","condition":54,"dataset":"superconductivity","width":0.125,"spread":"concentrated","seed":74153,"target":3e-06,"lower":1.103595958940051e-05,"upper":1.3887254177463546e-05,"absolute_gap":2.851294588063035e-06,"target_met":true,"total_seconds":4.83237689989619,"cap_seconds":1800,"target_met_in_budget":true,"first_stage_width":2.851294588063035e-06,"selected_rank":2,"rank_candidates":[[1,8.869839872303028e-06],[2,1.1437566281814757e-06]],"history":[{"seconds":4.82665389997419,"lower":1.103595958940051e-05,"upper":1.3887254177463546e-05,"stage":"structural_first_stage"}],"errors":[],"audit_status":"PASS","audited_polynomial_receipts":0},{"status":"PASS","condition":55,"dataset":"superconductivity","width":0.125,"spread":"dispersed","seed":74111,"target":3e-06,"lower":2.601967255769024e-06,"upper":5.369377827467501e-06,"absolute_gap":2.7674105716984772e-06,"target_met":true,"total_seconds":113.16170220007189,"cap_seconds":1800,"target_met_in_budget":true,"first_stage_width":5.992737139127737e-06,"selected_rank":2,"rank_candidates":[[1,8.85771131798431e-06],[2,7.505267984896874e-06],[3,7.694354705038973e-06]],"history":[{"seconds":5.194169000023976,"lower":2.39197784643666e-06,"upper":8.384714985564398e-06,"stage":"structural_first_stage"},{"seconds":113.16088760003913,"lower":2.601967255769024e-06,"upper":5.369377827467501e-06,"stage":"joint_root"}],"errors":[],"audit_status":"PASS","audited_polynomial_receipts":1},{"status":"PASS","condition":56,"dataset":"superconductivity","width":0.125,"spread":"dispersed","seed":74123,"target":3e-06,"lower":4.1821474926004024e-06,"upper":7.011567861708763e-06,"absolute_gap":2.829420369108361e-06,"target_met":true,"total_seconds":540.2544853000436,"cap_seconds":1800,"target_met_in_budget":true,"first_stage_width":1.0073216746851478e-05,"selected_rank":3,"rank_candidates":[[1,1.4751638943512175e-05],[2,1.292095014580644e-05],[3,1.1206458852604107e-05]],"history":[{"seconds":5.682355800061487,"lower":4.011308382269318e-06,"upper":1.4084525129120795e-05,"stage":"structural_first_stage"},{"seconds":123.29117550002411,"lower":4.1821474926004024e-06,"upper":7.97436366398893e-06,"stage":"joint_root"},{"seconds":204.07165290007833,"lower":4.1821474926004024e-06,"upper":7.919419866143936e-06,"stage":"root_reference_update"},{"seconds":323.6339046000503,"lower":4.1821474926004024e-06,"upper":7.76988406443237e-06,"stage":"aggregate_cover"},{"seconds":432.80841719999444,"lower":4.1821474926004024e-06,"upper":7.398991630257247e-06,"stage":"aggregate_cover"},{"seconds":540.253519800026,"lower":4.1821474926004024e-06,"upper":7.011567861708763e-06,"stage":"aggregate_cover"}],"errors":[],"audit_status":"PASS","audited_polynomial_receipts":8},{"status":"PASS","condition":57,"dataset":"superconductivity","width":0.125,"spread":"dispersed","seed":74137,"target":3e-06,"lower":3.1566406314516245e-06,"upper":5.604028967087423e-06,"absolute_gap":2.4473883356357984e-06,"target_met":true,"total_seconds":119.63848430011421,"cap_seconds":1800,"target_met_in_budget":true,"first_stage_width":7.420483079992604e-06,"selected_rank":3,"rank_candidates":[[1,9.021712404064145e-06],[2,8.14134951222455e-06],[3,7.630842262291975e-06]],"history":[{"seconds":6.056875300011598,"lower":3.0614567068688865e-06,"upper":1.048193978686149e-05,"stage":"structural_first_stage"},{"seconds":119.63769620005041,"lower":3.1566406314516245e-06,"upper":5.604028967087423e-06,"stage":"joint_root"}],"errors":[],"audit_status":"PASS","audited_polynomial_receipts":1},{"status":"PASS","condition":58,"dataset":"superconductivity","width":0.125,"spread":"dispersed","seed":74141,"target":3e-06,"lower":2.7639843905152506e-06,"upper":4.404291387306105e-06,"absolute_gap":1.640306996790854e-06,"target_met":true,"total_seconds":101.44881049997639,"cap_seconds":1800,"target_met_in_budget":true,"first_stage_width":6.198208480224782e-06,"selected_rank":3,"rank_candidates":[[1,8.869653642131295e-06],[2,6.794176647310768e-06],[3,6.2305175697669676e-06]],"history":[{"seconds":4.080474799964577,"lower":2.6419624164948637e-06,"upper":8.840170896719646e-06,"stage":"structural_first_stage"},{"seconds":101.44804339995608,"lower":2.7639843905152506e-06,"upper":4.404291387306105e-06,"stage":"joint_root"}],"errors":[],"audit_status":"PASS","audited_polynomial_receipts":1},{"status":"PASS","condition":59,"dataset":"superconductivity","width":0.125,"spread":"dispersed","seed":74153,"target":3e-06,"lower":3.3279662707712735e-06,"upper":5.506629708708411e-06,"absolute_gap":2.178663437937137e-06,"target_met":true,"total_seconds":112.09374450007454,"cap_seconds":1800,"target_met_in_budget":true,"first_stage_width":5.944946354000294e-06,"selected_rank":3,"rank_candidates":[[1,8.876573988081172e-06],[2,6.7776145765485e-06],[3,6.5404682297022125e-06]],"history":[{"seconds":4.991695999982767,"lower":3.169483357007979e-06,"upper":9.114429711008273e-06,"stage":"structural_first_stage"},{"seconds":112.09299749997444,"lower":3.3279662707712735e-06,"upper":5.506629708708411e-06,"stage":"joint_root"}],"errors":[],"audit_status":"PASS","audited_polynomial_receipts":1}]

==> anc/results/refinement_v92/multirank_exact.json <==
[{"status":"PASS","condition":0,"rank":2,"delta":"0","ell":"0","lower":"707355/1073741824","upper":"11424861/17179869184","absolute_gap":6.23875530436635e-06,"total_seconds":0.06524200004059821,"target_met":true,"blocks":2,"points":49},{"status":"PASS","condition":1,"rank":2,"delta":"0","ell":"1/4096","lower":"105492239245151/160127986870255616","upper":"1703859817161845/2562047789924089856","absolute_gap":6.23875530436635e-06,"total_seconds":0.07395939994603395,"target_met":true,"blocks":2,"points":49},{"status":"PASS","condition":2,"rank":2,"delta":"0","ell":"1/16","lower":"6644099159/8797166764032","upper":"107183720477/140754668224512","absolute_gap":6.23875530436635e-06,"total_seconds":0.06836459995247424,"target_met":true,"blocks":2,"points":48},{"status":"PASS","condition":3,"rank":2,"delta":"1/1024","ell":"0","lower":"3538823/5368709120","upper":"57157073/85899345920","absolute_gap":6.23875530436635e-06,"total_seconds":0.057150700013153255,"target_met":true,"blocks":2,"points":49},{"status":"PASS","condition":4,"rank":2,"delta":"1/1024","ell":"1/4096","lower":"949979909020247/1441151881832300544","upper":"15343534447478813/23058430109316808704","absolute_gap":6.23875530436635e-06,"total_seconds":0.07544110005255789,"target_met":true,"blocks":2,"points":49},{"status":"PASS","condition":5,"rank":2,"delta":"1/1024","ell":"1/16","lower":"6646196311/8797166764032","upper":"107217274909/140754668224512","absolute_gap":6.23875530436635e-06,"total_seconds":0.07160179992206395,"target_met":true,"blocks":2,"points":48},{"status":"PASS","condition":6,"rank":2,"delta":"1/64","ell":"0","lower":"4061063/5368709120","upper":"65512913/85899345920","absolute_gap":6.23875530436635e-06,"total_seconds":0.05978330003563315,"target_met":true,"blocks":2,"points":49},{"status":"PASS","condition":7,"rank":2,"delta":"1/64","ell":"1/4096","lower":"1090167641561687/1441151881832300544","upper":"17586538168141853/23058430109316808704","absolute_gap":6.23875530436635e-06,"total_seconds":0.07619359996169806,"target_met":true,"blocks":2,"points":49},{"status":"PASS","condition":8,"rank":2,"delta":"1/64","ell":"1/16","lower":"49253942834461/60058257498046464","upper":"794058105711967/960932119968743424","absolute_gap":6.23875530436635e-06,"total_seconds":0.07751430000644177,"target_met":true,"blocks":2,"points":49},{"status":"PASS","condition":9,"rank":3,"delta":"0","ell":"0","lower":"1121633413627087820252992159405337171/2552117751907038447641110658520390303744","upper":"18240383259921632007447393601166157185/40833884030512615162257770536326244859904","absolute_gap":7.205992005765438e-06,"total_seconds":0.08386219991371036,"target_met":true,"blocks":3,"points":70},{"status":"PASS","condition":10,"rank":3,"delta":"0","ell":"1/4096","lower":"1188608062025914501311579548100745718483634203006941/2704403907735313562674895011226849140423186878434377728","upper":"19329535599446655708022668261253712521110746778911119/43270462523765017002798320179629586246770990054950043648","absolute_gap":7.205992005765438e-06,"total_seconds":0.10979200003203005,"target_met":true,"blocks":3,"points":70},{"status":"PASS","condition":11,"rank":3,"delta":"0","ell":"1/16","lower":"538329780009747027125867344983779923/1020971715887420197919009656989334634496","upper":"8730990304520710383992045941528372609/16335547454198723166704154511829354151936","absolute_gap":7.205992005765438e-06,"total_seconds":0.11217770003713667,"target_met":true,"blocks":3,"points":69},{"status":"PASS","condition":12,"rank":3,"delta":"1/1024","ell":"0","lower":"1122606969288063100433341627467065939/2552117751907038447641110658520390303744","upper":"18255960150497236490332985090153817473/40833884030512615162257770536326244859904","absolute_gap":7.205992005765438e-06,"total_seconds":0.08704380004201084,"target_met":true,"blocks":3,"points":70},{"status":"PASS","condition":13,"rank":3,"delta":"1/1024","ell":"1/4096","lower":"1122650577992176365925665055606598227/2552117753808514347983454760765445111808","upper":"18256657889982281060402521061762442625/40833884060936229567735276172247121788928","absolute_gap":7.205992005765438e-06,"total_seconds":0.1169620999135077,"target_met":true,"blocks":3,"points":70},{"status":"PASS","condition":14,"rank":3,"delta":"1/1024","ell":"1/16","lower":"538573168924990847170954711999212115/1020971715887420197919009656989334634496","upper":"8734884527164611504713443813775287681/16335547454198723166704154511829354151936","absolute_gap":7.205992005765438e-06,"total_seconds":0.11406529997475445,"target_met":true,"blocks":3,"points":69},{"status":"PASS","condition":15,"rank":3,"delta":"1/64","ell":"0","lower":"1370863662836759546422455983207901779/2552117751907038447641110658520390303744","upper":"22228067247276379626158814782007190913/40833884030512615162257770536326244859904","absolute_gap":7.205992005765438e-06,"total_seconds":0.08827490010298789,"target_met":true,"blocks":3,"points":70},{"status":"PASS","condition":16,"rank":3,"delta":"1/64","ell":"1/4096","lower":"1370907271540872811914779411347434067/2552117753808514347983454760765445111808","upper":"22228764986761424196228350753615816065/40833884060936229567735276172247121788928","absolute_gap":7.205992005765438e-06,"total_seconds":0.11871050007175654,"target_met":true,"blocks":3,"points":70},{"status":"PASS","condition":17,"rank":3,"delta":"1/64","ell":"1/16","lower":"54709981174935770660888071821963118035374504771818925/91965447065621023795551859055658219003353875649195409408","upper":"885962935220756484920002506196477328201067465411222143/1471447153049936380728829744890531504053662010387126550528","absolute_gap":7.205992005765438e-06,"total_seconds":0.1264747999375686,"target_met":true,"blocks":3,"points":70}]

==> anc/results/refinement_v92/summary.csv <==
absolute_gap,complete_budget_seconds,dataset,energy_seconds,energy_width,error_count,family,first_target_seconds,instance,lower,moment_seconds,moment_width,nodes,original_width,seed,status,target,target_met,target_met_in_budget,total_seconds,upper
9.375556362083842e-09,600,parkinsons,10.010893699945882,2.7964421056209544e-05,0,frozen_independent,99.38452920003328,parkinsons_91311_adaptive_energy,0.0009275845598874279,,,1,2.796442099551905e-05,91311,PASS,1e-05,True,True,99.384532499942,0.00092759393544379
1.4010670372358383e-09,600,parkinsons,10.012281300034374,4.402580480303384e-05,0,frozen_independent,57.29127809999045,parkinsons_91312_adaptive_energy,0.0009633936060633106,,,1,4.402580053913948e-05,91312,PASS,1e-05,True,True,57.29128140001558,0.0009633950071303479
2.859954773763544e-09,600,parkinsons,10.006312599987723,6.633315448875308e-05,0,frozen_independent,35.83956180000678,parkinsons_91313_adaptive_energy,0.0009205592224026982,,,1,6.633315421106939e-05,91313,PASS,1e-05,True,True,35.839565200032666,0.000920562082357472
2.3395509414318727e-09,600,parkinsons,10.021402699989267,5.271494937645574e-05,0,frozen_independent,21.22242299991194,parkinsons_91314_adaptive_energy,0.0009602035210120966,,,1,5.271494902354013e-05,91314,PASS,1e-05,True,True,21.22242559993174,0.000960205860563038
4.6260642831610216e-10,600,parkinsons,10.008926299982704,5.061702805389393e-05,0,frozen_independent,51.56625249993522,parkinsons_91315_adaptive_energy,0.0008670404231699579,,,1,5.0617027872448686e-05,91315,PASS,1e-05,True,True,51.56625689996872,0.0008670408857763862
7.70626500379637e-06,600,superconductivity,10.008548300014809,0.0002755345837044021,0,frozen_independent,62.323235300020315,superconductivity_91311_adaptive_energy,0.0013227260397577828,,,1,0.00027553353631625476,91311,PASS,1e-05,True,True,62.32323850004468,0.0013304323047615791
2.2266004667450406e-06,600,superconductivity,10.00780040002428,0.0001571129082400505,0,frozen_independent,87.42851120000705,superconductivity_91312_adaptive_energy,0.002192634516642902,,,1,0.0001571129025912544,91312,PASS,1e-05,True,True,87.42851460003294,0.002194861117109647
7.926882334325074e-06,600,superconductivity,10.01519420009572,0.0002911713670515979,0,frozen_independent,255.06142370007,superconductivity_91313_adaptive_energy,0.0014152491610448065,,,3,0.0002911711791616497,91313,PASS,1e-05,True,True,255.06142750009894,0.0014231760433791316
7.172644987615134e-06,600,superconductivity,10.012733299983665,0.00015967024944441455,0,frozen_independent,91.0929362999741,superconductivity_91314_adaptive_energy,0.0022155454459727325,,,1,0.00015967024211876102,91314,PASS,1e-05,True,True,91.09294050000608,0.0022227180909603476
1.2557488339860583e-06,600,superconductivity,10.007298900047317,0.00021481907624758788,0,frozen_independent,90.2615871001035,superconductivity_91315_adaptive_energy,0.0022939807081491835,,,1,0.0002148190645575531,91315,PASS,1e-05,True,True,90.26159080001526,0.0022952364569831696
3.074160960127596e-06,600,wine_white,10.008458400028758,3.0741609692789672e-06,0,frozen_independent,10.008458400028758,wine_white_91311_adaptive_energy,0.0004334265461996545,,,0,3.0741609478206547e-06,91311,PASS,1e-05,True,True,10.013742700102739,0.0004365007071597821
3.050747686242285e-06,600,wine_white,8.704723899951205,3.050747695237043e-06,0,frozen_independent,8.704723899951205,wine_white_91312_adaptive_energy,0.0004322640557456339,,,0,3.050747695237043e-06,91312,PASS,1e-05,True,True,8.715869099949487,0.00043531480343187616
8.444419381773533e-06,600,wine_white,10.026693799998611,8.444419390799083e-06,0,frozen_independent,10.026693799998611,wine_white_91313_adaptive_energy,0.000433586552540858,,,0,8.444419142955453e-06,91313,PASS,1e-05,True,True,10.034093700000085,0.0004420309719226315
9.452369091177343e-06,600,wine_white,9.64746870007366,9.452369100198014e-06,0,frozen_independent,9.64746870007366,wine_white_91314_adaptive_energy,0.0004361485449923958,,,0,9.452369100198014e-06,91314,PASS,1e-05,True,True,9.65507460013032,0.00044560091408357315
4.678002645531565e-06,600,wine_white,6.813397399964742,4.6780026545803705e-06,0,frozen_independent,6.813397399964742,wine_white_91315_adaptive_energy,0.00043310513474560707,,,0,4.6780026545803705e-06,91315,PASS,1e-05,True,True,6.81788859993685,0.00043778313739113863
7.614099400889834e-11,600,yacht,8.338615100015886,8.779375375721796e-05,0,frozen_independent,18.270740799955092,yacht_91311_adaptive_energy,0.0008026420638658183,,,1,8.779375375721796e-05,91311,PASS,1e-05,True,True,18.270743599976413,0.0008026421400068124
9.63415670396199e-09,600,yacht,9.369444000069052,2.970367866513403e-05,0,frozen_independent,20.06282720004674,yacht_91312_adaptive_energy,0.0008103035959592911,,,1,2.970367866513403e-05,91312,PASS,1e-05,True,True,20.062831700081006,0.0008103132301159951
1.966719233650882e-09,600,yacht,8.193912000046112,4.240816423052335e-05,0,frozen_independent,69.49452199996449,yacht_91313_adaptive_energy,0.0007669184779173265,,,1,4.240816423052335e-05,91313,PASS,1e-05,True,True,69.49452499998733,0.0007669204446365601
1.7010906356489455e-09,600,yacht,8.580404400010593,3.410533411642657e-05,0,frozen_independent,97.67006179993041,yacht_91314_adaptive_energy,0.000766080576016552,,,1,3.410533411642657e-05,91314,PASS,1e-05,True,True,97.67006629996467,0.0007660822771071876
2.385045174703969e-09,600,yacht,9.790250100078993,1.74334026993994e-05,0,frozen_independent,17.46493340015877,yacht_91315_adaptive_energy,0.000816527592501256,,,1,1.74334026993994e-05,91315,PASS,1e-05,True,True,17.46493790007662,0.0008165299775464307
8.72149168813438e-09,600,parkinsons,5.798957499908283,4.0764105868938715e-05,0,frozen_validation,24.63895739999134,parkinsons_92411,0.0009293479143597931,6.109273700043559,5.3527861540922524e-05,1,,92411,PASS,1e-05,True,True,24.638959900010377,0.0009293566358514813
2.54549920449443e-07,600,parkinsons,4.597911199904047,3.753639253468966e-05,0,frozen_validation,56.21126229991205,parkinsons_92412,0.000834374886019449,5.05518739996478,4.761195937276171e-05,1,,92412,PASS,1e-05,True,True,56.2112644999288,0.0008346294359398985
7.16081504639407e-09,600,parkinsons,5.26226480002515,4.5087113785414004e-05,0,frozen_validation,52.28680040000472,parkinsons_92413,0.0008961428312346519,5.902606900082901,5.794886647715559e-05,1,,92413,PASS,1e-05,True,True,52.28680310002528,0.0008961499920496983
1.0549295088630069e-07,600,parkinsons,5.508085399866104,6.084410070024556e-05,0,frozen_validation,48.52525409986265,parkinsons_92414,0.0008341075432842153,5.865568600012921,6.084410070024556e-05,1,,92414,PASS,1e-05,True,True,48.52525709988549,0.0008342130362351016
5.991292930168299e-07,600,parkinsons,5.856346300104633,6.69440011173665e-05,0,frozen_validation,55.59723960002884,parkinsons_92415,0.0008568197280542822,5.812255900003947,7.233560577381856e-05,1,,92415,PASS,1e-05,True,True,55.59724470006768,0.000857418857347299
3.173885511150278e-06,600,superconductivity,9.63490820012521,0.00029474350753177754,0,frozen_validation,76.20320360013284,superconductivity_92411,0.0014053133511080452,8.9171398000326,0.00032826797370678873,1,,92411,PASS,1e-05,True,True,76.20320840005297,0.0014084872366191955
2.7153827584404247e-06,600,superconductivity,7.944003699929453,0.00017144464470583265,0,frozen_validation,57.056656099972315,superconductivity_92412,0.0009095677796737385,7.614722200087272,0.00022622628155607451,1,,92412,PASS,1e-05,True,True,57.056659999885596,0.0009122831624321789
8.079878972012174e-06,600,superconductivity,10.00155020004604,0.00021125214081557262,0,frozen_validation,65.54847270005848,superconductivity_92413,0.0010741814971538643,10.002597099984996,0.0002544497506390083,1,,92413,PASS,1e-05,True,True,65.54847600008361,0.0010822613761258765
2.0037569135574265e-07,600,superconductivity,9.870386900031008,0.00017775480107772306,0,frozen_validation,59.27367070002947,superconductivity_92414,0.0012530380795554173,9.397324100020342,0.00020145404945382927,1,,92414,PASS,1e-05,True,True,59.27367460005917,0.001253238455246773
6.931395976473133e-06,600,superconductivity,10.002372299903072,0.0002921810280266967,0,frozen_validation,72.79448659985792,superconductivity_92415,0.0014692874969178282,10.00588299985975,0.0003657875787911936,1,,92415,PASS,1e-05,True,True,72.79449089989066,0.0014762188928943013
8.039277763711712e-06,600,wine_white,6.025712300091982,8.03927777293849e-06,0,frozen_validation,6.025712300091982,wine_white_92411,0.00043533313896818173,5.836490299901925,8.03927777293849e-06,0,,92411,PASS,1e-05,True,True,6.029151100083254,0.00044337241673189344
9.008270690028734e-06,600,wine_white,6.833969200029969,9.008270699157716e-06,0,frozen_validation,6.833969200029969,wine_white_92412,0.00044001270551276365,6.5469922999618575,9.008270699157716e-06,0,,92412,PASS,1e-05,True,True,6.837102900026366,0.0004490209762027924
4.937862742220055e-06,600,wine_white,4.586192199960351,4.937862751303718e-06,0,frozen_validation,4.586192199960351,wine_white_92413,0.00043408889417062964,4.292715599993244,5.241906864581489e-06,0,,92413,PASS,1e-05,True,True,4.589017400052398,0.0004390267569128497
4.272725992573447e-06,600,wine_white,8.266614899854176,4.272726001599918e-06,0,frozen_validation,8.266614899854176,wine_white_92414,0.0004315555443571903,9.122307199868374,4.272726001599918e-06,0,,92414,PASS,1e-05,True,True,8.270804099855013,0.00043582827034976376
6.321145438494631e-06,600,wine_white,4.568323300103657,6.321145447552815e-06,0,frozen_validation,4.568323300103657,wine_white_92415,0.00043381690665848387,4.240848899935372,7.27830026017929e-06,0,,92415,PASS,1e-05,True,True,4.571222600177862,0.0004401380520969785
8.197040662341268e-10,600,yacht,4.942348799901083,2.5386740680489236e-05,0,frozen_validation,9.918406399898231,yacht_92411,0.0007663605825088258,4.784119799965993,2.5386740680489236e-05,1,,92411,PASS,1e-05,True,True,9.918408199911937,0.000766361402212892
1.7481437564886848e-09,600,yacht,8.423066799878143,7.580337171392032e-05,0,frozen_validation,13.84694719989784,yacht_92412,0.0007936687604872597,7.1273315999424085,7.580337171392032e-05,1,,92412,PASS,1e-05,True,True,13.846949699916877,0.0007936705086310162
8.924867706851247e-10,600,yacht,4.840049899998121,3.925594882951049e-05,0,frozen_validation,9.784296400030144,yacht_92413,0.0008007145008866096,4.598749800119549,4.3871646116101825e-05,1,,92413,PASS,1e-05,True,True,9.784298400045373,0.0008007153933733803
1.941719302597615e-09,600,yacht,7.6198998999316245,2.476093271692949e-05,0,frozen_validation,67.87728559994139,yacht_92414,0.000787480842334898,7.519759200047702,2.522565485653654e-05,1,,92414,PASS,1e-05,True,True,67.87728799995966,0.0007874827840542006
2.8899396941261743e-09,600,yacht,4.769284100038931,1.384168374104133e-05,0,frozen_validation,9.879885900067165,yacht_92415,0.000763222229474737,4.879938599886373,1.4388963236864239e-05,1,,92415,PASS,1e-05,True,True,9.879887800081633,0.0007632251194144311
4.908516926675524e-07,600,parkinsons,6.692468399996869,4.908517215686374e-07,0,frozen_controls,6.692468399996869,matched_parkinsons_88211_residual_0,5.089864694377366e-07,,,0,4.908517215686374e-07,88211,PASS,1e-05,True,True,6.698246499989182,9.99838162105289e-07
9.240638173888776e-07,600,parkinsons,5.390498099965043,9.240638461295779e-07,0,frozen_controls,5.390498099965043,matched_parkinsons_88211_residual_8,2.0965248252803005e-06,,,0,9.240638461295779e-07,88211,PASS,1e-05,True,True,5.395652699982747,3.020588642669178e-06
2.2078410873782162e-06,600,parkinsons,7.152914899983443,1.4726170297772333e-05,0,frozen_controls,60.92784939997364,matched_parkinsons_88211_uniform_0,1.457352048131955e-05,,,1,1.4726170297772333e-05,88211,PASS,1e-05,True,True,60.927852699998766,1.6781361568697767e-05
2.7209878563359043e-07,600,parkinsons,5.494743700022809,4.132291757624599e-05,0,frozen_controls,59.20243619999383,matched_parkinsons_88211_uniform_4,0.0008185429450790096,,,1,4.132291757624599e-05,88211,PASS,1e-05,True,True,59.20243940001819,0.0008188150438646432
2.1038384676624e-06,600,parkinsons,7.747920900001191,1.838624576593035e-05,0,frozen_controls,70.09280829993077,matched_parkinsons_88211_uniform_8,1.5711732655565485e-05,,,1,1.838624576593035e-05,88211,PASS,1e-05,True,True,70.0928120999597,1.7815571123227885e-05
1.7913685159060971e-06,600,superconductivity,10.006417499971576,1.7913684609241772e-06,0,frozen_controls,10.006417499971576,matched_superconductivity_88211_residual_0,6.061411021852024e-06,,,0,1.7913684609241772e-06,88211,PASS,1e-05,True,True,10.037428400013596,7.852779537758121e-06
3.7262724660734387e-06,600,superconductivity,9.797758999979123,3.7262724112168915e-06,0,frozen_controls,9.797758999979123,matched_superconductivity_88211_residual_8,8.064659910852604e-06,,,0,3.7262724112168915e-06,88211,PASS,1e-05,True,True,9.829448299948126,1.1790932376926043e-05
8.03952167439587e-06,600,superconductivity,10.006838399916887,7.539999943958705e-05,0,frozen_controls,459.6820941999322,matched_superconductivity_88211_uniform_0,6.950770392629618e-05,,,11,7.539999943958705e-05,88211,PASS,1e-05,True,True,459.6820971998386,7.754722560069205e-05
1.1224730358150477e-06,600,superconductivity,10.00859370001126,0.0002031172508382685,0,frozen_controls,86.99976529995911,matched_superconductivity_88211_uniform_4,0.000979209520313336,,,1,0.00020311691116177346,88211,PASS,1e-05,True,True,86.99976939999033,0.000980331993349151
8.348609117559948e-06,600,superconductivity,10.011271299910732,9.095248443934729e-05,0,frozen_controls,220.1040505998535,matched_superconductivity_88211_uniform_8,7.62955659543754e-05,,,3,9.095248443934729e-05,88211,PASS,1e-05,True,True,220.1040534998756,8.464417507193535e-05
1.189284979164164e-07,600,wine_white,6.677807200001553,1.1892850708339024e-07,0,frozen_controls,6.677807200001553,matched_wine_white_88211_residual_0,4.2613374837546896e-07,,,0,1.1892850708339024e-07,88211,PASS,1e-05,True,True,6.684112500050105,5.450622462918854e-07
1.207829379950001e-07,600,wine_white,6.06722730002366,1.2078294697468075e-07,0,frozen_controls,6.06722730002366,matched_wine_white_88211_residual_8,1.0993190807981913e-06,,,0,1.2078294697468075e-07,88211,PASS,1e-05,True,True,6.071209499961697,1.2201020187931914e-06
1.3714800362226565e-06,600,wine_white,8.854767999961041,1.3714800451160984e-06,0,frozen_controls,8.854767999961041,matched_wine_white_88211_uniform_0,4.4147168900254825e-06,,,0,1.3714800451160984e-06,88211,PASS,1e-05,True,True,8.865212499978952,5.786196926248139e-06
8.656986393665647e-06,600,wine_white,6.867680800030939,8.65698640279078e-06,0,frozen_controls,6.867680800030939,matched_wine_white_88211_uniform_4,0.000435379694526426,,,0,8.65698640279078e-06,88211,PASS,1e-05,True,True,6.872098200023174,0.00044403668092009166
2.502258301894987e-06,600,wine_white,7.284286999958567,2.5022583108342177e-06,0,frozen_controls,7.284286999958567,matched_wine_white_88211_uniform_8,4.145176497763323e-06,,,0,2.5022583108342177e-06,88211,PASS,1e-05,True,True,7.289136999868788,6.6474347996583096e-06
6.688246910932735e-07,600,yacht,9.811341400025412,6.688246935304033e-07,0,frozen_controls,9.811341400025412,matched_yacht_88211_residual_0,1.567126288183808e-06,,,0,6.688246935304033e-07,88211,PASS,1e-05,True,True,9.81338550010696,2.2359509792770814e-06
2.4101131985883337e-06,600,yacht,10.00964629999362,2.4101132009108675e-06,0,frozen_controls,10.00964629999362,matched_yacht_88211_residual_8,7.288951114155314e-06,,,0,2.4101132009108675e-06,88211,PASS,1e-05,True,True,10.012865499942563,9.699064312743648e-06
8.950275020088863e-06,600,yacht,10.010047900024801,8.950275022464225e-06,0,frozen_controls,10.010047900024801,matched_yacht_88211_uniform_0,6.609026158977721e-06,,,0,8.950275022464225e-06,88211,PASS,1e-05,True,True,10.012185500003397,1.5559301179066585e-05
1.5982298954327762e-09,600,yacht,9.836863600066863,7.966580553928483e-05,0,frozen_controls,15.518061100039631,matched_yacht_88211_uniform_4,0.0007940344888781995,,,1,7.966580553928483e-05,88211,PASS,1e-05,True,True,15.518063700059429,0.000794036087108095
2.487426933212394e-07,600,yacht,9.135826300014742,1.4085139494293622e-05,0,frozen_controls,82.35884220001753,matched_yacht_88211_uniform_8,1.614370759219745e-05,,,1,1.4085139494293622e-05,88211,PASS,1e-05,True,True,82.35884560004342,1.639245028551869e-05
9.03952492945859e-07,600,parkinsons,8.882729499950074,9.039525222308102e-07,0,frozen_controls,8.882729499950074,primary_parkinsons_88211_residual_4,0.0008286990935781779,,,0,9.039525222308102e-07,88211,PASS,1e-05,True,True,8.889444299973547,0.0008296030460711237
8.612507252801684e-07,600,parkinsons,10.024454699945636,8.612507545131863e-07,0,frozen_controls,10.024454699945636,primary_parkinsons_88212_residual_4,0.0008285225256287187,,,0,8.612507497908354e-07,88212,PASS,1e-05,True,True,10.035576800000854,0.0008293837763539988
8.155431002836427e-07,600,parkinsons,9.533108300063759,8.155431295048428e-07,0,frozen_controls,9.533108300063759,primary_parkinsons_88213_residual_4,0.0008280216210312885,,,0,8.155431295048428e-07,88213,PASS,1e-05,True,True,9.547265200060792,0.0008288371641315722
8.615967973724841e-07,600,parkinsons,7.051795799983665,8.615968265404499e-07,0,frozen_controls,7.051795799983665,primary_parkinsons_88214_residual_4,0.0008291483318793836,,,0,8.615968265404499e-07,88214,PASS,1e-05,True,True,7.058425499941222,0.0008300099286767561
9.051695756217117e-07,600,parkinsons,7.696692999918014,9.051696048559222e-07,0,frozen_controls,7.696692999918014,primary_parkinsons_88215_residual_4,0.0008295096998032428,,,0,9.051696048559222e-07,88215,PASS,1e-05,True,True,7.7041393999243155,0.0008304148693788645
3.910727733892009e-06,600,superconductivity,10.011461800080724,3.9107276816766155e-06,0,frozen_controls,10.011461800080724,primary_superconductivity_88211_residual_4,0.0016902892426655307,,,0,3.910700038080653e-06,88211,PASS,1e-05,True,True,10.049524200032465,0.0016941999703994227
4.119114193835722e-06,600,superconductivity,10.019979699980468,4.119114141715521e-06,0,frozen_controls,10.019979699980468,primary_superconductivity_88212_residual_4,0.001689359066473076,,,0,4.119089624160001e-06,88212,PASS,1e-05,True,True,10.058951699989848,0.0016934781806669118
4.29074750807573e-06,600,superconductivity,10.010442999890074,4.290747456019064e-06,0,frozen_controls,10.010442999890074,primary_superconductivity_88213_residual_4,0.001690156676852505,,,0,4.290696113751387e-06,88213,PASS,1e-05,True,True,10.05196749989409,0.0016944474243605807
3.7314569106756176e-06,600,superconductivity,10.017343699932098,3.7314568571622173e-06,0,frozen_controls,10.017343699932098,primary_superconductivity_88214_residual_4,0.0009061338601353371,,,0,3.7314251038823073e-06,88214,PASS,1e-05,True,True,10.071135199978016,0.0009098653170460128
4.366979392744427e-06,600,superconductivity,10.006787199992687,4.3669793398859935e-06,0,frozen_controls,10.006787199992687,primary_superconductivity_88215_residual_4,0.0009040597510765766,,,0,4.366311816349005e-06,88215,PASS,1e-05,True,True,10.058380899950862,0.000908426730469321
1.2215820629016012e-07,600,wine_white,9.691742399940267,1.2215821542543078e-07,0,frozen_controls,9.691742399940267,primary_wine_white_88211_residual_4,0.00042686774947679073,,,0,1.2215821542543078e-07,88211,PASS,1e-05,True,True,9.69740439997986,0.0004269899076830809
1.2159824878200986e-07,600,wine_white,8.726871100021526,1.2159825783851323e-07,0,frozen_controls,8.726871100021526,primary_wine_white_88212_residual_4,0.000427028823240754,,,0,1.2159825783851323e-07,88212,PASS,1e-05,True,True,8.734343499992974,0.000427150421489536
1.2882698805053187e-07,600,wine_white,9.195022400002927,1.288269971245451e-07,0,frozen_controls,9.195022400002927,primary_wine_white_88213_residual_4,0.00042667591090761594,,,0,1.288269971245451e-07,88213,PASS,1e-05,True,True,9.200083899893798,0.0004268047378956665
1.1300684405423072e-07,600,wine_white,10.009407200035639,1.1300685313409865e-07,0,frozen_controls,10.009407200035639,primary_wine_white_88214_residual_4,0.00042730335502141225,,,0,1.1300681402969101e-07,88214,PASS,1e-05,True,True,10.017266700044274,0.0004274163618654665
1.3845616559147013e-07,600,wine_white,10.007793199969456,1.3845617469502788e-07,0,frozen_controls,10.007793199969456,primary_wine_white_88215_residual_4,0.00042645535445927677,,,0,1.3845592962115566e-07,88215,PASS,1e-05,True,True,10.014574600034393,0.00042659381062486824
3.2960813177762604e-06,600,yacht,10.005619899951853,3.2960813200021274e-06,0,frozen_controls,10.005619899951853,primary_yacht_88211_residual_4,0.0007608459319666164,,,0,3.2960781909644084e-06,88211,PASS,1e-05,True,True,10.007724299910478,0.0007641420132843927
3.446190249038468e-06,600,yacht,9.501891599968076,3.4461902512782127e-06,0,frozen_controls,9.501891599968076,primary_yacht_88212_residual_4,0.0007616049466961009,,,0,3.4461902512782127e-06,88212,PASS,1e-05,True,True,9.503939099959098,0.0007650511369451394
2.6691893309265446e-06,600,yacht,8.30022720003035,2.6691893331791915e-06,0,frozen_controls,8.30022720003035,primary_yacht_88213_residual_4,0.0007616151363221942,,,0,2.6691893331791915e-06,88213,PASS,1e-05,True,True,8.302296300069429,0.0007642843256531207
2.6573145040367308e-06,600,yacht,8.347109099966474,2.657314506276259e-06,0,frozen_controls,8.347109099966474,primary_yacht_88214_residual_4,0.0007610897838892949,,,0,2.657314506276259e-06,88214,PASS,1e-05,True,True,8.349153600051068,0.0007637470983933316
2.5690221213618258e-06,600,yacht,8.69015409995336,2.569022123599836e-06,0,frozen_controls,8.69015409995336,primary_yacht_88215_residual_4,0.0007618107589681991,,,0,2.569022123599836e-06,88215,PASS,1e-05,True,True,8.693221099907532,0.0007643797810895609
4.341604333352612e-06,600,superconductivity,10.009224400040694,4.341604282669196e-06,0,frozen_decisions,10.009224400040694,pool0_91411_adaptive_energy,0.0024335683878788975,,,0,4.341294835052793e-06,91411,PASS,1e-05,True,True,10.066425199969672,0.00243790999221225
3.652296425777409e-06,600,superconductivity,10.006838799919933,3.6522963751629486e-06,0,frozen_decisions,10.006838799919933,pool0_91412_adaptive_energy,0.0024279724151293177,,,0,3.6522816822324826e-06,91412,PASS,1e-05,True,True,10.040964899933897,0.002431624711555095
4.289639829736271e-06,600,superconductivity,10.01334130007308,4.2896397791742855e-06,0,frozen_decisions,10.01334130007308,pool0_91413_adaptive_energy,0.002421845778877983,,,0,4.289639519209493e-06,91413,PASS,1e-05,True,True,10.047046800027601,0.0024261354187077194
3.7991958543814007e-06,600,superconductivity,10.012286000070162,3.7991958036129835e-06,0,frozen_decisions,10.012286000070162,pool0_91414_adaptive_energy,0.00242552421429169,,,0,3.7991948952163616e-06,91414,PASS,1e-05,True,True,10.048583200084977,0.0024293234101460713
3.9453433587502765e-06,600,superconductivity,10.010760199977085,3.94534330797015e-06,0,frozen_decisions,10.010760199977085,pool0_91415_adaptive_energy,0.0024210626358868847,,,0,3.945342798355664e-06,91415,PASS,1e-05,True,True,10.043336900067516,0.002425007979245635
3.623969299249713e-06,600,superconductivity,9.808557900018059,3.6239692518670423e-06,0,frozen_decisions,9.808557900018059,pool1_91411_adaptive_energy,0.0023636151885194556,,,0,3.6239692518670423e-06,91411,PASS,1e-05,True,True,9.840230099973269,0.0023672391578187053
2.958472584794602e-06,600,superconductivity,9.575466700014658,2.9584725373473127e-06,0,frozen_decisions,9.575466700014658,pool1_91412_adaptive_energy,0.0023640341581879676,,,0,2.9584725373473127e-06,91412,PASS,1e-05,True,True,9.607603500015102,0.002366992630772762
3.92688222298869e-06,600,superconductivity,9.859117200016044,3.926882175289432e-06,0,frozen_decisions,9.859117200016044,pool1_91413_adaptive_energy,0.002363865516859619,,,0,3.926882175289432e-06,91413,PASS,1e-05,True,True,9.893609300022945,0.0023677923990826077
3.5067756047118745e-06,600,superconductivity,9.618663000059314,3.5067755571583335e-06,0,frozen_decisions,9.618663000059314,pool1_91414_adaptive_energy,0.002363582517251458,,,0,3.5067755571583335e-06,91414,PASS,1e-05,True,True,9.653131100116298,0.00236708929285617
3.2871161810858404e-06,600,superconductivity,9.824562399997376,3.287116133769523e-06,0,frozen_decisions,9.824562399997376,pool1_91415_adaptive_energy,0.00236757422603644,,,0,3.287116133769523e-06,91415,PASS,1e-05,True,True,9.855810299981385,0.0023708613422175257
8.94844071267463e-06,600,superconductivity,10.010268099955283,8.948440658243777e-06,0,frozen_decisions,10.010268099955283,pool2_91411_adaptive_energy,0.002790958684174728,,,0,8.948440436347491e-06,91411,PASS,1e-05,True,True,10.040749799925834,0.0027999071248874024
3.6377479437814733e-07,600,superconductivity,10.01336960005574,1.1412657583123511e-05,0,frozen_decisions,91.67202520009596,pool2_91412_adaptive_energy,0.0028096368565562746,,,1,1.1412657398144743e-05,91412,PASS,1e-05,True,True,91.67203110014088,0.0028100006313506527
9.027320973525963e-06,600,superconductivity,10.015952299931087,9.02732091921394e-06,0,frozen_decisions,10.015952299931087,pool2_91413_adaptive_energy,0.002797608746378034,,,0,8.992980919517689e-06,91413,PASS,1e-05,True,True,10.066974299843423,0.00280663606735156
4.49041314485709e-07,600,superconductivity,10.015962700010277,1.0349714753124083e-05,0,frozen_decisions,87.89856720005628,pool2_91414_adaptive_energy,0.002811435497883126,,,1,1.021433346927881e-05,91414,PASS,1e-05,True,True,87.89857159997337,0.0028118845391976116
3.91127300794665e-07,600,superconductivity,10.011884800042026,1.0885369390797872e-05,0,frozen_decisions,80.03298150002956,pool2_91415_adaptive_energy,0.002803319680533081,,,1,1.0885351657447494e-05,91415,PASS,1e-05,True,True,80.03298709995579,0.002803710807833876


==> anc/results/residual_controls/corrected_direction_summary.json <==
{"status":"PASS","new_search_runs_executed_by_builder":0,"source":"corrected_direction_results.json","method_runs":12,"paired_conditions":6,"rank":3,"search_cap_seconds":1,"original_PCA_definition":"Uncentered C.T C/n in original feature coordinates, including intercept; T^-1 mapping, column normalization, dyadic 2^-24 rounding.","corrected_rows":[{"dataset":"diabetes","spread":"concentrated","rank":3,"search_cap_seconds":1,"residual_width":9.424468667086515e-05,"original_gram_pca_width":0.00017902432491267344,"historical_midpoint_metric_width":0.00013128381182928766,"residual_reduction_percent":47.35649095907111,"residual_total_seconds":1.092223700019531,"pca_total_seconds":1.1007165999617428,"physical_pca_span_residual":3.5342972240321977e-07},{"dataset":"diabetes","spread":"dispersed","rank":3,"search_cap_seconds":1,"residual_width":7.88483180858285e-05,"original_gram_pca_width":9.325402243973213e-05,"historical_midpoint_metric_width":7.895539015048748e-05,"residual_reduction_percent":15.447810160911501,"residual_total_seconds":1.1043368999380618,"pca_total_seconds":1.1087275998434052,"physical_pca_span_residual":1.9587915841603227e-07},{"dataset":"concrete","spread":"concentrated","rank":3,"search_cap_seconds":1,"residual_width":5.395856564681848e-06,"original_gram_pca_width":1.5034158751592416e-05,"historical_midpoint_metric_width":1.1111775089729769e-05,"residual_reduction_percent":64.10935487753633,"residual_total_seconds":1.1486602999502793,"pca_total_seconds":1.1528901999117807,"physical_pca_span_residual":2.207139226573669e-07},{"dataset":"concrete","spread":"dispersed","rank":3,"search_cap_seconds":1,"residual_width":8.302061482528844e-06,"original_gram_pca_width":9.50015229760045e-06,"historical_midpoint_metric_width":8.950221338392427e-06,"residual_reduction_percent":12.611280088364696,"residual_total_seconds":1.10840729996562,"pca_total_seconds":1.1066673001041636,"physical_pca_span_residual":2.1950071322517494e-07},{"dataset":"superconductivity","spread":"concentrated","rank":3,"search_cap_seconds":1,"residual_width":2.6503510655189846e-06,"original_gram_pca_width":1.401618159109016e-05,"historical_midpoint_metric_width":7.574642874196759e-06,"residual_reduction_percent":81.09077676901842,"residual_total_seconds":2.393503100145608,"pca_total_seconds":2.4106636000797153,"physical_pca_span_residual":1.2984812430849114e-06},{"dataset":"superconductivity","spread":"dispersed","rank":3,"search_cap_seconds":1,"residual_width":7.636563525748503e-06,"original_gram_pca_width":9.733492159418506e-06,"historical_midpoint_metric_width":8.433109328385053e-06,"residual_reduction_percent":21.543435791859487,"residual_total_seconds":2.458618199918419,"pca_total_seconds":2.4839319998864084,"physical_pca_span_residual":1.2924057098041877e-06}],"pairs_residual_narrower":6,"frozen_protocol_digest_matches":true,"exact_timing_sum_checks":12,"interval_width_checks":12,"paired_metadata_checks":true,"all_historical_metric_widths_preserved":true,"scope":"Aggregate arithmetic and metadata audit; not an independent full search-tree/witness audit.","reproduction_order":["analyze_existing.py (historical metric table only)","corrected_direction_build.py (current corrected direction_table.tex)"],"no_timing_repeats":true}

==> anc/results/residual_controls/epsilon_independent_audit.json <==
{"status":"PASS","imports_solver_implementation":false,"logical_cpu_affinity":[4],"reports":[{"condition":0,"delta_fraction":"0","status":"PASS","audit_type":"independent_Fraction_original_data_and_complete_tree","imports_solver_implementation":false,"epsilon_squared":"0","tail_error":"1/1280000","exact_original_H":"10/8001","exact_retained_V":"2/1601","candidate_is_perturbed_midpoint_fit":true,"full_rank_minor_uniform_lower":"4707826301540010572876842067405749812076766583348025884672","all_original_input_and_structural_conditions_verified":true,"point_count":15,"node_count":13,"terminal_count":7,"mode":"adaptive","bound_minimizers":{"parent_cap":1,"corner_interpolation":12},"exact_terminal_upper":"5766916425166617/4611686018427387904","independent_original_upper":"5766916425166617/4611686018427387904","exact_original_witness_regret":"13609593477652831934543166401469651741/10889035741470030830827987437816582766592","feasible_lower_justification":"5763887036781567/4611686018427387904","exact_point_original_values_verified":true,"every_node_upper_verified":true,"complete_binary_coverage_verified":true,"all_terminal_uppers_verified":true,"original_full_witness_verified":true},{"condition":1,"delta_fraction":"1/32768","status":"PASS","audit_type":"independent_Fraction_original_data_and_complete_tree","imports_solver_implementation":false,"epsilon_squared":"1/2147483648","tail_error":"4507376769/5497558138880000","exact_original_H":"26843553601/21477520834560","exact_retained_V":"2/1601","candidate_is_perturbed_midpoint_fit":false,"full_rank_minor_uniform_lower":"4707826301540010572876842067405749812076766583348025884672","all_original_input_and_structural_conditions_verified":true,"point_count":15,"node_count":13,"terminal_count":7,"mode":"adaptive","bound_minimizers":{"parent_cap":1,"corner_interpolation":12},"exact_terminal_upper":"2883547303573533/2305843009213693952","independent_original_upper":"2883547303573533/2305843009213693952","exact_original_witness_regret":"54438390136539010659509004763679653327/43556142965880123323311949751266331066368","feasible_lower_justification":"5763888754771967/4611686018427387904","exact_point_original_values_verified":true,"every_node_upper_verified":true,"complete_binary_coverage_verified":true,"all_terminal_uppers_verified":true,"original_full_witness_verified":true},{"condition":2,"delta_fraction":"1/16384","status":"PASS","audit_type":"independent_Fraction_original_data_and_complete_tree","imports_solver_implementation":false,"epsilon_squared":"1/536870912","tail_error":"1181228161/1374389534720000","exact_original_H":"6710894401/5369380208640","exact_retained_V":"2/1601","candidate_is_perturbed_midpoint_fit":false,"full_rank_minor_uniform_lower":"4707826301540010572876842067405749812076766583348025884672","all_original_input_and_structural_conditions_verified":true,"point_count":15,"node_count":13,"terminal_count":7,"mode":"adaptive","bound_minimizers":{"parent_cap":1,"corner_interpolation":12},"exact_terminal_upper":"360454811586123/288230376151711744","independent_original_upper":"360454811586123/288230376151711744","exact_original_witness_regret":"54438438814322059423518022237082709475/43556142965880123323311949751266331066368","feasible_lower_justification":"5763893908732927/4611686018427387904","exact_point_original_values_verified":true,"every_node_upper_verified":true,"complete_binary_coverage_verified":true,"all_terminal_uppers_verified":true,"original_full_witness_verified":true},{"condition":3,"delta_fraction":"1/8192","status":"PASS","audit_type":"independent_Fraction_original_data_and_complete_tree","imports_solver_implementation":false,"epsilon_squared":"1/134217728","tail_error":"12938409/13743895347200","exact_original_H":"1677729601/1342345052160","exact_retained_V":"2/1601","candidate_is_perturbed_midpoint_fit":false,"full_rank_minor_uniform_lower":"4707826301540010572876842067405749812076766583348025884672","all_original_input_and_structural_conditions_verified":true,"point_count":15,"node_count":13,"terminal_count":7,"mode":"adaptive","bound_minimizers":{"parent_cap":1,"corner_interpolation":12},"exact_terminal_upper":"1441913683457341/1152921504606846976","independent_original_upper":"1441913683457341/1152921504606846976","exact_original_witness_regret":"27219316762727127239777046065347573841/21778071482940061661655974875633165533184","feasible_lower_justification":"5763914524573695/4611686018427387904","exact_point_original_values_verified":true,"every_node_upper_verified":true,"complete_binary_coverage_verified":true,"all_terminal_uppers_verified":true,"original_full_witness_verified":true},{"condition":4,"delta_fraction":"1/4096","status":"PASS","audit_type":"independent_Fraction_original_data_and_complete_tree","imports_solver_implementation":false,"epsilon_squared":"1/33554432","tail_error":"95902849/85899345920000","exact_original_H":"419438401/335586263040","exact_retained_V":"2/1601","candidate_is_perturbed_midpoint_fit":false,"full_rank_minor_uniform_lower":"4707826301540010572876842067405749812076766583348025884672","all_original_input_and_structural_conditions_verified":true,"point_count":15,"node_count":13,"terminal_count":7,"mode":"adaptive","bound_minimizers":{"parent_cap":1,"corner_interpolation":12},"exact_terminal_upper":"5768461938871899/4611686018427387904","independent_original_upper":"5768461938871899/4611686018427387904","exact_original_witness_regret":"54439412369983034703698371705144523943/43556142965880123323311949751266331066368","feasible_lower_justification":"5763996987949055/4611686018427387904","exact_point_original_values_verified":true,"every_node_upper_verified":true,"complete_binary_coverage_verified":true,"all_terminal_uppers_verified":true,"original_full_witness_verified":true}]}

==> anc/results/residual_controls/epsilon_results.json <==
{"study":"v76_frozen_nonzero_nuisance_response_residual","started_at":"2026-10-28T16:44:28.193925+08:00","timezone":"Asia/Shanghai","protocol":"epsilon_protocol.md","protocol_sha256":"b4f741df508f6478110b62c6a3ebaaef85cba6cae5729713083c8820c1bc627c","logical_cpu_affinity":[4],"numerical_threads":1,"reserved_logical_cpus":[0,1,2,3],"search_cap_seconds":10.0,"absolute_target":1e-06,"deltas":["0","1/32768","1/16384","1/8192","1/4096"],"results":[{"condition":0,"delta_fraction":"0","m":64,"n":128,"p":65,"alpha":"1/32","analytic":{"fraction":{"delta":"0","epsilon_squared":"0","a_squared":"1/2048","a_times_epsilon":"0","G":"1/32","kappa":"25/32","original_projection_radius":"1/25","tail_error":"1/1280000","exact_original_H":"10/8001","exact_retained_V":"2/1601","actual_reduction_gap":"8/12809601","original_gradient_cap":"1/512"},"numeric":{"delta":0.0,"epsilon_squared":0.0,"a_squared":0.00048828125,"a_times_epsilon":0.0,"G":0.03125,"kappa":0.78125,"original_projection_radius":0.04,"tail_error":7.8125e-07,"exact_original_H":0.001249843769528809,"exact_retained_V":0.0012492192379762648,"actual_reduction_gap":6.245315525440644e-07,"original_gradient_cap":0.001953125},"epsilon":0.0,"epsilon_exact_expression":"0/sqrt(2)","candidate_is_perturbed_midpoint_fit":true,"retained_direction_source":"fixed_original_e0_from_declared_mechanism"},"status":"PASS","construction_seconds":0.00015300000086426735,"anchor_setup_seconds":0.4378267000429332,"method_setup_seconds":0.012970099924132228,"setup_seconds":0.4509497999679297,"search_seconds":0.02253219997510314,"total_seconds":0.47348199994303286,"target_attained":true,"tail_budget_attained":true,"certificate_path":"epsilon_condition_0_certificate.json","result":{"status":"PASS","anchor":"observed","rank":1,"features":65,"n":128,"lower":0.0012498437694479223,"upper":0.001250500663341597,"absolute_gap":6.568938936747128e-07,"relative_gap":0.0005255808043631519,"search_lower":0.001249999957790003,"search_upper":0.001250500663341597,"search_error":5.00705551593995e-07,"tail_error":7.8125e-07,"anchor_error":0.0,"B0_squared":2.00048828125,"rho":0.0,"seconds":0.022237899946048856,"nodes":6,"points":15,"stop_reason":"tolerance","trace":[{"seconds":0.01044850004836917,"lower":0.0012498437694479223,"upper":0.001953125000004314,"search_lower":0.001249999957790003,"search_upper":0.001953906250004314,"nodes":0},{"seconds":0.012490199995227158,"lower":0.0012498437694479223,"upper":0.0017627223758740435,"search_lower":0.001249999957790003,"search_upper":0.0017627223758740435,"nodes":1},{"seconds":0.014397599967196584,"lower":0.0012498437694479223,"upper":0.0013781805623599489,"search_lower":0.001249999957790003,"search_upper":0.0013781805623599489,"nodes":2},{"seconds":0.016273200046271086,"lower":0.0012498437694479223,"upper":0.0012820451089814251,"search_lower":0.001249999957790003,"search_upper":0.0012820451089814251,"nodes":3},{"seconds":0.01817179995123297,"lower":0.0012498437694479223,"upper":0.0012580112456367942,"search_lower":0.001249999957790003,"search_upper":0.0012580112456367942,"nodes":4},{"seconds":0.020273400004953146,"lower":0.0012498437694479223,"upper":0.0012520027798006365,"search_lower":0.001249999957790003,"search_upper":0.0012520027798006365,"nodes":5},{"seconds":0.02222110005095601,"lower":0.0012498437694479223,"upper":0.001250500663341597,"search_lower":0.001249999957790003,"search_upper":0.001250500663341597,"nodes":6}],"budget_seconds":10.0,"absolute_tolerance":1e-06,"method":"nonzero_residual_energy","basis_kind":"fixed_e0","structural_receipt":{"certificate_type":"verified_nonzero_residual_fixed_direction_family","m":64,"n":128,"p":65,"alpha":"1/32","delta":"0","lambda":"1/2","G":"1/32","kappa":"25/32","a_squared":"1/2048","epsilon_squared":"0","a_times_epsilon":"0","original_projection_radius":"1/25","tail_error":"1/1280000","epsilon_exact_expression":"0/sqrt(2)","scalar_T":"741455/524288","basis_sign":"1","exact_coordinate_radius":"524288/18536375","rounded_coordinate_radius":"29659/1048576","actual_original_root_radius":"21990813845/549755813888","midpoint_gradient":["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],"candidate_is_perturbed_midpoint_fit":true,"automatic_direction_recovery_claimed":false,"retained_direction_source":"fixed_original_e0_from_declared_mechanism","signal_rows":[0,64],"nuisance_rows":[64,128],"row_ranges_are_half_open":true,"all_input_cells_match_declared_family":true,"full_column_rank_every_completion":true},"search_values_include_additive_tail":true,"analytic":{"fraction":{"delta":"0","epsilon_squared":"0","a_squared":"1/2048","a_times_epsilon":"0","G":"1/32","kappa":"25/32","original_projection_radius":"1/25","tail_error":"1/1280000","exact_original_H":"10/8001","exact_retained_V":"2/1601","actual_reduction_gap":"8/12809601","original_gradient_cap":"1/512"},"numeric":{"delta":0.0,"epsilon_squared":0.0,"a_squared":0.00048828125,"a_times_epsilon":0.0,"G":0.03125,"kappa":0.78125,"original_projection_radius":0.04,"tail_error":7.8125e-07,"exact_original_H":0.001249843769528809,"exact_retained_V":0.0012492192379762648,"actual_reduction_gap":6.245315525440644e-07,"original_gradient_cap":0.001953125},"epsilon":0.0,"epsilon_exact_expression":"0/sqrt(2)","candidate_is_perturbed_midpoint_fit":true,"retained_direction_source":"fixed_original_e0_from_declared_mechanism"}}},{"condition":1,"delta_fraction":"1/32768","m":64,"n":128,"p":65,"alpha":"1/32","analytic":{"fraction":{"delta":"1/32768","epsilon_squared":"1/2147483648","a_squared":"1/2048","a_times_epsilon":"1/2097152","G":"1/32","kappa":"25/32","original_projection_radius":"65537/1638400","tail_error":"4507376769/5497558138880000","exact_original_H":"26843553601/21477520834560","exact_retained_V":"2/1601","actual_reduction_gap":"21487646081/34385510856130560","original_gradient_cap":"1048577/536870912"},"numeric":{"delta":3.0517578125e-05,"epsilon_squared":4.656612873077393e-10,"a_squared":0.00048828125,"a_times_epsilon":4.76837158203125e-07,"G":0.03125,"kappa":0.78125,"original_projection_radius":0.0400006103515625,"tail_error":8.19887058059976e-07,"exact_original_H":0.0012498441420578388,"exact_retained_V":0.0012492192379762648,"actual_reduction_gap":6.249040815739106e-07,"original_gradient_cap":0.0019531268626451492},"epsilon":2.1579186437577742e-05,"epsilon_exact_expression":"1/32768/sqrt(2)","candidate_is_perturbed_midpoint_fit":false,"retained_direction_source":"fixed_original_e0_from_declared_mechanism"},"status":"PASS","construction_seconds":0.00011300004553049803,"anchor_setup_seconds":0.44120560004375875,"method_setup_seconds":0.01317010005004704,"setup_seconds":0.4544887001393363,"search_seconds":0.022568399901501834,"total_seconds":0.4770571000408381,"target_attained":true,"tail_budget_attained":true,"certificate_path":"epsilon_condition_1_certificate.json","result":{"status":"PASS","anchor":"observed","rank":1,"features":65,"n":128,"lower":0.001249844141977707,"upper":0.0012505393003996571,"absolute_gap":6.9515842195003e-07,"relative_gap":0.0005561960876578076,"search_lower":0.0012500385948480631,"search_upper":0.0012505393003996571,"search_error":5.00705551593995e-07,"tail_error":8.19887058059976e-07,"anchor_error":0.0,"B0_squared":2.0004882817156613,"rho":0.0,"seconds":0.022298000054433942,"nodes":6,"points":15,"stop_reason":"tolerance","trace":[{"seconds":0.010417500045150518,"lower":0.001249844141977707,"upper":0.001953126862649485,"search_lower":0.0012500385948480631,"search_upper":0.0019539467497075454,"nodes":0},{"seconds":0.012432000017724931,"lower":0.001249844141977707,"upper":0.0017627610129321038,"search_lower":0.0012500385948480631,"search_upper":0.0017627610129321038,"nodes":1},{"seconds":0.014405300025828183,"lower":0.001249844141977707,"upper":0.001378219199418009,"search_lower":0.0012500385948480631,"search_upper":0.001378219199418009,"nodes":2},{"seconds":0.016314300009980798,"lower":0.001249844141977707,"upper":0.0012820837460394852,"search_lower":0.0012500385948480631,"search_upper":0.0012820837460394852,"nodes":3},{"seconds":0.018215500051155686,"lower":0.001249844141977707,"upper":0.0012580498826948543,"search_lower":0.0012500385948480631,"search_upper":0.0012580498826948543,"nodes":4},{"seconds":0.020166700007393956,"lower":0.001249844141977707,"upper":0.0012520414168586966,"search_lower":0.0012500385948480631,"search_upper":0.0012520414168586966,"nodes":5},{"seconds":0.022277700016275048,"lower":0.001249844141977707,"upper":0.0012505393003996571,"search_lower":0.0012500385948480631,"search_upper":0.0012505393003996571,"nodes":6}],"budget_seconds":10.0,"absolute_tolerance":1e-06,"method":"nonzero_residual_energy","basis_kind":"fixed_e0","structural_receipt":{"certificate_type":"verified_nonzero_residual_fixed_direction_family","m":64,"n":128,"p":65,"alpha":"1/32","delta":"1/32768","lambda":"1/2","G":"1/32","kappa":"25/32","a_squared":"1/2048","epsilon_squared":"1/2147483648","a_times_epsilon":"1/2097152","original_projection_radius":"65537/1638400","tail_error":"4507376769/5497558138880000","epsilon_exact_expression":"1/32768/sqrt(2)","scalar_T":"741455/524288","basis_sign":"1","exact_coordinate_radius":"524296/18536375","rounded_coordinate_radius":"29659/1048576","actual_original_root_radius":"21990813845/549755813888","midpoint_gradient":["0","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","-3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576","3/1048576"],"candidate_is_perturbed_midpoint_fit":false,"automatic_direction_recovery_claimed":false,"retained_direction_source":"fixed_original_e0_from_declared_mechanism","signal_rows":[0,64],"nuisance_rows":[64,128],"row_ranges_are_half_open":true,"all_input_cells_match_declared_family":true,"full_column_rank_every_completion":true},"search_values_include_additive_tail":true,"analytic":{"fraction":{"delta":"1/32768","epsilon_squared":"1/2147483648","a_squared":"1/2048","a_times_epsilon":"1/2097152","G":"1/32","kappa":"25/32","original_projection_radius":"65537/1638400","tail_error":"4507376769/5497558138880000","exact_original_H":"26843553601/21477520834560","exact_retained_V":"2/1601","actual_reduction_gap":"21487646081/34385510856130560","original_gradient_cap":"1048577/536870912"},"numeric":{"delta":3.0517578125e-05,"epsilon_squared":4.656612873077393e-10,"a_squared":0.00048828125,"a_times_epsilon":4.76837158203125e-07,"G":0.03125,"kappa":0.78125,"original_projection_radius":0.0400006103515625,"tail_error":8.19887058059976e-07,"exact_original_H":0.0012498441420578388,"exact_retained_V":0.0012492192379762648,"actual_reduction_gap":6.249040815739106e-07,"original_gradient_cap":0.0019531268626451492},"epsilon":2.1579186437577742e-05,"epsilon_exact_expression":"1/32768/sqrt(2)","candidate_is_perturbed_midpoint_fit":false,"retained_direction_source":"fixed_original_e0_from_declared_mechanism"}}},{"condition":2,"delta_fraction":"1/16384","m":64,"n":128,"p":65,"alpha":"1/32","analytic":{"fraction":{"delta":"1/16384","epsilon_squared":"1/536870912","a_squared":"1/2048","a_times_epsilon":"1/1048576","G":"1/32","kappa":"25/32","original_projection_radius":"32769/819200","tail_error":"1181228161/1374389534720000","exact_original_H":"6710894401/5369380208640","exact_retained_V":"2/1601","actual_reduction_gap":"5381518721/8596377714032640","original_gradient_cap":"262145/134217728"},"numeric":{"delta":6.103515625e-05,"epsilon_squared":1.862645149230957e-09,"a_squared":0.00048828125,"a_times_epsilon":9.5367431640625e-07,"G":0.03125,"kappa":0.78125,"original_projection_radius":0.040001220703125,"tail_error":8.594566032115835e-07,"exact_original_H":0.0012498452596449282,"exact_retained_V":0.0012492192379762648,"actual_reduction_gap":6.260216686634492e-07,"original_gradient_cap":0.001953132450580597},"epsilon":4.3158372875155485e-05,"epsilon_exact_expression":"1/16384/sqrt(2)","candidate_is_perturbed_midpoint_fit":false,"retained_direction_source":"fixed_original_e0_from_declared_mechanism"},"status":"PASS","construction_seconds":0.0001094000181183219,"anchor_setup_seconds":0.43548139999620616,"method_setup_seconds":0.014338299981318414,"setup_seconds":0.4499290999956429,"search_seconds":0.02254400006495416,"total_seconds":0.47247310006059706,"target_attained":true,"tail_budget_attained":true,"certificate_path":"epsilon_condition_2_certificate.json","result":{"status":"PASS","anchor":"observed","rank":1,"features":65,"n":128,"lower":0.001249845259564841,"upper":0.0012505788473744887,"absolute_gap":7.335878096476848e-07,"relative_gap":0.0005869429067587921,"search_lower":0.0012500781080581253,"search_upper":0.0012505788473744887,"search_error":5.007393163634043e-07,"tail_error":8.594566032115836e-07,"anchor_error":0.0,"B0_squared":2.000488283112645,"rho":0.0,"seconds":0.022278000018559396,"nodes":6,"points":15,"stop_reason":"tolerance","trace":[{"seconds":0.010001900023780763,"lower":0.001249845259564841,"upper":0.001953132450584955,"search_lower":0.0012500781080581253,"search_upper":0.0019539919071881666,"nodes":0},{"seconds":0.012185500003397465,"lower":0.001249845259564841,"upper":0.001762835101216333,"search_lower":0.0012500781080581253,"search_upper":0.001762835101216333,"nodes":1},{"seconds":0.014421400032006204,"lower":0.001249845259564841,"upper":0.0013782673563966492,"search_lower":0.0012500781080581253,"search_upper":0.0013782673563966492,"nodes":2},{"seconds":0.016405300004407763,"lower":0.001249845259564841,"upper":0.0012821254201917285,"search_lower":0.0012500781080581253,"search_upper":0.0012821254201917285,"nodes":3},{"seconds":0.018387399963103235,"lower":0.001249845259564841,"upper":0.0012580899361404982,"search_lower":0.0012500781080581253,"search_upper":0.0012580899361404982,"nodes":4},{"seconds":0.02036490000318736,"lower":0.001249845259564841,"upper":0.0012520810651276905,"search_lower":0.0012500781080581253,"search_upper":0.0012520810651276905,"nodes":5},{"seconds":0.02226270001847297,"lower":0.001249845259564841,"upper":0.0012505788473744887,"search_lower":0.0012500781080581253,"search_upper":0.0012505788473744887,"nodes":6}],"budget_seconds":10.0,"absolute_tolerance":1e-06,"method":"nonzero_residual_energy","basis_kind":"fixed_e0","structural_receipt":{"certificate_type":"verified_nonzero_residual_fixed_direction_family","m":64,"n":128,"p":65,"alpha":"1/32","delta":"1/16384","lambda":"1/2","G":"1/32","kappa":"25/32","a_squared":"1/2048","epsilon_squared":"1/536870912","a_times_epsilon":"1/1048576","original_projection_radius":"32769/819200","tail_error":"1181228161/1374389534720000","epsilon_exact_expression":"1/16384/sqrt(2)","scalar_T":"741455/524288","basis_sign":"1","exact_coordinate_radius":"47664/1685125","rounded_coordinate_radius":"7415/262144","actual_original_root_radius":"5497888825/137438953472","midpoint_gradient":["0","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","-3/524288","3/524288","3/524288","3/524288","3/524288","3/524288","3/524288","3/524288","3/524288","3/524288","3/524288","3/524288","3/524288","3/524288","3/524288","3/524288","3/524288","3/524288","3/524288","3/524288","3/524288","3/524288","3/524288","3/524288","3/524288","3/524288","3/524288","3/524288","3/524288","3/524288","3/524288","3/524288","3/524288"],"candidate_is_perturbed_midpoint_fit":false,"automatic_direction_recovery_claimed":false,"retained_direction_source":"fixed_original_e0_from_declared_mechanism","signal_rows":[0,64],"nuisance_rows":[64,128],"row_ranges_are_half_open":true,"all_input_cells_match_declared_family":true,"full_column_rank_every_completion":true},"search_values_include_additive_tail":true,"analytic":{"fraction":{"delta":"1/16384","epsilon_squared":"1/536870912","a_squared":"1/2048","a_times_epsilon":"1/1048576","G":"1/32","kappa":"25/32","original_projection_radius":"32769/819200","tail_error":"1181228161/1374389534720000","exact_original_H":"6710894401/5369380208640","exact_retained_V":"2/1601","actual_reduction_gap":"5381518721/8596377714032640","original_gradient_cap":"262145/134217728"},"numeric":{"delta":6.103515625e-05,"epsilon_squared":1.862645149230957e-09,"a_squared":0.00048828125,"a_times_epsilon":9.5367431640625e-07,"G":0.03125,"kappa":0.78125,"original_projection_radius":0.040001220703125,"tail_error":8.594566032115835e-07,"exact_original_H":0.0012498452596449282,"exact_retained_V":0.0012492192379762648,"actual_reduction_gap":6.260216686634492e-07,"original_gradient_cap":0.001953132450580597},"epsilon":4.3158372875155485e-05,"epsilon_exact_expression":"1/16384/sqrt(2)","candidate_is_perturbed_midpoint_fit":false,"retained_direction_source":"fixed_original_e0_from_declared_mechanism"}}},{"condition":3,"delta_fraction":"1/8192","m":64,"n":128,"p":65,"alpha":"1/32","analytic":{"fraction":{"delta":"1/8192","epsilon_squared":"1/134217728","a_squared":"1/2048","a_times_epsilon":"1/524288","G":"1/32","kappa":"25/32","original_projection_radius":"3277/81920","tail_error":"12938409/13743895347200","exact_original_H":"1677729601/1342345052160","exact_retained_V":"2/1601","actual_reduction_gap":"1354986881/2149094428508160","original_gradient_cap":"65537/33554432"},"numeric":{"delta":0.0001220703125,"epsilon_squared":7.450580596923828e-09,"a_squared":0.00048828125,"a_times_epsilon":1.9073486328125e-06,"G":0.03125,"kappa":0.78125,"original_projection_radius":0.04000244140625,"tail_error":9.413931547896936e-07,"exact_original_H":0.0012498497299932864,"exact_retained_V":0.0012492192379762648,"actual_reduction_gap":6.304920170216035e-07,"original_gradient_cap":0.0019531548023223877},"epsilon":8.631674575031097e-05,"epsilon_exact_expression":"1/8192/sqrt(2)","candidate_is_perturbed_midpoint_fit":false,"retained_direction_source":"fixed_original_e0_from_declared_mechanism"},"status":"PASS","construction_seconds":0.00012169999536126852,"anchor_setup_seconds":0.467077000066638,"method_setup_seconds":0.01478490000590682,"setup_seconds":0.4819836000679061,"search_seconds":0.024820199934765697,"total_seconds":0.5068038000026718,"target_attained":true,"tail_budget_attained":true,"certificate_path":"epsilon_condition_3_certificate.json","result":{"status":"PASS","anchor":"observed","rank":1,"features":65,"n":128,"lower":0.0012498497299127107,"upper":0.00125066075851282,"absolute_gap":8.110286001093443e-07,"relative_gap":0.0006489008884019892,"search_lower":0.0012501599854306737,"search_upper":0.00125066075851282,"search_error":5.007730821463257e-07,"tail_error":9.413931547896937e-07,"anchor_error":0.0,"B0_squared":2.0004882887005806,"rho":0.0,"seconds":0.024548300076276064,"nodes":6,"points":15,"stop_reason":"tolerance","trace":[{"seconds":0.011241300031542778,"lower":0.0012498497299127107,"upper":0.0019531548023267887,"search_lower":0.0012501599854306737,"search_upper":0.0019540961954815786,"nodes":0},{"seconds":0.01339209999423474,"lower":0.0012498497299127107,"upper":0.0017629515548286572,"search_lower":0.0012501599854306737,"search_upper":0.0017629515548286572,"nodes":1},{"seconds":0.015445300028659403,"lower":0.0012498497299127107,"upper":0.0013783578778290844,"search_lower":0.0012501599854306737,"search_upper":0.0013783578778290844,"nodes":2},{"seconds":0.01766090001910925,"lower":0.0012498497299127107,"upper":0.0012822094585791912,"search_lower":0.0012501599854306737,"search_upper":0.0012822094585791912,"nodes":3},{"seconds":0.01971859997138381,"lower":0.0012498497299127107,"upper":0.0012581723537667179,"search_lower":0.0012501599854306737,"search_upper":0.0012581723537667179,"nodes":4},{"seconds":0.022343200049363077,"lower":0.0012498497299127107,"upper":0.0012521630775635996,"search_lower":0.0012501599854306737,"search_upper":0.0012521630775635996,"nodes":5},{"seconds":0.024531500064767897,"lower":0.0012498497299127107,"upper":0.00125066075851282,"search_lower":0.0012501599854306737,"search_upper":0.00125066075851282,"nodes":6}],"budget_seconds":10.0,"absolute_tolerance":1e-06,"method":"nonzero_residual_energy","basis_kind":"fixed_e0","structural_receipt":{"certificate_type":"verified_nonzero_residual_fixed_direction_family","m":64,"n":128,"p":65,"alpha":"1/32","delta":"1/8192","lambda":"1/2","G":"1/32","kappa":"25/32","a_squared":"1/2048","epsilon_squared":"1/134217728","a_times_epsilon":"1/524288","original_projection_radius":"3277/81920","tail_error":"12938409/13743895347200","epsilon_exact_expression":"1/8192/sqrt(2)","scalar_T":"741455/524288","basis_sign":"1","exact_coordinate_radius":"104864/3707275","rounded_coordinate_radius":"29661/1048576","actual_original_root_radius":"21992296755/549755813888","midpoint_gradient":["0","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","-3/262144","3/262144","3/262144","3/262144","3/262144","3/262144","3/262144","3/262144","3/262144","3/262144","3/262144","3/262144","3/262144","3/262144","3/262144","3/262144","3/262144","3/262144","3/262144","3/262144","3/262144","3/262144","3/262144","3/262144","3/262144","3/262144","3/262144","3/262144","3/262144","3/262144","3/262144","3/262144","3/262144"],"candidate_is_perturbed_midpoint_fit":false,"automatic_direction_recovery_claimed":false,"retained_direction_source":"fixed_original_e0_from_declared_mechanism","signal_rows":[0,64],"nuisance_rows":[64,128],"row_ranges_are_half_open":true,"all_input_cells_match_declared_family":true,"full_column_rank_every_completion":true},"search_values_include_additive_tail":true,"analytic":{"fraction":{"delta":"1/8192","epsilon_squared":"1/134217728","a_squared":"1/2048","a_times_epsilon":"1/524288","G":"1/32","kappa":"25/32","original_projection_radius":"3277/81920","tail_error":"12938409/13743895347200","exact_original_H":"1677729601/1342345052160","exact_retained_V":"2/1601","actual_reduction_gap":"1354986881/2149094428508160","original_gradient_cap":"65537/33554432"},"numeric":{"delta":0.0001220703125,"epsilon_squared":7.450580596923828e-09,"a_squared":0.00048828125,"a_times_epsilon":1.9073486328125e-06,"G":0.03125,"kappa":0.78125,"original_projection_radius":0.04000244140625,"tail_error":9.413931547896936e-07,"exact_original_H":0.0012498497299932864,"exact_retained_V":0.0012492192379762648,"actual_reduction_gap":6.304920170216035e-07,"original_gradient_cap":0.0019531548023223877},"epsilon":8.631674575031097e-05,"epsilon_exact_expression":"1/8192/sqrt(2)","candidate_is_perturbed_midpoint_fit":false,"retained_direction_source":"fixed_original_e0_from_declared_mechanism"}}},{"condition":4,"delta_fraction":"1/4096","m":64,"n":128,"p":65,"alpha":"1/32","analytic":{"fraction":{"delta":"1/4096","epsilon_squared":"1/33554432","a_squared":"1/2048","a_times_epsilon":"1/262144","G":"1/32","kappa":"25/32","original_projection_radius":"8193/204800","tail_error":"95902849/85899345920000","exact_original_H":"419438401/335586263040","exact_retained_V":"2/1601","actual_reduction_gap":"348353921/537273607127040","original_gradient_cap":"16385/8388608"},"numeric":{"delta":0.000244140625,"epsilon_squared":2.9802322387695312e-08,"a_squared":0.00048828125,"a_times_epsilon":3.814697265625e-06,"G":0.03125,"kappa":0.78125,"original_projection_radius":0.0400048828125,"tail_error":1.1164561030454934e-06,"exact_original_H":0.001249867611386719,"exact_retained_V":0.0012492192379762648,"actual_reduction_gap":6.483734104542207e-07,"original_gradient_cap":0.0019532442092895508},"epsilon":0.00017263349150062194,"epsilon_exact_expression":"1/4096/sqrt(2)","candidate_is_perturbed_midpoint_fit":false,"retained_direction_source":"fixed_original_e0_from_declared_mechanism"},"status":"PASS","construction_seconds":9.42000187933445e-05,"anchor_setup_seconds":0.5100887999869883,"method_setup_seconds":0.014991999953053892,"setup_seconds":0.5251749999588355,"search_seconds":0.024888399988412857,"total_seconds":0.5500633999472484,"target_attained":true,"tail_budget_attained":false,"certificate_path":"epsilon_condition_4_certificate.json","result":{"status":"PASS","anchor":"observed","rank":1,"features":65,"n":128,"lower":0.0012498676113068539,"upper":0.0012508357932049716,"absolute_gap":9.681818981177245e-07,"relative_gap":0.0007746275600384584,"search_lower":0.0012503349863558345,"search_upper":0.0012508357932049716,"search_error":5.008068491370483e-07,"tail_error":1.1164561030454934e-06,"anchor_error":0.0,"B0_squared":2.0004883110523224,"rho":0.0,"seconds":0.024575900053605437,"nodes":6,"points":15,"stop_reason":"tolerance","trace":[{"seconds":0.011202699970453978,"lower":0.0012498676113068539,"upper":0.0019532442092940394,"search_lower":0.0012503349863558345,"search_upper":0.001954360665397085,"nodes":0},{"seconds":0.013440900016576052,"lower":0.0012498676113068539,"upper":0.0017631611331593968,"search_lower":0.0012503349863558345,"search_upper":0.0017631611331593968,"nodes":1},{"seconds":0.01556730002630502,"lower":0.0012498676113068539,"upper":0.0013785415231056346,"search_lower":0.0012503349863558345,"search_upper":0.0013785415231056346,"nodes":2},{"seconds":0.017729399958625436,"lower":0.0012498676113068539,"upper":0.0012823866205921941,"search_lower":0.0012503349863558345,"search_upper":0.0012823866205921941,"nodes":3},{"seconds":0.02022669999860227,"lower":0.0012498676113068539,"upper":0.001258347894963834,"search_lower":0.0012503349863558345,"search_upper":0.001258347894963834,"nodes":4},{"seconds":0.022414400009438396,"lower":0.0012498676113068539,"upper":0.001252338213556744,"search_lower":0.0012503349863558345,"search_upper":0.001252338213556744,"nodes":5},{"seconds":0.024558800039812922,"lower":0.0012498676113068539,"upper":0.0012508357932049716,"search_lower":0.0012503349863558345,"search_upper":0.0012508357932049716,"nodes":6}],"budget_seconds":10.0,"absolute_tolerance":1e-06,"method":"nonzero_residual_energy","basis_kind":"fixed_e0","structural_receipt":{"certificate_type":"verified_nonzero_residual_fixed_direction_family","m":64,"n":128,"p":65,"alpha":"1/32","delta":"1/4096","lambda":"1/2","G":"1/32","kappa":"25/32","a_squared":"1/2048","epsilon_squared":"1/33554432","a_times_epsilon":"1/262144","original_projection_radius":"8193/204800","tail_error":"95902849/85899345920000","epsilon_exact_expression":"1/4096/sqrt(2)","scalar_T":"741455/524288","basis_sign":"1","exact_coordinate_radius":"524352/18536375","rounded_coordinate_radius":"14831/524288","actual_original_root_radius":"10996519105/274877906944","midpoint_gradient":["0","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","-3/131072","3/131072","3/131072","3/131072","3/131072","3/131072","3/131072","3/131072","3/131072","3/131072","3/131072","3/131072","3/131072","3/131072","3/131072","3/131072","3/131072","3/131072","3/131072","3/131072","3/131072","3/131072","3/131072","3/131072","3/131072","3/131072","3/131072","3/131072","3/131072","3/131072","3/131072","3/131072","3/131072"],"candidate_is_perturbed_midpoint_fit":false,"automatic_direction_recovery_claimed":false,"retained_direction_source":"fixed_original_e0_from_declared_mechanism","signal_rows":[0,64],"nuisance_rows":[64,128],"row_ranges_are_half_open":true,"all_input_cells_match_declared_family":true,"full_column_rank_every_completion":true},"search_values_include_additive_tail":true,"analytic":{"fraction":{"delta":"1/4096","epsilon_squared":"1/33554432","a_squared":"1/2048","a_times_epsilon":"1/262144","G":"1/32","kappa":"25/32","original_projection_radius":"8193/204800","tail_error":"95902849/85899345920000","exact_original_H":"419438401/335586263040","exact_retained_V":"2/1601","actual_reduction_gap":"348353921/537273607127040","original_gradient_cap":"16385/8388608"},"numeric":{"delta":0.000244140625,"epsilon_squared":2.9802322387695312e-08,"a_squared":0.00048828125,"a_times_epsilon":3.814697265625e-06,"G":0.03125,"kappa":0.78125,"original_projection_radius":0.0400048828125,"tail_error":1.1164561030454934e-06,"exact_original_H":0.001249867611386719,"exact_retained_V":0.0012492192379762648,"actual_reduction_gap":6.483734104542207e-07,"original_gradient_cap":0.0019532442092895508},"epsilon":0.00017263349150062194,"epsilon_exact_expression":"1/4096/sqrt(2)","candidate_is_perturbed_midpoint_fit":false,"retained_direction_source":"fixed_original_e0_from_declared_mechanism"}}}],"status":"completed","elapsed_seconds":2.5047955999616534,"completed_at":"2026-10-28T16:44:30.699346+08:00","error_results":0}

==> anc/results/row_geometry/planar_audit.json <==
{"method":"independent support normals + rational convex hull; original v74 rational certificate checker","audits":[{"file":"planar_tight_diabetes_k10_planar_certificate.json","status":"PASS","p":11,"rank":11,"rows":442,"anchor_rows":438,"exact_points":225,"covered_nodes":225,"tail_and_metric_verified":true,"original_witness_verified":true,"tree_verified":true,"seconds":8.486998400068842},{"file":"planar_tight_diabetes_k2_box_certificate.json","status":"PASS","p":11,"rank":11,"rows":442,"anchor_rows":438,"exact_points":3,"covered_nodes":3,"tail_and_metric_verified":true,"original_witness_verified":true,"tree_verified":true,"seconds":0.2914981000358239},{"file":"planar_tight_diabetes_k2_planar_certificate.json","status":"PASS","p":11,"rank":11,"rows":442,"anchor_rows":438,"exact_points":3,"covered_nodes":3,"tail_and_metric_verified":true,"original_witness_verified":true,"tree_verified":true,"seconds":0.2592848000349477}],"errors":[]}

==> anc/results/row_geometry/planar_density_results.json <==
{"checks":[{"k":1,"case":0,"value_and_witness_unchanged":true},{"k":1,"case":1,"value_and_witness_unchanged":true},{"k":1,"case":2,"value_and_witness_unchanged":true},{"k":2,"case":0,"value_and_witness_unchanged":true},{"k":2,"case":1,"value_and_witness_unchanged":true},{"k":2,"case":2,"value_and_witness_unchanged":true},{"k":4,"case":0,"value_and_witness_unchanged":true},{"k":4,"case":1,"value_and_witness_unchanged":true},{"k":4,"case":2,"value_and_witness_unchanged":true},{"k":8,"case":0,"value_and_witness_unchanged":true},{"k":8,"case":1,"value_and_witness_unchanged":true},{"k":8,"case":2,"value_and_witness_unchanged":true}],"density":[{"k":4,"n":128,"p":17,"uncertain_rows":4,"anchor_rows":124,"rank":2,"anchor_setup_seconds":0.08752539998386055,"search_setup_seconds":0.06929830007720739,"actual_solve_seconds":1.2671305999392644,"certificate_file":"planar_density_k4_certificate.json","status":"PASS","anchor":"observed","features":17,"lower":7.857718852203459e-06,"upper":2.0474937841457896e-05,"absolute_gap":1.2617218989254437e-05,"relative_gap":1.6057101592170508,"search_lower":2.2461695285008828e-05,"search_upper":2.246169538353034e-05,"search_error":9.852151240012999e-14,"tail_error":1.545344272464062e-05,"anchor_error":0.0,"B0_squared":0.0009403228604391875,"rho":0.0,"seconds":1.2669809000799432,"nodes":164,"points":449,"stop_reason":"tail_or_arithmetic_floor","budget_seconds":2,"absolute_tolerance":1e-08,"method":"residual_moment","basis_kind":"gradient","tail_gradient_norm":0.0033675424523405086,"tail_coupling_norm":0.124540567048142},{"k":8,"n":128,"p":17,"uncertain_rows":4,"anchor_rows":124,"rank":2,"anchor_setup_seconds":0.13877019996289164,"search_setup_seconds":0.13136140001006424,"actual_solve_seconds":2.0021602999186143,"certificate_file":"planar_density_k8_certificate.json","status":"PASS","anchor":"observed","features":17,"lower":1.6535309097877312e-05,"upper":4.912504362640155e-05,"absolute_gap":3.2589734528524236e-05,"relative_gap":1.970917769702163,"search_lower":6.519892280955275e-05,"search_upper":6.51989244847035e-05,"search_error":1.6751507407770927e-12,"tail_error":5.0402697724398714e-05,"anchor_error":0.0,"B0_squared":0.0011132210595152787,"rho":0.0,"seconds":2.0018792001064867,"nodes":167,"points":451,"stop_reason":"time_limit","budget_seconds":2,"absolute_tolerance":1e-08,"method":"residual_moment","basis_kind":"gradient","tail_gradient_norm":0.005533354582685053,"tail_coupling_norm":0.22344598789437584},{"k":16,"n":128,"p":17,"uncertain_rows":4,"anchor_rows":124,"rank":2,"anchor_setup_seconds":0.25058880005963147,"search_setup_seconds":0.31213509989902377,"actual_solve_seconds":2.0042139000725,"certificate_file":"planar_density_k16_certificate.json","status":"PASS","anchor":"observed","features":17,"lower":3.5615708197690714e-05,"upper":0.00012309318425886135,"absolute_gap":8.747747606117063e-05,"relative_gap":2.456148718863397,"search_lower":0.00023153817217567494,"search_upper":0.00023199280728070963,"search_error":4.546351050346907e-07,"tail_error":0.00019962646389422864,"anchor_error":0.0,"B0_squared":0.001369281529531729,"rho":0.0,"seconds":2.0039061000570655,"nodes":93,"points":257,"stop_reason":"time_limit","budget_seconds":2,"absolute_tolerance":1e-08,"method":"residual_moment","basis_kind":"gradient","tail_gradient_norm":0.009145195837830317,"tail_coupling_norm":0.449194475854983}],"errors":[],"existing_dense_tree_audit":{"file":"planar_tight_diabetes_k10_planar_certificate.json","status":"PASS","p":11,"rank":11,"rows":442,"anchor_rows":438,"exact_points":225,"covered_nodes":225,"tail_and_metric_verified":true,"original_witness_verified":true,"tree_verified":true,"seconds":6.021513900021091}}

==> anc/results/row_geometry/planar_refinement.json <==
{"vectorized_interval_comparison":[{"k":4,"planar":{"seconds":[0.0009163999930024147,0.0006933000404387712,0.0006157000316306949],"median":0.0006933000404387712,"lower":3.265624999999987,"upper":3.265625},"v74_vectorized_box":{"seconds":[0.014700799947604537,0.015394199988804758,0.015058599994517863],"median":0.015058599994517863,"lower":3.265624999999987,"upper":3.2656250000000107}},{"k":8,"planar":{"seconds":[0.0010179999517276883,0.0009203000226989388,0.0009120999602600932],"median":0.0009203000226989388,"lower":9.999999999999938,"upper":10.0},"v74_vectorized_box":{"seconds":[0.7893997000064701,0.5809892000397667,0.5449218000285327],"median":0.5809892000397667,"lower":9.999999999999938,"upper":10.000000000000028}},{"k":16,"planar":{"seconds":[0.0014231998939067125,0.0013286001048982143,0.001290900050662458],"median":0.0013286001048982143,"lower":47.50130208333288,"upper":47.501302083333336}}],"tight_certifications":[{"k":2,"oracle":"box","anchor_setup_seconds":0.05718360003083944,"search_setup_seconds":0.006268099998123944,"actual_solve_seconds":0.01949630002491176,"certificate":"planar_tight_diabetes_k2_box_certificate.json","status":"PASS","anchor":"observed","rank":11,"features":11,"n":442,"lower":6.198010502750372e-08,"upper":6.752812019511915e-08,"absolute_gap":5.548015167615438e-09,"relative_gap":0.08951283908204903,"search_lower":3.927283224333549e-08,"search_upper":6.752812019511915e-08,"search_error":2.8255287951783665e-08,"tail_error":0.0,"anchor_error":0.0,"B0_squared":9.487954565643128e-05,"rho":0.0,"seconds":0.01926789991557598,"nodes":1,"points":3,"stop_reason":"tolerance","budget_seconds":2.0,"absolute_tolerance":1e-08,"method":"residual_moment","basis_kind":"gradient","tail_gradient_norm":0.0,"tail_coupling_norm":0.0},{"k":2,"oracle":"planar","anchor_setup_seconds":0.060284300008788705,"search_setup_seconds":0.006030600052326918,"actual_solve_seconds":0.02095699997153133,"certificate":"planar_tight_diabetes_k2_planar_certificate.json","status":"PASS","anchor":"observed","rank":11,"features":11,"n":442,"lower":6.198010502750372e-08,"upper":6.752812019511648e-08,"absolute_gap":5.548015167612765e-09,"relative_gap":0.0895128390820059,"search_lower":3.927283224333549e-08,"search_upper":6.752812019511648e-08,"search_error":2.825528795178099e-08,"tail_error":0.0,"anchor_error":0.0,"B0_squared":9.487954565643128e-05,"rho":0.0,"seconds":0.020181200001388788,"nodes":1,"points":3,"stop_reason":"tolerance","budget_seconds":2.0,"absolute_tolerance":1e-08,"method":"residual_moment","basis_kind":"gradient","tail_gradient_norm":0.0,"tail_coupling_norm":0.0},{"k":10,"oracle":"planar","anchor_setup_seconds":0.1410710000200197,"search_setup_seconds":0.0061567999655380845,"actual_solve_seconds":2.003912200103514,"certificate":"planar_tight_diabetes_k10_planar_certificate.json","status":"PASS","anchor":"observed","rank":11,"features":11,"n":442,"lower":1.894387294039401e-06,"upper":5.22440163824587e-06,"absolute_gap":3.3300143442064683e-06,"relative_gap":1.7578318618817805,"search_lower":7.770030133643834e-07,"search_upper":5.22440163824587e-06,"search_error":4.447398624881486e-06,"tail_error":0.0,"anchor_error":0.0,"B0_squared":0.00023364671566372788,"rho":0.0,"seconds":2.0033294999739155,"nodes":112,"points":225,"stop_reason":"time_limit","budget_seconds":2.0,"absolute_tolerance":1e-08,"method":"residual_moment","basis_kind":"gradient","tail_gradient_norm":0.0,"tail_coupling_norm":0.0}],"audits":[],"errors":[]}

==> anc/results/row_geometry/planar_results.json <==
{"protocol":"planar_protocol.md","cpu":8,"threads":1,"exact_checks":[{"k":1,"case":0,"exact_equal":true,"maximum":"97/64","witness":["-1"],"planar_seconds":0.00013420009054243565,"box_seconds":2.3999949917197227e-05,"interior":false},{"k":1,"case":1,"exact_equal":true,"maximum":"-11/64","witness":["-1"],"planar_seconds":5.259993486106396e-05,"box_seconds":2.6000081561505795e-05,"interior":false},{"k":1,"case":2,"exact_equal":true,"maximum":"-3/256","witness":["-1"],"planar_seconds":0.0001243998995050788,"box_seconds":3.0100112780928612e-05,"interior":false},{"k":2,"case":0,"exact_equal":true,"maximum":"107/32","witness":["-1","1"],"planar_seconds":0.00015089998487383127,"box_seconds":0.00010179996024817228,"interior":false},{"k":2,"case":1,"exact_equal":true,"maximum":"-1/32","witness":["-1","1"],"planar_seconds":8.60999571159482e-05,"box_seconds":9.089999366551638e-05,"interior":false},{"k":2,"case":2,"exact_equal":true,"maximum":"0","witness":["0","-1"],"planar_seconds":0.00014239992015063763,"box_seconds":0.00010160007514059544,"interior":true},{"k":4,"case":0,"exact_equal":true,"maximum":"83/32","witness":["-1","-1","1","-1"],"planar_seconds":0.00023729994427412748,"box_seconds":0.0009849000489339232,"interior":false},{"k":4,"case":1,"exact_equal":true,"maximum":"3/8","witness":["-1","1","1","2/3"],"planar_seconds":0.0001976999919861555,"box_seconds":0.000928599969483912,"interior":true},{"k":4,"case":2,"exact_equal":true,"maximum":"0","witness":["1","1","-1/3","-1"],"planar_seconds":0.00022849999368190765,"box_seconds":0.0009403000585734844,"interior":true},{"k":8,"case":0,"exact_equal":true,"maximum":"5157/256","witness":["1","1","1","1","-1","-1","-1","1"],"planar_seconds":0.00043889996595680714,"box_seconds":0.042845699936151505,"interior":false},{"k":8,"case":1,"exact_equal":true,"maximum":"75/128","witness":["-1","1","1","1","1","1","-5/12","-1"],"planar_seconds":0.0004056999459862709,"box_seconds":0.04652870004065335,"interior":true},{"k":8,"case":2,"exact_equal":true,"maximum":"0","witness":["1","1","1","1","1","-1/3","-1","-1"],"planar_seconds":0.0004594000056385994,"box_seconds":0.04353389993775636,"interior":true}],"timings":[{"k":4,"coefficient_center":["1/8","-1/4"],"generators":[["0","7/8"],["-5/8","-1"],["7/8","-1/4"],["-1/4","-7/8"]],"planar_seconds":[0.0002609000075608492,0.00022980000358074903,0.00020969996694475412],"planar_median":0.00022980000358074903,"box_seconds":[0.0009379000402987003,0.0010694999946281314,0.0019339999416843057],"box_median":0.0010694999946281314},{"k":8,"coefficient_center":["1/8","-1/4"],"generators":[["-1/2","-1/8"],["0","1/4"],["3/8","1/8"],["3/4","-5/8"],["7/8","7/8"],["1/8","1/2"],["-1/4","1"],["1/4","-3/4"]],"planar_seconds":[0.001577800023369491,0.0006329999305307865,0.00042669998947530985],"planar_median":0.0006329999305307865,"box_seconds":[0.04794740001671016,0.047609000001102686,0.05011280009057373],"box_median":0.04794740001671016},{"k":16,"coefficient_center":["1/8","-1/4"],"generators":[["-1/2","1/4"],["-5/8","5/8"],["3/4","-1/8"],["1/2","5/8"],["-1","1/4"],["-7/8","-1/8"],["-3/8","3/8"],["1/8","1/4"],["1/8","5/8"],["1/4","1"],["-1/8","-7/8"],["-3/8","1/8"],["-3/4","-5/8"],["0","1/2"],["-5/8","-3/4"],["0","1/4"]],"planar_seconds":[0.0009775999933481216,0.0009205000242218375,0.0009239999344572425],"planar_median":0.0009239999344572425}],"certifications":[{"dataset":"sklearn diabetes","features":11,"rows":442,"uncertain_rows":4,"k":2,"oracle":"box","anchor_setup_seconds":0.06252110004425049,"search_setup_seconds":0.006354899960570037,"actual_solve_seconds":0.007417900022119284,"status":"PASS","anchor":"observed","rank":11,"n":442,"lower":3.4336444798555016e-10,"upper":6.752812019511915e-08,"absolute_gap":6.71847557471336e-08,"relative_gap":195.66602233077126,"search_lower":-2.3096940398469528e-18,"search_upper":6.752812019511915e-08,"search_error":6.752812019742885e-08,"tail_error":0.0,"anchor_error":0.0,"B0_squared":9.487954565643128e-05,"rho":0.0,"seconds":0.006606700015254319,"nodes":0,"points":1,"stop_reason":"tolerance","budget_seconds":2.0,"absolute_tolerance":0.0001,"method":"residual_moment","basis_kind":"gradient","tail_gradient_norm":0.0,"tail_coupling_norm":0.0,"certificate_file":"planar_diabetes_k2_box_certificate.json"},{"dataset":"sklearn diabetes","features":11,"rows":442,"uncertain_rows":4,"k":2,"oracle":"planar","anchor_setup_seconds":0.06736550002824515,"search_setup_seconds":0.006437900010496378,"actual_solve_seconds":0.007028099964372814,"status":"PASS","anchor":"observed","rank":11,"n":442,"lower":2.517474478880288e-09,"upper":6.752812019511648e-08,"absolute_gap":6.501064571623619e-08,"relative_gap":25.82375561763445,"search_lower":-2.236596246317387e-18,"search_upper":6.752812019511648e-08,"search_error":6.752812019735307e-08,"tail_error":0.0,"anchor_error":0.0,"B0_squared":9.487954565643128e-05,"rho":0.0,"seconds":0.006564699928276241,"nodes":0,"points":1,"stop_reason":"tolerance","budget_seconds":2.0,"absolute_tolerance":0.0001,"method":"residual_moment","basis_kind":"gradient","tail_gradient_norm":0.0,"tail_coupling_norm":0.0,"certificate_file":"planar_diabetes_k2_planar_certificate.json"},{"dataset":"sklearn diabetes","features":11,"rows":442,"uncertain_rows":4,"k":10,"oracle":"planar","anchor_setup_seconds":0.1515966000733897,"search_setup_seconds":0.006791400024667382,"actual_solve_seconds":0.011041200021281838,"status":"PASS","anchor":"observed","rank":11,"n":442,"lower":6.635212030092762e-07,"upper":5.22440163824587e-06,"absolute_gap":4.560880435236593e-06,"relative_gap":6.873752360213319,"search_lower":-2.3636281920359255e-18,"search_upper":5.22440163824587e-06,"search_error":5.224401638248233e-06,"tail_error":0.0,"anchor_error":0.0,"B0_squared":0.00023364671566372788,"rho":0.0,"seconds":0.010687500005587935,"nodes":0,"points":1,"stop_reason":"tolerance","budget_seconds":2.0,"absolute_tolerance":0.0001,"method":"residual_moment","basis_kind":"gradient","tail_gradient_norm":0.0,"tail_coupling_norm":0.0,"certificate_file":"planar_diabetes_k10_planar_certificate.json"}],"errors":[]}

==> anc/results/row_geometry/structure_robust_results.json <==
{"protocol":"structure_robust_protocol.md","cpu":12,"threads":1,"results":[{"mechanism":"signal_row_leakage","delta":0.0,"rank":1,"status":"PASS","anchor_seconds":3.1593449000502005,"method_seconds":1.521143399993889,"setup_seconds":4.6804883000440896,"total_seconds":5.0052555000875145,"search_seconds":0.3247676999308169,"eta":5.7697296149775743e-05,"root_radius":0.04419422149658203,"lower":0.0012498437694479223,"upper":0.0013479289568923076,"width":9.808518744438524e-05,"stop_reason":"time_limit","directions":[[1.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0]],"gradient_norm":4.647906781481602e-13,"coupling_norm":0.17187490718911738,"original_gradient_cap":0.001953125000004314},{"mechanism":"signal_row_leakage","delta":0.0,"rank":2,"status":"PASS","anchor_seconds":3.400122500024736,"method_seconds":1.6495378999970853,"setup_seconds":5.049660400021821,"total_seconds":5.049672299996018,"search_seconds":1.2299977242946625e-05,"eta":5.614967635050374e-05,"root_radius":0.04419422149658203,"lower":0.0,"upper":0.001953125000004314,"width":0.001953125000004314,"stop_reason":"setup_cap","directions":[[1.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,1.0]],"gradient_norm":4.64663691051739e-13,"coupling_norm":0.16955413070712494,"original_gradient_cap":0.001953125000004314},{"mechanism":"signal_row_leakage","delta":0.000244140625,"rank":1,"status":"PASS","anchor_seconds":2.7874308999162167,"method_seconds":1.5126466000219807,"setup_seconds":4.300077499938197,"total_seconds":5.024929899955168,"search_seconds":0.7248527000192553,"eta":6.108719587750396e-05,"root_radius":0.04419517517089844,"lower":0.0012498730638510478,"upper":0.0013103064339523968,"width":6.043337010134902e-05,"stop_reason":"time_limit","directions":[[1.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0]],"gradient_norm":0.0002157918062060507,"coupling_norm":0.17196708531112867,"original_gradient_cap":0.0019531715661330667},{"mechanism":"signal_row_leakage","delta":0.000244140625,"rank":2,"status":"PASS","anchor_seconds":2.600975100067444,"method_seconds":1.7728484999388456,"setup_seconds":4.37382360000629,"total_seconds":5.002411999972537,"search_seconds":0.6285885999677703,"eta":5.615101506297142e-05,"root_radius":0.04419517517089844,"lower":0.0012498889331826744,"upper":0.001362427889596401,"width":0.00011253895641372656,"stop_reason":"time_limit","directions":[[1.0,0.0],[0.0,1.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0]],"gradient_norm":4.554483054956442e-13,"coupling_norm":0.1695541307071249,"original_gradient_cap":0.0019531715661330667},{"mechanism":"signal_row_leakage","delta":0.0009765625,"rank":1,"status":"PASS","anchor_seconds":2.3543743999907747,"method_seconds":1.256510499981232,"setup_seconds":3.6108848999720067,"total_seconds":4.088981100008823,"search_seconds":0.4780964000383392,"eta":7.186154059940211e-05,"root_radius":0.04420280456542969,"lower":0.00125007813501643,"upper":0.0013210807786217021,"width":7.100264360527207e-05,"stop_reason":"tail_or_arithmetic_floor","directions":[[1.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0]],"gradient_norm":0.000863167224545013,"coupling_norm":0.17225110443346917,"original_gradient_cap":0.001953870058064095},{"mechanism":"signal_row_leakage","delta":0.0009765625,"rank":2,"status":"PASS","anchor_seconds":2.063475099974312,"method_seconds":1.544748100102879,"setup_seconds":3.608223200077191,"total_seconds":5.0228949000593275,"search_seconds":1.4146719999844208,"eta":5.617109575205076e-05,"root_radius":0.04420280456542969,"lower":0.0012503283769498272,"upper":0.0013069846311334625,"width":5.6656254183635275e-05,"stop_reason":"time_limit","directions":[[1.0,0.0],[0.0,1.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0]],"gradient_norm":4.554483054956442e-13,"coupling_norm":0.1695541307071249,"original_gradient_cap":0.001953870058064095},{"mechanism":"signal_row_leakage","delta":0.00390625,"rank":1,"status":"PASS","anchor_seconds":2.697956999996677,"method_seconds":1.21400439995341,"setup_seconds":3.911961399950087,"total_seconds":4.460309599991888,"search_seconds":0.5483484000433236,"eta":0.00012418073655795305,"root_radius":0.04432964324951172,"lower":0.0012526562444075127,"upper":0.00137339997459786,"width":0.0001207437301903474,"stop_reason":"tail_or_arithmetic_floor","directions":[[1.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0]],"gradient_norm":0.0034526688979008967,"coupling_norm":0.17349805108058916,"original_gradient_cap":0.001965045928959747},{"mechanism":"signal_row_leakage","delta":0.00390625,"rank":2,"status":"PASS","anchor_seconds":2.143955899984576,"method_seconds":1.4690821999683976,"setup_seconds":3.6130380999529734,"total_seconds":5.001838900032453,"search_seconds":1.3888011000817642,"eta":5.6492386777297365e-05,"root_radius":0.04432964324951172,"lower":0.0012564806899113543,"upper":0.0013139818444517805,"width":5.7501154540426196e-05,"stop_reason":"time_limit","directions":[[1.0,0.0],[0.0,1.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0]],"gradient_norm":4.554483054956442e-13,"coupling_norm":0.1695541307071249,"original_gradient_cap":0.001965045928959747},{"mechanism":"candidate_leakage","delta":0.0,"rank":1,"status":"PASS","anchor_seconds":2.8887004000134766,"method_seconds":1.5438126999652013,"setup_seconds":4.432513099978678,"total_seconds":5.012796900002286,"search_seconds":0.5802840000251308,"eta":5.7697296149775743e-05,"root_radius":0.04419422149658203,"lower":0.0012498437694479223,"upper":0.0013069165363738652,"width":5.7072766925942917e-05,"stop_reason":"time_limit","directions":[[1.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0]],"gradient_norm":4.647906781481602e-13,"coupling_norm":0.17187490718911738,"original_gradient_cap":0.001953125000004314},{"mechanism":"candidate_leakage","delta":0.0,"rank":2,"status":"PASS","anchor_seconds":2.6296846999321133,"method_seconds":1.781775200041011,"setup_seconds":4.411459899973124,"total_seconds":5.009212199947797,"search_seconds":0.5977526999777183,"eta":5.614967635050374e-05,"root_radius":0.04419422149658203,"lower":0.0012498437694479223,"upper":0.0014653233878730843,"width":0.00021547961842516197,"stop_reason":"time_limit","directions":[[1.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,1.0]],"gradient_norm":4.64663691051739e-13,"coupling_norm":0.16955413070712494,"original_gradient_cap":0.001953125000004314},{"mechanism":"candidate_leakage","delta":0.000244140625,"rank":1,"status":"PASS","anchor_seconds":2.7307105999207124,"method_seconds":1.6647312000859529,"setup_seconds":4.395441800006665,"total_seconds":4.9693035000236705,"search_seconds":0.5738620000192896,"eta":7.158909148610402e-05,"root_radius":0.0442047119140625,"lower":0.0012499927810596387,"upper":0.00132088468082183,"width":7.08918997621912e-05,"stop_reason":"tail_or_arithmetic_floor","directions":[[-1.0],[-2.86102294921875e-06],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0]],"gradient_norm":0.0008631672206806055,"coupling_norm":0.17188197012051146,"original_gradient_cap":0.0019539892691726353},{"mechanism":"candidate_leakage","delta":0.000244140625,"rank":2,"status":"PASS","anchor_seconds":2.2832124000415206,"method_seconds":1.6224521999247372,"setup_seconds":3.905664599966258,"total_seconds":5.012553700013086,"search_seconds":1.1068894000491127,"eta":5.617452290861292e-05,"root_radius":0.0442047119140625,"lower":0.0012499927810596387,"upper":0.0013121077460412872,"width":6.211496498164846e-05,"stop_reason":"time_limit","directions":[[-1.0,2.86102294921875e-06],[-2.86102294921875e-06,-1.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0]],"gradient_norm":4.554409292972015e-13,"coupling_norm":0.16955413070781822,"original_gradient_cap":0.0019539892691726353},{"mechanism":"candidate_leakage","delta":0.0009765625,"rank":1,"status":"PASS","anchor_seconds":3.0213836000766605,"method_seconds":1.6287347000325099,"setup_seconds":4.65011830010917,"total_seconds":5.002611800096929,"search_seconds":0.35249379999004304,"eta":0.00012271796084819137,"root_radius":0.04433441162109375,"lower":0.0012522279552387159,"upper":0.001372255630526729,"width":0.0001200276752880132,"stop_reason":"time_limit","directions":[[-1.0],[-4.750490188598633e-05],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0]],"gradient_norm":0.003452668637723947,"coupling_norm":0.1719922160046677,"original_gradient_cap":0.0019655227952217816},{"mechanism":"candidate_leakage","delta":0.0009765625,"rank":2,"status":"PASS","anchor_seconds":2.5661876999074593,"method_seconds":1.8712975000962615,"setup_seconds":4.437485200003721,"total_seconds":5.005003399914131,"search_seconds":0.5675184999126941,"eta":5.650609603106911e-05,"root_radius":0.04433441162109375,"lower":0.0012522279552387159,"upper":0.0014800918648735968,"width":0.0002278639096348809,"stop_reason":"time_limit","directions":[[-1.0,4.750490188598633e-05],[-4.750490188598633e-05,-1.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0]],"gradient_norm":4.554412732462337e-13,"coupling_norm":0.169554130898442,"original_gradient_cap":0.0019655227952217816},{"mechanism":"candidate_leakage","delta":0.00390625,"rank":1,"status":"PASS","anchor_seconds":3.118372799945064,"method_seconds":2.5535219000885263,"setup_seconds":5.67189470003359,"total_seconds":5.671914899954572,"search_seconds":2.059992402791977e-05,"eta":0.0004828161246645925,"root_radius":0.04632282257080078,"lower":0.0,"upper":0.002145767677581103,"width":0.002145767677581103,"stop_reason":"setup_cap","directions":[[-0.9999985098838806],[-0.0017361044883728027],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0],[0.0]],"gradient_norm":0.01381061731450113,"coupling_norm":0.17620948767975678,"original_gradient_cap":0.002145767677581103},{"mechanism":"candidate_leakage","delta":0.00390625,"rank":2,"status":"PASS","anchor_seconds":3.8200242000166327,"method_seconds":1.641352399950847,"setup_seconds":5.46137659996748,"total_seconds":5.4613841999089345,"search_seconds":7.999944500625134e-06,"eta":6.168789023657714e-05,"root_radius":0.04632282257080078,"lower":0.0,"upper":0.002145767677581103,"width":0.002145767677581103,"stop_reason":"setup_cap","directions":[[-0.9999985098838806,0.0017361044883728027],[-0.0017361044883728027,-0.9999985098838806],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0],[0.0,0.0]],"gradient_norm":4.554444172085044e-13,"coupling_norm":0.16955413357502866,"original_gradient_cap":0.002145767677581103}]}

==> anc/results/structure/independent_structure_audit.json <==
{"file":"D:\\ISSP\\research_20261025\\exploration_v75\\structure_representative_certificate.json","status":"PASS","audit_type":"independent_Fraction_original_data_and_complete_tree","imports_solver_implementation":false,"n":128,"p":65,"m":64,"alpha":"1/32","rank":1,"full_rank_minor_uniform_lower":"4707826301540010572876842067405749812076766583348025884672","all_family_input_conditions_verified":true,"exact_midpoint_ridge_fit_verified":true,"actual_scalar_T_and_rounded_basis_verified":true,"original_data_radius_and_energy_tail_verified":true,"analytic_and_covariance_pca_formulas_verified":true,"tail_error":"1/1280000","exact_original_H":"10/8001","exact_retained_V":"2/1601","reported_lower":"5763887036781567/4611686018427387904","reported_upper":"5766916425166617/4611686018427387904","point_count":15,"node_count":13,"terminal_count":7,"mode":"adaptive","bound_minimizers":{"parent_cap":1,"corner_interpolation":12},"exact_terminal_upper":"5766916425166617/4611686018427387904","independent_original_upper":"5766916425166617/4611686018427387904","exact_original_witness_regret":"13609593477652831934543166401469651741/10889035741470030830827987437816582766592","feasible_lower_justification":"5763887036781567/4611686018427387904","exact_point_original_values_verified":true,"every_node_upper_verified":true,"complete_binary_coverage_verified":true,"all_terminal_uppers_verified":true,"original_full_witness_verified":true,"logical_cpu_affinity":[6]}

==> anc/results/structure/structure_summary.csv <==
p,n,uncertain_columns,alpha,old_width,new_width,old_total_seconds,new_total_seconds,new_tail,rank,new_target_met,generic_target_met
17,32,17,0,5.352979926612211e-07,5.005139003646034e-07,0.0852609999710694,0.07119040004909039,0.0,1,True,True
17,32,17,1/64,5.685034583929969e-06,5.396125397881275e-07,0.1451688000233844,0.07121209998149425,1.953125e-07,1,True,False
17,32,17,1/32,2.2740489279239997e-05,6.56893812885171e-07,0.14484439988154918,0.07298759988043457,7.8125e-07,1,True,False
17,32,17,1/16,9.096756378242652e-05,7.498410307255066e-07,0.143800999969244,0.07460739987436682,3.125e-06,1,True,False
65,128,65,0,5.352980730205514e-07,5.005139807100559e-07,0.7464796998538077,0.716932800016366,0.0,1,True,True
65,128,65,1/64,1.4268103460537236e-05,5.396126199115354e-07,0.7693124000215903,0.6591685999883339,1.953125e-07,1,True,False
65,128,65,1/32,5.7072764726429125e-05,6.568938936747128e-07,0.7473053999710828,0.6549770999699831,7.8125e-07,1,True,False
65,128,65,1/16,0.00022829666538329296,7.498411105991143e-07,0.8841510999482125,0.7775862999260426,3.125e-06,1,True,False
257,512,257,0,5.352983944164561e-07,5.005143023139105e-07,34.7569952000631,35.30034320009872,0.0,1,True,True
257,512,257,1/64,4.287833329943112e-05,5.396129415156069e-07,43.37486009998247,33.96867409988772,1.953125e-07,1,True,False
257,512,257,1/32,0.00017151368308472364,6.568942143973279e-07,39.57072720001452,29.82098999992013,7.8125e-07,1,True,False
257,512,257,1/16,0.0006860603377405107,7.498414326817526e-07,40.35808860010002,31.31045570014976,3.125e-06,1,True,False


==> anc/results/tail_diagnostics/diagnostics.csv <==
phase,dataset,spread,uncertain_rows,uncertain_cells,lam,method,rank,G_r,C_r,R_s,mu,eta_r,gradient_term,mixed_term,coupling_term,dominant,Hmu,gram_lower_method,common_seconds,proposal_seconds,verification_seconds
rank_curve,diabetes,concentrated,64,128,0.03125,residual_gradient,1,0.01182800365883099,0.1720128492141026,0.016406682035973525,0.8246081809956324,0.00026027791596725425,0.00016965835869394593,8.096092430761921e-05,9.658632965688863e-06,gradient,1.0000000783850636,gershgorin,0.06217450008261949,0.0011446999851614237,0.03294179996009916
rank_curve,diabetes,concentrated,64,128,0.03125,residual_gradient,2,0.007387111969097689,0.1650379868441716,0.016406683283562925,0.8246081809956324,0.0001235808176116657,6.61761846433529e-05,4.8513404199004854e-05,8.891228769307819e-06,gradient,0.9999999263019851,gershgorin,0.06217450008261949,0.0011446999851614237,0.0311329000396654
rank_curve,diabetes,concentrated,64,128,0.03125,residual_gradient,3,0.0060861761508315786,0.14140934749726555,0.016406683348248807,0.8246081809956324,8.56949769980795e-05,4.4920170564191e-05,3.4247256692643635e-05,6.527549741244773e-06,gradient,0.9999999184166767,gershgorin,0.06217450008261949,0.0011446999851614237,0.031550200073979795
rank_curve,diabetes,concentrated,64,128,0.03125,residual_gradient,4,0.004851376774676131,0.11716017156047195,0.016406683676545075,0.8246081809956324,5.564033579627137e-05,2.854186649161032e-05,2.26176857204773e-05,4.480783584183712e-06,gradient,0.9999998783968599,gershgorin,0.06217450008261949,0.0011446999851614237,0.03219329996500164
rank_curve,diabetes,concentrated,64,128,0.03125,residual_gradient,6,0.003273926953401686,0.07820184744680772,0.016406683920887587,0.8246081809956324,2.5182728515802375e-05,1.2998412995695006e-05,1.0188005394529947e-05,1.996310125577403e-06,gradient,0.9999998486111358,gershgorin,0.06217450008261949,0.0011446999851614237,0.03448869998101145
rank_curve,diabetes,concentrated,64,128,0.03125,snapshot_pod,1,0.010899129797101273,0.13036812925103541,0.016406682594039608,0.8246081809956324,0.00020614692771388533,0.00014405754523394673,5.6541378288937873e-05,5.5480041910005935e-06,gradient,1.0000000103559399,gershgorin,0.06217450008261949,0.0006590000120922923,0.03215819993056357
rank_curve,diabetes,concentrated,64,128,0.03125,snapshot_pod,2,0.008247606622029677,0.1839595188025713,0.016610328800156723,0.8246081809956324,0.00015493796687049004,8.249131716061409e-05,6.112386240395923e-05,1.1322787305916527e-05,gradient,0.9756298925227006,gershgorin,0.06217450008261949,0.0006590000120922923,0.03216519998386502
rank_curve,diabetes,concentrated,64,128,0.03125,snapshot_pod,3,0.0074915859120583865,0.17570122664554047,0.01741293173111137,0.8246081809956324,0.0001350033343550391,6.806124505093766e-05,5.559078562238932e-05,1.1351303681712007e-05,gradient,0.8877644752706713,gershgorin,0.06217450008261949,0.0006590000120922923,0.030715700006112456
rank_curve,diabetes,concentrated,64,128,0.03125,snapshot_pod,4,0.006380303378737844,0.1606638580044374,0.021009264782134295,0.8246081809956324,0.00011541763331110996,4.936680491767904e-05,5.223393353380155e-05,1.3816894859629249e-05,mixed,0.6098455341722082,gershgorin,0.06217450008261949,0.0006590000120922923,0.031551599968224764
rank_curve,diabetes,concentrated,64,128,0.03125,snapshot_pod,6,0.004991995238165002,0.13206107071006357,0.028162638255631364,0.8246081809956324,9.20251799354123e-05,3.0220433209592485e-05,4.503028231522212e-05,1.677446441059761e-05,mixed,0.3393867503497182,exact_inverse_norm,0.06217450008261949,0.0006590000120922923,0.03445759997703135
rank_curve,diabetes,dispersed,64,128,0.03125,residual_gradient,1,0.009197578279241878,0.07576979132399395,0.0116163497293228,0.8250650101453612,0.00012309451592309903,0.00010253185526299053,1.962370870611623e-05,9.389519539921522e-07,gradient,1.0000000064890526,gershgorin,0.061770400032401085,0.0011463999981060624,0.03446220001205802
rank_curve,diabetes,dispersed,64,128,0.03125,residual_gradient,2,0.008095752109343662,0.12058786334040375,0.01161634989460844,0.8250650101453612,0.00010930572303814502,7.943762177527709e-05,2.7489846362523134e-05,2.3782549003447e-06,gradient,0.9999999780316385,gershgorin,0.061770400032401085,0.0011463999981060624,0.031158000114373863
rank_curve,diabetes,dispersed,64,128,0.03125,residual_gradient,3,0.00762675392413326,0.1595126642991272,0.01161635005772145,0.8250650101453612,0.00010891854481652961,7.050035415880026e-05,3.425677065578299e-05,4.1614200019462905e-06,gradient,0.9999999499482896,gershgorin,0.061770400032401085,0.0011463999981060624,0.03260379994753748
rank_curve,diabetes,dispersed,64,128,0.03125,residual_gradient,4,0.006901702261407436,0.1693418426273539,0.01161635037170017,0.8250650101453612,9.53334086357146e-05,5.773301924017403e-05,3.29103142851392e-05,4.690075110401298e-06,gradient,0.9999998958902266,gershgorin,0.061770400032401085,0.0011463999981060624,0.03398959990590811
rank_curve,diabetes,dispersed,64,128,0.03125,residual_gradient,6,0.004997917829683148,0.171191221237544,0.011616350458033905,0.8250650101453612,5.916100115443749e-05,3.0275411422263368e-05,2.4092514757521824e-05,4.793074974652259e-06,gradient,0.9999998810260528,gershgorin,0.061770400032401085,0.0011463999981060624,0.03528760001063347
rank_curve,diabetes,dispersed,64,128,0.03125,snapshot_pod,1,0.00960814305310164,0.08875179907432831,0.011616349833276685,0.8250650101453612,0.00013719012026974081,0.00011188986539691081,2.4011988928749343e-05,1.288265944080535e-06,gradient,0.9999999885911953,gershgorin,0.061770400032401085,0.0005984000163152814,0.03214659995865077
rank_curve,diabetes,dispersed,64,128,0.03125,snapshot_pod,2,0.009554388517906595,0.14813570311305088,0.011977623272331046,0.8250650101453612,0.00015555076402381875,0.00011064139047057929,4.109368767107237e-05,3.815685882166959e-06,gradient,0.9405850284898419,gershgorin,0.061770400032401085,0.0005984000163152814,0.031985600013285875
rank_curve,diabetes,dispersed,64,128,0.03125,snapshot_pod,3,0.009242363265281195,0.18247041883925463,0.012775997987771558,0.8250650101453612,0.00016234882140920832,0.00010353278551028315,5.222905449108456e-05,6.58698140784047e-06,gradient,0.8267033371885437,gershgorin,0.061770400032401085,0.0005984000163152814,0.03261719993315637
rank_curve,diabetes,dispersed,64,128,0.03125,snapshot_pod,4,0.00856260488797693,0.19983655911402676,0.014051758516983913,0.8250650101453612,0.00015670511574848579,8.886354598250276e-05,5.828453706211655e-05,9.557032703866345e-06,gradient,0.6834047684773342,gershgorin,0.061770400032401085,0.0005984000163152814,0.033613900071941316
rank_curve,diabetes,dispersed,64,128,0.03125,snapshot_pod,6,0.007096348820511181,0.19772096816741233,0.017351518076028753,0.8250650101453612,0.00013431668621980008,6.103539231835593e-05,5.901562168167531e-05,1.4265672219768736e-05,gradient,0.44819231566847423,gershgorin,0.061770400032401085,0.0005984000163152814,0.033544100006110966
rank_curve,concrete,concentrated,64,128,0.03125,residual_gradient,1,0.0034248715479595366,0.06282961849345303,0.0047260570820246445,0.9318886845654174,1.486427977804025e-05,1.2587066797031529e-05,2.182597384323776e-06,9.461559668493307e-08,gradient,0.9999999961217901,gershgorin,0.1347903999267146,0.0011220000451430678,0.028136499924585223
rank_curve,concrete,concentrated,64,128,0.03125,residual_gradient,2,0.002493079932780652,0.06228936285640315,0.004726057087751036,0.9318886845654174,8.337852152490995e-06,6.669731754637765e-06,1.5751249553042377e-06,9.299544254898308e-08,gradient,0.9999999936984628,gershgorin,0.1347903999267146,0.0011220000451430678,0.026385500095784664
rank_curve,concrete,concentrated,64,128,0.03125,residual_gradient,3,0.0019205697962657328,0.05463576792014165,0.004726057130257607,0.9318886845654174,5.094051629693434e-06,3.958185568106085e-06,1.064319626494185e-06,7.154643509315893e-08,gradient,0.9999999757102883,gershgorin,0.1347903999267146,0.0011220000451430678,0.027125000022351742
rank_curve,concrete,concentrated,64,128,0.03125,residual_gradient,4,0.001661647880123129,0.0483337537647373,0.004726057187232573,0.9318886845654174,3.833491285715739e-06,2.962879282953526e-06,8.14618845434253e-07,5.599315732795621e-08,gradient,0.999999951599296,gershgorin,0.1347903999267146,0.0011220000451430678,0.02766010002233088
rank_curve,concrete,concentrated,64,128,0.03125,residual_gradient,6,0.0011435426430372693,0.030089274578270243,0.004726057338394794,0.9318886845654174,1.7739709944159954e-06,1.4032682208760797e-06,3.4900289168667534e-07,2.169988185323864e-08,gradient,0.999999887629606,gershgorin,0.1347903999267146,0.0011220000451430678,0.02917719993274659
rank_curve,concrete,concentrated,64,128,0.03125,snapshot_pod,1,0.0037385890764990146,0.05002858776752493,0.004726056989459277,0.9318886845654174,1.6955716039790716e-05,1.4998624314701168e-05,1.8971028998307587e-06,5.998882525877141e-08,gradient,1.0000000352941354,gershgorin,0.1347903999267146,0.0007385000353679061,0.026394099928438663
rank_curve,concrete,concentrated,64,128,0.03125,snapshot_pod,2,0.0031188468659003672,0.0680838044848018,0.0054205741746630185,0.9318886845654174,1.3054614627910474e-05,1.0438162769915795e-05,2.4702966899174617e-06,1.461551680772074e-07,gradient,0.7601640740041551,gershgorin,0.1347903999267146,0.0007385000353679061,0.02648779994342476
rank_curve,concrete,concentrated,64,128,0.03125,snapshot_pod,3,0.002944527194801243,0.06804498965359634,0.005861956236654718,0.9318886845654174,1.199537040539901e-05,9.303944284898586e-06,2.5206947171677795e-06,1.7073140333263535e-07,gradient,0.64999913736381,gershgorin,0.1347903999267146,0.0007385000353679061,0.02687029994558543
rank_curve,concrete,concentrated,64,128,0.03125,snapshot_pod,4,0.002557847963669373,0.06293453609818044,0.00786330879073625,0.9318886845654174,1.0000238928619988e-05,7.02078082244197e-06,2.716658510000381e-06,2.627995961776262e-07,gradient,0.36123287081510763,gershgorin,0.1347903999267146,0.0007385000353679061,0.027263199910521507
rank_curve,concrete,concentrated,64,128,0.03125,snapshot_pod,6,0.0013479772923363866,0.036664251827229884,0.009838133576883512,0.9318886845654174,3.132997338585279e-06,1.9498496019424328e-06,1.0435279256438607e-06,1.3961981099898298e-07,gradient,0.2307663570260689,exact_inverse_norm,0.1347903999267146,0.0007385000353679061,0.029235500027425587
rank_curve,concrete,dispersed,64,128,0.03125,residual_gradient,1,0.0031143359914615524,0.03807227175435778,0.003483595717436623,0.9304908659252902,1.1330339892542514e-05,1.042362587629265e-05,8.878097003848226e-07,1.8904315865031024e-08,gradient,1.0000000045313688,gershgorin,0.08158740005455911,0.001136799925006926,0.025945000001229346
rank_curve,concrete,dispersed,64,128,0.03125,residual_gradient,2,0.0028829836704104377,0.05605213422837082,0.003483595809776982,0.9304908659252902,1.018344487550781e-05,8.93248407719521e-06,1.2099849728357214e-06,4.097582547686934e-08,gradient,0.9999999515169761,gershgorin,0.08158740005455911,0.001136799925006926,0.0262833999004215
rank_curve,concrete,dispersed,64,128,0.03125,residual_gradient,3,0.0026314841315158767,0.06569350770234743,0.0034835958271895984,0.9304908659252902,8.792680855773797e-06,7.441995389749326e-06,1.2944010308396923e-06,5.628443518477153e-08,gradient,0.9999999415200554,gershgorin,0.08158740005455911,0.001136799925006926,0.02641559997573495
rank_curve,concrete,dispersed,64,128,0.03125,residual_gradient,4,0.0023357559134080854,0.06986671813619962,0.0034835958868847773,0.9304908659252902,7.148893703559489e-06,5.863309234739857e-06,1.2219219069880425e-06,6.366256183158402e-08,gradient,0.999999907247897,gershgorin,0.08158740005455911,0.001136799925006926,0.02705699997022748
rank_curve,concrete,dispersed,64,128,0.03125,residual_gradient,6,0.001738680452522038,0.06194191646607711,0.0034835959673101416,0.9304908659252902,4.105271944516876e-06,3.2488333058230773e-06,8.063991664824832e-07,5.003947221130957e-08,gradient,0.9999998610741406,gershgorin,0.08158740005455911,0.001136799925006926,0.028478700085543096
rank_curve,concrete,dispersed,64,128,0.03125,snapshot_pod,1,0.00317714407425373,0.04314133027550254,0.003483595693370758,0.9304908659252902,1.1898877938820002e-05,1.0848300438207704e-05,1.0263041102169922e-06,2.427339039529571e-08,gradient,1.00000001834805,gershgorin,0.08158740005455911,0.0007243000436574221,0.025962900021113455
rank_curve,concrete,dispersed,64,128,0.03125,snapshot_pod,2,0.00310801756389632,0.057497383833310135,0.0035370703769224163,0.9304908659252902,1.178442818367992e-05,1.0381373456989535e-05,1.3586047582722452e-06,4.444996841812987e-08,gradient,0.9699918736062577,gershgorin,0.08158740005455911,0.0007243000436574221,0.026048499974422157
rank_curve,concrete,dispersed,64,128,0.03125,snapshot_pod,3,0.0029179921189003005,0.06551245606862852,0.00463925463786673,0.9304908659252902,1.1156235762481721e-05,9.150737871561132e-06,1.9062246798161257e-06,9.927321110445534e-08,gradient,0.5638441472219672,gershgorin,0.08158740005455911,0.0007243000436574221,0.027683399966917932
rank_curve,concrete,dispersed,64,128,0.03125,snapshot_pod,4,0.0027148510767748125,0.06868132306472664,0.005459635376595765,0.9304908659252902,1.026020288605934e-05,7.920998087107644e-06,2.188095055039465e-06,1.511097439122225e-07,gradient,0.40712541995838275,gershgorin,0.08158740005455911,0.0007243000436574221,0.026834300020709634
rank_curve,concrete,dispersed,64,128,0.03125,snapshot_pod,6,0.0021967283956491005,0.06471953930913713,0.011078754027735088,0.9304908659252902,9.124089842909192e-06,5.186096737717492e-06,3.3854825738042377e-06,5.525105313874555e-07,gradient,0.09887207701605648,gershgorin,0.08158740005455911,0.0007243000436574221,0.02884250006172806
rank_curve,superconductivity,concentrated,64,128,0.03125,residual_gradient,1,0.0026953032093621045,0.09464989014438671,0.004699871203542497,0.8577978978393538,1.1495147984764922e-05,8.46896385348588e-06,2.795494983828243e-06,2.3068914745079023e-07,gradient,0.9999999807360921,gershgorin,1.1882999000372365,0.0016627999721094966,0.2838317999849096
rank_curve,superconductivity,concentrated,64,128,0.03125,residual_gradient,2,0.0005414792345290614,0.15953816312852429,0.0046998712387693944,0.8577978978393538,1.943843480224435e-06,3.4180517597991133e-07,9.466236960658164e-07,6.554146081787048e-07,mixed,0.9999999657455126,gershgorin,1.1882999000372365,0.0016627999721094966,0.2943504999857396
rank_curve,superconductivity,concentrated,64,128,0.03125,residual_gradient,3,0.0005029258581041778,0.15039087807439347,0.004699871315336122,0.8577978978393538,1.7060891137434834e-06,2.948648153451088e-07,8.288127923430477e-07,5.824115060553247e-07,mixed,0.9999999331630355,gershgorin,1.1882999000372365,0.0016627999721094966,0.28408820007462054
rank_curve,superconductivity,concentrated,64,128,0.03125,residual_gradient,4,0.00048511168862161506,0.14354294244286467,0.004699871395885218,0.8577978978393538,1.5679784278886717e-06,2.7434591647995325e-07,7.630527745303068e-07,5.305797368784099e-07,mixed,0.999999898885889,gershgorin,1.1882999000372365,0.0016627999721094966,0.29183879995252937
rank_curve,superconductivity,concentrated,64,128,0.03125,residual_gradient,6,0.00043177421090879423,0.12836728709835799,0.004699871558846917,0.8577978978393538,1.2490107904105276e-06,2.1733437407050614e-07,6.073542426632786e-07,4.243221736767414e-07,mixed,0.9999998295385985,gershgorin,1.1882999000372365,0.0016627999721094966,0.3249301000032574
rank_curve,superconductivity,concentrated,64,128,0.03125,snapshot_pod,1,0.003451759175423407,0.1251957056444435,0.0046998710881392914,0.8577978978393538,1.9028859732324287e-05,1.3889800190849878e-05,4.735445953293718e-06,4.0361358818066915e-07,gradient,1.0000000298451857,gershgorin,1.1882999000372365,0.007764899986796081,0.30219459999352694
rank_curve,superconductivity,concentrated,64,128,0.03125,snapshot_pod,2,0.0006898396316992888,0.1619326862321416,0.004700524052506355,0.8577978978393538,2.454452924686357e-06,5.547678755819612e-07,1.224260842152796e-06,6.754242069515971e-07,mixed,0.9997222229340393,gershgorin,1.1882999000372365,0.007764899986796081,0.3151732999831438
rank_curve,superconductivity,concentrated,64,128,0.03125,snapshot_pod,3,0.000672620356199512,0.1595191044040043,0.004973449350713046,0.8577978978393538,2.505367471963718e-06,5.274181071246763e-07,1.244186334326314e-06,7.33763030512725e-07,mixed,0.8930103776722759,gershgorin,1.1882999000372365,0.007764899986796081,0.31890569999814034
rank_curve,superconductivity,concentrated,64,128,0.03125,snapshot_pod,4,0.0006470565869734629,0.15370425015894437,0.005104364232073488,0.8577978978393538,2.38929606729632e-06,4.880895928986716e-07,1.183626865496204e-06,7.175796089014409e-07,mixed,0.8477905888941704,gershgorin,1.1882999000372365,0.007764899986796081,0.29414229991380125
rank_curve,superconductivity,concentrated,64,128,0.03125,snapshot_pod,6,0.0006177708079608587,0.147009173989255,0.007696765627805964,0.8577978978393538,3.567193886860365e-06,4.4490756171109774e-07,1.6297654244895213e-06,1.4925209006597422e-06,mixed,0.37286822939935066,gershgorin,1.1882999000372365,0.007764899986796081,0.3005665000528097
rank_curve,superconductivity,dispersed,64,128,0.03125,residual_gradient,1,0.0028806962062542666,0.04812922714866005,0.003585218490468546,0.8578010532769924,1.0867712898216914e-05,9.674050411836094e-06,1.1589518596084289e-06,3.47106267723828e-08,gradient,0.9999999806923653,gershgorin,1.186306199990213,0.0018007999751716852,0.2996312000323087
rank_curve,superconductivity,dispersed,64,128,0.03125,residual_gradient,2,0.002533695963482362,0.07812183882433724,0.0035852185384771906,0.8578010532769924,9.229828865184383e-06,7.483804328337491e-06,1.6545732952928329e-06,9.145124155405122e-08,gradient,0.9999999539109331,gershgorin,1.186306199990213,0.0018007999751716852,0.3059097999939695
rank_curve,superconductivity,dispersed,64,128,0.03125,residual_gradient,3,0.002543785538595385,0.11149580166797711,0.003585218626717569,0.8578010532769924,1.0100621666921752e-05,7.543526370883942e-06,2.370817220715613e-06,1.8627807532218735e-07,gradient,0.9999999046863904,gershgorin,1.186306199990213,0.0018007999751716852,0.29075200005900115
rank_curve,superconductivity,dispersed,64,128,0.03125,residual_gradient,4,0.002322062076710472,0.1310029005355909,0.0035852186382516965,0.8578010532769924,9.085778712075439e-06,6.285807492889413e-06,2.5428093707223314e-06,2.5716184846368536e-07,gradient,0.999999898252124,gershgorin,1.186306199990213,0.0018007999751716852,0.29703810007777065
rank_curve,superconductivity,dispersed,64,128,0.03125,residual_gradient,6,0.0016344006243284657,0.15424582029960945,0.0035852186901101767,0.8578010532769924,5.577917324165256e-06,3.114085009106069e-06,2.107322461831509e-06,3.5650985322767357e-07,gradient,0.9999998693230799,gershgorin,1.186306199990213,0.0018007999751716852,0.3046645999420434
rank_curve,superconductivity,dispersed,64,128,0.03125,snapshot_pod,1,0.0032325220736345857,0.0671282701896357,0.003585218491298257,0.8578010532769924,1.4062771046103259e-05,1.218137809066165e-05,1.8138693548296096e-06,6.75236006119911e-08,gradient,0.9999999802295142,gershgorin,1.186306199990213,0.005895999958738685,0.2920212000608444
rank_curve,superconductivity,dispersed,64,128,0.03125,snapshot_pod,2,0.0031999096591438145,0.09908165499081359,0.0036072206297344625,0.8578010532769924,1.475227707919667e-05,1.1936825896360228e-05,2.6665338184794857e-06,1.4891736435694535e-07,gradient,0.9878382415675765,gershgorin,1.186306199990213,0.005895999958738685,0.2990965999197215
rank_curve,superconductivity,dispersed,64,128,0.03125,snapshot_pod,3,0.0030450453214148554,0.1173853264219304,0.003743176783898838,0.8578010532769924,1.4154001720770884e-05,1.080938403380158e-05,3.1195455543801126e-06,2.2507213258918248e-07,gradient,0.9173827500035968,gershgorin,1.186306199990213,0.005895999958738685,0.31039759994018823
rank_curve,superconductivity,dispersed,64,128,0.03125,snapshot_pod,4,0.0027425265904608377,0.1328103414683081,0.003777423697762215,0.8578010532769924,1.2269607740863115e-05,8.768294315623784e-06,3.207907680704048e-06,2.9340574453527395e-07,gradient,0.9008237872929674,gershgorin,1.186306199990213,0.005895999958738685,0.3192794000497088
rank_curve,superconductivity,dispersed,64,128,0.03125,snapshot_pod,6,0.0022405473974483866,0.15568135893426496,0.004126764763747852,0.8578010532769924,9.689582006766841e-06,5.852234176019033e-06,3.3561694792544653e-06,4.811783514933356e-07,gradient,0.7547651157770079,gershgorin,1.186306199990213,0.005895999958738685,0.3230247999308631
sensitivity,concrete,concentrated,64,128,0.015625,residual_gradient,3,0.0029077263038143663,0.07494639514756314,0.006450355290131652,0.925050905568167,1.2431691004039704e-05,9.139899444453779e-06,3.03915096341335e-06,2.5264059617256227e-07,gradient,0.9999999472690496,gershgorin,0.08819889998994768,0.0013050000416114926,0.029475899995304644
sensitivity,concrete,concentrated,64,128,0.015625,snapshot_pod,3,0.0041507632520399575,0.09522828846067614,0.009061935425920544,0.925050905568167,2.717401442582647e-05,1.862474321227042e-05,7.744248282751447e-06,8.050229308045823e-07,gradient,0.5066701557481995,gershgorin,0.08819889998994768,0.0008845999836921692,0.02898439997807145
sensitivity,concrete,concentrated,64,128,0.03125,residual_gradient,3,0.0019205697962657328,0.05463576792014165,0.004726057130257607,0.9318886845654174,5.094051629693434e-06,3.958185568106085e-06,1.064319626494185e-06,7.154643509315893e-08,gradient,0.9999999757102883,gershgorin,0.12073289998807013,0.0012175999581813812,0.028879899997264147
sensitivity,concrete,concentrated,64,128,0.03125,snapshot_pod,3,0.002944527194801243,0.06804498965359634,0.005861956236654718,0.9318886845654174,1.199537040539901e-05,9.303944284898586e-06,2.5206947171677795e-06,1.7073140333263535e-07,gradient,0.64999913736381,gershgorin,0.12073289998807013,0.0007893000729382038,0.02877740003168583
sensitivity,concrete,concentrated,64,128,0.0625,residual_gradient,3,0.0011600331348915205,0.03706310857209031,0.0034071315918001175,0.937962535672419,1.7640348708837737e-06,1.4346808351802044e-06,3.1235297545340695e-07,1.700106025016044e-08,gradient,0.9999999249252375,gershgorin,0.08314120001159608,0.0022803000174462795,0.02771680010482669
sensitivity,concrete,concentrated,64,128,0.0625,snapshot_pod,3,0.0018331704943884183,0.04604028501768666,0.003674323445066653,0.937962535672419,4.274536437340539e-06,3.5827806907950195e-06,6.612455305046745e-07,3.05102160408389e-08,gradient,0.8598506311057255,gershgorin,0.08314120001159608,0.0007608999731019139,0.027830999926663935
sensitivity,concrete,concentrated,128,256,0.015625,residual_gradient,3,0.005717019490379011,0.14812757414323685,0.01338429736959847,0.8613447857723331,6.882712614465795e-05,3.7945677959920296e-05,2.6318075417820183e-05,4.563372766917392e-06,gradient,0.9999998701845384,gershgorin,0.08830419997684658,0.0021849999902769923,0.03165270003955811
sensitivity,concrete,concentrated,128,256,0.015625,snapshot_pod,3,0.007066433459397254,0.16422119099959315,0.016850911003393722,0.8613447857723331,0.00011226846274914845,5.7972698808775873e-05,4.5405224032079946e-05,8.890539908292495e-06,gradient,0.6308764676201118,gershgorin,0.08830419997684658,0.0006962999468669295,0.029455999960191548
sensitivity,concrete,concentrated,128,256,0.03125,residual_gradient,3,0.003993835993840744,0.10836856783325712,0.009717639482866566,0.8745846257848202,2.912402946374719e-05,1.8238058931557697e-05,9.617949680734263e-06,1.2680208514552094e-06,gradient,0.9999998866770844,gershgorin,0.08675869996659458,0.002148600062355399,0.030065300059504807
sensitivity,concrete,concentrated,128,256,0.03125,snapshot_pod,3,0.005071931406662754,0.12024839509887089,0.012304598231365713,0.8745846257848202,4.9077779115592434e-05,2.9413378003080955e-05,1.7161223797978986e-05,2.5031773145324514e-06,gradient,0.6237156501013242,gershgorin,0.08675869996659458,0.0007000000914558768,0.030939900083467364
sensitivity,concrete,concentrated,128,256,0.0625,residual_gradient,3,0.0024046891273454872,0.07301523562303473,0.0069837942896179995,0.8811546590093273,9.64072085843014e-06,6.56244592257486e-06,2.7831827445782537e-06,2.950921912770162e-07,gradient,0.9999999523215449,gershgorin,0.08155619993340224,0.0020782999927178025,0.02877900004386902
sensitivity,concrete,concentrated,128,256,0.0625,snapshot_pod,3,0.003186734578375284,0.08517726507266218,0.007882010158618965,0.8811546590093273,1.6892557830001687e-05,1.1524965758485768e-05,4.856064294968947e-06,5.115277765469592e-07,gradient,0.7850708929908092,gershgorin,0.08155619993340224,0.0007104999385774136,0.02880830003414303
sensitivity,concrete,dispersed,64,128,0.015625,residual_gradient,3,0.003254382886548834,0.0919608454479696,0.0047188130370655074,0.9233306786658289,1.4733367533626911e-05,1.1470438724689025e-05,3.058983281232798e-06,2.039455277050762e-07,gradient,0.9999999227409936,gershgorin,0.07774219999555498,0.0011280999751761556,0.027063900022767484
sensitivity,concrete,dispersed,64,128,0.015625,snapshot_pod,3,0.0036152657051048264,0.08888040852946638,0.0067529825795723765,0.9233306786658289,1.9245778038463635e-05,1.4155433606292459e-05,4.7001814363091775e-06,3.901629958619755e-07,gradient,0.48828597346192343,gershgorin,0.07774219999555498,0.000709200045093894,0.027501099975779653
sensitivity,concrete,dispersed,64,128,0.03125,residual_gradient,3,0.0026314841315158767,0.06569350770234743,0.0034835958271895984,0.9304908659252902,8.792680855773797e-06,7.441995389749326e-06,1.2944010308396923e-06,5.628443518477153e-08,gradient,0.9999999415200554,gershgorin,0.07946929999161512,0.001119100023061037,0.02629150007851422
sensitivity,concrete,dispersed,64,128,0.03125,snapshot_pod,3,0.0029179921189003005,0.06551245606862852,0.00463925463786673,0.9304908659252902,1.1156235762481721e-05,9.150737871561132e-06,1.9062246798161257e-06,9.927321110445534e-08,gradient,0.5638441472219672,gershgorin,0.07946929999161512,0.0007109999423846602,0.027331000077538192
sensitivity,concrete,dispersed,64,128,0.0625,residual_gradient,3,0.0020224216238602637,0.044471857038578616,0.0024606596756850552,0.9371555450911734,4.8495597331782975e-06,4.364472094394599e-06,4.7230966610609477e-07,1.2777972677597898e-08,gradient,0.9999999422367977,gershgorin,0.07784419995732605,0.001101300003938377,0.027218000032007694
sensitivity,concrete,dispersed,64,128,0.0625,snapshot_pod,3,0.0022363073284035044,0.04624566352387713,0.0028763416972389533,0.9371555450911734,5.990151908553282e-06,5.336435870509285e-06,6.348356330875281e-07,1.888040495646304e-08,gradient,0.7318500809394163,gershgorin,0.07784419995732605,0.0006962999468669295,0.026401699986308813
sensitivity,concrete,dispersed,128,256,0.015625,residual_gradient,3,0.006250287941928152,0.18178759633700722,0.009697633656467869,0.8627350296575013,7.442764143958024e-05,4.528168906335167e-05,2.5543629713231913e-05,3.6023226629965788e-06,gradient,0.9999999566082812,gershgorin,0.08560440002474934,0.0029195999959483743,0.028749499935656786
sensitivity,concrete,dispersed,128,256,0.015625,snapshot_pod,3,0.0069351075817341255,0.1776254153237103,0.010873603478939306,0.8627350296575013,9.112352743625654e-05,5.5747959126360914e-05,3.105162726057352e-05,4.3239410493220194e-06,gradient,0.7953980929765583,gershgorin,0.08560440002474934,0.0006744998972862959,0.030461200047284365
sensitivity,concrete,dispersed,128,256,0.03125,residual_gradient,3,0.004959173541891882,0.1304554476567372,0.007138239373088461,0.8764748280528615,3.958671833749991e-05,2.8059450689800313e-05,1.0537878355459835e-05,9.893892922397331e-07,gradient,0.9999999721000775,gershgorin,0.08407799992710352,0.002008400042541325,0.028668200015090406
sensitivity,concrete,dispersed,128,256,0.03125,snapshot_pod,3,0.0056063814014028195,0.13010593164713083,0.010229317184609937,0.8764748280528615,5.4908367180367874e-05,3.586128364669905e-05,1.7026168585650264e-05,2.020914948018514e-06,gradient,0.4869550930522056,gershgorin,0.08407799992710352,0.002356400014832616,0.02991779998410493
sensitivity,concrete,dispersed,128,256,0.0625,residual_gradient,3,0.003758903294912627,0.0873055864846439,0.0050679196503854865,0.8817149663936972,2.0019433558406464e-05,1.6024854424662293e-05,3.7725472737987798e-06,2.2203185994537562e-07,gradient,0.9999999795585132,gershgorin,0.0819703999441117,0.0021099000005051494,0.03062019997742027
sensitivity,concrete,dispersed,128,256,0.0625,snapshot_pod,3,0.004299681464016952,0.0914814290608414,0.0065369615980027385,0.8817149663936972,2.7205376292259984e-05,2.0967389005117738e-05,5.832395142481961e-06,4.0559214466026643e-07,gradient,0.6010457979184448,gershgorin,0.0819703999441117,0.000732300104573369,0.03029760008212179
sensitivity,superconductivity,concentrated,64,128,0.015625,residual_gradient,3,0.000807920300477933,0.23606165471465013,0.0067160787581515575,0.8281201894461427,6.9168987898676366e-06,7.882131365024574e-07,3.0934732933804767e-06,3.035212359984696e-06,mixed,0.9999999448849656,gershgorin,1.1726974999764934,0.0017350999405607581,0.2875326999928802
sensitivity,superconductivity,concentrated,64,128,0.015625,snapshot_pod,3,0.0010426975750228674,0.25025777045984693,0.007048362179906674,0.8281201894461427,9.511942362567245e-06,1.3128749266283598e-06,4.4419203799527055e-06,3.7571470559861667e-06,mixed,0.9079357409251897,gershgorin,1.1726974999764934,0.005438099964521825,0.28039610001724213
sensitivity,superconductivity,concentrated,64,128,0.03125,residual_gradient,3,0.0005029258581041778,0.15039087807439347,0.004699871315336122,0.8577978978393538,1.7060891137434834e-06,2.948648153451088e-07,8.288127923430477e-07,5.824115060553247e-07,mixed,0.9999999331630355,gershgorin,1.1611826000735164,0.001867000013589859,0.2982099000364542
sensitivity,superconductivity,concentrated,64,128,0.03125,snapshot_pod,3,0.000672620356199512,0.1595191044040043,0.004973449350713046,0.8577978978393538,2.505367471963718e-06,5.274181071246763e-07,1.244186334326314e-06,7.33763030512725e-07,mixed,0.8930103776722759,gershgorin,1.1611826000735164,0.0064962999895215034,0.311925399932079
sensitivity,superconductivity,concentrated,64,128,0.0625,residual_gradient,3,0.0003199877424651248,0.09342792345786591,0.003269225003038871,0.8835500468847794,4.427094865454244e-07,1.158872162238475e-07,2.2123492724209357e-07,1.0558734307948294e-07,mixed,0.9999999724035574,gershgorin,1.1754410000285134,0.001818199991248548,0.2866152999922633
sensitivity,superconductivity,concentrated,64,128,0.0625,snapshot_pod,3,0.0004336132518833527,0.09926262803951494,0.003445032497095165,0.8835500468847794,6.807973046511802e-07,2.1280113432371864e-07,3.3564523032855606e-07,1.323509399989048e-07,mixed,0.9005399120090515,gershgorin,1.1754410000285134,0.005896400078199804,0.28507040010299534
sensitivity,superconductivity,concentrated,128,256,0.015625,residual_gradient,3,0.0015768141621418164,0.48113300881456217,0.014020778797447068,0.7429589155618046,9.323112657809661e-05,3.3465415783467595e-06,2.8634064562289377e-05,6.125052043746038e-05,coupling,0.9999999428122343,gershgorin,1.266279499977827,0.002921300008893013,0.3279405999928713
sensitivity,superconductivity,concentrated,128,256,0.015625,snapshot_pod,3,0.001838675012712606,0.49891411185179657,0.014455030071009308,0.7429589155618046,0.00011025028560927326,4.550353635392197e-06,3.569562239695442e-05,7.000430957692653e-05,coupling,0.9408193724699422,gershgorin,1.266279499977827,0.005576499970629811,0.3300804999889806
sensitivity,superconductivity,concentrated,128,256,0.03125,residual_gradient,3,0.0009974731631720386,0.30753143197232724,0.009792854494458112,0.7710661127501482,2.084484336680326e-05,1.2903597950891027e-06,7.791811020131445e-06,1.176267255158269e-05,coupling,0.9999999334064781,gershgorin,1.2455245999153703,0.0032519000815227628,0.3582541999639943
sensitivity,superconductivity,concentrated,128,256,0.03125,snapshot_pod,3,0.0011906314420835032,0.31847648370692044,0.010088853262778264,0.7710661127501482,2.515026937183426e-05,1.8384976429864118e-06,9.922815148086994e-06,1.3388956580760827e-05,coupling,0.9421823481049251,gershgorin,1.2455245999153703,0.006412399932742119,0.3550794000038877
sensitivity,superconductivity,concentrated,128,256,0.0625,residual_gradient,3,0.0006437265693518258,0.1915552673430691,0.00676328126625351,0.7973725039654973,4.716444511589348e-06,5.196867135857517e-07,2.0918075308936295e-06,2.1049502671099617e-06,coupling,0.9999999796170264,gershgorin,1.229898399906233,0.003072999999858439,0.33866530004888773
sensitivity,superconductivity,concentrated,128,256,0.0625,snapshot_pod,3,0.0007818204026499293,0.19801762978635729,0.007018135356246787,0.7973725039654973,5.913878312706618e-06,7.665716324050049e-07,2.725218557307065e-06,2.4220881229945416e-06,mixed,0.9286913680101881,gershgorin,1.229898399906233,0.007067399914376438,0.3320506000891328
sensitivity,superconductivity,dispersed,64,128,0.015625,residual_gradient,3,0.0036088503454014954,0.18593613235438203,0.005317147492262298,0.8278178777570168,2.5533403567984963e-05,1.5732688512106853e-05,8.619986139366324e-06,1.1807289165117568e-06,gradient,0.9999998920388825,gershgorin,1.152860299916938,0.0018631999846547842,0.3013406000100076
sensitivity,superconductivity,dispersed,64,128,0.015625,snapshot_pod,3,0.004178415093007576,0.18715430559620344,0.005531234411224564,0.8278178777570168,3.2835390490505145e-05,2.1090572163987697e-05,1.0450297707093849e-05,1.2945206194235643e-06,gradient,0.9240878065674457,gershgorin,1.152860299916938,0.006672700052149594,0.29606710001826286
sensitivity,superconductivity,dispersed,64,128,0.03125,residual_gradient,3,0.002543785538595385,0.11149580166797711,0.003585218626717569,0.8578010532769924,1.0100621666921752e-05,7.543526370883942e-06,2.370817220715613e-06,1.8627807532218735e-07,gradient,0.9999999046863904,gershgorin,1.2261429000645876,0.0019420998869463801,0.3337374000111595
sensitivity,superconductivity,dispersed,64,128,0.03125,snapshot_pod,3,0.0030450453214148554,0.1173853264219304,0.003743176783898838,0.8578010532769924,1.4154001720770884e-05,1.080938403380158e-05,3.1195455543801126e-06,2.2507213258918248e-07,gradient,0.9173827500035968,gershgorin,1.2261429000645876,0.006665299995802343,0.3004768999526277
sensitivity,superconductivity,dispersed,64,128,0.0625,residual_gradient,3,0.0017908441482785036,0.06662926652460323,0.0023907950360964113,0.8837902716439033,4.3031138799581e-06,3.628827863716939e-06,6.455738778196726e-07,2.871213842148498e-08,gradient,0.9999999265445431,gershgorin,1.1532147999387234,0.0018897000700235367,0.29212719993665814
sensitivity,superconductivity,dispersed,64,128,0.0625,snapshot_pod,3,0.0022424633076906925,0.07288562041579681,0.002472812232546929,0.8837902716439033,6.641230324408678e-06,5.689858609764399e-06,9.146166852852543e-07,3.675502935901706e-08,gradient,0.934764860557653,gershgorin,1.1532147999387234,0.00592050002887845,0.29296349990181625
sensitivity,superconductivity,dispersed,128,256,0.015625,residual_gradient,3,0.007240002005264606,0.37847361004254065,0.011420826186471611,0.7421100553587433,0.0001801498572884655,7.063322839750005e-05,8.433997942199448e-05,2.517664946897081e-05,mixed,0.9999998900776851,gershgorin,1.2694174000062048,0.0029061000095680356,0.34258049994241446
sensitivity,superconductivity,dispersed,128,256,0.015625,snapshot_pod,3,0.007613827539872586,0.35631913844107704,0.01158469369138742,0.7421100553587433,0.00018577695485259125,7.811559672089174e-05,8.470097697387783e-05,2.2960381157821492e-05,mixed,0.9719096316380841,gershgorin,1.2694174000062048,0.00601690006442368,0.3458159000147134
sensitivity,superconductivity,dispersed,128,256,0.03125,residual_gradient,3,0.005125218614979982,0.22941900472844817,0.00763814667309794,0.7707359694007495,6.137089673508936e-05,3.408153621240838e-05,2.33052705024479e-05,3.984090020233036e-06,gradient,0.9999999400087097,gershgorin,1.2972431000089273,0.004219700000248849,0.3785580999683589
sensitivity,superconductivity,dispersed,128,256,0.03125,snapshot_pod,3,0.0054825119756378255,0.22415977180267577,0.007722736238940495,0.7707359694007495,6.751544802695942e-05,3.8999007126113946e-05,2.4628209272291687e-05,3.8882316285537294e-06,gradient,0.978213285616956,gershgorin,1.2972431000089273,0.006961400038562715,0.39474060002248734
sensitivity,superconductivity,dispersed,128,256,0.0625,residual_gradient,3,0.0036460757887785845,0.13693125776979947,0.005032420260557748,0.7974595391714205,2.356697783177186e-05,1.667027354306906e-05,6.3012473757215005e-06,5.95456912981272e-07,gradient,0.9999999635886744,gershgorin,1.498248599935323,0.0037548000691458583,0.4160263000521809
sensitivity,superconductivity,dispersed,128,256,0.0625,snapshot_pod,3,0.003935454727786691,0.14021429363449184,0.00507168745741911,0.7974595391714205,2.7074333193120974e-05,1.942142911795978e-05,7.018770301506982e-06,6.341337736541847e-07,gradient,0.9845750447786797,gershgorin,1.498248599935323,0.006743600009940565,0.3543030999135226


==> anc/results/tail_diagnostics/independent_gram_audit.json <==
{"status":"PASS","counts":{"rank_curve":60,"sensitivity":48},"exact_inverse_norm_cases":[{"dataset":"diabetes","spread":"concentrated","rank":6,"Hmu":0.3393867503497182},{"dataset":"concrete","spread":"concentrated","rank":6,"Hmu":0.2307663570260689}],"scope":"Exact Gram construction and positivity; decomposition arithmetic"}

==> anc/results/tail_diagnostics/summary.json <==
{"status":"PASS","rank_points":60,"sensitivity_points":48,"dominant":{"gradient":50,"mixed":10},"gradient_smaller_sensitivity_pairs":24,"sensitivity_pairs":24,"sensitivity_ratio_range":[0.4126844856143727,0.9697104650649986],"doubling_rows_ratio_range":[3.951904043309927,13.478746676858735],"complete_diagnostic_seconds":34.72014789993409,"independent_gram_audit":{"status":"PASS","counts":{"rank_curve":60,"sensitivity":48},"exact_inverse_norm_cases":[{"dataset":"diabetes","spread":"concentrated","rank":6,"Hmu":0.3393867503497182},{"dataset":"concrete","spread":"concentrated","rank":6,"Hmu":0.2307663570260689}],"scope":"Exact Gram construction and positivity; decomposition arithmetic"}}
